FeynCalc 10.2 and FeynHelpers 2: Multiloop calculations streamlined

We present new versions of the Mathematica package FeynCalc and the FeynHelpers add-on that represent an important contribution to the collection of public codes for semi-automatic evaluation of multiloop Feynman diagrams. FeynHelpers enables interfacing between FeynCalc and selected programs routinely used in multiloop calculations such as QGRAF, FIRE, KIRA, FIESTA or pySecDec. In addition to that FeynCalc now supports parallelizing the execution of selected routines on multicore CPUs and can handle tensor integrals with zero Gram determinants where the traditional tensor reduction breaks down.

==> anc/Benchmarks.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     16718,        481]
NotebookOptionsPosition[     13088,        409]
NotebookOutlinePosition[     13491,        425]
CellTagsIndexPosition[     13448,        422]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[""], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"1c5e5a09-147d-434d-825d-1adc375bfdc8"],

Cell[CellGroupData[{

Cell["\<\
Benchmarking Contract, DiracSimplify and SUNSimplify on the g g -> H @ 2L \
amplitude with one massive quark flavor.\
\>", "Section",ExpressionUUID->"d63ec6a9-3bc4-4262-b030-8a5add4108fe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "FeynCalc`"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"3020e301-8832-4eef-95de-79381d6dce25"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynCalc \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"10.2.1 (dev version, 2026-06-11 13:38:27 +02:00, 2a00949f). \
For help, use the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{
       RowBox[{"online", " ", "documentation"}], ","}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://feyncalc.github.io/referenceDev"], None},
      ButtonNote->"https://feyncalc.github.io/referenceDev"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["forum",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" and have a look at the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
    "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"here", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL[
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
      ButtonNote->
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynCalc ", "Text", Bold], 
   Style["10.2.1 (dev version, 2026-06-11 13:38:27 +02:00, 2a00949f). For \
help, use the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["online documentation,", ButtonData :> {
        URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
      "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]], 
    "Text"], 
   Style[" visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
   Style[" and have a look at the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" The PDF-version of the manual can be downloaded ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["here.", ButtonData :> {
        URL[
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"1b6ee560-0f6d-4759-bcba-26aec37c8900"],

Cell[BoxData[
 StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"dd58faa0-495f-492e-b60b-585c539b8dbf"],

Cell[BoxData[
 StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
  "Text",
  StripOnInput->False,
  FontSlant->Italic]], "Print",
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"c2f22c14-cfde-44f9-b047-d56ce518a64c"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"amp$GlGlToH$2L", "=", 
   RowBox[{"Get", "[", "\"\<ampGlGlToH2L.m\>\"", "]"}]}], ";"}]}], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"f5ef8afa-0b61-4cc9-aa55-0e103a16343b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"amp$GlGlToH$2L", "//", "Length"}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"13f0a108-338c-4a61-9f3b-236cb889e36f"],

Cell[BoxData[
 FormBox["21", TraditionalForm]], "Output",
 CellLabel->"Out[5]=",ExpressionUUID->"a245875c-7ac5-421c-b5a5-1a1fa32f5075"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LaunchKernels", "[", "8", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$ParallelizeFeynCalc", "=", "True"}], ";"}]}], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"d9f1cf03-133e-4342-96e1-93eb2f600f17"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ScalarProduct", "[", 
    RowBox[{"q1", ",", "q1"}], "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ScalarProduct", "[", 
    RowBox[{"q2", ",", "q2"}], "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ScalarProduct", "[", 
    RowBox[{"q1", ",", "q2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", "s", ")"}], "/", "2"}]}], ";"}]}], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"307195e8-f456-44be-ad21-375b5305f441"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"timing1ST", "=", 
  RowBox[{"AbsoluteTiming", "[", 
   RowBox[{
    RowBox[{"ampSimp1$ST", "=", 
     RowBox[{"amp$GlGlToH$2L", "//", "Contract"}]}], ";"}], "]"}]}]], "Input",\

 CellLabel->"In[12]:=",ExpressionUUID->"9bc9386e-915e-4f77-aae6-52458fcfa582"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"15.926282`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[12]=",ExpressionUUID->"5c413e0a-44a7-4cc5-b357-d1b8880d8080"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"timing1MT", "=", 
  RowBox[{"AbsoluteTiming", "[", 
   RowBox[{
    RowBox[{"ampSimp1$MT", "=", 
     RowBox[{"amp$GlGlToH$2L", "//", 
      RowBox[{
       RowBox[{"Contract", "[", 
        RowBox[{"#", ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
   "]"}]}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"177db255-9ebb-4eec-af31-9bc6896a27ef"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"3.05794`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[13]=",ExpressionUUID->"8f3cc759-8616-4aee-8f0b-62da21e3089e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"timing2ST", "=", 
  RowBox[{"AbsoluteTiming", "[", 
   RowBox[{
    RowBox[{"ampSimp2$ST", "=", 
     RowBox[{"ampSimp1$ST", "//", "DiracSimplify"}]}], ";"}], 
   "]"}]}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"3fd78643-4329-4f7b-9693-6b13fb6b0baa"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"27.03581`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[14]=",ExpressionUUID->"23fb1d0b-56ac-49e1-b26d-7189469bb452"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"timing2MT", "=", 
  RowBox[{"AbsoluteTiming", "[", 
   RowBox[{
    RowBox[{"ampSimp2$MT", "=", 
     RowBox[{"ampSimp1$MT", "//", 
      RowBox[{
       RowBox[{"DiracSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
   "]"}]}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"63128feb-f850-4248-8b70-6791fcc73bc7"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"7.112417`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[15]=",ExpressionUUID->"70e40ff9-629a-4a6d-9434-0d404e5d1d8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"timing3ST", "=", 
  RowBox[{"AbsoluteTiming", "[", 
   RowBox[{
    RowBox[{"ampSimp3$ST", "=", 
     RowBox[{"ampSimp2$ST", "//", "SUNSimplify"}]}], ";"}], "]"}]}]], "Input",\

 CellLabel->"In[16]:=",ExpressionUUID->"ab2b72c7-7770-4aa8-806a-46cc8769ce3d"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"24.726379`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[16]=",ExpressionUUID->"23d4e090-c514-494e-bce5-54f02fea2e5b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"timing3MT", "=", 
  RowBox[{"AbsoluteTiming", "[", 
   RowBox[{
    RowBox[{"ampSimp3$MT", "=", 
     RowBox[{"ampSimp2$MT", "//", 
      RowBox[{
       RowBox[{"SUNSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
   "]"}]}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"37d24281-180c-4d9b-830b-b9891de8ba38"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"8.827672`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[17]=",ExpressionUUID->"5da16ee5-74a5-4a4a-90a0-ddd3643dfa95"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampSimp1$MT", "-", "ampSimp1$ST"}]], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"f982e697-eb1e-4c47-8f64-9eb5c5aef81f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[18]=",ExpressionUUID->"afa33fce-cc17-495a-a064-0e73e0963d58"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampSimp2$MT", "-", "ampSimp2$ST"}]], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"eb4b734d-ff38-431b-97a7-5e6cc698436f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[19]=",ExpressionUUID->"282fc6f8-9c8c-48ee-83a5-c7fbec9914c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ampSimp3$MT", "-", "ampSimp3$ST"}]], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"4ad48620-a6db-428b-ab0a-c122e461de51"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[20]=",ExpressionUUID->"4dba8f28-8c40-48d9-b355-2a523931719e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"timing1ST", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "/", 
     RowBox[{"timing1MT", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "*", "100"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"timing2ST", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "/", 
     RowBox[{"timing2MT", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "*", "100"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"timing3ST", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "/", 
     RowBox[{"timing3MT", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "*", "100"}]}], "}"}]], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"9347dc8c-076e-4abb-9373-e8d73dc9e36e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
   "520.8173476261798`", ",", "380.1212724169576`", ",", 
    "280.10078987982337`"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[21]=",ExpressionUUID->"9ff983fa-5077-4f55-8930-59dea76a0df5"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808.5, 734.25},
WindowMargins->{{-3842.25, Automatic}, {Automatic, -22.5}},
FrontEndVersion->"14.3 for Linux x86 (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"050c94a1-2df2-4c48-a16d-6a72062886c4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 104, 1, 29, "Input",ExpressionUUID->"1c5e5a09-147d-434d-825d-1adc375bfdc8"],
Cell[CellGroupData[{
Cell[687, 25, 198, 3, 102, "Section",ExpressionUUID->"d63ec6a9-3bc4-4262-b030-8a5add4108fe"],
Cell[CellGroupData[{
Cell[910, 32, 131, 2, 29, "Input",ExpressionUUID->"3020e301-8832-4eef-95de-79381d6dce25"],
Cell[CellGroupData[{
Cell[1066, 38, 3657, 97, 73, "Print",ExpressionUUID->"1b6ee560-0f6d-4759-bcba-26aec37c8900"],
Cell[4726, 137, 292, 6, 26, "Print",ExpressionUUID->"dd58faa0-495f-492e-b60b-585c539b8dbf"],
Cell[5021, 145, 336, 8, 48, "Print",ExpressionUUID->"c2f22c14-cfde-44f9-b047-d56ce518a64c"]
}, Open  ]]
}, Open  ]],
Cell[5384, 157, 336, 7, 49, "Input",ExpressionUUID->"f5ef8afa-0b61-4cc9-aa55-0e103a16343b"],
Cell[CellGroupData[{
Cell[5745, 168, 146, 2, 29, "Input",ExpressionUUID->"13f0a108-338c-4a61-9f3b-236cb889e36f"],
Cell[5894, 172, 135, 2, 38, "Output",ExpressionUUID->"a245875c-7ac5-421c-b5a5-1a1fa32f5075"]
}, Open  ]],
Cell[6044, 177, 237, 5, 49, "Input",ExpressionUUID->"d9f1cf03-133e-4342-96e1-93eb2f600f17"],
Cell[6284, 184, 573, 17, 89, "Input",ExpressionUUID->"307195e8-f456-44be-ad21-375b5305f441"],
Cell[CellGroupData[{
Cell[6882, 205, 280, 7, 29, "Input",ExpressionUUID->"9bc9386e-915e-4f77-aae6-52458fcfa582"],
Cell[7165, 214, 194, 4, 38, "Output",ExpressionUUID->"5c413e0a-44a7-4cc5-b357-d1b8880d8080"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7396, 223, 412, 11, 49, "Input",ExpressionUUID->"177db255-9ebb-4eec-af31-9bc6896a27ef"],
Cell[7811, 236, 192, 4, 38, "Output",ExpressionUUID->"8f3cc759-8616-4aee-8f0b-62da21e3089e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8040, 245, 284, 7, 29, "Input",ExpressionUUID->"3fd78643-4329-4f7b-9693-6b13fb6b0baa"],
Cell[8327, 254, 193, 4, 38, "Output",ExpressionUUID->"23fb1d0b-56ac-49e1-b26d-7189469bb452"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8557, 263, 414, 11, 49, "Input",ExpressionUUID->"63128feb-f850-4248-8b70-6791fcc73bc7"],
Cell[8974, 276, 193, 4, 38, "Output",ExpressionUUID->"70e40ff9-629a-4a6d-9434-0d404e5d1d8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9204, 285, 280, 7, 29, "Input",ExpressionUUID->"ab2b72c7-7770-4aa8-806a-46cc8769ce3d"],
Cell[9487, 294, 194, 4, 38, "Output",ExpressionUUID->"23d4e090-c514-494e-bce5-54f02fea2e5b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9718, 303, 412, 11, 49, "Input",ExpressionUUID->"37d24281-180c-4d9b-830b-b9891de8ba38"],
Cell[10133, 316, 193, 4, 38, "Output",ExpressionUUID->"5da16ee5-74a5-4a4a-90a0-ddd3643dfa95"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10363, 325, 148, 2, 29, "Input",ExpressionUUID->"f982e697-eb1e-4c47-8f64-9eb5c5aef81f"],
Cell[10514, 329, 389, 8, 38, "Output",ExpressionUUID->"afa33fce-cc17-495a-a064-0e73e0963d58"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10940, 342, 148, 2, 29, "Input",ExpressionUUID->"eb4b734d-ff38-431b-97a7-5e6cc698436f"],
Cell[11091, 346, 389, 8, 38, "Output",ExpressionUUID->"282fc6f8-9c8c-48ee-83a5-c7fbec9914c9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11517, 359, 148, 2, 29, "Input",ExpressionUUID->"4ad48620-a6db-428b-ab0a-c122e461de51"],
Cell[11668, 363, 389, 8, 38, "Output",ExpressionUUID->"4dba8f28-8c40-48d9-b355-2a523931719e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12094, 376, 710, 21, 49, "Input",ExpressionUUID->"9347dc8c-076e-4abb-9373-e8d73dc9e36e"],
Cell[12807, 399, 253, 6, 38, "Output",ExpressionUUID->"9ff983fa-5077-4f55-8930-59dea76a0df5"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    120530,       3834]
NotebookOptionsPosition[    111808,       3675]
NotebookOutlinePosition[    112209,       3691]
CellTagsIndexPosition[    112166,       3688]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellLabel->"In[72]:=",ExpressionUUID->"3c64d0d5-6113-43c1-b9e5-1e838dbeaf32"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$LoadAddOns", "=", 
   RowBox[{"{", "\"\<FeynHelpers\>\"", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FeynCalc`"}]}], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"6d20e50a-19d0-4d62-9343-7dfc1f0ddb5c"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynCalc \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"10.2.0 (dev version, 2026-06-09 15:39:01 +02:00, 5abce74a). \
For help, use the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{
        RowBox[{"online", " ", "documentation"}], ","}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://feyncalc.github.io/referenceDev"], None},
       ButtonNote->"https://feyncalc.github.io/referenceDev"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" visit the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["forum",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" and have a look at the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
     "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"here", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
       ButtonNote->
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynCalc ", "Text", Bold], 
    Style[
    "10.2.0 (dev version, 2026-06-09 15:39:01 +02:00, 5abce74a). For help, \
use the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["online documentation,", ButtonData :> {
         URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
       "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]],
      "Text"], 
    Style[" visit the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["forum", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
    Style[" and have a look at the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
       Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" The PDF-version of the manual can be downloaded ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["here.", ButtonData :> {
         URL[
         "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7c9683f5-9ba2-4f71-9f5e-a6be6e8958bd"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"488a21af-c06f-484f-9756-7b7051c7f07a"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
   "Text",
   StripOnInput->False,
   FontSlant->Italic], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"435b2def-ec79-4ba5-81d7-847f3d93bdd6"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"FeynHelpers \"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", 
    StyleBox["\<\"2.0.0 (2026-02-05 17:03:01 +02:00, 5db84fbb). For help, use \
the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{
        RowBox[{"online", " ", "documentation"}], ","}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://feyncalc.github.io/referenceFeynHelpersDev"], None},
       ButtonNote->"https://feyncalc.github.io/referenceFeynHelpersDev"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" visit the \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox["forum",
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
       ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" and have a look at the supplied \"\>", "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"examples", "."}],
       BaseStyle->"Hyperlink",
       ButtonFunction:>SystemOpen[
         FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]],
       Evaluator->Automatic,
       Method->"Preemptive"],
      DisplayForm], "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
     "Text",
     StripOnInput->False], "\[InvisibleSpace]", 
    StyleBox[
     TagBox[
      ButtonBox[
       RowBox[{"here", "."}],
       BaseStyle->"Hyperlink",
       ButtonData:>{
         URL[
         "https://github.com/FeynCalc/feynhelpers-manual/releases/download/\
dev-manual/FeynHelpersManual.pdf"], None},
       ButtonNote->
        "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"],
      DisplayForm], "Text",
     StripOnInput->False]}],
   SequenceForm[
    Style["FeynHelpers ", "Text", Bold], 
    Style[
    "2.0.0 (2026-02-05 17:03:01 +02:00, 5db84fbb). For help, use the ", 
     "Text"], 
    Style[
     DisplayForm[
      ButtonBox["online documentation,", ButtonData :> {
         URL["https://feyncalc.github.io/referenceFeynHelpersDev"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://feyncalc.github.io/referenceFeynHelpersDev"]], "Text"], 
    Style[" visit the ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["forum", ButtonData :> {
         URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
       BaseStyle -> "Hyperlink", ButtonNote -> 
       "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
    Style[" and have a look at the supplied ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox[
      "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
         FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]], 
       Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
    Style[" The PDF-version of the manual can be downloaded ", "Text"], 
    Style[
     DisplayForm[
      ButtonBox["here.", ButtonData :> {
         URL[
         "https://github.com/FeynCalc/feynhelpers-manual/releases/download/\
dev-manual/FeynHelpersManual.pdf"], None}, BaseStyle -> "Hyperlink", 
       ButtonNote -> 
       "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"]], "Text"]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b0555f23-280f-40e3-8438-b6f379a4ed79"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\" If you use FeynHelpers in your research, please evaluate \
FeynHelpersHowToCite[] to learn how to cite this work.\"\>", "Text",
   StripOnInput->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8a8af3a4-30ff-4d24-b365-43988ae8762e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tensor reduction with zero Gram determinants", "Section",ExpressionUUID->"9add5c26-a5fb-46a6-8753-e2d3e52f27be"],

Cell[CellGroupData[{

Cell["\<\
1-loop 1-point rank 2 integral with p^2=0 (using auxiliary vector and IBPs)\
\>", "Subsection",ExpressionUUID->"37fe5617-c8d9-43ab-be1b-5604410fb008"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FCClearScalarProducts", "[", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", "p", "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{"int", "=", 
  RowBox[{
   RowBox[{"FVD", "[", 
    RowBox[{"k", ",", "mu"}], "]"}], " ", 
   RowBox[{"(*", 
    RowBox[{"FVD", "[", 
     RowBox[{"k", ",", "nu"}], "]"}], "*)"}], " ", 
   RowBox[{"FAD", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", ",", "m"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", "-", "p"}], "}"}]}], "]"}]}]}]}], "Input",
 CellLabel->"In[76]:=",ExpressionUUID->"4927ab8a-4bb8-42ad-b995-9d1b0fb932db"],

Cell[BoxData[
 FormBox[
  FractionBox[
   FormBox[
    SuperscriptBox[
     FormBox[
      FormBox["k",
       TraditionalForm],
      TraditionalForm], 
     FormBox[
      FormBox["mu",
       TraditionalForm],
      TraditionalForm]],
    TraditionalForm], 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       SuperscriptBox[
        FormBox[
         FormBox["k",
          TraditionalForm],
         TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", "\[InvisibleSpace]", 
       SuperscriptBox["m", "2"]}],
      SequenceForm[
       FeynCalc`Pair[
        FeynCalc`Momentum[$CellContext`k, D], 
        FeynCalc`Momentum[$CellContext`k, D]], "-", $CellContext`m^2],
      Editable->False], ")"}], ".", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{
       FormBox["\<\"(\"\>",
        TraditionalForm], 
       FormBox[
        FormBox[
         RowBox[{
          FormBox["k",
           TraditionalForm], "-", 
          FormBox["p",
           TraditionalForm]}],
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\")\"\>",
        TraditionalForm]}], "2"],
     SequenceForm[
      FeynCalc`Pair[
       FeynCalc`Momentum[$CellContext`k - $CellContext`p, D], 
       FeynCalc`Momentum[$CellContext`k - $CellContext`p, D]]],
     Editable->False]}]], TraditionalForm]], "Output",
 CellLabel->"Out[78]=",ExpressionUUID->"35fa7697-8e47-44b3-a6ae-4ea24afc2945"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TID", "[", 
   RowBox[{"int", ",", "k"}], "]"}], ";"}]], "Input",
 CellLabel->"In[79]:=",ExpressionUUID->"79e5abc7-4306-48c9-9581-318507a38375"],

Cell[BoxData[
 FormBox[
  TemplateBox[{
   "TID", "zerogram", 
    "\"Warning! Following sets of external momenta are linearly dependent \\!\
\\(\\*FormBox[\\\"\\\\\\\"{{-p}}\\\\\\\"\\\", TraditionalForm]\\). To avoid \
singularities due to zero Gram determinants, TID will automatically switch to \
the reduction in terms of Passarino-Veltman coefficient functions. If you \
want to have the reduction to scalar integrals, please find a set of linearly \
independent momenta using FCLoopFindTensorBasis and supply it to the function \
via the option TensorReductionBasisChange.\"", 2, 79, 9, 32224021757637137708,
     "Local", "FeynCalc`TID"},
   "MessageTemplate2",
   BaseStyle->"MSG"], TraditionalForm]], "Message",
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"60b231f4-57f8-457f-86cf-6fe64ba971e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FCLoopFindTensorBasis", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"-", "p"}], "}"}], ",", 
   RowBox[{"{", "}"}], ",", "n"}], "]"}]], "Input",
 CellLabel->"In[80]:=",ExpressionUUID->"1d96f078-0a06-4299-a721-fae43cca10fb"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"n", ",", 
      RowBox[{"-", "p"}]}], "}"}], ",", 
    RowBox[{"{", "}"}], ",", 
    RowBox[{"{", "}"}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[80]=",ExpressionUUID->"f0ef1fe3-d2c2-4be8-85b8-924fcff504c8"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", "n", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", 
    RowBox[{"n", ",", "p"}], "]"}], "=", "np"}], ";"}]}], "Input",
 CellLabel->"In[81]:=",ExpressionUUID->"1149b76d-1474-4fee-b5e3-b3db953c0582"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aux1", "=", 
  RowBox[{"TID", "[", 
   RowBox[{"int", ",", "k", ",", 
    RowBox[{"TensorReductionBasisChange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"-", "p"}], "}"}], "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "p"}], ",", "n"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AuxiliaryMomenta", "->", 
     RowBox[{"{", "n", "}"}]}]}], "]"}]}]], "Input",
 CellLabel->
  "In[110]:=",ExpressionUUID->"91670e04-f8e3-4feb-97e1-4f164e138dd3"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FormBox[
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "2"}], ")"}], " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["n",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["mu",
          TraditionalForm],
         TraditionalForm]], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["n",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["nu",
          TraditionalForm],
         TraditionalForm]]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", "D"}], ")"}], " ", "np", " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["mu",
          TraditionalForm],
         TraditionalForm]], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["n",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["nu",
          TraditionalForm],
         TraditionalForm]]}], "-", 
      RowBox[{"2", " ", "D", " ", "np", " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["mu",
          TraditionalForm],
         TraditionalForm]], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["n",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["nu",
          TraditionalForm],
         TraditionalForm]]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", "D"}], ")"}], " ", "np", " ", 
       SuperscriptBox[
        FormBox[
         FormBox["n",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["mu",
          TraditionalForm],
         TraditionalForm]], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["nu",
          TraditionalForm],
         TraditionalForm]]}], "-", 
      RowBox[{"2", " ", "D", " ", "np", " ", 
       SuperscriptBox[
        FormBox[
         FormBox["n",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["mu",
          TraditionalForm],
         TraditionalForm]], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["nu",
          TraditionalForm],
         TraditionalForm]]}], "+", 
      RowBox[{"4", " ", "np", " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["mu",
          TraditionalForm],
         TraditionalForm]], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["n",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["nu",
          TraditionalForm],
         TraditionalForm]]}], "+", 
      RowBox[{"4", " ", "np", " ", 
       SuperscriptBox[
        FormBox[
         FormBox["n",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["mu",
          TraditionalForm],
         TraditionalForm]], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["nu",
          TraditionalForm],
         TraditionalForm]]}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", "D"}], ")"}], " ", 
      SuperscriptBox["np", "2"], " ", 
      RowBox[{"(", 
       InterpretationBox[
        RowBox[{
         SuperscriptBox[
          FormBox[
           FormBox["k",
            TraditionalForm],
           TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", "\[InvisibleSpace]", 
         SuperscriptBox["m", "2"]}],
        SequenceForm[
         FeynCalc`Pair[
          FeynCalc`Momentum[$CellContext`k, D], 
          FeynCalc`Momentum[$CellContext`k, D]], "-", $CellContext`m^2],
        Editable->False], ")"}]}]],
    TraditionalForm], "-", 
   FormBox[
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", "D"}], ")"}], " ", 
       SuperscriptBox["np", "2"], " ", 
       RowBox[{
        InterpretationBox[
         SuperscriptBox[
          FormBox[
           FormBox["k",
            TraditionalForm],
           TraditionalForm], "2"],
         SequenceForm[
          FeynCalc`Pair[
           FeynCalc`Momentum[$CellContext`k, D], 
           FeynCalc`Momentum[$CellContext`k, D]]],
         Editable->False], ".", 
        RowBox[{"(", 
         InterpretationBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{
             FormBox["\<\"(\"\>",
              TraditionalForm], 
             FormBox[
              FormBox[
               RowBox[{
                FormBox["k",
                 TraditionalForm], "-", 
                FormBox["p",
                 TraditionalForm]}],
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\")\"\>",
              TraditionalForm]}], "2"], "\[InvisibleSpace]", "\<\"-\"\>", "\[InvisibleSpace]", 
           SuperscriptBox["m", "2"]}],
          SequenceForm[
           FeynCalc`Pair[
           FeynCalc`Momentum[$CellContext`k, D] - 
            FeynCalc`Momentum[$CellContext`p, D], 
            FeynCalc`Momentum[$CellContext`k, D] - 
            FeynCalc`Momentum[$CellContext`p, D]], "-", $CellContext`m^2],
          Editable->False], ")"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"D", "-", "2"}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["mu",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["nu",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         RowBox[{
          FormBox["\<\"(\"\>",
           TraditionalForm], 
          FormBox[
           RowBox[{
            FormBox[
             FormBox["k",
              TraditionalForm],
             TraditionalForm], 
            FormBox["\<\"\[CenterDot]\"\>",
             TraditionalForm], 
            FormBox[
             FormBox["n",
              TraditionalForm],
             TraditionalForm]}],
           TraditionalForm], 
          FormBox["\<\")\"\>",
           TraditionalForm]}], "2"]}], "-", 
       RowBox[{"2", " ", "D", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["mu",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["n",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["nu",
           TraditionalForm],
          TraditionalForm]], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           FormBox["k",
            TraditionalForm],
           TraditionalForm], 
          FormBox["\<\"\[CenterDot]\"\>",
           TraditionalForm], 
          FormBox[
           FormBox["n",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], "-", 
       RowBox[{"2", " ", "D", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["n",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["mu",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["nu",
           TraditionalForm],
          TraditionalForm]], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           FormBox["k",
            TraditionalForm],
           TraditionalForm], 
          FormBox["\<\"\[CenterDot]\"\>",
           TraditionalForm], 
          FormBox[
           FormBox["n",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", "D"}], ")"}], " ", "np", " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["mu",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["nu",
           TraditionalForm],
          TraditionalForm]], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           FormBox["k",
            TraditionalForm],
           TraditionalForm], 
          FormBox["\<\"\[CenterDot]\"\>",
           TraditionalForm], 
          FormBox[
           FormBox["n",
            TraditionalForm],
           TraditionalForm]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"D", "-", "2"}], ")"}], " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["n",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["mu",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["n",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["nu",
           TraditionalForm],
          TraditionalForm]]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", "D"}], ")"}], " ", 
        SuperscriptBox["m", "2"], " ", "np", " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["mu",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["n",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["nu",
           TraditionalForm],
          TraditionalForm]]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", "D"}], ")"}], " ", 
        SuperscriptBox["m", "2"], " ", "np", " ", 
        SuperscriptBox[
         FormBox[
          FormBox["n",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["mu",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["nu",
           TraditionalForm],
          TraditionalForm]]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", "D"}], ")"}], " ", 
        SuperscriptBox["np", "2"], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["mu",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["nu",
           TraditionalForm],
          TraditionalForm]]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["m", "2"], " ", "np", " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["mu",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["nu",
            TraditionalForm],
           TraditionalForm]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          FormBox[
           FormBox["k",
            TraditionalForm],
           TraditionalForm], 
          FormBox["\<\"\[CenterDot]\"\>",
           TraditionalForm], 
          FormBox[
           FormBox["n",
            TraditionalForm],
           TraditionalForm]}], ")"}]}]}], ")"}]}],
    TraditionalForm]}], TraditionalForm]], "Output",
 CellLabel->
  "Out[110]=",ExpressionUUID->"b281dd70-17f1-400f-b9bc-5483369c6f51"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aux2", "=", 
  RowBox[{
   RowBox[{"FCLoopFindTopologies", "[", 
    RowBox[{
     RowBox[{"aux1", " ", 
      RowBox[{"SFAD", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"k", ".", "n"}]}], "}"}], ",", "0", ",", "s"}], "}"}], 
       "]"}]}], ",", 
     RowBox[{"{", "k", "}"}]}], "]"}], "/.", 
   RowBox[{"s", "->", "0"}]}]}]], "Input",
 CellLabel->
  "In[111]:=",ExpressionUUID->"a5590e2c-adbf-4e5a-9e8c-1dcf9669d421"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the initial candidate \
topologies: \"\>", "\[InvisibleSpace]", "2"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the initial candidate topologies: ", 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"849e72ac-c8c4-4be1-b323-418965be9949"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified unique \
topologies: \"\>", "\[InvisibleSpace]", "2"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified unique topologies: ", 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"b1e4faf1-45f8-4864-9122-02b3ebcc6c71"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the preferred topologies \
among the unique topologies: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the preferred topologies among the unique \
topologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"9f172ec8-2c78-4f1b-ac56-1e958ff0dcf1"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified subtopologies: \
\"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified subtopologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"8a241619-694b-49b8-bb5c-46d90967b5f4"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of found topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "2"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of found topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"5c65ca7b-935c-4f4f-b0fa-ccba57e0eb5e"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"FCGV", "(", "\<\"GLIProduct\"\>", ")"}], "\[InvisibleApplication]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"D", "-", "2"}], ")"}], " ", 
            SuperscriptBox[
             FormBox[
              FormBox["p",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox["mu",
               TraditionalForm],
              TraditionalForm]], " ", 
            SuperscriptBox[
             FormBox[
              FormBox["p",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox["nu",
               TraditionalForm],
              TraditionalForm]], " ", 
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               RowBox[{
                FormBox[
                 FormBox["k",
                  TraditionalForm],
                 TraditionalForm], 
                FormBox["\<\"\[CenterDot]\"\>",
                 TraditionalForm], 
                FormBox[
                 FormBox["n",
                  TraditionalForm],
                 TraditionalForm]}],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "-", "D"}], ")"}], " ", 
            SuperscriptBox["np", "2"]}]]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["g", 
            RowBox[{
             FormBox[
              FormBox["mu",
               TraditionalForm],
              TraditionalForm], 
             FormBox[
              FormBox["nu",
               TraditionalForm],
              TraditionalForm]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              FormBox["k",
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              FormBox["n",
               TraditionalForm],
              TraditionalForm]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", "D"}], ")"}], " ", "np"}]], "+", 
         FractionBox[
          RowBox[{"D", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["mu",
              TraditionalForm],
             TraditionalForm]], " ", 
           SuperscriptBox[
            FormBox[
             FormBox["n",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["nu",
              TraditionalForm],
             TraditionalForm]], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              FormBox["k",
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              FormBox["n",
               TraditionalForm],
              TraditionalForm]}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", "D"}], ")"}], " ", 
           SuperscriptBox["np", "2"]}]], "+", 
         FractionBox[
          RowBox[{"D", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox[
            FormBox[
             FormBox["n",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["mu",
              TraditionalForm],
             TraditionalForm]], " ", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["nu",
              TraditionalForm],
             TraditionalForm]], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              FormBox["k",
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              FormBox["n",
               TraditionalForm],
              TraditionalForm]}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", "D"}], ")"}], " ", 
           SuperscriptBox["np", "2"]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"D", "-", "2"}], ")"}], " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox[
            FormBox[
             FormBox["n",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["mu",
              TraditionalForm],
             TraditionalForm]], " ", 
           SuperscriptBox[
            FormBox[
             FormBox["n",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["nu",
              TraditionalForm],
             TraditionalForm]]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", "D"}], ")"}], " ", 
           SuperscriptBox["np", "2"]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["mu",
              TraditionalForm],
             TraditionalForm]], " ", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["nu",
              TraditionalForm],
             TraditionalForm]], " ", 
           RowBox[{"(", 
            RowBox[{
             FormBox[
              FormBox["k",
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\"\[CenterDot]\"\>",
              TraditionalForm], 
             FormBox[
              FormBox["n",
               TraditionalForm],
              TraditionalForm]}], ")"}]}], "np"], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["mu",
              TraditionalForm],
             TraditionalForm]], " ", 
           SuperscriptBox[
            FormBox[
             FormBox["n",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["nu",
              TraditionalForm],
             TraditionalForm]]}], 
          RowBox[{"2", " ", "np"}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox[
            FormBox[
             FormBox["n",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["mu",
              TraditionalForm],
             TraditionalForm]], " ", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["nu",
              TraditionalForm],
             TraditionalForm]]}], 
          RowBox[{"2", " ", "np"}]], "+", 
         RowBox[{
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["mu",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["nu",
             TraditionalForm],
            TraditionalForm]]}]}], ",", 
        RowBox[{
         SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
         RowBox[{
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["0",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm]}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"FCGV", "(", "\<\"GLIProduct\"\>", ")"}], "\[InvisibleApplication]", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"D", "-", "2"}], ")"}], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox[
            FormBox[
             FormBox["n",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["mu",
              TraditionalForm],
             TraditionalForm]], " ", 
           SuperscriptBox[
            FormBox[
             FormBox["n",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["nu",
              TraditionalForm],
             TraditionalForm]]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", "D"}], ")"}], " ", "np", " ", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["mu",
              TraditionalForm],
             TraditionalForm]], " ", 
           SuperscriptBox[
            FormBox[
             FormBox["n",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["nu",
              TraditionalForm],
             TraditionalForm]]}], "-", 
          RowBox[{"2", " ", "D", " ", "np", " ", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["mu",
              TraditionalForm],
             TraditionalForm]], " ", 
           SuperscriptBox[
            FormBox[
             FormBox["n",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["nu",
              TraditionalForm],
             TraditionalForm]]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", "D"}], ")"}], " ", "np", " ", 
           SuperscriptBox[
            FormBox[
             FormBox["n",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["mu",
              TraditionalForm],
             TraditionalForm]], " ", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["nu",
              TraditionalForm],
             TraditionalForm]]}], "-", 
          RowBox[{"2", " ", "D", " ", "np", " ", 
           SuperscriptBox[
            FormBox[
             FormBox["n",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["mu",
              TraditionalForm],
             TraditionalForm]], " ", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["nu",
              TraditionalForm],
             TraditionalForm]]}], "+", 
          RowBox[{"4", " ", "np", " ", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["mu",
              TraditionalForm],
             TraditionalForm]], " ", 
           SuperscriptBox[
            FormBox[
             FormBox["n",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["nu",
              TraditionalForm],
             TraditionalForm]]}], "+", 
          RowBox[{"4", " ", "np", " ", 
           SuperscriptBox[
            FormBox[
             FormBox["n",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["mu",
              TraditionalForm],
             TraditionalForm]], " ", 
           SuperscriptBox[
            FormBox[
             FormBox["p",
              TraditionalForm],
             TraditionalForm], 
            FormBox[
             FormBox["nu",
              TraditionalForm],
             TraditionalForm]]}]}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", "D"}], ")"}], " ", 
          SuperscriptBox["np", "2"]}]], ",", 
        RowBox[{
         SuperscriptBox["G", "\<\"fctopology2\"\>"], "(", 
         RowBox[{
          FormBox["0",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm]}], ")"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FCTopology", "(", 
       RowBox[{"\<\"fctopology1\"\>", ",", 
        RowBox[{"{", 
         RowBox[{
          FormBox[
           FractionBox["1", 
            TemplateBox[{"\"(\"", 
              SuperscriptBox[
               FormBox[
                FormBox["k", TraditionalForm], TraditionalForm], 2], "\"+\"", 
              
              RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
             "RowDefault"]],
           TraditionalForm], ",", 
          FormBox[
           FractionBox["1", 
            TemplateBox[{"\"(\"", 
              RowBox[{
                FormBox[
                 FormBox["k", TraditionalForm], TraditionalForm], 
                FormBox["\"\[CenterDot]\"", TraditionalForm], 
                FormBox[
                 FormBox["n", TraditionalForm], TraditionalForm]}], "\"+\"", 
              RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
             "RowDefault"]],
           TraditionalForm], ",", 
          FormBox[
           FractionBox["1", 
            TemplateBox[{"\"(\"", 
              RowBox[{
                SuperscriptBox[
                 RowBox[{
                   FormBox["\"(\"", TraditionalForm], 
                   FormBox[
                    FormBox[
                    RowBox[{
                    FormBox["k", TraditionalForm], "-", 
                    FormBox["p", TraditionalForm]}], TraditionalForm], 
                    TraditionalForm], 
                   FormBox["\")\"", TraditionalForm]}], 2]}], 
              RowBox[{"-", 
                SuperscriptBox["m", "2"]}], "\"+\"", 
              RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
             "RowDefault"]],
           TraditionalForm]}], "}"}], ",", 
        RowBox[{"{", "k", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "p"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Hold", "[", "Pair", "]"}], "[", 
            RowBox[{
             FormBox["p",
              TraditionalForm], ",", 
             FormBox["p",
              TraditionalForm]}], "]"}], "\[Rule]", "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Hold", "[", "Pair", "]"}], "[", 
            RowBox[{
             FormBox["n",
              TraditionalForm], ",", 
             FormBox["n",
              TraditionalForm]}], "]"}], "\[Rule]", "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Hold", "[", "Pair", "]"}], "[", 
            RowBox[{
             FormBox["n",
              TraditionalForm], ",", 
             FormBox["p",
              TraditionalForm]}], "]"}], "\[Rule]", "np"}]}], "}"}], ",", 
        RowBox[{"{", "}"}]}], ")"}], ",", 
      RowBox[{"FCTopology", "(", 
       RowBox[{"\<\"fctopology2\"\>", ",", 
        RowBox[{"{", 
         RowBox[{
          FormBox[
           FractionBox["1", 
            TemplateBox[{"\"(\"", 
              RowBox[{
                FormBox[
                 FormBox["k", TraditionalForm], TraditionalForm], 
                FormBox["\"\[CenterDot]\"", TraditionalForm], 
                FormBox[
                 FormBox["n", TraditionalForm], TraditionalForm]}], "\"+\"", 
              RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
             "RowDefault"]],
           TraditionalForm], ",", 
          FormBox[
           FractionBox["1", 
            TemplateBox[{"\"(\"", 
              SuperscriptBox[
               FormBox[
                FormBox["k", TraditionalForm], TraditionalForm], 2], 
              RowBox[{"-", 
                SuperscriptBox["m", "2"]}], "\"+\"", 
              RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
             "RowDefault"]],
           TraditionalForm]}], "}"}], ",", 
        RowBox[{"{", "k", "}"}], ",", 
        RowBox[{"{", "n", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Hold", "[", "Pair", "]"}], "[", 
            RowBox[{
             FormBox["n",
              TraditionalForm], ",", 
             FormBox["n",
              TraditionalForm]}], "]"}], "\[Rule]", "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Hold", "[", "Pair", "]"}], "[", 
            RowBox[{
             FormBox["n",
              TraditionalForm], ",", 
             FormBox["p",
              TraditionalForm]}], "]"}], "\[Rule]", "np"}]}], "}"}], ",", 
        RowBox[{"{", "}"}]}], ")"}]}], "}"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->
  "Out[111]=",ExpressionUUID->"adba637d-b762-4250-800d-0f5d3ec63dc1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aux3", "=", 
  RowBox[{"FCLoopApplyTopologyMappings", "[", 
   RowBox[{
    RowBox[{"aux2", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{"aux2", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellLabel->
  "In[112]:=",ExpressionUUID->"e53daea0-9be4-4259-9c7c-c995f5471b02"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox[
         RowBox[{"-", "1"}],
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"D", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["mu",
             TraditionalForm],
            TraditionalForm]], " ", 
          SuperscriptBox[
           FormBox[
            FormBox["n",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["nu",
             TraditionalForm],
            TraditionalForm]]}]}], "-", 
        RowBox[{"D", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["n",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["mu",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["nu",
            TraditionalForm],
           TraditionalForm]]}], "-", 
        RowBox[{"4", " ", "D", " ", "np", " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["mu",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["nu",
            TraditionalForm],
           TraditionalForm]]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", "np", " ", 
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox["mu",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["nu",
             TraditionalForm],
            TraditionalForm]}]]}], "+", 
        RowBox[{"8", " ", "np", " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["mu",
            TraditionalForm],
           TraditionalForm]], " ", 
         SuperscriptBox[
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["nu",
            TraditionalForm],
           TraditionalForm]]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", "D"}], ")"}], " ", 
      SuperscriptBox["np", "2"]}]]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
      RowBox[{
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["n",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["mu",
           TraditionalForm],
          TraditionalForm]]}], "+", 
       RowBox[{"2", " ", "np", " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["mu",
           TraditionalForm],
          TraditionalForm]]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["n",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["nu",
           TraditionalForm],
          TraditionalForm]]}], "+", 
       RowBox[{"2", " ", "np", " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["nu",
           TraditionalForm],
          TraditionalForm]]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["np", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["mu",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["nu",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{
      SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
      RowBox[{
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox[
        RowBox[{"-", "2"}],
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm]}], ")"}]}], 
    SuperscriptBox["np", "2"]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["n",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["mu",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["n",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["nu",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{
      SuperscriptBox["G", "\<\"fctopology2\"\>"], "(", 
      RowBox[{
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["np", "2"]}]]}], TraditionalForm]], "Output",
 CellLabel->
  "Out[112]=",ExpressionUUID->"c154e83d-2eb8-490a-aca3-0956d974663c"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"intsRaw", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"aux3", ",", "GLI"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"topos", "=", 
   RowBox[{"aux2", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]}], "Input",
 CellLabel->
  "In[132]:=",ExpressionUUID->"d31b1db7-38dc-42a1-8014-3ec6fe14e42a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraCreateJobFile", "[", 
  RowBox[{"topos", ",", "ints", ",", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], "]"}]], "Input",
 CellLabel->
  "In[121]:=",ExpressionUUID->"48c5990d-699e-493e-8d68-58ce429f4651"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"/media/Data/Work/PapersAndProceedings/FeynHelpers2/anc/\
fctopology1/job.yaml\"\>", 
    ",", "\<\"/media/Data/Work/PapersAndProceedings/FeynHelpers2/anc/\
fctopology2/job.yaml\"\>"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[121]=",ExpressionUUID->"4da8acfc-3c6f-4901-87a3-8a331947bd8d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"KiraCreateIntegralFile", "[", 
  RowBox[{"ints", ",", "topos", ",", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], "]"}], "\n", 
 RowBox[{"KiraCreateConfigFiles", "[", 
  RowBox[{"topos", ",", "ints", ",", 
   RowBox[{"NotebookDirectory", "[", "]"}], ",", 
   RowBox[{"KiraMassDimensions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"pp", "->", "2"}], ",", 
      RowBox[{"np", "->", "2"}], ",", 
      RowBox[{"m", "->", "1"}]}], "}"}]}]}], "]"}]}], "Input",
 CellLabel->
  "In[122]:=",ExpressionUUID->"0f5a6547-4962-4512-940b-48afafe4bd7a"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "3"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 3],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[122]:=",ExpressionUUID->"3acae6ce-9b51-4398-9e77-c6f69a25fa87"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "1"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[122]:=",ExpressionUUID->"e1ecc73d-2e81-4a6d-b819-a162c3c0d2e8"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"/media/Data/Work/PapersAndProceedings/FeynHelpers2/anc/\
fctopology1/KiraLoopIntegrals\"\>", 
    ",", "\<\"/media/Data/Work/PapersAndProceedings/FeynHelpers2/anc/\
fctopology2/KiraLoopIntegrals\"\>"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[122]=",ExpressionUUID->"5ad42001-d37f-4885-b4ec-d87ca465c544"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"/media/Data/Work/PapersAndProceedings/FeynHelpers2/anc/fctopology1/\
config/integralfamilies.yaml\"\>", \
"\<\"/media/Data/Work/PapersAndProceedings/FeynHelpers2/anc/fctopology1/\
config/kinematics.yaml\"\>"},
     {"\<\"/media/Data/Work/PapersAndProceedings/FeynHelpers2/anc/fctopology2/\
config/integralfamilies.yaml\"\>", \
"\<\"/media/Data/Work/PapersAndProceedings/FeynHelpers2/anc/fctopology2/\
config/kinematics.yaml\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[123]=",ExpressionUUID->"52a0d264-62e4-4f17-a713-91a14c88e909"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraRunReduction", "[", 
  RowBox[{
   RowBox[{"NotebookDirectory", "[", "]"}], ",", "topos", ",", 
   RowBox[{"KiraBinaryPath", "->", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", "\"\<.local\>\"", ",", "\"\<bin\>\"", 
       ",", "\"\<kira\>\""}], "}"}], "]"}]}], ",", 
   RowBox[{"KiraFermatPath", "->", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", "\"\<bin\>\"", ",", "\"\<ferl64\>\"", 
       ",", "\"\<fer64\>\""}], "}"}], "]"}]}]}], "]"}]], "Input",
 CellLabel->
  "In[124]:=",ExpressionUUID->"1fb9fc8a-cabb-4623-b8a8-3d49062ee00d"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"True", ",", "True"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[124]=",ExpressionUUID->"2a45bf06-e350-40b5-a95a-34e761f56541"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tables", "=", 
  RowBox[{
   RowBox[{"KiraImportResults", "[", 
    RowBox[{"topos", ",", 
     RowBox[{"NotebookDirectory", "[", "]"}]}], "]"}], "//", 
   "Flatten"}]}]], "Input",
 CellLabel->
  "In[125]:=",ExpressionUUID->"5c983a7d-d255-4a20-84b4-798a302c503a"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
      RowBox[{
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox[
        RowBox[{"-", "2"}],
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm]}], ")"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "2"}], ")"}], " ", 
       SuperscriptBox["np", "2"], " ", 
       RowBox[{
        SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
        RowBox[{
         FormBox["0",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "+", "2"}], ")"}], " ", 
       SuperscriptBox["m", "2"]}]]}], ",", 
    RowBox[{
     RowBox[{
      SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
      RowBox[{
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox[
        RowBox[{"-", "1"}],
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm]}], ")"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"D", "-", "2"}], ")"}], " ", "np", " ", 
       RowBox[{
        SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
        RowBox[{
         FormBox["0",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}]}], 
      RowBox[{"D", " ", 
       SuperscriptBox["m", "2"]}]]}], ",", 
    RowBox[{
     RowBox[{
      SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
      RowBox[{
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm]}], ")"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
       RowBox[{
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}], 
      SuperscriptBox["m", "2"]]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[125]=",ExpressionUUID->"c9d018dc-1c12-42a3-b0c5-af99bbacea20"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cases2", "[", 
  RowBox[{
   RowBox[{"Last", "/@", "tables"}], ",", "GLI"}], "]"}]], "Input",
 CellLabel->
  "In[129]:=",ExpressionUUID->"90429587-928c-4335-90c0-f29dd965b6a4"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
    RowBox[{
     FormBox["0",
      TraditionalForm], 
     FormBox["\<\",\"\>",
      TraditionalForm], 
     FormBox["0",
      TraditionalForm], 
     FormBox["\<\",\"\>",
      TraditionalForm], 
     FormBox["1",
      TraditionalForm]}], ")"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[129]=",ExpressionUUID->"4affbbc9-6c38-42b8-9aca-4b31d2f87ee7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aux4", "=", 
  RowBox[{"Collect2", "[", 
   RowBox[{
    RowBox[{"aux3", "/.", "tables"}], ",", "GLI"}], "]"}]}]], "Input",
 CellLabel->
  "In[126]:=",ExpressionUUID->"393d29c0-ef95-4d44-9c0a-a38e428b4977"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
      RowBox[{
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["D", "2"], " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["n",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["mu",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["n",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["nu",
           TraditionalForm],
          TraditionalForm]]}], "+", 
       RowBox[{"4", " ", "D", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["np", "2"], " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["mu",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["nu",
            TraditionalForm],
           TraditionalForm]}]]}], "+", 
       RowBox[{"2", " ", "D", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["n",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["mu",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["n",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["nu",
           TraditionalForm],
          TraditionalForm]]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["np", "2"], " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["mu",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["nu",
            TraditionalForm],
           TraditionalForm]}]]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["np", "2"], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["mu",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["nu",
           TraditionalForm],
          TraditionalForm]]}]}], ")"}]}], 
    RowBox[{"4", " ", "D", " ", 
     RowBox[{"(", 
      RowBox[{"D", "+", "2"}], ")"}], " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["np", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["n",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["mu",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["n",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["nu",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{
      SuperscriptBox["G", "\<\"fctopology2\"\>"], "(", 
      RowBox[{
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["np", "2"]}]]}], TraditionalForm]], "Output",
 CellLabel->
  "Out[126]=",ExpressionUUID->"f053eec5-7f59-417f-ab8d-d349e4aa2f0f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mappings", "=", 
  RowBox[{"FCLoopFindIntegralMappings", "[", 
   RowBox[{
    RowBox[{"Cases2", "[", 
     RowBox[{"aux4", ",", "GLI"}], "]"}], ",", "topos"}], "]"}]}]], "Input",
 CellLabel->
  "In[137]:=",ExpressionUUID->"9352a4ba-dd0f-4a53-acd0-4c5046029467"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fctopology2\"\>"], "(", 
        RowBox[{
         FormBox["0",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
        RowBox[{
         FormBox["0",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}]}]},
     {
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
       RowBox[{
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[137]=",ExpressionUUID->"b7144ccb-38e0-449e-8875-c9c2d15843b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aux5", "=", 
  RowBox[{"Collect2", "[", 
   RowBox[{
    RowBox[{"aux4", "/.", 
     RowBox[{"mappings", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ",", "GLI"}], "]"}]}]], "Input",
 CellLabel->
  "In[142]:=",ExpressionUUID->"0458a8ed-a3a4-42ae-bc29-4ec574732826"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
     RowBox[{
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"D", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["g", 
        RowBox[{
         FormBox[
          FormBox["mu",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["nu",
           TraditionalForm],
          TraditionalForm]}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["m", "2"], " ", 
       SuperscriptBox["g", 
        RowBox[{
         FormBox[
          FormBox["mu",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["nu",
           TraditionalForm],
          TraditionalForm]}]]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["mu",
          TraditionalForm],
         TraditionalForm]], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["nu",
          TraditionalForm],
         TraditionalForm]]}]}], ")"}]}], 
   RowBox[{"D", " ", 
    RowBox[{"(", 
     RowBox[{"D", "+", "2"}], ")"}], " ", 
    SuperscriptBox["m", "2"]}]], TraditionalForm]], "Output",
 CellLabel->
  "Out[142]=",ExpressionUUID->"2b6ae1f7-8c9e-4f37-8213-b1bbe054f287"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FCLoopFromGLI", "[", 
   RowBox[{"aux5", ",", "topos"}], "]"}], "//", 
  RowBox[{
   RowBox[{"FDS", "[", 
    RowBox[{"#", ",", "k"}], "]"}], "&"}]}]], "Input",
 CellLabel->
  "In[144]:=",ExpressionUUID->"090cabb1-b9e2-4540-858b-0ced89341621"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    RowBox[{"D", " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["g", 
      RowBox[{
       FormBox[
        FormBox["mu",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["nu",
         TraditionalForm],
        TraditionalForm]}]]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox["g", 
      RowBox[{
       FormBox[
        FormBox["mu",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["nu",
         TraditionalForm],
        TraditionalForm]}]]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["mu",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["nu",
        TraditionalForm],
       TraditionalForm]]}]}], 
   RowBox[{"D", " ", 
    RowBox[{"(", 
     RowBox[{"D", "+", "2"}], ")"}], " ", 
    SuperscriptBox["m", "2"], " ", 
    TemplateBox[{"\"(\"", 
      SuperscriptBox[
       FormBox[
        FormBox["k", TraditionalForm], TraditionalForm], 2], 
      RowBox[{"-", 
        SuperscriptBox["m", "2"]}], "\"+\"", 
      RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
     "RowDefault"]}]], TraditionalForm]], "Output",
 CellLabel->
  "Out[144]=",ExpressionUUID->"c4d5a7b6-a1f7-4d54-8bd8-2edfcc784c6f"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Rewriting overdetermined topologies", "Section",ExpressionUUID->"71dfaea7-6e4f-4984-9590-b5d1e7bac835"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"topos", "=", 
  RowBox[{"{", 
   RowBox[{"FCTopology", "[", 
    RowBox[{"topo1", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SFAD", "[", "k1", "]"}], ",", 
       RowBox[{"SFAD", "[", 
        RowBox[{"k1", "+", "p"}], "]"}], ",", 
       RowBox[{"SFAD", "[", 
        RowBox[{"k1", "-", "p"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", "k1", "}"}], ",", 
     RowBox[{"{", "p", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "]"}], "}"}]}]], "Input",
 CellLabel->
  "In[281]:=",ExpressionUUID->"e03c9393-6c0e-45b4-8412-6277597b8cf9"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"FCTopology", "(", 
    RowBox[{"topo1", ",", 
     RowBox[{"{", 
      RowBox[{
       FormBox[
        FractionBox["1", 
         TemplateBox[{"\"(\"", 
           SuperscriptBox[
            FormBox[
             FormBox["k1", TraditionalForm], TraditionalForm], 2], "\"+\"", 
           RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
          "RowDefault"]],
        TraditionalForm], ",", 
       FormBox[
        FractionBox["1", 
         TemplateBox[{"\"(\"", 
           RowBox[{
             SuperscriptBox[
              RowBox[{
                FormBox["\"(\"", TraditionalForm], 
                FormBox[
                 FormBox[
                  RowBox[{
                    FormBox["k1", TraditionalForm], "+", 
                    FormBox["p", TraditionalForm]}], TraditionalForm], 
                 TraditionalForm], 
                FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
           RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
          "RowDefault"]],
        TraditionalForm], ",", 
       FormBox[
        FractionBox["1", 
         TemplateBox[{"\"(\"", 
           RowBox[{
             SuperscriptBox[
              RowBox[{
                FormBox["\"(\"", TraditionalForm], 
                FormBox[
                 FormBox[
                  RowBox[{
                    FormBox["k1", TraditionalForm], "-", 
                    FormBox["p", TraditionalForm]}], TraditionalForm], 
                 TraditionalForm], 
                FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
           RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
          "RowDefault"]],
        TraditionalForm]}], "}"}], ",", 
     RowBox[{"{", "k1", "}"}], ",", 
     RowBox[{"{", "p", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], ")"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[281]=",ExpressionUUID->"078909fd-0d0f-4327-b9a4-7211eddd1e64"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expr", "=", 
  RowBox[{
   RowBox[{"FCGV", "[", "\"\<GLIProduct\>\"", "]"}], "[", 
   RowBox[{
    RowBox[{"SPD", "[", 
     RowBox[{"k1", ",", "p"}], "]"}], ",", 
    RowBox[{"GLI", "[", 
     RowBox[{"topo1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "]"}]}], "]"}]}]], "Input",\

 CellLabel->
  "In[282]:=",ExpressionUUID->"89eb69aa-171e-47cb-99f8-370f76b3a7ef"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"FCGV", "(", "\<\"GLIProduct\"\>", ")"}], "\[InvisibleApplication]", 
   RowBox[{"(", 
    RowBox[{
     FormBox[
      RowBox[{
       FormBox[
        FormBox["k1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["p",
         TraditionalForm],
        TraditionalForm]}],
      TraditionalForm], ",", 
     RowBox[{
      SuperscriptBox["G", "topo1"], "(", 
      RowBox[{
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm]}], ")"}]}], ")"}]}], TraditionalForm]], "Output",
 CellLabel->
  "Out[282]=",ExpressionUUID->"6008a33d-0759-465e-8a6a-72230bc83f69"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FCLoopRewriteOverdeterminedTopologies", "[", 
  RowBox[{"expr", ",", "topos"}], "]"}]], "Input",
 CellLabel->
  "In[283]:=",ExpressionUUID->"6f6ef6e1-0525-4630-9b37-78bcd39f4c50"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1", "\[InvisibleSpace]", 
    StyleBox["\<\" overdetermined topologies.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1, 
    Style[" overdetermined topologies.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"ba100884-c13c-4e37-b4c0-037cb893b86c"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Generated \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "3", "\[InvisibleSpace]", 
    StyleBox["\<\" new topologies through partial fractioning.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Generated ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 3, 
    Style[" new topologies through partial fractioning.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"232d56fb-ab55-44e2-9e0a-08c9136b15a7"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "3"}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Final number of topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 3],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[283]:=",ExpressionUUID->"5eea89d5-d091-40e6-b66b-e14d3c8cf371"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"FCGV", "(", "\<\"GLIProduct\"\>", ")"}], "\[InvisibleApplication]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           FormBox[
            FormBox["k1",
             TraditionalForm],
            TraditionalForm], 
           FormBox["\<\"\[CenterDot]\"\>",
            TraditionalForm], 
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm]}], 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]]}], ",", 
        RowBox[{
         SuperscriptBox["G", "\<\"fcPFRTopology1\"\>"], "(", 
         RowBox[{
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm]}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"FCGV", "(", "\<\"GLIProduct\"\>", ")"}], "\[InvisibleApplication]", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          FormBox[
           FormBox["k1",
            TraditionalForm],
           TraditionalForm], 
          FormBox["\<\"\[CenterDot]\"\>",
           TraditionalForm], 
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}]], ",", 
        RowBox[{
         SuperscriptBox["G", "\<\"fcPFRTopology2\"\>"], "(", 
         RowBox[{
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm]}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"FCGV", "(", "\<\"GLIProduct\"\>", ")"}], "\[InvisibleApplication]", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          FormBox[
           FormBox["k1",
            TraditionalForm],
           TraditionalForm], 
          FormBox["\<\"\[CenterDot]\"\>",
           TraditionalForm], 
          FormBox[
           FormBox["p",
            TraditionalForm],
           TraditionalForm]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           FormBox[
            FormBox["p",
             TraditionalForm],
            TraditionalForm], "2"]}]], ",", 
        RowBox[{
         SuperscriptBox["G", "\<\"fcPFRTopology3\"\>"], "(", 
         RowBox[{
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm]}], ")"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FCTopology", "(", 
       RowBox[{"\<\"fcPFRTopology1\"\>", ",", 
        RowBox[{"{", 
         RowBox[{
          FormBox[
           FractionBox["1", 
            TemplateBox[{"\"(\"", 
              RowBox[{
                SuperscriptBox[
                 RowBox[{
                   FormBox["\"(\"", TraditionalForm], 
                   FormBox[
                    FormBox[
                    RowBox[{
                    FormBox["k1", TraditionalForm], "+", 
                    FormBox["p", TraditionalForm]}], TraditionalForm], 
                    TraditionalForm], 
                   FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
              RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
             "RowDefault"]],
           TraditionalForm], ",", 
          FormBox[
           FractionBox["1", 
            TemplateBox[{"\"(\"", 
              RowBox[{
                SuperscriptBox[
                 RowBox[{
                   FormBox["\"(\"", TraditionalForm], 
                   FormBox[
                    FormBox[
                    RowBox[{
                    FormBox["k1", TraditionalForm], "-", 
                    FormBox["p", TraditionalForm]}], TraditionalForm], 
                    TraditionalForm], 
                   FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
              RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
             "RowDefault"]],
           TraditionalForm]}], "}"}], ",", 
        RowBox[{"{", "k1", "}"}], ",", 
        RowBox[{"{", "p", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], ")"}], ",", 
      RowBox[{"FCTopology", "(", 
       RowBox[{"\<\"fcPFRTopology2\"\>", ",", 
        RowBox[{"{", 
         RowBox[{
          FormBox[
           FractionBox["1", 
            TemplateBox[{"\"(\"", 
              SuperscriptBox[
               FormBox[
                FormBox["k1", TraditionalForm], TraditionalForm], 2], "\"+\"", 
              RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
             "RowDefault"]],
           TraditionalForm], ",", 
          FormBox[
           FractionBox["1", 
            TemplateBox[{"\"(\"", 
              RowBox[{
                SuperscriptBox[
                 RowBox[{
                   FormBox["\"(\"", TraditionalForm], 
                   FormBox[
                    FormBox[
                    RowBox[{
                    FormBox["k1", TraditionalForm], "-", 
                    FormBox["p", TraditionalForm]}], TraditionalForm], 
                    TraditionalForm], 
                   FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
              RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
             "RowDefault"]],
           TraditionalForm]}], "}"}], ",", 
        RowBox[{"{", "k1", "}"}], ",", 
        RowBox[{"{", "p", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], ")"}], ",", 
      RowBox[{"FCTopology", "(", 
       RowBox[{"\<\"fcPFRTopology3\"\>", ",", 
        RowBox[{"{", 
         RowBox[{
          FormBox[
           FractionBox["1", 
            TemplateBox[{"\"(\"", 
              SuperscriptBox[
               FormBox[
                FormBox["k1", TraditionalForm], TraditionalForm], 2], "\"+\"", 
              RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
             "RowDefault"]],
           TraditionalForm], ",", 
          FormBox[
           FractionBox["1", 
            TemplateBox[{"\"(\"", 
              RowBox[{
                SuperscriptBox[
                 RowBox[{
                   FormBox["\"(\"", TraditionalForm], 
                   FormBox[
                    FormBox[
                    RowBox[{
                    FormBox["k1", TraditionalForm], "+", 
                    FormBox["p", TraditionalForm]}], TraditionalForm], 
                    TraditionalForm], 
                   FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
              RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
             "RowDefault"]],
           TraditionalForm]}], "}"}], ",", 
        RowBox[{"{", "k1", "}"}], ",", 
        RowBox[{"{", "p", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], ")"}]}], "}"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->
  "Out[283]=",ExpressionUUID->"e9f90a40-a7b5-4cf6-b333-a6c61fbbba13"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Rewriting incomplete topologies", "Section",ExpressionUUID->"f5ad8ad1-9f9c-44b5-98bb-06f3001b85a3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"topos", "=", 
  RowBox[{"{", 
   RowBox[{"FCTopology", "[", 
    RowBox[{"topo2", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SFAD", "[", 
        RowBox[{"{", 
         RowBox[{"k1", ",", "m"}], "}"}], "]"}], ",", 
       RowBox[{"SFAD", "[", 
        RowBox[{"{", 
         RowBox[{"k2", ",", "m"}], "}"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "k2"}], "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "]"}], "}"}]}]], "Input",
 CellLabel->
  "In[286]:=",ExpressionUUID->"c55b257b-0eea-4a8f-adb6-c964f5d72e29"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"FCTopology", "(", 
    RowBox[{"topo2", ",", 
     RowBox[{"{", 
      RowBox[{
       FormBox[
        FractionBox["1", 
         TemplateBox[{"\"(\"", 
           SuperscriptBox[
            FormBox[
             FormBox["k1", TraditionalForm], TraditionalForm], 2], 
           RowBox[{"-", "m"}], "\"+\"", 
           RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
          "RowDefault"]],
        TraditionalForm], ",", 
       FormBox[
        FractionBox["1", 
         TemplateBox[{"\"(\"", 
           SuperscriptBox[
            FormBox[
             FormBox["k2", TraditionalForm], TraditionalForm], 2], 
           RowBox[{"-", "m"}], "\"+\"", 
           RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
          "RowDefault"]],
        TraditionalForm]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "k2"}], "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], ")"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[286]=",ExpressionUUID->"f6e9d678-5765-4761-8f6c-db9f0bfc7897"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"expr", "=", 
  RowBox[{
   RowBox[{"FCGV", "[", "\"\<GLIProduct\>\"", "]"}], "[", 
   RowBox[{
    RowBox[{"SPD", "[", 
     RowBox[{"k1", ",", "k2"}], "]"}], ",", 
    RowBox[{"GLI", "[", 
     RowBox[{"topo1", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellLabel->
  "In[287]:=",ExpressionUUID->"400729fd-aa68-496c-880e-c6b32cc66124"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"FCGV", "(", "\<\"GLIProduct\"\>", ")"}], "\[InvisibleApplication]", 
   RowBox[{"(", 
    RowBox[{
     FormBox[
      RowBox[{
       FormBox[
        FormBox["k1",
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\"\[CenterDot]\"\>",
        TraditionalForm], 
       FormBox[
        FormBox["k2",
         TraditionalForm],
        TraditionalForm]}],
      TraditionalForm], ",", 
     RowBox[{
      SuperscriptBox["G", "topo1"], "(", 
      RowBox[{
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm]}], ")"}]}], ")"}]}], TraditionalForm]], "Output",
 CellLabel->
  "Out[287]=",ExpressionUUID->"aa5ff74e-abbe-427e-844f-05f132f012b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FCLoopRewriteIncompleteTopologies", "[", 
  RowBox[{"expr", ",", "topos", ",", 
   RowBox[{"Method", "->", "ScalarProduct"}]}], "]"}]], "Input",
 CellLabel->
  "In[289]:=",ExpressionUUID->"97cb2523-0f1d-4f9b-873d-277dbc8aeec3"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteIncompleteTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1", "\[InvisibleSpace]", 
    StyleBox["\<\" incomplete topologies.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteIncompleteTopologies: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1, 
    Style[" incomplete topologies.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[289]:=",ExpressionUUID->"0a840a5d-089f-4132-b310-82df5b559b4a"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"FCGV", "(", "\<\"GLIProduct\"\>", ")"}], "\[InvisibleApplication]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox[
         FormBox["k1",
          TraditionalForm],
         TraditionalForm], 
        FormBox["\<\"\[CenterDot]\"\>",
         TraditionalForm], 
        FormBox[
         FormBox["k2",
          TraditionalForm],
         TraditionalForm]}], ",", 
       RowBox[{
        SuperscriptBox["G", "topo1"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"FCTopology", "(", 
      RowBox[{"topo2Aug", ",", 
       RowBox[{"{", 
        RowBox[{
         FormBox[
          FractionBox["1", 
           TemplateBox[{"\"(\"", 
             SuperscriptBox[
              FormBox[
               FormBox["k1", TraditionalForm], TraditionalForm], 2], 
             RowBox[{"-", "m"}], "\"+\"", 
             RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
            "RowDefault"]],
          TraditionalForm], ",", 
         FormBox[
          FractionBox["1", 
           TemplateBox[{"\"(\"", 
             SuperscriptBox[
              FormBox[
               FormBox["k2", TraditionalForm], TraditionalForm], 2], 
             RowBox[{"-", "m"}], "\"+\"", 
             RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
            "RowDefault"]],
          TraditionalForm], ",", 
         FormBox[
          FractionBox["1", 
           TemplateBox[{"\"(\"", 
             RowBox[{
               FormBox[
                FormBox["k1", TraditionalForm], TraditionalForm], 
               FormBox["\"\[CenterDot]\"", TraditionalForm], 
               FormBox[
                FormBox["k2", TraditionalForm], TraditionalForm]}], "\"+\"", 
             RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
            "RowDefault"]],
          TraditionalForm]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k1", ",", "k2"}], "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], ")"}], "}"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->
  "Out[289]=",ExpressionUUID->"f0e00aae-c47d-4a94-8727-b21f29f964c0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Factorizing integrals", "Section",ExpressionUUID->"36c0938d-49d4-430f-82f1-dbc3132c19fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"int1", "=", 
  RowBox[{"FAD", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k1", "+", "k2"}], ",", "m1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k1", "+", "k2", "-", "p1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k2", ",", "m2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k2", "-", "p2"}], "}"}]}], "]"}]}]], "Input",
 CellLabel->
  "In[277]:=",ExpressionUUID->"00baf290-3c5b-4dba-9c53-bf6b26d00396"],

Cell[BoxData[
 FormBox[
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{
         FormBox["\<\"(\"\>",
          TraditionalForm], 
         FormBox[
          FormBox[
           RowBox[{
            FormBox["k1",
             TraditionalForm], "+", 
            FormBox["k2",
             TraditionalForm]}],
           TraditionalForm],
          TraditionalForm], 
         FormBox["\<\")\"\>",
          TraditionalForm]}], "2"], "\[InvisibleSpace]", "\<\"-\"\>", "\[InvisibleSpace]", 
       SuperscriptBox["m1", "2"]}],
      SequenceForm[
       FeynCalc`Pair[
        FeynCalc`Momentum[$CellContext`k1 + $CellContext`k2, D], 
        FeynCalc`Momentum[$CellContext`k1 + $CellContext`k2, D]], 
       "-", $CellContext`m1^2],
      Editable->False], ")"}], ".", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{
       FormBox["\<\"(\"\>",
        TraditionalForm], 
       FormBox[
        FormBox[
         RowBox[{
          FormBox["k1",
           TraditionalForm], "+", 
          FormBox["k2",
           TraditionalForm], "-", 
          FormBox["p1",
           TraditionalForm]}],
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\")\"\>",
        TraditionalForm]}], "2"],
     SequenceForm[
      FeynCalc`Pair[
       FeynCalc`Momentum[$CellContext`k1 + $CellContext`k2 - $CellContext`p1, 
        D], 
       FeynCalc`Momentum[$CellContext`k1 + $CellContext`k2 - $CellContext`p1, 
        D]]],
     Editable->False], ".", 
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       SuperscriptBox[
        FormBox[
         FormBox["k2",
          TraditionalForm],
         TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", "\[InvisibleSpace]", 
       SuperscriptBox["m2", "2"]}],
      SequenceForm[
       FeynCalc`Pair[
        FeynCalc`Momentum[$CellContext`k2, D], 
        FeynCalc`Momentum[$CellContext`k2, D]], "-", $CellContext`m2^2],
      Editable->False], ")"}], ".", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{
       FormBox["\<\"(\"\>",
        TraditionalForm], 
       FormBox[
        FormBox[
         RowBox[{
          FormBox["k2",
           TraditionalForm], "-", 
          FormBox["p2",
           TraditionalForm]}],
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\")\"\>",
        TraditionalForm]}], "2"],
     SequenceForm[
      FeynCalc`Pair[
       FeynCalc`Momentum[$CellContext`k2 - $CellContext`p2, D], 
       FeynCalc`Momentum[$CellContext`k2 - $CellContext`p2, D]]],
     Editable->False]}]], TraditionalForm]], "Output",
 CellLabel->
  "Out[277]=",ExpressionUUID->"9198508d-da10-4b5d-91c0-e1728f74d6a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FCLoopFactorizingSplit", "[", 
  RowBox[{"int1", ",", 
   RowBox[{"{", 
    RowBox[{"k1", ",", "k2"}], "}"}]}], "]"}]], "Input",
 CellLabel->
  "In[278]:=",ExpressionUUID->"57a7b54e-fdd6-4042-bad8-e797739dfeea"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FormBox[
       FormBox[
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           InterpretationBox[
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["k1",
                TraditionalForm],
               TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", "\[InvisibleSpace]", 
             SuperscriptBox["m1", "2"]}],
            SequenceForm[
             FeynCalc`Pair[
              FeynCalc`Momentum[$CellContext`k1, D], 
              FeynCalc`Momentum[$CellContext`k1, D]], "-", $CellContext`m1^2],
            
            Editable->False], ")"}], " ", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{
             FormBox["\<\"(\"\>",
              TraditionalForm], 
             FormBox[
              FormBox[
               RowBox[{
                FormBox["k1",
                 TraditionalForm], "-", 
                FormBox["p1",
                 TraditionalForm]}],
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\")\"\>",
              TraditionalForm]}], "2"],
           SequenceForm[
            FeynCalc`Pair[
            FeynCalc`Momentum[$CellContext`k1, D] - 
             FeynCalc`Momentum[$CellContext`p1, D], 
             FeynCalc`Momentum[$CellContext`k1, D] - 
             FeynCalc`Momentum[$CellContext`p1, D]]],
           Editable->False]}]],
        TraditionalForm],
       TraditionalForm], 
      RowBox[{"{", "k1", "}"}], 
      RowBox[{"{", "}"}]},
     {
      FormBox[
       FormBox[
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           InterpretationBox[
            RowBox[{
             SuperscriptBox[
              FormBox[
               FormBox["k2",
                TraditionalForm],
               TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", "\[InvisibleSpace]", 
             SuperscriptBox["m2", "2"]}],
            SequenceForm[
             FeynCalc`Pair[
              FeynCalc`Momentum[$CellContext`k2, D], 
              FeynCalc`Momentum[$CellContext`k2, D]], "-", $CellContext`m2^2],
            
            Editable->False], ")"}], " ", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{
             FormBox["\<\"(\"\>",
              TraditionalForm], 
             FormBox[
              FormBox[
               RowBox[{
                FormBox["k2",
                 TraditionalForm], "-", 
                FormBox["p2",
                 TraditionalForm]}],
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\")\"\>",
              TraditionalForm]}], "2"],
           SequenceForm[
            FeynCalc`Pair[
            FeynCalc`Momentum[$CellContext`k2, D] - 
             FeynCalc`Momentum[$CellContext`p2, D], 
             FeynCalc`Momentum[$CellContext`k2, D] - 
             FeynCalc`Momentum[$CellContext`p2, D]]],
           Editable->False]}]],
        TraditionalForm],
       TraditionalForm], 
      RowBox[{"{", "k2", "}"}], 
      RowBox[{"{", "}"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[278]=",ExpressionUUID->"a78852c6-7775-4ccf-80fc-5b0ff5da9db2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"int2", "=", 
  RowBox[{"FAD", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k1", ",", "m"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k2", "-", "k1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k2", "-", "p"}], "}"}], ",", 
    RowBox[{"{", "k3", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k3", "-", "p2"}], "}"}]}], "]"}]}]], "Input",
 CellLabel->
  "In[279]:=",ExpressionUUID->"92457b10-bca2-4df7-ace2-746f4adb5767"],

Cell[BoxData[
 FormBox[
  FractionBox["1", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       SuperscriptBox[
        FormBox[
         FormBox["k1",
          TraditionalForm],
         TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", "\[InvisibleSpace]", 
       SuperscriptBox["m", "2"]}],
      SequenceForm[
       FeynCalc`Pair[
        FeynCalc`Momentum[$CellContext`k1, D], 
        FeynCalc`Momentum[$CellContext`k1, D]], "-", $CellContext`m^2],
      Editable->False], ")"}], ".", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{
       FormBox["\<\"(\"\>",
        TraditionalForm], 
       FormBox[
        FormBox[
         RowBox[{
          FormBox["k2",
           TraditionalForm], "-", 
          FormBox["k1",
           TraditionalForm]}],
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\")\"\>",
        TraditionalForm]}], "2"],
     SequenceForm[
      FeynCalc`Pair[
       FeynCalc`Momentum[-$CellContext`k1 + $CellContext`k2, D], 
       FeynCalc`Momentum[-$CellContext`k1 + $CellContext`k2, D]]],
     Editable->False], ".", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{
       FormBox["\<\"(\"\>",
        TraditionalForm], 
       FormBox[
        FormBox[
         RowBox[{
          FormBox["k2",
           TraditionalForm], "-", 
          FormBox["p",
           TraditionalForm]}],
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\")\"\>",
        TraditionalForm]}], "2"],
     SequenceForm[
      FeynCalc`Pair[
       FeynCalc`Momentum[$CellContext`k2 - $CellContext`p, D], 
       FeynCalc`Momentum[$CellContext`k2 - $CellContext`p, D]]],
     Editable->False], ".", 
    InterpretationBox[
     SuperscriptBox[
      FormBox[
       FormBox["k3",
        TraditionalForm],
       TraditionalForm], "2"],
     SequenceForm[
      FeynCalc`Pair[
       FeynCalc`Momentum[$CellContext`k3, D], 
       FeynCalc`Momentum[$CellContext`k3, D]]],
     Editable->False], ".", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{
       FormBox["\<\"(\"\>",
        TraditionalForm], 
       FormBox[
        FormBox[
         RowBox[{
          FormBox["k3",
           TraditionalForm], "-", 
          FormBox["p2",
           TraditionalForm]}],
         TraditionalForm],
        TraditionalForm], 
       FormBox["\<\")\"\>",
        TraditionalForm]}], "2"],
     SequenceForm[
      FeynCalc`Pair[
       FeynCalc`Momentum[$CellContext`k3 - $CellContext`p2, D], 
       FeynCalc`Momentum[$CellContext`k3 - $CellContext`p2, D]]],
     Editable->False]}]], TraditionalForm]], "Output",
 CellLabel->
  "Out[279]=",ExpressionUUID->"78d590d9-6dc6-4c0b-93f4-6406508198e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FCLoopFactorizingSplit", "[", 
  RowBox[{"int2", ",", 
   RowBox[{"{", 
    RowBox[{"k1", ",", "k2", ",", "k3"}], "}"}]}], "]"}]], "Input",
 CellLabel->
  "In[280]:=",ExpressionUUID->"4b8e2f98-7edc-4923-bd54-b0ee10d43b5e"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FormBox[
       FormBox[
        FormBox[
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            InterpretationBox[
             RowBox[{
              SuperscriptBox[
               FormBox[
                FormBox["k1",
                 TraditionalForm],
                TraditionalForm], "2"], "\[InvisibleSpace]", "\<\"-\"\>", "\[InvisibleSpace]", 
              SuperscriptBox["m", "2"]}],
             SequenceForm[
              FeynCalc`Pair[
               FeynCalc`Momentum[$CellContext`k1, D], 
               FeynCalc`Momentum[$CellContext`k1, D]], "-", $CellContext`m^2],
             
             Editable->False], ")"}], " ", 
           InterpretationBox[
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                 FormBox["k2",
                  TraditionalForm], "-", 
                 FormBox["k1",
                  TraditionalForm]}],
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"],
            SequenceForm[
             
             FeynCalc`Pair[-FeynCalc`Momentum[$CellContext`k1, D] + 
              FeynCalc`Momentum[$CellContext`k2, D], -
               FeynCalc`Momentum[$CellContext`k1, D] + 
              FeynCalc`Momentum[$CellContext`k2, D]]],
            Editable->False], " ", 
           InterpretationBox[
            SuperscriptBox[
             RowBox[{
              FormBox["\<\"(\"\>",
               TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                 FormBox["k2",
                  TraditionalForm], "-", 
                 FormBox["p",
                  TraditionalForm]}],
                TraditionalForm],
               TraditionalForm], 
              FormBox["\<\")\"\>",
               TraditionalForm]}], "2"],
            SequenceForm[
             FeynCalc`Pair[
             FeynCalc`Momentum[$CellContext`k2, D] - 
              FeynCalc`Momentum[$CellContext`p, D], 
              FeynCalc`Momentum[$CellContext`k2, D] - 
              FeynCalc`Momentum[$CellContext`p, D]]],
            Editable->False]}]],
         TraditionalForm],
        TraditionalForm],
       TraditionalForm], 
      RowBox[{"{", 
       RowBox[{"k1", ",", "k2"}], "}"}], 
      RowBox[{"{", "}"}]},
     {
      FormBox[
       FormBox[
        FractionBox["1", 
         RowBox[{
          InterpretationBox[
           SuperscriptBox[
            FormBox[
             FormBox["k3",
              TraditionalForm],
             TraditionalForm], "2"],
           SequenceForm[
            FeynCalc`Pair[
             FeynCalc`Momentum[$CellContext`k3, D], 
             FeynCalc`Momentum[$CellContext`k3, D]]],
           Editable->False], " ", 
          InterpretationBox[
           SuperscriptBox[
            RowBox[{
             FormBox["\<\"(\"\>",
              TraditionalForm], 
             FormBox[
              FormBox[
               RowBox[{
                FormBox["k3",
                 TraditionalForm], "-", 
                FormBox["p2",
                 TraditionalForm]}],
               TraditionalForm],
              TraditionalForm], 
             FormBox["\<\")\"\>",
              TraditionalForm]}], "2"],
           SequenceForm[
            FeynCalc`Pair[
            FeynCalc`Momentum[$CellContext`k3, D] - 
             FeynCalc`Momentum[$CellContext`p2, D], 
             FeynCalc`Momentum[$CellContext`k3, D] - 
             FeynCalc`Momentum[$CellContext`p2, D]]],
           Editable->False]}]],
        TraditionalForm],
       TraditionalForm], 
      RowBox[{"{", "k3", "}"}], 
      RowBox[{"{", "}"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[280]=",ExpressionUUID->"f9002abc-d3a1-405b-b677-fa7b5b096c3b"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1437.75, 830.25},
WindowMargins->{{Automatic, 1920}, {Automatic, -22.5}},
FrontEndVersion->"14.3 for Linux x86 (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5ac46f10-1a1f-4211-a61f-56c9f30f7d8a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 131, 2, 29, "Input",ExpressionUUID->"3c64d0d5-6113-43c1-b9e5-1e838dbeaf32"],
Cell[CellGroupData[{
Cell[714, 26, 256, 6, 49, "Input",ExpressionUUID->"6d20e50a-19d0-4d62-9343-7dfc1f0ddb5c"],
Cell[CellGroupData[{
Cell[995, 36, 3778, 99, 53, "Print",ExpressionUUID->"7c9683f5-9ba2-4f71-9f5e-a6be6e8958bd"],
Cell[4776, 137, 322, 7, 26, "Print",ExpressionUUID->"488a21af-c06f-484f-9756-7b7051c7f07a"],
Cell[5101, 146, 368, 9, 26, "Print",ExpressionUUID->"435b2def-ec79-4ba5-81d7-847f3d93bdd6"],
Cell[5472, 157, 3844, 100, 53, "Print",ExpressionUUID->"b0555f23-280f-40e3-8438-b6f379a4ed79"],
Cell[9319, 259, 325, 7, 26, "Print",ExpressionUUID->"8a8af3a4-30ff-4d24-b365-43988ae8762e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9693, 272, 118, 0, 65, "Section",ExpressionUUID->"9add5c26-a5fb-46a6-8753-e2d3e52f27be"],
Cell[CellGroupData[{
Cell[9836, 276, 160, 2, 53, "Subsection",ExpressionUUID->"37fe5617-c8d9-43ab-be1b-5604410fb008"],
Cell[CellGroupData[{
Cell[10021, 282, 604, 18, 69, "Input",ExpressionUUID->"4927ab8a-4bb8-42ad-b995-9d1b0fb932db"],
Cell[10628, 302, 1434, 50, 58, "Output",ExpressionUUID->"35fa7697-8e47-44b3-a6ae-4ea24afc2945"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12099, 357, 179, 4, 29, "Input",ExpressionUUID->"79e5abc7-4306-48c9-9581-318507a38375"],
Cell[12281, 363, 825, 16, 45, "Message",ExpressionUUID->"60b231f4-57f8-457f-86cf-6fe64ba971e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13143, 384, 249, 6, 29, "Input",ExpressionUUID->"1d96f078-0a06-4299-a721-fae43cca10fb"],
Cell[13395, 392, 305, 9, 38, "Output",ExpressionUUID->"f0ef1fe3-d2c2-4be8-85b8-924fcff504c8"]
}, Open  ]],
Cell[13715, 404, 304, 8, 49, "Input",ExpressionUUID->"1149b76d-1474-4fee-b5e3-b3db953c0582"],
Cell[CellGroupData[{
Cell[14044, 416, 517, 15, 29, "Input",ExpressionUUID->"91670e04-f8e3-4feb-97e1-4f164e138dd3"],
Cell[14564, 433, 12766, 463, 110, "Output",ExpressionUUID->"b281dd70-17f1-400f-b9bc-5483369c6f51"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27367, 901, 515, 16, 30, "Input",ExpressionUUID->"a5590e2c-adbf-4e5a-9e8c-1dcf9669d421"],
Cell[CellGroupData[{
Cell[27907, 921, 412, 10, 28, "Print",ExpressionUUID->"849e72ac-c8c4-4be1-b323-418965be9949"],
Cell[28322, 933, 412, 10, 28, "Print",ExpressionUUID->"b1e4faf1-45f8-4864-9122-02b3ebcc6c71"],
Cell[28737, 945, 454, 11, 28, "Print",ExpressionUUID->"9f172ec8-2c78-4f1b-ac56-1e958ff0dcf1"],
Cell[29194, 958, 404, 10, 28, "Print",ExpressionUUID->"8a241619-694b-49b8-bb5c-46d90967b5f4"],
Cell[29601, 970, 864, 19, 28, "Print",ExpressionUUID->"5c65ca7b-935c-4f4f-b0fa-ccba57e0eb5e"]
}, Open  ]],
Cell[30480, 992, 18110, 579, 264, "Output",ExpressionUUID->"adba637d-b762-4250-800d-0f5d3ec63dc1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48627, 1576, 408, 12, 29, "Input",ExpressionUUID->"e53daea0-9be4-4259-9c7c-c995f5471b02"],
Cell[49038, 1590, 6542, 248, 73, "Output",ExpressionUUID->"c154e83d-2eb8-490a-aca3-0956d974663c"]
}, Open  ]],
Cell[55595, 1841, 351, 10, 49, "Input",ExpressionUUID->"d31b1db7-38dc-42a1-8014-3ec6fe14e42a"],
Cell[CellGroupData[{
Cell[55971, 1855, 233, 5, 29, "Input",ExpressionUUID->"48c5990d-699e-493e-8d68-58ce429f4651"],
Cell[56207, 1862, 359, 8, 38, "Output",ExpressionUUID->"4da8acfc-3c6f-4901-87a3-8a331947bd8d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56603, 1875, 577, 14, 49, "Input",ExpressionUUID->"0f5a6547-4962-4512-940b-48afafe4bd7a"],
Cell[CellGroupData[{
Cell[57205, 1893, 379, 9, 28, "Print",ExpressionUUID->"3acae6ce-9b51-4398-9e77-c6f69a25fa87"],
Cell[57587, 1904, 379, 9, 28, "Print",ExpressionUUID->"e1ecc73d-2e81-4a6d-b819-a162c3c0d2e8"]
}, Open  ]],
Cell[57981, 1916, 377, 8, 38, "Output",ExpressionUUID->"5ad42001-d37f-4885-b4ec-d87ca465c544"],
Cell[58361, 1926, 939, 21, 45, "Output",ExpressionUUID->"52a0d264-62e4-4f17-a713-91a14c88e909"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59337, 1952, 668, 17, 49, "Input",ExpressionUUID->"1fb9fc8a-cabb-4623-b8a8-3d49062ee00d"],
Cell[60008, 1971, 192, 5, 38, "Output",ExpressionUUID->"2a45bf06-e350-40b5-a95a-34e761f56541"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60237, 1981, 287, 8, 29, "Input",ExpressionUUID->"5c983a7d-d255-4a20-84b4-798a302c503a"],
Cell[60527, 1991, 2930, 105, 72, "Output",ExpressionUUID->"c9d018dc-1c12-42a3-b0c5-af99bbacea20"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63494, 2101, 200, 5, 29, "Input",ExpressionUUID->"90429587-928c-4335-90c0-f29dd965b6a4"],
Cell[63697, 2108, 476, 17, 43, "Output",ExpressionUUID->"4affbbc9-6c38-42b8-9aca-4b31d2f87ee7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64210, 2130, 230, 6, 29, "Input",ExpressionUUID->"393d29c0-ef95-4d44-9c0a-a38e428b4977"],
Cell[64443, 2138, 3888, 145, 73, "Output",ExpressionUUID->"f053eec5-7f59-417f-ab8d-d349e4aa2f0f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68368, 2288, 286, 7, 29, "Input",ExpressionUUID->"9352a4ba-dd0f-4a53-acd0-4c5046029467"],
Cell[68657, 2297, 1529, 51, 75, "Output",ExpressionUUID->"b7144ccb-38e0-449e-8875-c9c2d15843b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70223, 2353, 290, 8, 29, "Input",ExpressionUUID->"0458a8ed-a3a4-42ae-bc29-4ec574732826"],
Cell[70516, 2363, 1758, 67, 73, "Output",ExpressionUUID->"2b6ae1f7-8c9e-4f37-8213-b1bbe054f287"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72311, 2435, 278, 8, 29, "Input",ExpressionUUID->"090cabb1-b9e2-4540-858b-0ced89341621"],
Cell[72592, 2445, 1575, 60, 67, "Output",ExpressionUUID->"c4d5a7b6-a1f7-4d54-8bd8-2edfcc784c6f"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[74228, 2512, 109, 0, 51, "Section",ExpressionUUID->"71dfaea7-6e4f-4984-9590-b5d1e7bac835"],
Cell[CellGroupData[{
Cell[74362, 2516, 593, 17, 29, "Input",ExpressionUUID->"e03c9393-6c0e-45b4-8412-6277597b8cf9"],
Cell[74958, 2535, 1993, 55, 65, "Output",ExpressionUUID->"078909fd-0d0f-4327-b9a4-7211eddd1e64"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76988, 2595, 424, 13, 29, "Input",ExpressionUUID->"89eb69aa-171e-47cb-99f8-370f76b3a7ef"],
Cell[77415, 2610, 907, 33, 43, "Output",ExpressionUUID->"6008a33d-0759-465e-8a6a-72230bc83f69"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78359, 2648, 203, 4, 29, "Input",ExpressionUUID->"6f6ef6e1-0525-4630-9b37-78bcd39f4c50"],
Cell[CellGroupData[{
Cell[78587, 2656, 1345, 29, 28, "Print",ExpressionUUID->"ba100884-c13c-4e37-b4c0-037cb893b86c"],
Cell[79935, 2687, 1387, 29, 28, "Print",ExpressionUUID->"232d56fb-ab55-44e2-9e0a-08c9136b15a7"],
Cell[81325, 2718, 874, 19, 28, "Print",ExpressionUUID->"5eea89d5-d091-40e6-b66b-e14d3c8cf371"]
}, Open  ]],
Cell[82214, 2740, 7265, 212, 128, "Output",ExpressionUUID->"e9f90a40-a7b5-4cf6-b333-a6c61fbbba13"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[89528, 2958, 105, 0, 65, "Section",ExpressionUUID->"f5ad8ad1-9f9c-44b5-98bb-06f3001b85a3"],
Cell[CellGroupData[{
Cell[89658, 2962, 629, 19, 29, "Input",ExpressionUUID->"c55b257b-0eea-4a8f-adb6-c964f5d72e29"],
Cell[90290, 2983, 1132, 33, 65, "Output",ExpressionUUID->"f6e9d678-5765-4761-8f6c-db9f0bfc7897"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91459, 3021, 413, 12, 29, "Input",ExpressionUUID->"400729fd-aa68-496c-880e-c6b32cc66124"],
Cell[91875, 3035, 806, 29, 43, "Output",ExpressionUUID->"aa5ff74e-abbe-427e-844f-05f132f012b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92718, 3069, 251, 5, 29, "Input",ExpressionUUID->"97cb2523-0f1d-4f9b-873d-277dbc8aeec3"],
Cell[92972, 3076, 1329, 29, 28, "Print",ExpressionUUID->"0a840a5d-089f-4132-b310-82df5b559b4a"],
Cell[94304, 3107, 2404, 72, 65, "Output",ExpressionUUID->"f0e00aae-c47d-4a94-8727-b21f29f964c0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[96757, 3185, 95, 0, 65, "Section",ExpressionUUID->"36c0938d-49d4-430f-82f1-dbc3132c19fc"],
Cell[CellGroupData[{
Cell[96877, 3189, 460, 14, 29, "Input",ExpressionUUID->"00baf290-3c5b-4dba-9c53-bf6b26d00396"],
Cell[97340, 3205, 2735, 90, 62, "Output",ExpressionUUID->"9198508d-da10-4b5d-91c0-e1728f74d6a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100112, 3300, 235, 6, 29, "Input",ExpressionUUID->"57a7b54e-fdd6-4042-bad8-e797739dfeea"],
Cell[100350, 3308, 3603, 107, 76, "Output",ExpressionUUID->"a78852c6-7775-4ccf-80fc-5b0ff5da9db2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103990, 3420, 455, 14, 29, "Input",ExpressionUUID->"92457b10-bca2-4df7-ace2-746f4adb5767"],
Cell[104448, 3436, 2720, 93, 57, "Output",ExpressionUUID->"78d590d9-6dc6-4c0b-93f4-6406508198e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107205, 3534, 246, 6, 29, "Input",ExpressionUUID->"4b8e2f98-7edc-4923-bd54-b0ee10d43b5e"],
Cell[107454, 3542, 4326, 129, 75, "Output",ExpressionUUID->"f9002abc-d3a1-405b-b677-fa7b5b096c3b"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/HToGlGl2L.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    406524,       9490]
NotebookOptionsPosition[    393243,       9286]
NotebookOutlinePosition[    393644,       9302]
CellTagsIndexPosition[    393601,       9299]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Higgs production in gluon fusion", "Title",ExpressionUUID->"fd906373-0ee0-43cb-a719-afc8ff202bbf"],

Cell[CellGroupData[{

Cell["Load FeynCalc and the necessary add-ons or other packages", "Section",ExpressionUUID->"65f00ea0-d443-4b0b-8740-11cd49b5b018"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"description", "=", "\"\<Gl Gl -> H, QCD, 2-loops\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{"If", "[", " ", 
   RowBox[{
    RowBox[{"$FrontEnd", " ", "===", " ", "Null"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{"$FeynCalcStartupMessages", " ", "=", " ", "False"}], ";", "\n", 
     "\t", 
     RowBox[{"Print", "[", "description", "]"}], ";"}]}], "\n", "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"If", "[", " ", 
   RowBox[{
    RowBox[{"$Notebooks", " ", "===", " ", "False"}], ",", "\n", "\t", 
    RowBox[{"$FeynCalcStartupMessages", " ", "=", " ", "False"}]}], "\n", 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"LaunchKernels", "[", "8", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$LoadAddOns", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<FeynArts\>\"", ",", "\"\<FeynHelpers\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{"<<", "FeynCalc`"}], "\n", 
 RowBox[{
  RowBox[{"$FAVerbose", " ", "=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"$ParallelizeFeynCalc", "=", "True"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"FCCheckVersion", "[", 
   RowBox[{"10", ",", "2", ",", "0"}], "]"}], ";"}], "\n", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringSplit", "[", 
       RowBox[{"$FeynHelpersVersion", ",", "\"\<.\>\""}], "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "<", "2"}], ",", "\n", "\t", 
   RowBox[{
    RowBox[{
    "Print", "[", "\"\<You need at least FeynHelpers 2.0 to run this example.\
\>\"", "]"}], ";", "\n", "\t", 
    RowBox[{"Abort", "[", "]"}], ";"}]}], "\n", "]"}]}], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"d8543d55-284b-4455-ba31-ef29e9771727"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynCalc \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"10.2.1 (dev version, 2026-06-11 13:38:27 +02:00, 2a00949f). \
For help, use the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{
       RowBox[{"online", " ", "documentation"}], ","}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://feyncalc.github.io/referenceDev"], None},
      ButtonNote->"https://feyncalc.github.io/referenceDev"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["forum",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" and have a look at the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
    "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"here", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL[
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
      ButtonNote->
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynCalc ", "Text", Bold], 
   Style["10.2.1 (dev version, 2026-06-11 13:38:27 +02:00, 2a00949f). For \
help, use the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["online documentation,", ButtonData :> {
        URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
      "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]], 
    "Text"], 
   Style[" visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
   Style[" and have a look at the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" The PDF-version of the manual can be downloaded ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["here.", ButtonData :> {
        URL[
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"49730235-ba2c-4398-8359-0be24b4d84d4"],

Cell[BoxData[
 StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"cad49bc3-b9f0-4a95-acb7-7c1b55ced2f2"],

Cell[BoxData[
 StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
  "Text",
  StripOnInput->False,
  FontSlant->Italic]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a5b8dd20-1b51-4c44-a2e4-c682d0ffaa55"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynArts \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"3.12 (27 Mar 2025) patched for use with FeynCalc, for \
documentation see the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["manual",
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        First[
         FileNames[{"*.pdf", "*.PDF"}, 
          FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" or visit \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"www", ".", "feynarts", ".", "de", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["http://www.feynarts.de/"], None},
      ButtonNote->"www.feynarts.de/"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynArts ", "Text", Bold], 
   Style["3.12 (27 Mar 2025) patched for use with FeynCalc, for documentation \
see the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "manual", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        First[
         FileNames[{"*.pdf", "*.PDF"}, 
          FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" or visit ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["www.feynarts.de.", ButtonData :> {
        URL["http://www.feynarts.de/"], None}, BaseStyle -> "Hyperlink", 
      ButtonNote -> "www.feynarts.de/"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"394fbb4d-2e7a-45ed-a47d-42836402a0da"],

Cell[BoxData[
 StyleBox["\<\"If you use FeynArts in your research, please cite\"\>", "Text",
  
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2725efce-10c8-45c9-b7db-5315869ea7c9"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] T. Hahn, Comput. Phys. Commun., 140, 418-431, 2001, \
arXiv:hep-ph/0012260\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"249c1a8a-bca9-4673-b1af-1cae1af245e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynHelpers \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"2.0.0 (2026-02-05 17:03:01 +02:00, 5db84fbb). For help, use \
the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{
       RowBox[{"online", " ", "documentation"}], ","}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://feyncalc.github.io/referenceFeynHelpersDev"], None},
      ButtonNote->"https://feyncalc.github.io/referenceFeynHelpersDev"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["forum",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" and have a look at the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
    "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"here", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL[
        "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"], None},
      ButtonNote->
       "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynHelpers ", "Text", Bold], 
   Style["2.0.0 (2026-02-05 17:03:01 +02:00, 5db84fbb). For help, use the ", 
    "Text"], 
   Style[
    DisplayForm[
     ButtonBox["online documentation,", ButtonData :> {
        URL["https://feyncalc.github.io/referenceFeynHelpersDev"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://feyncalc.github.io/referenceFeynHelpersDev"]], "Text"], 
   Style[" visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
   Style[" and have a look at the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]], 
      Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" The PDF-version of the manual can be downloaded ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["here.", ButtonData :> {
        URL[
        "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ea3f7377-0db9-4174-a311-d5eb8d86e2d2"],

Cell[BoxData[
 StyleBox["\<\" If you use FeynHelpers in your research, please evaluate \
FeynHelpersHowToCite[] to learn how to cite this work.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"20a2bfb7-d02c-456b-86de-07ad8292868b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate Feynman diagrams", "Section",ExpressionUUID->"dced4145-b66a-47de-a116-6d5f532a72d5"],

Cell["Nicer typesetting", "Text",ExpressionUUID->"f9503171-a122-4f91-9649-f3988962f8da"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"diags", " ", "=", " ", 
    RowBox[{"InsertFields", "[", 
     RowBox[{
      RowBox[{"CreateTopologies", "[", 
       RowBox[{"2", ",", 
        RowBox[{"2", " ", "->", " ", "1"}], ",", 
        RowBox[{"ExcludeTopologies", "->", 
         RowBox[{"{", 
          RowBox[{"Tadpoles", ",", "WFCorrections"}], "}"}]}]}], "]"}], ",", 
      " ", "\n", "\t ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"V", "[", "5", "]"}], ",", 
         RowBox[{"V", "[", "5", "]"}]}], "}"}], "->", 
       RowBox[{"{", 
        RowBox[{"S", "[", "1", "]"}], "}"}]}], ",", " ", 
      RowBox[{"InsertionLevel", " ", "->", 
       RowBox[{"{", "Particles", "}"}]}], ",", 
      RowBox[{"Model", "->", "\"\<SMQCD\>\""}], ",", "\n", "\t", 
      RowBox[{"ExcludeParticles", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"3", "|", "4"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", "|", "2"}], "}"}]}], "]"}], ",", 
         RowBox[{"F", "[", 
          RowBox[{"4", ",", 
           RowBox[{"{", "3", "}"}]}], "]"}], ",", 
         RowBox[{"V", "[", 
          RowBox[{"1", "|", "2", "|", "3", "|", "4"}], "]"}], ",", 
         RowBox[{"S", "[", "_", "]"}]}], "}"}]}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diags", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"6", ",", " ", "4"}], "}"}]}], ",", " ", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", "\n", "\t", 
    RowBox[{"SheetHeader", "->", "None"}], ",", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"6", ",", "4"}], "}"}]}]}]}], "]"}], ";"}]}], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"06826e3a-d5e3-4cb6-b167-dd40e2131e5b"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXs0lHkYxx9jppiLUXRIsqEtlfd9NYS2ze+pzdHpaJN2a6eLXGJqTYMO
oVq1RE6XdatooqWLI7ltF6tddeokIdpqkk7Jyq7CtgzjVqQ9057fvP+853fe
8/ze5/L9fh774Aj/UB4AhAKA/u0gAQCwRPj0sLg62jd7y08WCHXHZFEPGZQR
bqJZYoGAnemnixlU93h/nJY4FcE6ZLddOoOeNdPzvPumIEQmldkmMli8QaR6
Lp+CUHR9jPuRQRPrXefCas0Rcnj7g48xeF68/GnYYnOE0eKVbCGDwwvcE+1V
UoRnUqukBgYPn20UrkoxQ2j34D8eZdA27fO+I7clCO0DBXYci5WSqari2RIE
SKqzDGex962Z1ZXLYoRULyeHYhaLqnt9W5X689rkzG4W1f1DE7H+YgSXDEXp
HA69zpQ7jQWKEeKUo5oADoWKoprpx/Vn23t5aRxui+r9MNSpj9/koavksLl2
26nANRKErhNxszUcpsj3a+bWSRA8c03HOzi8VKbzi/IxQ/C78eF+J4fP+9p9
ZtSY6euPinnBIe8bm6pZi6QIqbVtO2o4VOQ1K8Yz9PXaLC0s4FDoGqeYpJEi
jAYtKIrm8PDjdzZ1/VIEa2HmFsLhqthO9qtuKUJOT4yUz2GV++hOp0opgt/J
jpV3WcyNv207vl6KEJnz8bdkFge1H1fNaTRDcBlL/Gwli4G77MN6rfT57Ltr
I2WxO8boy2AvCQJqb9m9ZDDA/k3CPG8xQqS/h99VBhdFul32cRUhuITPizjJ
YMNwl9Mf5kIEOPbznYMMRs84H5L62gRh+9Fs6QEGo/eY5WbcmIww68jllFQG
F9u2Fbw/Mwnhu0kT9/MY7DRdtz4oS4CQnqAdusmgs/MCcdZZPkJF186cHgbl
xlat7hpjhGfNoU/sWByJ7VAfnG+MYF61VSlnMdloRZaohIfgkmLxMpvF8dD0
2CNyHoJfJsS3sPjiqMjjlYyHUJGpSZ7GYb26+ZCJOw/BRCrfuIbDDqXEQrZV
H6+6sjeRw5AW+df/FvEQbgmOV5Vw2Fahct8mNkboUvoua+TwwtXNGwt/NEbI
N6r4/U8OpXP1vuAjWCf/s/Y1hzt2nbsgT+Abvi/cnVF/Wsc3xJesKfxl6gaB
4f6lrwbeNuULDP/3Pjo/bqReYMjPTT1YZ9ckMORvcTsiNbpQYKhP7VutHFwn
MNRvXT4zdG8z39CfSsdux3pnvqF/f71/olNuMTb0d8mK0otnlDxD/58KHQIE
QUaG+eSW9IeoloNhfp5WVZ59sglC51tSxpYFtY0ROv9rO7NPR556R6g+gkUy
XmnMCKH6WR384dCSpCFC9ZXw6w1Xx4c6QvXnroTvrygGCNXn640/1E727ydU
v02s+ezyLC2h+i4qXXQ2ntESqn/hRXFDhK2WUH+IuqQLdXItof5RBX3rMrlV
S6i/PAbvp9080U+o/7arvCLrYwcI9Wed1jpgZpSOUP/Kuo3kFRGDhPo708yj
yStoiFD/bwh35Fu6DRPKB9GB8t2NLcOE8uPO1oIyU68RQvlict2SZ75phFD+
PHjiEOYzZ4RQPi2L7nh0Sq2/739+PTrQ6nipcohQvgkSrtl37RsklH+mpoqe
cN0AoXx0Hc4aq3bsJ5SfmzXa1fVuvYTydXlc5N8Njd2E8lfbdiHNeWEnoXxO
2COz0iS3E8rvwHvnRPltLYTyvWLM9gv0fkAo//MfvHFWb68mdD98Whsn45fS
/fEfWbmEiw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 16.6452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
          LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["H",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.3048}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{10.449999999998909`, 12.100000000002183`}, {
          4.999999999998181, 15.000000000003638`}}], 
         PolygonBox[{{7.1953194400656955`, 13.83184837134119}, {
          8.442579474161766, 13.621272001948348`}, {8.066781645706845, 
          12.915031255369275`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.848308292631407, 14.313541446496956}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{10.44999999999709, 12.099999999998545`}, {
          14.499999999996362`, 10.}}], 
         PolygonBox[{{11.942347281130644`, 11.326190298673001`}, {
          12.823525853087359`, 10.418707888747429`}, {13.191779584651359`, 
          11.128911513906571`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.583691604905251, 11.821219523745842},
           ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwtVXtQ1NcZPYgPhCiIsizL4r5+u/sTTUQwDkYbjvhCnVpgalxIrEQBqaKs
DwxRi2uMuIgiiRjXOhgMKljUYLQU1IAoKFNBMdG6iS9oeexoUnkF11pp53Z6
/7lz5vvjO9+5555PtyIjPmUIgGwA4kZaampqp0RERkRERMiE7NM78aZEuMuN
T5+aiUleZ/5SIhHWklPPSs3E8QG72yoRV8bd/y7dTLjOapOnSkRs9pcPZ5iJ
TbmxHc8NhM0zpFlhJrqblzacMBCOZZ/8OGgifkosLLAYiG7v0qP9JiJ27Hi3
t4GwLHzo6xb476fP1eoJOTtph5eZcK6NWfqxnrAeWlMumYn63uiYd/SEMnPT
xYVmAuaevUP1hLPTnZwl+MrWmh90hPu9+uHlZiLr1eG+izqisTDjyhMzMSfa
50KZjoj8+djhsTJRmH635ysdoXy95fhsmSiYqfM+pSMKBrK1a2XCnn+rqVpH
ZI1OObJPJio6Duz5Xkd0a2aNLpEJ5xDlhH4dgeAzv5TLxIVUj5lBgl/WdytL
ZcId69RRTyQ93eZzUCba41YYUvVE1bZvZmfKhLXfo9CuJ1riTnoukImsZkfP
cT1hiZl2f4zg15UxpFpPuPZta7pjJqytdc+v6gl7Uez7eWbCPvxP79fpCa55
MH+WmWjZt2H9edFvRtGOAROxDdufOwQf9TqcNREFsz8I3SD0fFN1bLXACXe8
BD/r11Gek03E1BLNS089UdY3bPVrI1Fxq/dJrZg/U3/svpFoD2ny2KwjbIp1
XTVGouzIQJcs6mbv1vNGwj5xfvQDLXHlyPU9lUZiaP6YG/u1ROtEac51I3Hh
Wov/Ai1RFdfb1GYk3jg2NHeklmh8662EESZCLsnIOKkhiu9ZT0w1EY4Fntm/
0RAtxp/HrDIRqFi81U9DxARdqjtiIsIacnY/HU9Yda8u3zYRae16xyOBl78z
DuL9f7UsyzWeKPhmvWeo8OuUg/e9NISXddB/kZmw/bsreYaGKLvv8/aHwm8/
VA5s1RDWttGPV5sJy4g5lxs0RNKNsMBVZsKvO++S4Bvr0Zy7RPhxSd3DyVqi
7MnHO6eZifYlpw7Ea4mWa2t6vc1E+sVHiRlawu/VssS7JuJuxsW+nVrh911X
C01ERZx+R76WcEsrixabiKTW6qJ9or7lcPlQE+HakJ9u0xLOEtWDaiNxun1F
SaroZ50prTcS7k9M+dQSSUWLU980EncPpfv4Cr17Euf2SITNO2RoqYZw5JR6
10pEhdZVrNEQcueGXIf4x42fp+8dTxRnTB65XSKqvk/Y2BtCOFtmTdsoEa1L
Qv2XhhCRNe6gTFHn6cpaNSHfC1F9KhGuoN1Hpwj8o4QvJcLPt8NxLpioyi8Z
US8RWbaQ5tnBRGxKSl+3RKQtDM99piJat2pkg5GwZK1VlasI96Scm0uNRGtw
/7mdKiLst3GdeUbCkVT4XqaKaNl5ePdlI9ES/1F7topwfuTq6hR+21ytOqoi
bDcS93iZCL/O+ZW3VQQRk6gxEc72OodvMOFy+tZPEHq37X9pCSZiAjtumExE
9++7jp4MJpzLK4cpTIQ1NEDdF0w0mkrrXoh+BrP/dDWRtOsfrU1GwnauP2Oj
mrB92//4CyPhF5F7tkhNWDYHXBb8i9u0Iy6ohR8tHWOMxJUTEcXn1YTfwUuB
jUIv7aav/6gmHL/LifqDRCjPTtqfpibc9WuXiByNafxXQ4ia6HaaZ3QbiLJf
8nA5mIiE7+HzBqJg18nXc4MJ3LbW2AxETHj62lox/4IhOQkGInLVsoZJKgIL
r0ZFGYis+FCfA0GEe3j8sXADkVTb5HihJJRfZX8bYSDkv/754XIlEdOc5Blt
IJwhI4PuBBLFHiFzPzAQFeueSrGBhLWir0H0q7rTGN6mILpzXy4+YyBcZ5Ye
3a0glDm2BU8MRKMmt36uguDWgUdjhd+MqV1qBSE/bwyIEXvmw7GaUQrC0lY9
mCURjLpgCVAQrTNxS+yZgqjpKyMUhC38M4/rEmHfYhuZrCBcN4dlP5IIedxn
kSUKIs1eVeoS+i0ODftJQRQ8fp4p9liSb/Kl6YGEMm3K9r9JhKWoZl1OIBH7
KnSwSvg9pcbVFEi0vvviVr5EaCf4+3spibTox8kJEtHYMy8xQknIujeqVRLR
jWn/XKgkiu0+EfcMhF90ScciJRE2T703z0Boi56lTFUSWHTpLMX816QqTyVR
5vXkwAuRqy0n4i4GEtyZoxG5nDbv81sJgUR36azBTJHburLH7QoibPDXu6L1
RMHtt43LBdbXf6ESe2Fz5ajmAIK++rz/6AitXXUoIoBIi39X16sj/EaFKx3j
CHvDykyB/3fG/f/W879p3Mg0
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.886551586138574, 9.807504469530574}, 
          ImageScaled[{0, 1}]], LineBox[{{5., 9.}, {5., 15.}}], 
         PolygonBox[{{5., 11.4}, {5.4, 12.6}, {4.6, 12.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 12.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5., 9.000000000001556}, {5., 4.999999999998444}}], 
         PolygonBox[{{5., 6.4}, {4.6, 7.6}, {5.4, 7.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 7.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5.000000000001819, 5.}, {14.5, 10.}}], 
         PolygonBox[{{10.280950933429189`, 7.779447859699573}, {
          9.40534763970386, 6.866584851347634}, {9.032750493437762, 
          7.57451942925322}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 6.733176755307927}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{5., 9.}], 
          PointBox[{10.450000000000001`, 12.1}], PointBox[{5., 15.}], 
          PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["1",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/df1d1e212e2f.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/df1d1e212e2f.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 66}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXs0lHkYxx9jppiLUXRIsqEtlfd9NYS2ze+pzdHpaJN2a6eLXGJqTYMO
oVq1RE6XdatooqWLI7ltF6tddeokIdpqkk7Jyq7CtgzjVqQ9057fvP+853fe
8/ze5/L9fh774Aj/UB4AhAKA/u0gAQCwRPj0sLg62jd7y08WCHXHZFEPGZQR
bqJZYoGAnemnixlU93h/nJY4FcE6ZLddOoOeNdPzvPumIEQmldkmMli8QaR6
Lp+CUHR9jPuRQRPrXefCas0Rcnj7g48xeF68/GnYYnOE0eKVbCGDwwvcE+1V
UoRnUqukBgYPn20UrkoxQ2j34D8eZdA27fO+I7clCO0DBXYci5WSqari2RIE
SKqzDGex962Z1ZXLYoRULyeHYhaLqnt9W5X689rkzG4W1f1DE7H+YgSXDEXp
HA69zpQ7jQWKEeKUo5oADoWKoprpx/Vn23t5aRxui+r9MNSpj9/koavksLl2
26nANRKErhNxszUcpsj3a+bWSRA8c03HOzi8VKbzi/IxQ/C78eF+J4fP+9p9
ZtSY6euPinnBIe8bm6pZi6QIqbVtO2o4VOQ1K8Yz9PXaLC0s4FDoGqeYpJEi
jAYtKIrm8PDjdzZ1/VIEa2HmFsLhqthO9qtuKUJOT4yUz2GV++hOp0opgt/J
jpV3WcyNv207vl6KEJnz8bdkFge1H1fNaTRDcBlL/Gwli4G77MN6rfT57Ltr
I2WxO8boy2AvCQJqb9m9ZDDA/k3CPG8xQqS/h99VBhdFul32cRUhuITPizjJ
YMNwl9Mf5kIEOPbznYMMRs84H5L62gRh+9Fs6QEGo/eY5WbcmIww68jllFQG
F9u2Fbw/Mwnhu0kT9/MY7DRdtz4oS4CQnqAdusmgs/MCcdZZPkJF186cHgbl
xlat7hpjhGfNoU/sWByJ7VAfnG+MYF61VSlnMdloRZaohIfgkmLxMpvF8dD0
2CNyHoJfJsS3sPjiqMjjlYyHUJGpSZ7GYb26+ZCJOw/BRCrfuIbDDqXEQrZV
H6+6sjeRw5AW+df/FvEQbgmOV5Vw2Fahct8mNkboUvoua+TwwtXNGwt/NEbI
N6r4/U8OpXP1vuAjWCf/s/Y1hzt2nbsgT+Abvi/cnVF/Wsc3xJesKfxl6gaB
4f6lrwbeNuULDP/3Pjo/bqReYMjPTT1YZ9ckMORvcTsiNbpQYKhP7VutHFwn
MNRvXT4zdG8z39CfSsdux3pnvqF/f71/olNuMTb0d8mK0otnlDxD/58KHQIE
QUaG+eSW9IeoloNhfp5WVZ59sglC51tSxpYFtY0ROv9rO7NPR556R6g+gkUy
XmnMCKH6WR384dCSpCFC9ZXw6w1Xx4c6QvXnroTvrygGCNXn640/1E727ydU
v02s+ezyLC2h+i4qXXQ2ntESqn/hRXFDhK2WUH+IuqQLdXItof5RBX3rMrlV
S6i/PAbvp9080U+o/7arvCLrYwcI9Wed1jpgZpSOUP/Kuo3kFRGDhPo708yj
yStoiFD/bwh35Fu6DRPKB9GB8t2NLcOE8uPO1oIyU68RQvlict2SZ75phFD+
PHjiEOYzZ4RQPi2L7nh0Sq2/739+PTrQ6nipcohQvgkSrtl37RsklH+mpoqe
cN0AoXx0Hc4aq3bsJ5SfmzXa1fVuvYTydXlc5N8Njd2E8lfbdiHNeWEnoXxO
2COz0iS3E8rvwHvnRPltLYTyvWLM9gv0fkAo//MfvHFWb68mdD98Whsn45fS
/fEfWbmEiw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 16.6452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
          LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["H",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.3048}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{10.449999999998909`, 12.100000000002183`}, {
          4.999999999998181, 15.000000000003638`}}], 
         PolygonBox[{{8.254680559934306, 13.268151628658812`}, {
          7.383218354293155, 14.184968744630726`}, {7.007420525838236, 
          13.478727998051653`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.848308292631407, 14.313541446496956}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{10.44999999999709, 12.099999999998545`}, {
          14.499999999996362`, 10.}}], 
         PolygonBox[{{13.007652718869359`, 10.773809701327}, {
          11.758220415348644`, 10.97108848609343}, {12.126474146912644`, 
          11.681292111252572`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.583691604905251, 11.821219523745842},
           ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwtVXtQ1NcZPYgPhCiIsizL4r5+u/sTTUQwDkYbjvhCnVpgalxIrEQBqaKs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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.886551586138574, 9.807504469530574}, 
          ImageScaled[{0, 1}]], LineBox[{{5., 9.}, {5., 15.}}], 
         PolygonBox[{{5., 12.6}, {5.4, 11.4}, {4.6, 11.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 12.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5., 9.000000000001556}, {5., 4.999999999998444}}], 
         PolygonBox[{{5., 7.6}, {4.6, 6.4}, {5.4, 6.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 7.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5.000000000001819, 5.}, {14.5, 10.}}], 
         PolygonBox[{{9.219049066570811, 7.220552140300427}, {
          10.467249506562238`, 7.42548057074678}, {10.09465236029614, 
          8.133415148652366}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 6.733176755307927}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{5., 9.}], 
          PointBox[{10.450000000000001`, 12.1}], PointBox[{5., 15.}], 
          PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["2",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/df1d1e212e2f.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/df1d1e212e2f.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 66}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXs0lHkYxx9jppiLUXRIsqEtlfd9NYS2ze+pzdHpaJN2a6eLXGJqTYMO
oVq1RE6XdatooqWLI7ltF6tddeokIdpqkk7Jyq7CtgzjVqQ9057fvP+853fe
8/ze5/L9fh774Aj/UB4AhAKA/u0gAQCwRPj0sLg62jd7y08WCHXHZFEPGZQR
bqJZYoGAnemnixlU93h/nJY4FcE6ZLddOoOeNdPzvPumIEQmldkmMli8QaR6
Lp+CUHR9jPuRQRPrXefCas0Rcnj7g48xeF68/GnYYnOE0eKVbCGDwwvcE+1V
UoRnUqukBgYPn20UrkoxQ2j34D8eZdA27fO+I7clCO0DBXYci5WSqari2RIE
SKqzDGex962Z1ZXLYoRULyeHYhaLqnt9W5X689rkzG4W1f1DE7H+YgSXDEXp
HA69zpQ7jQWKEeKUo5oADoWKoprpx/Vn23t5aRxui+r9MNSpj9/koavksLl2
26nANRKErhNxszUcpsj3a+bWSRA8c03HOzi8VKbzi/IxQ/C78eF+J4fP+9p9
ZtSY6euPinnBIe8bm6pZi6QIqbVtO2o4VOQ1K8Yz9PXaLC0s4FDoGqeYpJEi
jAYtKIrm8PDjdzZ1/VIEa2HmFsLhqthO9qtuKUJOT4yUz2GV++hOp0opgt/J
jpV3WcyNv207vl6KEJnz8bdkFge1H1fNaTRDcBlL/Gwli4G77MN6rfT57Ltr
I2WxO8boy2AvCQJqb9m9ZDDA/k3CPG8xQqS/h99VBhdFul32cRUhuITPizjJ
YMNwl9Mf5kIEOPbznYMMRs84H5L62gRh+9Fs6QEGo/eY5WbcmIww68jllFQG
F9u2Fbw/Mwnhu0kT9/MY7DRdtz4oS4CQnqAdusmgs/MCcdZZPkJF186cHgbl
xlat7hpjhGfNoU/sWByJ7VAfnG+MYF61VSlnMdloRZaohIfgkmLxMpvF8dD0
2CNyHoJfJsS3sPjiqMjjlYyHUJGpSZ7GYb26+ZCJOw/BRCrfuIbDDqXEQrZV
H6+6sjeRw5AW+df/FvEQbgmOV5Vw2Fahct8mNkboUvoua+TwwtXNGwt/NEbI
N6r4/U8OpXP1vuAjWCf/s/Y1hzt2nbsgT+Abvi/cnVF/Wsc3xJesKfxl6gaB
4f6lrwbeNuULDP/3Pjo/bqReYMjPTT1YZ9ckMORvcTsiNbpQYKhP7VutHFwn
MNRvXT4zdG8z39CfSsdux3pnvqF/f71/olNuMTb0d8mK0otnlDxD/58KHQIE
QUaG+eSW9IeoloNhfp5WVZ59sglC51tSxpYFtY0ROv9rO7NPR556R6g+gkUy
XmnMCKH6WR384dCSpCFC9ZXw6w1Xx4c6QvXnroTvrygGCNXn640/1E727ydU
v02s+ezyLC2h+i4qXXQ2ntESqn/hRXFDhK2WUH+IuqQLdXItof5RBX3rMrlV
S6i/PAbvp9080U+o/7arvCLrYwcI9Wed1jpgZpSOUP/Kuo3kFRGDhPo708yj
yStoiFD/bwh35Fu6DRPKB9GB8t2NLcOE8uPO1oIyU68RQvlict2SZ75phFD+
PHjiEOYzZ4RQPi2L7nh0Sq2/739+PTrQ6nipcohQvgkSrtl37RsklH+mpoqe
cN0AoXx0Hc4aq3bsJ5SfmzXa1fVuvYTydXlc5N8Njd2E8lfbdiHNeWEnoXxO
2COz0iS3E8rvwHvnRPltLYTyvWLM9gv0fkAo//MfvHFWb68mdD98Whsn45fS
/fEfWbmEiw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 16.6452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
          LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["H",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.3048}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwVknlQVGcWxc9Ek/QIKgo0DTR093Pp1+81y7ArGs6wVNp1SERtE7akgDQa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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.848308292631407, 14.313541446496956}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{10.44999999999709, 12.099999999998545`}, {
          14.499999999996362`, 10.}}], 
         PolygonBox[{{11.942347281130644`, 11.326190298673001`}, {
          12.823525853087359`, 10.418707888747429`}, {13.191779584651359`, 
          11.128911513906571`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.583691604905251, 11.821219523745842},
           ImageScaled[{0, 0}]], 
         LineBox[{{5., 9.}, {10.450000000000728`, 12.100000000002183`}}], 
         PolygonBox[{{7.2034662462699, 10.25334777310765}, {8.444301904991669,
           10.498963057738951`}, {8.048765602468535, 11.19434139604575}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.886551586138574, 9.807504469530574}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJxVVXtUTVkY3zI9RqVz7z3F0oPuPd13XD3dUr4mTSGVIhNSVBK9VAilCFHi
RtLQtBpDo6n0Eq1bUdH7OabHsoSmVkzvaFCkZp3F2tacf/baa5+9v71/3++h
vzvE1U8BIXQEIUSPXz4SvozLAcE7j/17SIgYlyhpPjIERKQXXywhQdvi4YeL
0YaAYp3PBg2S0JgZNta50hBQu8qiPXMkZNjedUnvEwPy5tl7vieha2JXXc0l
MaDe0/PrW0nIiDw5uNpODKhAyTUrgYSDTXYnWmdEgJYxIgIMSfBgT7oqltPz
sZ11ZSxQCW+x+P60CJC3b3O0JQuau5M2xHmIAMnMppSLmXCpebH7WQsRoImQ
pvUCJsToPx9P4IsAuWgUWd5iQMZV3dwtHBGgSv/0M4YMKOswfaIuFAEClVLz
egLqnugGWVvS9XItg44SUBWVTA1vps/Tk2o6EPCba/VwdgQ939csNyYg0t5L
Wn1VBEiCpH7WBHz2DTV1KaPPq/olwZ+A+BWJWvt6RIAyHw1r5RFg2lvfZDdF
rzfWnFFlwAdrNXVPNTGgWOtR8jgDJLPyuSQtMaCJ7DcfZhng4MtoNNMUAyIi
FfPimdDXF1mwXpmeV0gcGSxQzUrK8Rqhzw//9e8UFqzzz6gtfiwCFGqbWqdK
QuG2ZCRMFgFCnT/NhJBQ2tnfZe1G4xU4HlJOgtzRb+E7NRGg9pg0u1ESLg+9
LCyrFAJy6ahURJrQ9MN0qtMBISDZsdGKSRLcA4rQZX0hIG/ZjFoDCRUbAwRh
HQJAE1p62idJaHCK+rn4vAAQGh2JZpPQ9o+j0VNHAaDYaWJBPgta80wezmoJ
AHk/rk4xZEG9kmnBgxE+IGTgcfsmEzJdl3jptvEBwYbCFdpMSOx/PXTsAR9Q
e8J9nTQG8BQU3S7L+YCW6aUuZDNg4N82IrKaD6hyB2vmAQHF9V4oq4MPSJIY
9iqcgMPXBj6zxvmACHF52loCjOMKpE4aAkChNkWHjAnQd3Iau2IkACRxGPK0
IQBR4y++cxcA6l2efi2IgK3Tp/4qOiQABC/vTZQQ0Mc5uvxZsgCQbEFNqRYD
clyT76Fb9P5esUYiA9CJ9Fr1OwJAmXp7WepMiO5h2YbkCAC5HJhvksqEbqOB
KX46/X/VhbilLOi6WenZFyMARDibMG+wQF4aoTZM15cRofaLSMiS5lebsWn8
BnaaHyFB+7Yba1M/jc/clvFqEtZXzu5fl07jE9hfMkFCCrSEpDnzAcmOf7JA
ml/1+2096KGRzL+Ah/ffXzMv5Z4PD5//amvuyB0dHq6/vdbFquE5F9/P3j5x
kszm4vsLt6+5oRvLxe8TtCxR7vbh4vfHcUbKZZu53/CJ8ZG+3cTF+G3JC143
t42L8dXrOf0nFczF+GcrHRNvPMf91p8eQv8TXf9r/14WFjL2tXBxf1uinGsL
J7i4/+f8liiMEDzMD0fzzDkPEQ/zR1tVMh5vxcP8evr5Y26gHQ/z76DOYs1T
NjzMT++8gcw+CQ/zd9V0o7MNi4f5bezaBPMGuZj/RouKW7jFXKwPs8K4PY7h
XKwf26LUriQRF+srJ3XjXOALA6w/swqlgMILBlifQZrLnNauMcD6/bH42psF
kxTWt4NQR1CVS2H9u9wKnusMprA/3E/bJXW0pLB/vPMI25zJorC/LNWNdy6Z
4mD/Kb0+ZtowxMH+1DbPDoUNcrB/qVRNvr0xycH+1rTU3ESuTGH/i2yPGLzC
obA/Kly/2Ji/lsL+ebY0s9ZqL4X9dUeeFemeSGH/XRMX/IzMobA/Sw37LlU9
prB/24kaDd92Utjfd+/tc/ujh8L+f+IFmzjYTeF8CDZ+nX24hsL5YcoPuxuV
ReF8mTpvVPP+KIXz5/fnankfbSmcT+dN5MdXzqdwfvnGR2s9knNwvgk1MlZZ
BHFw/vmUb8j30eXgfDT3SmIIW9k4P1/XgEroSTbO1ySibXpoNRv+n79s+A9E
Pc9U
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.3548, 12.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5., 9.000000000001556}, {5., 4.999999999998444}}], 
         PolygonBox[{{5., 6.4}, {4.6, 7.6}, {5.4, 7.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 7.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5.000000000001819, 5.}, {14.5, 10.}}], 
         PolygonBox[{{10.280950933429189`, 7.779447859699573}, {
          9.40534763970386, 6.866584851347634}, {9.032750493437762, 
          7.57451942925322}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 6.733176755307927}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{5., 9.}], 
          PointBox[{10.450000000000001`, 12.1}], PointBox[{5., 15.}], 
          PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["3",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/df1d1e212e2f.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/df1d1e212e2f.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 66}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXs0lHkYxx9jppiLUXRIsqEtlfd9NYS2ze+pzdHpaJN2a6eLXGJqTYMO
oVq1RE6XdatooqWLI7ltF6tddeokIdpqkk7Jyq7CtgzjVqQ9057fvP+853fe
8/ze5/L9fh774Aj/UB4AhAKA/u0gAQCwRPj0sLg62jd7y08WCHXHZFEPGZQR
bqJZYoGAnemnixlU93h/nJY4FcE6ZLddOoOeNdPzvPumIEQmldkmMli8QaR6
Lp+CUHR9jPuRQRPrXefCas0Rcnj7g48xeF68/GnYYnOE0eKVbCGDwwvcE+1V
UoRnUqukBgYPn20UrkoxQ2j34D8eZdA27fO+I7clCO0DBXYci5WSqari2RIE
SKqzDGex962Z1ZXLYoRULyeHYhaLqnt9W5X689rkzG4W1f1DE7H+YgSXDEXp
HA69zpQ7jQWKEeKUo5oADoWKoprpx/Vn23t5aRxui+r9MNSpj9/koavksLl2
26nANRKErhNxszUcpsj3a+bWSRA8c03HOzi8VKbzi/IxQ/C78eF+J4fP+9p9
ZtSY6euPinnBIe8bm6pZi6QIqbVtO2o4VOQ1K8Yz9PXaLC0s4FDoGqeYpJEi
jAYtKIrm8PDjdzZ1/VIEa2HmFsLhqthO9qtuKUJOT4yUz2GV++hOp0opgt/J
jpV3WcyNv207vl6KEJnz8bdkFge1H1fNaTRDcBlL/Gwli4G77MN6rfT57Ltr
I2WxO8boy2AvCQJqb9m9ZDDA/k3CPG8xQqS/h99VBhdFul32cRUhuITPizjJ
YMNwl9Mf5kIEOPbznYMMRs84H5L62gRh+9Fs6QEGo/eY5WbcmIww68jllFQG
F9u2Fbw/Mwnhu0kT9/MY7DRdtz4oS4CQnqAdusmgs/MCcdZZPkJF186cHgbl
xlat7hpjhGfNoU/sWByJ7VAfnG+MYF61VSlnMdloRZaohIfgkmLxMpvF8dD0
2CNyHoJfJsS3sPjiqMjjlYyHUJGpSZ7GYb26+ZCJOw/BRCrfuIbDDqXEQrZV
H6+6sjeRw5AW+df/FvEQbgmOV5Vw2Fahct8mNkboUvoua+TwwtXNGwt/NEbI
N6r4/U8OpXP1vuAjWCf/s/Y1hzt2nbsgT+Abvi/cnVF/Wsc3xJesKfxl6gaB
4f6lrwbeNuULDP/3Pjo/bqReYMjPTT1YZ9ckMORvcTsiNbpQYKhP7VutHFwn
MNRvXT4zdG8z39CfSsdux3pnvqF/f71/olNuMTb0d8mK0otnlDxD/58KHQIE
QUaG+eSW9IeoloNhfp5WVZ59sglC51tSxpYFtY0ROv9rO7NPR556R6g+gkUy
XmnMCKH6WR384dCSpCFC9ZXw6w1Xx4c6QvXnroTvrygGCNXn640/1E727ydU
v02s+ezyLC2h+i4qXXQ2ntESqn/hRXFDhK2WUH+IuqQLdXItof5RBX3rMrlV
S6i/PAbvp9080U+o/7arvCLrYwcI9Wed1jpgZpSOUP/Kuo3kFRGDhPo708yj
yStoiFD/bwh35Fu6DRPKB9GB8t2NLcOE8uPO1oIyU68RQvlict2SZ75phFD+
PHjiEOYzZ4RQPi2L7nh0Sq2/739+PTrQ6nipcohQvgkSrtl37RsklH+mpoqe
cN0AoXx0Hc4aq3bsJ5SfmzXa1fVuvYTydXlc5N8Njd2E8lfbdiHNeWEnoXxO
2COz0iS3E8rvwHvnRPltLYTyvWLM9gv0fkAo//MfvHFWb68mdD98Whsn45fS
/fEfWbmEiw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 16.6452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
          LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["H",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.3048}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwVknlQVGcWxc9Ek/QIKgo0DTR093Pp1+81y7ArGs6wVNp1SERtE7akgDQa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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.848308292631407, 14.313541446496956}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{10.44999999999709, 12.099999999998545`}, {
          14.499999999996362`, 10.}}], 
         PolygonBox[{{13.007652718869359`, 10.773809701327}, {
          11.758220415348644`, 10.97108848609343}, {12.126474146912644`, 
          11.681292111252572`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.583691604905251, 11.821219523745842},
           ImageScaled[{0, 0}]], 
         LineBox[{{5., 9.}, {10.450000000000728`, 12.100000000002183`}}], 
         PolygonBox[{{8.246533753730102, 10.84665222689235}, {
          7.401234397531468, 9.905658603954251}, {7.0056980950083325`, 
          10.60103694226105}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.886551586138574, 9.807504469530574}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJxVVXtUTVkY3zI9RqVz7z3F0oPuPd13XD3dUr4mTSGVIhNSVBK9VAilCFHi
RtLQtBpDo6n0Eq1bUdH7OabHsoSmVkzvaFCkZp3F2tacf/baa5+9v71/3++h
vzvE1U8BIXQEIUSPXz4SvozLAcE7j/17SIgYlyhpPjIERKQXXywhQdvi4YeL
0YaAYp3PBg2S0JgZNta50hBQu8qiPXMkZNjedUnvEwPy5tl7vieha2JXXc0l
MaDe0/PrW0nIiDw5uNpODKhAyTUrgYSDTXYnWmdEgJYxIgIMSfBgT7oqltPz
sZ11ZSxQCW+x+P60CJC3b3O0JQuau5M2xHmIAMnMppSLmXCpebH7WQsRoImQ
pvUCJsToPx9P4IsAuWgUWd5iQMZV3dwtHBGgSv/0M4YMKOswfaIuFAEClVLz
egLqnugGWVvS9XItg44SUBWVTA1vps/Tk2o6EPCba/VwdgQ939csNyYg0t5L
Wn1VBEiCpH7WBHz2DTV1KaPPq/olwZ+A+BWJWvt6RIAyHw1r5RFg2lvfZDdF
rzfWnFFlwAdrNXVPNTGgWOtR8jgDJLPyuSQtMaCJ7DcfZhng4MtoNNMUAyIi
FfPimdDXF1mwXpmeV0gcGSxQzUrK8Rqhzw//9e8UFqzzz6gtfiwCFGqbWqdK
QuG2ZCRMFgFCnT/NhJBQ2tnfZe1G4xU4HlJOgtzRb+E7NRGg9pg0u1ESLg+9
LCyrFAJy6ahURJrQ9MN0qtMBISDZsdGKSRLcA4rQZX0hIG/ZjFoDCRUbAwRh
HQJAE1p62idJaHCK+rn4vAAQGh2JZpPQ9o+j0VNHAaDYaWJBPgta80wezmoJ
AHk/rk4xZEG9kmnBgxE+IGTgcfsmEzJdl3jptvEBwYbCFdpMSOx/PXTsAR9Q
e8J9nTQG8BQU3S7L+YCW6aUuZDNg4N82IrKaD6hyB2vmAQHF9V4oq4MPSJIY
9iqcgMPXBj6zxvmACHF52loCjOMKpE4aAkChNkWHjAnQd3Iau2IkACRxGPK0
IQBR4y++cxcA6l2efi2IgK3Tp/4qOiQABC/vTZQQ0Mc5uvxZsgCQbEFNqRYD
clyT76Fb9P5esUYiA9CJ9Fr1OwJAmXp7WepMiO5h2YbkCAC5HJhvksqEbqOB
KX46/X/VhbilLOi6WenZFyMARDibMG+wQF4aoTZM15cRofaLSMiS5lebsWn8
BnaaHyFB+7Yba1M/jc/clvFqEtZXzu5fl07jE9hfMkFCCrSEpDnzAcmOf7JA
ml/1+2096KGRzL+Ah/ffXzMv5Z4PD5//amvuyB0dHq6/vdbFquE5F9/P3j5x
kszm4vsLt6+5oRvLxe8TtCxR7vbh4vfHcUbKZZu53/CJ8ZG+3cTF+G3JC143
t42L8dXrOf0nFczF+GcrHRNvPMf91p8eQv8TXf9r/14WFjL2tXBxf1uinGsL
J7i4/+f8liiMEDzMD0fzzDkPEQ/zR1tVMh5vxcP8evr5Y26gHQ/z76DOYs1T
NjzMT++8gcw+CQ/zd9V0o7MNi4f5bezaBPMGuZj/RouKW7jFXKwPs8K4PY7h
XKwf26LUriQRF+srJ3XjXOALA6w/swqlgMILBlifQZrLnNauMcD6/bH42psF
kxTWt4NQR1CVS2H9u9wKnusMprA/3E/bJXW0pLB/vPMI25zJorC/LNWNdy6Z
4mD/Kb0+ZtowxMH+1DbPDoUNcrB/qVRNvr0xycH+1rTU3ESuTGH/i2yPGLzC
obA/Kly/2Ji/lsL+ebY0s9ZqL4X9dUeeFemeSGH/XRMX/IzMobA/Sw37LlU9
prB/24kaDd92Utjfd+/tc/ujh8L+f+IFmzjYTeF8CDZ+nX24hsL5YcoPuxuV
ReF8mTpvVPP+KIXz5/fnankfbSmcT+dN5MdXzqdwfvnGR2s9knNwvgk1MlZZ
BHFw/vmUb8j30eXgfDT3SmIIW9k4P1/XgEroSTbO1ySibXpoNRv+n79s+A9E
Pc9U
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.3548, 12.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5., 9.000000000001556}, {5., 4.999999999998444}}], 
         PolygonBox[{{5., 7.6}, {4.6, 6.4}, {5.4, 6.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 7.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5.000000000001819, 5.}, {14.5, 10.}}], 
         PolygonBox[{{9.219049066570811, 7.220552140300427}, {
          10.467249506562238`, 7.42548057074678}, {10.09465236029614, 
          8.133415148652366}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 6.733176755307927}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{5., 9.}], 
          PointBox[{10.450000000000001`, 12.1}], PointBox[{5., 15.}], 
          PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["4",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/df1d1e212e2f.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/df1d1e212e2f.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 66}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXs0lHkYxx9jppiLUXRIsqEtlfd9NYS2ze+pzdHpaJN2a6eLXGJqTYMO
oVq1RE6XdatooqWLI7ltF6tddeokIdpqkk7Jyq7CtgzjVqQ9057fvP+853fe
8/ze5/L9fh774Aj/UB4AhAKA/u0gAQCwRPj0sLg62jd7y08WCHXHZFEPGZQR
bqJZYoGAnemnixlU93h/nJY4FcE6ZLddOoOeNdPzvPumIEQmldkmMli8QaR6
Lp+CUHR9jPuRQRPrXefCas0Rcnj7g48xeF68/GnYYnOE0eKVbCGDwwvcE+1V
UoRnUqukBgYPn20UrkoxQ2j34D8eZdA27fO+I7clCO0DBXYci5WSqari2RIE
SKqzDGex962Z1ZXLYoRULyeHYhaLqnt9W5X689rkzG4W1f1DE7H+YgSXDEXp
HA69zpQ7jQWKEeKUo5oADoWKoprpx/Vn23t5aRxui+r9MNSpj9/koavksLl2
26nANRKErhNxszUcpsj3a+bWSRA8c03HOzi8VKbzi/IxQ/C78eF+J4fP+9p9
ZtSY6euPinnBIe8bm6pZi6QIqbVtO2o4VOQ1K8Yz9PXaLC0s4FDoGqeYpJEi
jAYtKIrm8PDjdzZ1/VIEa2HmFsLhqthO9qtuKUJOT4yUz2GV++hOp0opgt/J
jpV3WcyNv207vl6KEJnz8bdkFge1H1fNaTRDcBlL/Gwli4G77MN6rfT57Ltr
I2WxO8boy2AvCQJqb9m9ZDDA/k3CPG8xQqS/h99VBhdFul32cRUhuITPizjJ
YMNwl9Mf5kIEOPbznYMMRs84H5L62gRh+9Fs6QEGo/eY5WbcmIww68jllFQG
F9u2Fbw/Mwnhu0kT9/MY7DRdtz4oS4CQnqAdusmgs/MCcdZZPkJF186cHgbl
xlat7hpjhGfNoU/sWByJ7VAfnG+MYF61VSlnMdloRZaohIfgkmLxMpvF8dD0
2CNyHoJfJsS3sPjiqMjjlYyHUJGpSZ7GYb26+ZCJOw/BRCrfuIbDDqXEQrZV
H6+6sjeRw5AW+df/FvEQbgmOV5Vw2Fahct8mNkboUvoua+TwwtXNGwt/NEbI
N6r4/U8OpXP1vuAjWCf/s/Y1hzt2nbsgT+Abvi/cnVF/Wsc3xJesKfxl6gaB
4f6lrwbeNuULDP/3Pjo/bqReYMjPTT1YZ9ckMORvcTsiNbpQYKhP7VutHFwn
MNRvXT4zdG8z39CfSsdux3pnvqF/f71/olNuMTb0d8mK0otnlDxD/58KHQIE
QUaG+eSW9IeoloNhfp5WVZ59sglC51tSxpYFtY0ROv9rO7NPR556R6g+gkUy
XmnMCKH6WR384dCSpCFC9ZXw6w1Xx4c6QvXnroTvrygGCNXn640/1E727ydU
v02s+ezyLC2h+i4qXXQ2ntESqn/hRXFDhK2WUH+IuqQLdXItof5RBX3rMrlV
S6i/PAbvp9080U+o/7arvCLrYwcI9Wed1jpgZpSOUP/Kuo3kFRGDhPo708yj
yStoiFD/bwh35Fu6DRPKB9GB8t2NLcOE8uPO1oIyU68RQvlict2SZ75phFD+
PHjiEOYzZ4RQPi2L7nh0Sq2/739+PTrQ6nipcohQvgkSrtl37RsklH+mpoqe
cN0AoXx0Hc4aq3bsJ5SfmzXa1fVuvYTydXlc5N8Njd2E8lfbdiHNeWEnoXxO
2COz0iS3E8rvwHvnRPltLYTyvWLM9gv0fkAo//MfvHFWb68mdD98Whsn45fS
/fEfWbmEiw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 16.6452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
          LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["H",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.3048}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{4.999999999996362, 14.999999999996678`}, {
          4.999999999996362, 4.999999999994442}}], 
         PolygonBox[{{5., 10.6}, {4.6, 9.4}, {5.4, 9.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{9., 12.94999999999709}, {4.999999999998181, 15.}}], 
         PolygonBox[{{7.5339599503341255`, 13.701345525453762`}, {
          6.648476366030034, 14.604627774768991`}, {6.283603733301715, 
          13.89268117432349}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.102140725911117, 14.74959653836316}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{9.000000000001819, 12.949999999993452`}, {
          14.499999999998181`, 9.999999999996362}}], 
         PolygonBox[{{12.278744997805118`, 11.191400410268166`}, {
          11.032188609040324`, 11.406102924528424`}, {11.41032139534944, 
          12.11109625493525}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.87783227347391, 12.236124577663222}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJxFlXs0VVkcx39LqZuJQV4l2mefe9zrUauHsYro1wupaFAkoZQ0U0hIw2KK
YqFReqOS5NG70BSiiHK7okKIujXRWy/UsnRn1p3V7PnnnLXXOnuf3/79vt/P
l1sd6r5WDQCiAED1BpHqQXFdUFBQUI85giLWYJU1xZBbTpMiCs0RggcvRPhS
FAYW2u5YZY6QoywdG0Wxp66rfqqeOULYap/P8RQ3XqwRbayRIizJOBWzlaLx
sC36HuFShJz+Qo1Ait4vNJNFYimCdE/OPXuK+pVTKlIeSRAKM97IfqDYX9XJ
J2dJEL7maxxr5FB257bcLkiCgMExv6dxKDtlOMrNXoJw28gWHDnUPdvzsJqT
IECqQ9ffBItzy/HZGAnCy7nJ964RNDp41cdBtdb+GOKfQPBAc4d1iakE4VDi
y+MeBCff0HWNtZYgTO9eTKcQNCv2ks1xlyDkuHaWmhAM+VFk7BQpQSAzb68Z
R7B6Cr9hW6Zq/1FrXwnBHY/Ot9+pVP1vTMObuQRDJ8bYaz6RIEhL+fQQglGy
OrfArxKE6GkeaicJ1vYdf7xAJEU41CUPeE5QL1Vr5LXRUoQ2xflF5hy6fTt1
1HO4FAFh7/gwDuPdn3h79arOs3XXLOVQ+1pR7k2Z6jxju8g+DvPf2Z3zVNWj
KHnSb0FRPqA8E+InQQj2fV20lKKno02F/lgJQnLu9kXhFDNbZyY1yM0QAjws
veMpnti/aUx0rBlCjnekcSxFM/m8pEmWZgjTizdWB1Oclh6iZtgpIGhbOXo6
Uvz5Q2jtjAwBQZHpfdKA4giLj++9lggIMHmuQyeHwe4PRtYZCQgf9obNyOQw
Q6njtOidGCFa/amRJ4eCNN9fq1GM4N0ffkCTQ3qgRhlTKUbI8bfeJCNoX7zt
qUu5GCF5WYjtHwSdr5+T/XZTjADVEwRfghotZnxgmxhB2yCmw4bgLIOSlPo+
MYIi7vJSQtDYbaIZGAoIuwPG1Y8lqLx8VEtjpoBw3atiF0+wXjn/U02AgCC6
X2NqT/CFfE2V1nYBYUlaNFlL8GGxt/5gtoAwWbc8/DDBoCMRdm/PCQjO9m8X
PyS4f/iRuNpSAQEflwUbc6iseqH37byAYFTSIl7NoUjTTlmq2h+mSa8XcKig
ybWyGAFB2tWe9JLDvG7t7Y2LBYQLah0aHEVLZcHQKD0B4VBwhLMrRUW+WmBA
kxjh0DPn9o0UP4UrNs/a8e/6649xFPt7TBK2/vT/+sSlGAPynGffF5hdFXz2
8ey8q58O2MxYwLP/hWZ9zE5X51k9/cXJhrI7lNVbFqXTfPcIZffJSPPL+iuW
svtmt19MzF5PWT/U9w+Naw6krF/WQ2K/s79Q1s+abkw8ptr/vd/FcuuOlIOU
zeNepkdByxXK5pX9bDAlvYuyeca7bNh8WI1n8/ZJ6NZqEvNMD+k3w6NsZvNM
L+7tr++aLuWZnnx7DK+4+vFMb9HDWjNNVvBMj5GbPs9IdeGZXkVZSe6LrXim
56lOdXseAM/0vi+0sGh2PWV+WFBk3uyfRJlfgjQsD263p8xPEQ2eur/2csxv
X4ZJd3JHOOZHqPHVlS/imF8dPQK7EoBjfr6bm/nWopwwv/edXvlmXjxhPEjp
fD/Q7EoYL4ydynCOJWE8WZjdOzhPnzDe7NRKzegcTRiPWvK+lLnpEMYrceP9
BTYcYTyz2GDqm2ZLGO/0K19VNfgQxsO2dVETjVT1fOelVcqeOPc8wnga3jO7
cdktwni7vm3nQpNuwng8vLZyTfcgYbzepqZwWDGCYzx/MdDl/ac6x3if/PbS
jdYvhOVBU++23S6dhOVFU0OTfGUxYXmS114RqRNHWN4kPlrXpeVAWB4lrjHk
6ZsJLK+GrOaLdrlOYHm2vOk0t/yMKcu7dSe3HGvQMGV5+Moxq1IaZsLy0ivv
RKvLs/H4X54Gq/I0aDz+A7BLzKc=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.354800000000001, 10.025}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{8.999999999998181, 7.099999999998545}, {5.000000000001819, 
          5.}}], PolygonBox[{{6.468761258297234, 5.7710996606060485`}, {
          7.345305182106798, 6.68305950052913}, {7.717172301298734, 
          5.974741178258776}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.115692543434377, 5.282433250601188}, 
          ImageScaled[{0, 1}]], 
         LineBox[{{9., 7.099999999994907}, {14.499999999998181`, 
          9.999999999996362}}], 
         PolygonBox[{{11.219258539708822`, 8.270154502755561}, {
          12.467305125120804`, 8.476017857050321}, {12.094177795461553`, 
          9.183673137438559}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.8681342012148, 7.783717894247791}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{9., 7.1000000000000005`}], 
          PointBox[{9., 12.950000000000001`}], PointBox[{5., 15.}], 
          PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["5",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/1d1f212d2eef.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/1d1f212d2eef.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {88, 66}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXs0lHkYxx9jppiLUXRIsqEtlfd9NYS2ze+pzdHpaJN2a6eLXGJqTYMO
oVq1RE6XdatooqWLI7ltF6tddeokIdpqkk7Jyq7CtgzjVqQ9057fvP+853fe
8/ze5/L9fh774Aj/UB4AhAKA/u0gAQCwRPj0sLg62jd7y08WCHXHZFEPGZQR
bqJZYoGAnemnixlU93h/nJY4FcE6ZLddOoOeNdPzvPumIEQmldkmMli8QaR6
Lp+CUHR9jPuRQRPrXefCas0Rcnj7g48xeF68/GnYYnOE0eKVbCGDwwvcE+1V
UoRnUqukBgYPn20UrkoxQ2j34D8eZdA27fO+I7clCO0DBXYci5WSqari2RIE
SKqzDGex962Z1ZXLYoRULyeHYhaLqnt9W5X689rkzG4W1f1DE7H+YgSXDEXp
HA69zpQ7jQWKEeKUo5oADoWKoprpx/Vn23t5aRxui+r9MNSpj9/koavksLl2
26nANRKErhNxszUcpsj3a+bWSRA8c03HOzi8VKbzi/IxQ/C78eF+J4fP+9p9
ZtSY6euPinnBIe8bm6pZi6QIqbVtO2o4VOQ1K8Yz9PXaLC0s4FDoGqeYpJEi
jAYtKIrm8PDjdzZ1/VIEa2HmFsLhqthO9qtuKUJOT4yUz2GV++hOp0opgt/J
jpV3WcyNv207vl6KEJnz8bdkFge1H1fNaTRDcBlL/Gwli4G77MN6rfT57Ltr
I2WxO8boy2AvCQJqb9m9ZDDA/k3CPG8xQqS/h99VBhdFul32cRUhuITPizjJ
YMNwl9Mf5kIEOPbznYMMRs84H5L62gRh+9Fs6QEGo/eY5WbcmIww68jllFQG
F9u2Fbw/Mwnhu0kT9/MY7DRdtz4oS4CQnqAdusmgs/MCcdZZPkJF186cHgbl
xlat7hpjhGfNoU/sWByJ7VAfnG+MYF61VSlnMdloRZaohIfgkmLxMpvF8dD0
2CNyHoJfJsS3sPjiqMjjlYyHUJGpSZ7GYb26+ZCJOw/BRCrfuIbDDqXEQrZV
H6+6sjeRw5AW+df/FvEQbgmOV5Vw2Fahct8mNkboUvoua+TwwtXNGwt/NEbI
N6r4/U8OpXP1vuAjWCf/s/Y1hzt2nbsgT+Abvi/cnVF/Wsc3xJesKfxl6gaB
4f6lrwbeNuULDP/3Pjo/bqReYMjPTT1YZ9ckMORvcTsiNbpQYKhP7VutHFwn
MNRvXT4zdG8z39CfSsdux3pnvqF/f71/olNuMTb0d8mK0otnlDxD/58KHQIE
QUaG+eSW9IeoloNhfp5WVZ59sglC51tSxpYFtY0ROv9rO7NPR556R6g+gkUy
XmnMCKH6WR384dCSpCFC9ZXw6w1Xx4c6QvXnroTvrygGCNXn640/1E727ydU
v02s+ezyLC2h+i4qXXQ2ntESqn/hRXFDhK2WUH+IuqQLdXItof5RBX3rMrlV
S6i/PAbvp9080U+o/7arvCLrYwcI9Wed1jpgZpSOUP/Kuo3kFRGDhPo708yj
yStoiFD/bwh35Fu6DRPKB9GB8t2NLcOE8uPO1oIyU68RQvlict2SZ75phFD+
PHjiEOYzZ4RQPi2L7nh0Sq2/739+PTrQ6nipcohQvgkSrtl37RsklH+mpoqe
cN0AoXx0Hc4aq3bsJ5SfmzXa1fVuvYTydXlc5N8Njd2E8lfbdiHNeWEnoXxO
2COz0iS3E8rvwHvnRPltLYTyvWLM9gv0fkAo//MfvHFWb68mdD98Whsn45fS
/fEfWbmEiw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 16.6452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
          LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["H",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.3048}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{4.999999999996362, 14.999999999996678`}, {
          4.999999999996362, 4.999999999994442}}], 
         PolygonBox[{{5., 9.4}, {4.6, 10.6}, {5.4, 10.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{9., 12.94999999999709}, {4.999999999998181, 15.}}], 
         PolygonBox[{{6.4660400496658745`, 14.24865447454624}, {
          7.716396266698285, 14.057318825676512`}, {7.351523633969966, 
          13.345372225231012`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.102140725911117, 14.74959653836316}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{9.000000000001819, 12.949999999993452`}, {
          14.499999999998181`, 9.999999999996362}}], 
         PolygonBox[{{11.221255002194882`, 11.758599589731837`}, {
          12.08967860465056, 10.838903745064753`}, {12.467811390959676`, 
          11.543897075471579`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.87783227347391, 12.236124577663222}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJxFlXs0VVkcx39LqZuJQV4l2mefe9zrUauHsYro1wupaFAkoZQ0U0hIw2KK
YqFReqOS5NG70BSiiHK7okKIujXRWy/UsnRn1p3V7PnnnLXXOnuf3/79vt/P
l1sd6r5WDQCiAED1BpHqQXFdUFBQUI85giLWYJU1xZBbTpMiCs0RggcvRPhS
FAYW2u5YZY6QoywdG0Wxp66rfqqeOULYap/P8RQ3XqwRbayRIizJOBWzlaLx
sC36HuFShJz+Qo1Ait4vNJNFYimCdE/OPXuK+pVTKlIeSRAKM97IfqDYX9XJ
J2dJEL7maxxr5FB257bcLkiCgMExv6dxKDtlOMrNXoJw28gWHDnUPdvzsJqT
IECqQ9ffBItzy/HZGAnCy7nJ964RNDp41cdBtdb+GOKfQPBAc4d1iakE4VDi
y+MeBCff0HWNtZYgTO9eTKcQNCv2ks1xlyDkuHaWmhAM+VFk7BQpQSAzb68Z
R7B6Cr9hW6Zq/1FrXwnBHY/Ot9+pVP1vTMObuQRDJ8bYaz6RIEhL+fQQglGy
OrfArxKE6GkeaicJ1vYdf7xAJEU41CUPeE5QL1Vr5LXRUoQ2xflF5hy6fTt1
1HO4FAFh7/gwDuPdn3h79arOs3XXLOVQ+1pR7k2Z6jxju8g+DvPf2Z3zVNWj
KHnSb0FRPqA8E+InQQj2fV20lKKno02F/lgJQnLu9kXhFDNbZyY1yM0QAjws
veMpnti/aUx0rBlCjnekcSxFM/m8pEmWZgjTizdWB1Oclh6iZtgpIGhbOXo6
Uvz5Q2jtjAwBQZHpfdKA4giLj++9lggIMHmuQyeHwe4PRtYZCQgf9obNyOQw
Q6njtOidGCFa/amRJ4eCNN9fq1GM4N0ffkCTQ3qgRhlTKUbI8bfeJCNoX7zt
qUu5GCF5WYjtHwSdr5+T/XZTjADVEwRfghotZnxgmxhB2yCmw4bgLIOSlPo+
MYIi7vJSQtDYbaIZGAoIuwPG1Y8lqLx8VEtjpoBw3atiF0+wXjn/U02AgCC6
X2NqT/CFfE2V1nYBYUlaNFlL8GGxt/5gtoAwWbc8/DDBoCMRdm/PCQjO9m8X
PyS4f/iRuNpSAQEflwUbc6iseqH37byAYFTSIl7NoUjTTlmq2h+mSa8XcKig
ybWyGAFB2tWe9JLDvG7t7Y2LBYQLah0aHEVLZcHQKD0B4VBwhLMrRUW+WmBA
kxjh0DPn9o0UP4UrNs/a8e/6649xFPt7TBK2/vT/+sSlGAPynGffF5hdFXz2
8ey8q58O2MxYwLP/hWZ9zE5X51k9/cXJhrI7lNVbFqXTfPcIZffJSPPL+iuW
svtmt19MzF5PWT/U9w+Naw6krF/WQ2K/s79Q1s+abkw8ptr/vd/FcuuOlIOU
zeNepkdByxXK5pX9bDAlvYuyeca7bNh8WI1n8/ZJ6NZqEvNMD+k3w6NsZvNM
L+7tr++aLuWZnnx7DK+4+vFMb9HDWjNNVvBMj5GbPs9IdeGZXkVZSe6LrXim
56lOdXseAM/0vi+0sGh2PWV+WFBk3uyfRJlfgjQsD263p8xPEQ2eur/2csxv
X4ZJd3JHOOZHqPHVlS/imF8dPQK7EoBjfr6bm/nWopwwv/edXvlmXjxhPEjp
fD/Q7EoYL4ydynCOJWE8WZjdOzhPnzDe7NRKzegcTRiPWvK+lLnpEMYrceP9
BTYcYTyz2GDqm2ZLGO/0K19VNfgQxsO2dVETjVT1fOelVcqeOPc8wnga3jO7
cdktwni7vm3nQpNuwng8vLZyTfcgYbzepqZwWDGCYzx/MdDl/ac6x3if/PbS
jdYvhOVBU++23S6dhOVFU0OTfGUxYXmS114RqRNHWN4kPlrXpeVAWB4lrjHk
6ZsJLK+GrOaLdrlOYHm2vOk0t/yMKcu7dSe3HGvQMGV5+Moxq1IaZsLy0ivv
RKvLs/H4X54Gq/I0aDz+A7BLzKc=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.354800000000001, 10.025}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{8.999999999998181, 7.099999999998545}, {5.000000000001819, 
          5.}}], PolygonBox[{{7.531238741702766, 6.328900339393953}, {
          6.282827698701266, 6.125258821741226}, {6.654694817893202, 
          5.416940499470871}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.115692543434377, 5.282433250601188}, 
          ImageScaled[{0, 1}]], 
         LineBox[{{9., 7.099999999994907}, {14.499999999998181`, 
          9.999999999996362}}], 
         PolygonBox[{{12.280741460291178`, 8.82984549724444}, {
          11.405822204538447`, 7.9163268625614425`}, {11.032694874879196`, 
          8.62398214294968}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.8681342012148, 7.783717894247791}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{9., 7.1000000000000005`}], 
          PointBox[{9., 12.950000000000001`}], PointBox[{5., 15.}], 
          PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["6",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/1d1f212d2eef.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/1d1f212d2eef.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {110, 66}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXs0lHkYxx9jppiLUXRIsqEtlfd9NYS2ze+pzdHpaJN2a6eLXGJqTYMO
oVq1RE6XdatooqWLI7ltF6tddeokIdpqkk7Jyq7CtgzjVqQ9057fvP+853fe
8/ze5/L9fh774Aj/UB4AhAKA/u0gAQCwRPj0sLg62jd7y08WCHXHZFEPGZQR
bqJZYoGAnemnixlU93h/nJY4FcE6ZLddOoOeNdPzvPumIEQmldkmMli8QaR6
Lp+CUHR9jPuRQRPrXefCas0Rcnj7g48xeF68/GnYYnOE0eKVbCGDwwvcE+1V
UoRnUqukBgYPn20UrkoxQ2j34D8eZdA27fO+I7clCO0DBXYci5WSqari2RIE
SKqzDGex962Z1ZXLYoRULyeHYhaLqnt9W5X689rkzG4W1f1DE7H+YgSXDEXp
HA69zpQ7jQWKEeKUo5oADoWKoprpx/Vn23t5aRxui+r9MNSpj9/koavksLl2
26nANRKErhNxszUcpsj3a+bWSRA8c03HOzi8VKbzi/IxQ/C78eF+J4fP+9p9
ZtSY6euPinnBIe8bm6pZi6QIqbVtO2o4VOQ1K8Yz9PXaLC0s4FDoGqeYpJEi
jAYtKIrm8PDjdzZ1/VIEa2HmFsLhqthO9qtuKUJOT4yUz2GV++hOp0opgt/J
jpV3WcyNv207vl6KEJnz8bdkFge1H1fNaTRDcBlL/Gwli4G77MN6rfT57Ltr
I2WxO8boy2AvCQJqb9m9ZDDA/k3CPG8xQqS/h99VBhdFul32cRUhuITPizjJ
YMNwl9Mf5kIEOPbznYMMRs84H5L62gRh+9Fs6QEGo/eY5WbcmIww68jllFQG
F9u2Fbw/Mwnhu0kT9/MY7DRdtz4oS4CQnqAdusmgs/MCcdZZPkJF186cHgbl
xlat7hpjhGfNoU/sWByJ7VAfnG+MYF61VSlnMdloRZaohIfgkmLxMpvF8dD0
2CNyHoJfJsS3sPjiqMjjlYyHUJGpSZ7GYb26+ZCJOw/BRCrfuIbDDqXEQrZV
H6+6sjeRw5AW+df/FvEQbgmOV5Vw2Fahct8mNkboUvoua+TwwtXNGwt/NEbI
N6r4/U8OpXP1vuAjWCf/s/Y1hzt2nbsgT+Abvi/cnVF/Wsc3xJesKfxl6gaB
4f6lrwbeNuULDP/3Pjo/bqReYMjPTT1YZ9ckMORvcTsiNbpQYKhP7VutHFwn
MNRvXT4zdG8z39CfSsdux3pnvqF/f71/olNuMTb0d8mK0otnlDxD/58KHQIE
QUaG+eSW9IeoloNhfp5WVZ59sglC51tSxpYFtY0ROv9rO7NPR556R6g+gkUy
XmnMCKH6WR384dCSpCFC9ZXw6w1Xx4c6QvXnroTvrygGCNXn640/1E727ydU
v02s+ezyLC2h+i4qXXQ2ntESqn/hRXFDhK2WUH+IuqQLdXItof5RBX3rMrlV
S6i/PAbvp9080U+o/7arvCLrYwcI9Wed1jpgZpSOUP/Kuo3kFRGDhPo708yj
yStoiFD/bwh35Fu6DRPKB9GB8t2NLcOE8uPO1oIyU68RQvlict2SZ75phFD+
PHjiEOYzZ4RQPi2L7nh0Sq2/739+PTrQ6nipcohQvgkSrtl37RsklH+mpoqe
cN0AoXx0Hc4aq3bsJ5SfmzXa1fVuvYTydXlc5N8Njd2E8lfbdiHNeWEnoXxO
2COz0iS3E8rvwHvnRPltLYTyvWLM9gv0fkAo//MfvHFWb68mdD98Whsn45fS
/fEfWbmEiw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 16.6452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
          LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["H",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.3048}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFl3s8VFsbx1c3VBSzZ2bPDDNmzNhmZlPe6kSn6OnqENINRaJS55SG5F4k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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwtlHtQ1FUUx79qBEoooftgd9mHjxn291tWMqNVVL5IiYoWkibiIzRhVkQg
QVxTi4mpIQ3dzBRJVBRljUgymCgd2cmJEHVamUwGGFvNB5g6q4IoijTX6f5z
58w58517Pud7j2lFdlLaYAApAMSNRwMDAwMjiefHSjAls6RsFJHsWXgvxEo4
fszuj1EQ9rwN25RWQu1/MdurIJrOnjQMsxLGNfMTHErCIx07eyeCcPzhXDFI
RZSM7d/5awTheVA5P19FJC/JnbMlgqgvPn6pRUVgQ+v6+AjCtUDuHqkmXNef
WvsthHufn9UmYtc13/cWwjFm8p4YNXGga0luqoVIbq1uldVEavs32QoLYez7
xB9q4lHh8awLMuFpG7HNrSKMhtKS3TJh83qurVUR3qJPijJkIjinYmaYyE85
FT5HJty/ZKxsVBIzH04rmSoT3q/ruvOUhPH4y9oYmUhWfJYxXknkOGuUiUJf
NXrHEwXB0qWabJlwPWiZfllBOC+HPNgj9Pz+0bYrCPXk7jPnRf0ZR1K34FdX
luAv+hvr95WkJApqrX9NtxCJE2/3blISbN5ZtclCPDp+S9GlJOyDl437wUK4
thaHrVYRzsA3b3ZYCOepOyOeqYga5YkgwcvVfmnIXjURWXprwYgIIrns4Ppp
ocTMvICpISK+F191OZQoSYpV+EUQPOLtX6chPDGmEZ0WAlm5s55pCOeT+1En
LUTTLr1trZbw7YxOL7QQJXUDxee1RHiJVqLgXdD6fpCOKPB7vL9HJkra4t6O
1BE5bYtnVwpeQ9/Kj9IRtu4kb7JMNIUuLzbpCM/+wZrhMtE661BDt5awTRu3
uVki6kcFF9ZqCfutGZYvJUI9vzolXUuoA987sVIigtNe2xIs8gnGl+IlwmtI
bvhZQ3SW3351kkQUdMbV2TWErfJiZrTIl+ZfGqMhCo46QuZKhDv/705fqJjT
lW8zJcIRYqj9M5QIz3jat1sioJt4piWU8N5cO+6cRPhCpTl3QglHTHKLn0zY
V+VdGqshEmM/WBorEwxw5jo0RP2EAwEbxXwbUyuuawiH+6fxx2Qi0bhjq10r
/sfND9tkwhdl0j/VEq5dQ4P6ZMKhsGSU6oimlllVgYL3YXZNCSNq2oZ1BAk/
GOrbOsIIX1/SkwHhx0+jy3P1hNFZFXdV8Exfrn+iJ+oHeprrxHsuZ/lnGYia
whW5m2QivLHC2mQgvLMXXbDJxLWFzmVDjITjYIP/XYnIOaSKGGUUOkV790vE
d9W9+5RGwlXWFT9PIlJ7TbsDjYRa1+5+USJc+5jeJfTyKz8/bSZypPRVLhHH
L2zYYiY6c3S/LTIQAWG77y4zEwX3z50eYiAc9kxfrJnwpf6uqNYTnYfLPRPN
RM3GI3lL9IQtP6HhdTNR9G/UDLWeiOy2Dp9tJgICOuNuhBFeRkzOEPoJ2+Wz
YYQ9aAJ2mQn3mMbNzWGE81jhpmYzkVq/Zq6oD686nfSC8FN+72iDngh+I78j
RiI8weh5zi+yePEGEZsqoq7qiRz3JGu16O+dM31pgl+nbVCrRDx6mCf1GQjf
Gm//Q4mY8sWBtDmC37jse/4yMeV08NEyI5Fq/3j1UMF/+8BHd4yEsbrnQp/w
V0x5qc0k9sm7qzokQte7z7fRRLgLR847Jt53OPZKrYnwRj/OXScRmSnNS66Y
iPANh9e8Iv2/h0cTqenp6TfM/A/BdAeS
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.102140725911117, 14.74959653836316}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{9.000000000001819, 12.949999999993452`}, {
          14.499999999998181`, 9.999999999996362}}], 
         PolygonBox[{{12.278744997805118`, 11.191400410268166`}, {
          11.032188609040324`, 11.406102924528424`}, {11.41032139534944, 
          12.11109625493525}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.87783227347391, 12.236124577663222}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{9.000000000003638, 7.1}, {9.000000000003638, 
          12.950000000000001`}}], 
         PolygonBox[{{9., 10.625}, {9.4, 9.425}, {8.6, 9.425}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.0548, 10.025}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwtUnlQ1HUcfRAUKirC7v72hN+GwjIqoqF4pDwDdD3IDVJJATcPtHRwy2Mg
L+TQPCpATGxMEcWjsIFJUFBjwWM8SNFUUDJRkTDFIATXVGi+M/3z/cybN/O+
7/M+zzh3adQCZwCzAYgJN/EoCPw/zbnrgscoiFb/xoDtCsJjkbUgS0FYXP0c
eiWR6d98HEoiKKc8PEtJMLF4Y7qSwISTbU+URMzur/qpVQRDywMHqYhF0WHr
S1RESs68wqkqouan7FUzJCKo/eqJSBVhfsOy4plEZM64NDNIRTi2uLpvUhMp
Q9ZIz5WEm+vi2D4aAvfn9zqgJEbe9YlapyFa48dveE/4KLM9qdUQ9omO69eE
z5KM5Uotkfkq9FGcgrCFGfJHaImaHtte/uVFmBIeFI7REnnywoD1XoRcv2qS
n+Bf/qbw9yKa+yzKfqEhrEeqNt/3JPCn0x9lQv/f+cHHPQl2nU5boiEsibqY
Hz2J3KQX2yQNkVfkc+SUJ3Fo7sGMSjVhvzA5/G/BX3e9a1MTtsihG8d5ETUO
052BaiIocW/kIS/CviPDxyERiLC6mUT+uguzb0uEdWhj1zEFkdTu7n1TIvIs
F3Z9oCTqFp/LbZGIFI/miy0in8HdG4xqgqaYaRkqIkm3+O3P1ERm8NQh/STC
8vT+4NtqwlKZ23uL0Blc6vWR2GdsU4rQcWsbpXok9ql7HRusJpp9nTPTtQRK
pj2OVRPmBfEcoCNgPNo3QU0cj+ydd0ZH2KJXzLQIfOrwqFg94VF5o82gJnIP
+jo16Ql5alL2NYkoit5XEGsgGr4ZE7pMIjymp946YSDsuiD3NyVCfn/rVngT
9sdhF7JUhOn+MmWANyE/7iowiN7cnGIeLvjtw2qKlMT5uBtJft4ErlZ5Ron7
T8xY1G0gLNMLk99SEubH7xjPCP19A3BTQajrbL8kG4iahYGRlQpCPh1n8hN4
jyH1ksi79tjpK3rCMumSoUPkfdmsW6Mn7Cn1He8qidyLURuD9URrWcaEPNH3
3ILalyKPPc51WuFvb7NLnY6wxxwIOagibHfDWqp1RMOVfKdQiXAUO3zu6AiL
09aQeonI3V5c3kPoZ/fas1zc7eGcWVF6wnqs0tdFQ5y/vEIuEdjNLyRNQ5g+
HVEdKPLbMT3gicDTzzaVGwhrt3blaC1hycrrjvYmbBa982ItYT5g6Wz3JhrS
2sJXawlT5cLIHB8i6HBzXKKWODR6+HhJJuQh8Z5hWsI6/vWweJlgfkXJaw3h
llYdsktgv7Wv8jXE6iazyxWZyPwi+uRIDfFhi/vDZzJhXTvq+7NqwrGx8Ia7
kWBCWIXow/6lSV+rjETQQO9Z9yTCfeaELz2NRMOc6NlrRa/De3U6GQk8T3YL
lIglnbuPNon/Gif/0KEiqk3pQ08L/RpVxC0VkV7fc/J3MpFSNX9uvei316b+
S2WiJmLn01cqwn1TqWuE4DetHDRWImw9l/T3kQl7onfFTon4Pd6wFjJR5Nv3
Yh81UVRSElvrQxTlfzJgh5rIm9r17VmRj1PFvkEaIubelZzLPkTD8KMLzou8
p31+o13wWzxC5mmJxuLSQq34f+CU1g4tMbJq3FWz8P80sTZZR6SnPnyQKhNB
yuCXzTqiZsbhy+eEv/I1aeP0xP7S4M5+Yn93xz8r9YRLcmDcx0bC/mvcjEw9
sfznsupiI5Hn3xi/WU+86u7u7jYS1oSEhAQ9/wO4yvXG
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.441076272727321, 4.662654718614628}, 
          ImageScaled[{0, 1}]], 
         LineBox[{{9., 7.099999999994907}, {14.499999999998181`, 
          9.999999999996362}}], 
         PolygonBox[{{11.219258539708822`, 8.270154502755561}, {
          12.467305125120804`, 8.476017857050321}, {12.094177795461553`, 
          9.183673137438559}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.8681342012148, 7.783717894247791}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{9., 7.1000000000000005`}], 
          PointBox[{9., 12.950000000000001`}], PointBox[{5., 15.}], 
          PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["7",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/1d1f212d2eef.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/1d1f212d2eef.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 44}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXs0lHkYxx9jppiLUXRIsqEtlfd9NYS2ze+pzdHpaJN2a6eLXGJqTYMO
oVq1RE6XdatooqWLI7ltF6tddeokIdpqkk7Jyq7CtgzjVqQ9057fvP+853fe
8/ze5/L9fh774Aj/UB4AhAKA/u0gAQCwRPj0sLg62jd7y08WCHXHZFEPGZQR
bqJZYoGAnemnixlU93h/nJY4FcE6ZLddOoOeNdPzvPumIEQmldkmMli8QaR6
Lp+CUHR9jPuRQRPrXefCas0Rcnj7g48xeF68/GnYYnOE0eKVbCGDwwvcE+1V
UoRnUqukBgYPn20UrkoxQ2j34D8eZdA27fO+I7clCO0DBXYci5WSqari2RIE
SKqzDGex962Z1ZXLYoRULyeHYhaLqnt9W5X689rkzG4W1f1DE7H+YgSXDEXp
HA69zpQ7jQWKEeKUo5oADoWKoprpx/Vn23t5aRxui+r9MNSpj9/koavksLl2
26nANRKErhNxszUcpsj3a+bWSRA8c03HOzi8VKbzi/IxQ/C78eF+J4fP+9p9
ZtSY6euPinnBIe8bm6pZi6QIqbVtO2o4VOQ1K8Yz9PXaLC0s4FDoGqeYpJEi
jAYtKIrm8PDjdzZ1/VIEa2HmFsLhqthO9qtuKUJOT4yUz2GV++hOp0opgt/J
jpV3WcyNv207vl6KEJnz8bdkFge1H1fNaTRDcBlL/Gwli4G77MN6rfT57Ltr
I2WxO8boy2AvCQJqb9m9ZDDA/k3CPG8xQqS/h99VBhdFul32cRUhuITPizjJ
YMNwl9Mf5kIEOPbznYMMRs84H5L62gRh+9Fs6QEGo/eY5WbcmIww68jllFQG
F9u2Fbw/Mwnhu0kT9/MY7DRdtz4oS4CQnqAdusmgs/MCcdZZPkJF186cHgbl
xlat7hpjhGfNoU/sWByJ7VAfnG+MYF61VSlnMdloRZaohIfgkmLxMpvF8dD0
2CNyHoJfJsS3sPjiqMjjlYyHUJGpSZ7GYb26+ZCJOw/BRCrfuIbDDqXEQrZV
H6+6sjeRw5AW+df/FvEQbgmOV5Vw2Fahct8mNkboUvoua+TwwtXNGwt/NEbI
N6r4/U8OpXP1vuAjWCf/s/Y1hzt2nbsgT+Abvi/cnVF/Wsc3xJesKfxl6gaB
4f6lrwbeNuULDP/3Pjo/bqReYMjPTT1YZ9ckMORvcTsiNbpQYKhP7VutHFwn
MNRvXT4zdG8z39CfSsdux3pnvqF/f71/olNuMTb0d8mK0otnlDxD/58KHQIE
QUaG+eSW9IeoloNhfp5WVZ59sglC51tSxpYFtY0ROv9rO7NPR556R6g+gkUy
XmnMCKH6WR384dCSpCFC9ZXw6w1Xx4c6QvXnroTvrygGCNXn640/1E727ydU
v02s+ezyLC2h+i4qXXQ2ntESqn/hRXFDhK2WUH+IuqQLdXItof5RBX3rMrlV
S6i/PAbvp9080U+o/7arvCLrYwcI9Wed1jpgZpSOUP/Kuo3kFRGDhPo708yj
yStoiFD/bwh35Fu6DRPKB9GB8t2NLcOE8uPO1oIyU68RQvlict2SZ75phFD+
PHjiEOYzZ4RQPi2L7nh0Sq2/739+PTrQ6nipcohQvgkSrtl37RsklH+mpoqe
cN0AoXx0Hc4aq3bsJ5SfmzXa1fVuvYTydXlc5N8Njd2E8lfbdiHNeWEnoXxO
2COz0iS3E8rvwHvnRPltLYTyvWLM9gv0fkAo//MfvHFWb68mdD98Whsn45fS
/fEfWbmEiw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 16.6452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
          LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["H",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.3048}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFl3s8VFsbx1c3VBSzZ2bPDDNmzNhmZlPe6kSn6OnqENINRaJS55SG5F4k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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwtlHtQ1FUUx79qBEoooftgd9mHjxn291tWMqNVVL5IiYoWkibiIzRhVkQg
QVxTi4mpIQ3dzBRJVBRljUgymCgd2cmJEHVamUwGGFvNB5g6q4IoijTX6f5z
58w58517Pud7j2lFdlLaYAApAMSNRwMDAwMjiefHSjAls6RsFJHsWXgvxEo4
fszuj1EQ9rwN25RWQu1/MdurIJrOnjQMsxLGNfMTHErCIx07eyeCcPzhXDFI
RZSM7d/5awTheVA5P19FJC/JnbMlgqgvPn6pRUVgQ+v6+AjCtUDuHqkmXNef
WvsthHufn9UmYtc13/cWwjFm8p4YNXGga0luqoVIbq1uldVEavs32QoLYez7
xB9q4lHh8awLMuFpG7HNrSKMhtKS3TJh83qurVUR3qJPijJkIjinYmaYyE85
FT5HJty/ZKxsVBIzH04rmSoT3q/ruvOUhPH4y9oYmUhWfJYxXknkOGuUiUJf
NXrHEwXB0qWabJlwPWiZfllBOC+HPNgj9Pz+0bYrCPXk7jPnRf0ZR1K34FdX
luAv+hvr95WkJApqrX9NtxCJE2/3blISbN5ZtclCPDp+S9GlJOyDl437wUK4
thaHrVYRzsA3b3ZYCOepOyOeqYga5YkgwcvVfmnIXjURWXprwYgIIrns4Ppp
ocTMvICpISK+F191OZQoSYpV+EUQPOLtX6chPDGmEZ0WAlm5s55pCOeT+1En
LUTTLr1trZbw7YxOL7QQJXUDxee1RHiJVqLgXdD6fpCOKPB7vL9HJkra4t6O
1BE5bYtnVwpeQ9/Kj9IRtu4kb7JMNIUuLzbpCM/+wZrhMtE661BDt5awTRu3
uVki6kcFF9ZqCfutGZYvJUI9vzolXUuoA987sVIigtNe2xIs8gnGl+IlwmtI
bvhZQ3SW3351kkQUdMbV2TWErfJiZrTIl+ZfGqMhCo46QuZKhDv/705fqJjT
lW8zJcIRYqj9M5QIz3jat1sioJt4piWU8N5cO+6cRPhCpTl3QglHTHKLn0zY
V+VdGqshEmM/WBorEwxw5jo0RP2EAwEbxXwbUyuuawiH+6fxx2Qi0bhjq10r
/sfND9tkwhdl0j/VEq5dQ4P6ZMKhsGSU6oimlllVgYL3YXZNCSNq2oZ1BAk/
GOrbOsIIX1/SkwHhx0+jy3P1hNFZFXdV8Exfrn+iJ+oHeprrxHsuZ/lnGYia
whW5m2QivLHC2mQgvLMXXbDJxLWFzmVDjITjYIP/XYnIOaSKGGUUOkV790vE
d9W9+5RGwlXWFT9PIlJ7TbsDjYRa1+5+USJc+5jeJfTyKz8/bSZypPRVLhHH
L2zYYiY6c3S/LTIQAWG77y4zEwX3z50eYiAc9kxfrJnwpf6uqNYTnYfLPRPN
RM3GI3lL9IQtP6HhdTNR9G/UDLWeiOy2Dp9tJgICOuNuhBFeRkzOEPoJ2+Wz
YYQ9aAJ2mQn3mMbNzWGE81jhpmYzkVq/Zq6oD686nfSC8FN+72iDngh+I78j
RiI8weh5zi+yePEGEZsqoq7qiRz3JGu16O+dM31pgl+nbVCrRDx6mCf1GQjf
Gm//Q4mY8sWBtDmC37jse/4yMeV08NEyI5Fq/3j1UMF/+8BHd4yEsbrnQp/w
V0x5qc0k9sm7qzokQte7z7fRRLgLR847Jt53OPZKrYnwRj/OXScRmSnNS66Y
iPANh9e8Iv2/h0cTqenp6TfM/A/BdAeS
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.102140725911117, 14.74959653836316}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{9.000000000001819, 12.949999999993452`}, {
          14.499999999998181`, 9.999999999996362}}], 
         PolygonBox[{{11.221255002194882`, 11.758599589731837`}, {
          12.08967860465056, 10.838903745064753`}, {12.467811390959676`, 
          11.543897075471579`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.87783227347391, 12.236124577663222}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{9.000000000003638, 7.1}, {9.000000000003638, 
          12.950000000000001`}}], 
         PolygonBox[{{9., 9.425}, {9.4, 10.625}, {8.6, 10.625}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.0548, 10.025}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwtUnlQ1HUcfRAUKirC7v72hN+GwjIqoqF4pDwDdD3IDVJJATcPtHRwy2Mg
L+TQPCpATGxMEcWjsIFJUFBjwWM8SNFUUDJRkTDFIATXVGi+M/3z/cybN/O+
7/M+zzh3adQCZwCzAYgJN/EoCPw/zbnrgscoiFb/xoDtCsJjkbUgS0FYXP0c
eiWR6d98HEoiKKc8PEtJMLF4Y7qSwISTbU+URMzur/qpVQRDywMHqYhF0WHr
S1RESs68wqkqouan7FUzJCKo/eqJSBVhfsOy4plEZM64NDNIRTi2uLpvUhMp
Q9ZIz5WEm+vi2D4aAvfn9zqgJEbe9YlapyFa48dveE/4KLM9qdUQ9omO69eE
z5KM5Uotkfkq9FGcgrCFGfJHaImaHtte/uVFmBIeFI7REnnywoD1XoRcv2qS
n+Bf/qbw9yKa+yzKfqEhrEeqNt/3JPCn0x9lQv/f+cHHPQl2nU5boiEsibqY
Hz2J3KQX2yQNkVfkc+SUJ3Fo7sGMSjVhvzA5/G/BX3e9a1MTtsihG8d5ETUO
052BaiIocW/kIS/CviPDxyERiLC6mUT+uguzb0uEdWhj1zEFkdTu7n1TIvIs
F3Z9oCTqFp/LbZGIFI/miy0in8HdG4xqgqaYaRkqIkm3+O3P1ERm8NQh/STC
8vT+4NtqwlKZ23uL0Blc6vWR2GdsU4rQcWsbpXok9ql7HRusJpp9nTPTtQRK
pj2OVRPmBfEcoCNgPNo3QU0cj+ydd0ZH2KJXzLQIfOrwqFg94VF5o82gJnIP
+jo16Ql5alL2NYkoit5XEGsgGr4ZE7pMIjymp946YSDsuiD3NyVCfn/rVngT
9sdhF7JUhOn+MmWANyE/7iowiN7cnGIeLvjtw2qKlMT5uBtJft4ErlZ5Ron7
T8xY1G0gLNMLk99SEubH7xjPCP19A3BTQajrbL8kG4iahYGRlQpCPh1n8hN4
jyH1ksi79tjpK3rCMumSoUPkfdmsW6Mn7Cn1He8qidyLURuD9URrWcaEPNH3
3ILalyKPPc51WuFvb7NLnY6wxxwIOagibHfDWqp1RMOVfKdQiXAUO3zu6AiL
09aQeonI3V5c3kPoZ/fas1zc7eGcWVF6wnqs0tdFQ5y/vEIuEdjNLyRNQ5g+
HVEdKPLbMT3gicDTzzaVGwhrt3blaC1hycrrjvYmbBa982ItYT5g6Wz3JhrS
2sJXawlT5cLIHB8i6HBzXKKWODR6+HhJJuQh8Z5hWsI6/vWweJlgfkXJaw3h
llYdsktgv7Wv8jXE6iazyxWZyPwi+uRIDfFhi/vDZzJhXTvq+7NqwrGx8Ia7
kWBCWIXow/6lSV+rjETQQO9Z9yTCfeaELz2NRMOc6NlrRa/De3U6GQk8T3YL
lIglnbuPNon/Gif/0KEiqk3pQ08L/RpVxC0VkV7fc/J3MpFSNX9uvei316b+
S2WiJmLn01cqwn1TqWuE4DetHDRWImw9l/T3kQl7onfFTon4Pd6wFjJR5Nv3
Yh81UVRSElvrQxTlfzJgh5rIm9r17VmRj1PFvkEaIubelZzLPkTD8KMLzou8
p31+o13wWzxC5mmJxuLSQq34f+CU1g4tMbJq3FWz8P80sTZZR6SnPnyQKhNB
yuCXzTqiZsbhy+eEv/I1aeP0xP7S4M5+Yn93xz8r9YRLcmDcx0bC/mvcjEw9
sfznsupiI5Hn3xi/WU+86u7u7jYS1oSEhAQ9/wO4yvXG
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.441076272727321, 4.662654718614628}, 
          ImageScaled[{0, 1}]], 
         LineBox[{{9., 7.099999999994907}, {14.499999999998181`, 
          9.999999999996362}}], 
         PolygonBox[{{12.280741460291178`, 8.82984549724444}, {
          11.405822204538447`, 7.9163268625614425`}, {11.032694874879196`, 
          8.62398214294968}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.8681342012148, 7.783717894247791}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{9., 7.1000000000000005`}], 
          PointBox[{9., 12.950000000000001`}], PointBox[{5., 15.}], 
          PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["8",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/1d1f212d2eef.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/1d1f212d2eef.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 44}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXs0lHkYxx9jppiLUXRIsqEtlfd9NYS2ze+pzdHpaJN2a6eLXGJqTYMO
oVq1RE6XdatooqWLI7ltF6tddeokIdpqkk7Jyq7CtgzjVqQ9057fvP+853fe
8/ze5/L9fh774Aj/UB4AhAKA/u0gAQCwRPj0sLg62jd7y08WCHXHZFEPGZQR
bqJZYoGAnemnixlU93h/nJY4FcE6ZLddOoOeNdPzvPumIEQmldkmMli8QaR6
Lp+CUHR9jPuRQRPrXefCas0Rcnj7g48xeF68/GnYYnOE0eKVbCGDwwvcE+1V
UoRnUqukBgYPn20UrkoxQ2j34D8eZdA27fO+I7clCO0DBXYci5WSqari2RIE
SKqzDGex962Z1ZXLYoRULyeHYhaLqnt9W5X689rkzG4W1f1DE7H+YgSXDEXp
HA69zpQ7jQWKEeKUo5oADoWKoprpx/Vn23t5aRxui+r9MNSpj9/koavksLl2
26nANRKErhNxszUcpsj3a+bWSRA8c03HOzi8VKbzi/IxQ/C78eF+J4fP+9p9
ZtSY6euPinnBIe8bm6pZi6QIqbVtO2o4VOQ1K8Yz9PXaLC0s4FDoGqeYpJEi
jAYtKIrm8PDjdzZ1/VIEa2HmFsLhqthO9qtuKUJOT4yUz2GV++hOp0opgt/J
jpV3WcyNv207vl6KEJnz8bdkFge1H1fNaTRDcBlL/Gwli4G77MN6rfT57Ltr
I2WxO8boy2AvCQJqb9m9ZDDA/k3CPG8xQqS/h99VBhdFul32cRUhuITPizjJ
YMNwl9Mf5kIEOPbznYMMRs84H5L62gRh+9Fs6QEGo/eY5WbcmIww68jllFQG
F9u2Fbw/Mwnhu0kT9/MY7DRdtz4oS4CQnqAdusmgs/MCcdZZPkJF186cHgbl
xlat7hpjhGfNoU/sWByJ7VAfnG+MYF61VSlnMdloRZaohIfgkmLxMpvF8dD0
2CNyHoJfJsS3sPjiqMjjlYyHUJGpSZ7GYb26+ZCJOw/BRCrfuIbDDqXEQrZV
H6+6sjeRw5AW+df/FvEQbgmOV5Vw2Fahct8mNkboUvoua+TwwtXNGwt/NEbI
N6r4/U8OpXP1vuAjWCf/s/Y1hzt2nbsgT+Abvi/cnVF/Wsc3xJesKfxl6gaB
4f6lrwbeNuULDP/3Pjo/bqReYMjPTT1YZ9ckMORvcTsiNbpQYKhP7VutHFwn
MNRvXT4zdG8z39CfSsdux3pnvqF/f71/olNuMTb0d8mK0otnlDxD/58KHQIE
QUaG+eSW9IeoloNhfp5WVZ59sglC51tSxpYFtY0ROv9rO7NPR556R6g+gkUy
XmnMCKH6WR384dCSpCFC9ZXw6w1Xx4c6QvXnroTvrygGCNXn640/1E727ydU
v02s+ezyLC2h+i4qXXQ2ntESqn/hRXFDhK2WUH+IuqQLdXItof5RBX3rMrlV
S6i/PAbvp9080U+o/7arvCLrYwcI9Wed1jpgZpSOUP/Kuo3kFRGDhPo708yj
yStoiFD/bwh35Fu6DRPKB9GB8t2NLcOE8uPO1oIyU68RQvlict2SZ75phFD+
PHjiEOYzZ4RQPi2L7nh0Sq2/739+PTrQ6nipcohQvgkSrtl37RsklH+mpoqe
cN0AoXx0Hc4aq3bsJ5SfmzXa1fVuvYTydXlc5N8Njd2E8lfbdiHNeWEnoXxO
2COz0iS3E8rvwHvnRPltLYTyvWLM9gv0fkAo//MfvHFWb68mdD98Whsn45fS
/fEfWbmEiw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 16.6452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
          LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["H",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 10.6952}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[{{5., 15.}, {14.5, 10.}}], 
         PolygonBox[{{9.219049066570811, 12.779447859699573`}, {
          10.09465236029614, 11.866584851347634`}, {10.467249506562238`, 
          12.57451942925322}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 13.266823244692073}, 
          ImageScaled[{0, 0}]], LineBox[{{5., 11.}, {5., 15.}}], 
         PolygonBox[{{5., 12.4}, {5.4, 13.6}, {4.6, 13.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 13.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5., 10.999999999996229`}, {5., 4.999999999994889}}], 
         PolygonBox[{{5., 7.4}, {4.6, 8.6}, {5.4, 8.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 8.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwlVX1YzWkavqPVIU1tozqd6pzfxzkcsTuU2SkxbvnKrJ0pF+MwMU2bJjtR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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.886551586138574, 10.192495530469426}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{10.450000000002547`, 7.900000000001455}, {
          4.999999999998181, 5.}}], 
         PolygonBox[{{8.254680559934306, 6.73184837134119}, {
          7.007420525838236, 6.521272001948347}, {7.383218354293155, 
          5.815031255369274}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.848308292631407, 5.686458553503046}, 
          ImageScaled[{0, 1}]], 
         LineBox[{{10.450000000000728`, 7.900000000001455}, {14.5, 10.}}], 
         PolygonBox[{{13.007652718869359`, 9.226190298673}, {
          12.126474146912644`, 8.318707888747428}, {11.758220415348644`, 
          9.02891151390657}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.583691604905251, 8.17878047625416}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{10.450000000000001`, 7.9}], 
          PointBox[{5., 11.}], PointBox[{5., 15.}], PointBox[{5., 5.}], 
          PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["9",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"VFlip", "(", 
          RowBox[{"HFlip", "(", "\"ad/becf/df1d1e212e2f.m\"", ")"}], ")"}]],
       Annotation[#, 
        FeynArts`VFlip[
         FeynArts`HFlip["ad/becf/df1d1e212e2f.m"]], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 44}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXs0lHkYxx9jppiLUXRIsqEtlfd9NYS2ze+pzdHpaJN2a6eLXGJqTYMO
oVq1RE6XdatooqWLI7ltF6tddeokIdpqkk7Jyq7CtgzjVqQ9057fvP+853fe
8/ze5/L9fh774Aj/UB4AhAKA/u0gAQCwRPj0sLg62jd7y08WCHXHZFEPGZQR
bqJZYoGAnemnixlU93h/nJY4FcE6ZLddOoOeNdPzvPumIEQmldkmMli8QaR6
Lp+CUHR9jPuRQRPrXefCas0Rcnj7g48xeF68/GnYYnOE0eKVbCGDwwvcE+1V
UoRnUqukBgYPn20UrkoxQ2j34D8eZdA27fO+I7clCO0DBXYci5WSqari2RIE
SKqzDGex962Z1ZXLYoRULyeHYhaLqnt9W5X689rkzG4W1f1DE7H+YgSXDEXp
HA69zpQ7jQWKEeKUo5oADoWKoprpx/Vn23t5aRxui+r9MNSpj9/koavksLl2
26nANRKErhNxszUcpsj3a+bWSRA8c03HOzi8VKbzi/IxQ/C78eF+J4fP+9p9
ZtSY6euPinnBIe8bm6pZi6QIqbVtO2o4VOQ1K8Yz9PXaLC0s4FDoGqeYpJEi
jAYtKIrm8PDjdzZ1/VIEa2HmFsLhqthO9qtuKUJOT4yUz2GV++hOp0opgt/J
jpV3WcyNv207vl6KEJnz8bdkFge1H1fNaTRDcBlL/Gwli4G77MN6rfT57Ltr
I2WxO8boy2AvCQJqb9m9ZDDA/k3CPG8xQqS/h99VBhdFul32cRUhuITPizjJ
YMNwl9Mf5kIEOPbznYMMRs84H5L62gRh+9Fs6QEGo/eY5WbcmIww68jllFQG
F9u2Fbw/Mwnhu0kT9/MY7DRdtz4oS4CQnqAdusmgs/MCcdZZPkJF186cHgbl
xlat7hpjhGfNoU/sWByJ7VAfnG+MYF61VSlnMdloRZaohIfgkmLxMpvF8dD0
2CNyHoJfJsS3sPjiqMjjlYyHUJGpSZ7GYb26+ZCJOw/BRCrfuIbDDqXEQrZV
H6+6sjeRw5AW+df/FvEQbgmOV5Vw2Fahct8mNkboUvoua+TwwtXNGwt/NEbI
N6r4/U8OpXP1vuAjWCf/s/Y1hzt2nbsgT+Abvi/cnVF/Wsc3xJesKfxl6gaB
4f6lrwbeNuULDP/3Pjo/bqReYMjPTT1YZ9ckMORvcTsiNbpQYKhP7VutHFwn
MNRvXT4zdG8z39CfSsdux3pnvqF/f71/olNuMTb0d8mK0otnlDxD/58KHQIE
QUaG+eSW9IeoloNhfp5WVZ59sglC51tSxpYFtY0ROv9rO7NPR556R6g+gkUy
XmnMCKH6WR384dCSpCFC9ZXw6w1Xx4c6QvXnroTvrygGCNXn640/1E727ydU
v02s+ezyLC2h+i4qXXQ2ntESqn/hRXFDhK2WUH+IuqQLdXItof5RBX3rMrlV
S6i/PAbvp9080U+o/7arvCLrYwcI9Wed1jpgZpSOUP/Kuo3kFRGDhPo708yj
yStoiFD/bwh35Fu6DRPKB9GB8t2NLcOE8uPO1oIyU68RQvlict2SZ75phFD+
PHjiEOYzZ4RQPi2L7nh0Sq2/739+PTrQ6nipcohQvgkSrtl37RsklH+mpoqe
cN0AoXx0Hc4aq3bsJ5SfmzXa1fVuvYTydXlc5N8Njd2E8lfbdiHNeWEnoXxO
2COz0iS3E8rvwHvnRPltLYTyvWLM9gv0fkAo//MfvHFWb68mdD98Whsn45fS
/fEfWbmEiw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 16.6452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
          LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["H",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 10.6952}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[{{5., 15.}, {14.5, 10.}}], 
         PolygonBox[{{10.280950933429189`, 12.220552140300427`}, {
          9.032750493437762, 12.42548057074678}, {9.40534763970386, 
          13.133415148652366`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 13.266823244692073}, 
          ImageScaled[{0, 0}]], LineBox[{{5., 11.}, {5., 15.}}], 
         PolygonBox[{{5., 13.6}, {5.4, 12.4}, {4.6, 12.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 13.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5., 10.999999999996229`}, {5., 4.999999999994889}}], 
         PolygonBox[{{5., 8.6}, {4.6, 7.4}, {5.4, 7.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 8.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwlVX1YzWkavqPVIU1tozqd6pzfxzkcsTuU2SkxbvnKrJ0pF+MwMU2bJjtR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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.886551586138574, 10.192495530469426}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{10.450000000002547`, 7.900000000001455}, {
          4.999999999998181, 5.}}], 
         PolygonBox[{{7.1953194400656955`, 6.16815162865881}, {
          8.066781645706845, 7.084968744630727}, {8.442579474161766, 
          6.378727998051653}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.848308292631407, 5.686458553503046}, 
          ImageScaled[{0, 1}]], 
         LineBox[{{10.450000000000728`, 7.900000000001455}, {14.5, 10.}}], 
         PolygonBox[{{11.942347281130644`, 8.673809701326999}, {
          13.191779584651359`, 8.871088486093429}, {12.823525853087359`, 
          9.581292111252571}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.583691604905251, 8.17878047625416}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{10.450000000000001`, 7.9}], 
          PointBox[{5., 11.}], PointBox[{5., 15.}], PointBox[{5., 5.}], 
          PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["10",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"VFlip", "(", 
          RowBox[{"HFlip", "(", "\"ad/becf/df1d1e212e2f.m\"", ")"}], ")"}]],
       Annotation[#, 
        FeynArts`VFlip[
         FeynArts`HFlip["ad/becf/df1d1e212e2f.m"]], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 44}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXs0lHkYxx9jppiLUXRIsqEtlfd9NYS2ze+pzdHpaJN2a6eLXGJqTYMO
oVq1RE6XdatooqWLI7ltF6tddeokIdpqkk7Jyq7CtgzjVqQ9057fvP+853fe
8/ze5/L9fh774Aj/UB4AhAKA/u0gAQCwRPj0sLg62jd7y08WCHXHZFEPGZQR
bqJZYoGAnemnixlU93h/nJY4FcE6ZLddOoOeNdPzvPumIEQmldkmMli8QaR6
Lp+CUHR9jPuRQRPrXefCas0Rcnj7g48xeF68/GnYYnOE0eKVbCGDwwvcE+1V
UoRnUqukBgYPn20UrkoxQ2j34D8eZdA27fO+I7clCO0DBXYci5WSqari2RIE
SKqzDGex962Z1ZXLYoRULyeHYhaLqnt9W5X689rkzG4W1f1DE7H+YgSXDEXp
HA69zpQ7jQWKEeKUo5oADoWKoprpx/Vn23t5aRxui+r9MNSpj9/koavksLl2
26nANRKErhNxszUcpsj3a+bWSRA8c03HOzi8VKbzi/IxQ/C78eF+J4fP+9p9
ZtSY6euPinnBIe8bm6pZi6QIqbVtO2o4VOQ1K8Yz9PXaLC0s4FDoGqeYpJEi
jAYtKIrm8PDjdzZ1/VIEa2HmFsLhqthO9qtuKUJOT4yUz2GV++hOp0opgt/J
jpV3WcyNv207vl6KEJnz8bdkFge1H1fNaTRDcBlL/Gwli4G77MN6rfT57Ltr
I2WxO8boy2AvCQJqb9m9ZDDA/k3CPG8xQqS/h99VBhdFul32cRUhuITPizjJ
YMNwl9Mf5kIEOPbznYMMRs84H5L62gRh+9Fs6QEGo/eY5WbcmIww68jllFQG
F9u2Fbw/Mwnhu0kT9/MY7DRdtz4oS4CQnqAdusmgs/MCcdZZPkJF186cHgbl
xlat7hpjhGfNoU/sWByJ7VAfnG+MYF61VSlnMdloRZaohIfgkmLxMpvF8dD0
2CNyHoJfJsS3sPjiqMjjlYyHUJGpSZ7GYb26+ZCJOw/BRCrfuIbDDqXEQrZV
H6+6sjeRw5AW+df/FvEQbgmOV5Vw2Fahct8mNkboUvoua+TwwtXNGwt/NEbI
N6r4/U8OpXP1vuAjWCf/s/Y1hzt2nbsgT+Abvi/cnVF/Wsc3xJesKfxl6gaB
4f6lrwbeNuULDP/3Pjo/bqReYMjPTT1YZ9ckMORvcTsiNbpQYKhP7VutHFwn
MNRvXT4zdG8z39CfSsdux3pnvqF/f71/olNuMTb0d8mK0otnlDxD/58KHQIE
QUaG+eSW9IeoloNhfp5WVZ59sglC51tSxpYFtY0ROv9rO7NPR556R6g+gkUy
XmnMCKH6WR384dCSpCFC9ZXw6w1Xx4c6QvXnroTvrygGCNXn640/1E727ydU
v02s+ezyLC2h+i4qXXQ2ntESqn/hRXFDhK2WUH+IuqQLdXItof5RBX3rMrlV
S6i/PAbvp9080U+o/7arvCLrYwcI9Wed1jpgZpSOUP/Kuo3kFRGDhPo708yj
yStoiFD/bwh35Fu6DRPKB9GB8t2NLcOE8uPO1oIyU68RQvlict2SZ75phFD+
PHjiEOYzZ4RQPi2L7nh0Sq2/739+PTrQ6nipcohQvgkSrtl37RsklH+mpoqe
cN0AoXx0Hc4aq3bsJ5SfmzXa1fVuvYTydXlc5N8Njd2E8lfbdiHNeWEnoXxO
2COz0iS3E8rvwHvnRPltLYTyvWLM9gv0fkAo//MfvHFWb68mdD98Whsn45fS
/fEfWbmEiw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 16.6452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
          LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["H",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 10.6952}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[{{5., 15.}, {14.5, 10.}}], 
         PolygonBox[{{10.280950933429189`, 12.220552140300427`}, {
          9.032750493437762, 12.42548057074678}, {9.40534763970386, 
          13.133415148652366`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 13.266823244692073}, 
          ImageScaled[{0, 0}]], LineBox[{{5., 11.}, {5., 15.}}], 
         PolygonBox[{{5., 13.6}, {5.4, 12.4}, {4.6, 12.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 13.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJw9lXs4VHkYx9/KploiZ+acmcwwxxmttLWToqK1bxcpSdatVKIsklryjCLV
oqvbul+S3VTPdlnSbFKhyyih7UJDPdoiRBKhlVwemX3m2d3f+ec8v+d3zu/y
vt/v58tuDXbxGw8AEQCgef/78PBIp1qtVlMIyiln049T+GT4l/6nETyEPl/H
EAcKY1Kj9Zu1+AhRij2pNIU2l6Zzbrl8BNng2+NAofu6rM1V1jRCXsP105Mp
nCJcvEv+F40g2Tu6YC6FQ90jXx8JYxCchy96hlFY4CH/vHWiAKG5Jz5TRaG8
Qrhh4KhmPO3UwuU8VGr5xb0fECDknZgXU8HD5Hlt24YdhQgh97WHHPnIC3zs
2hsnRNBPnl/8jI8B2XaSd4VCBEXfmooNNA6drzjnViJEwGzfCBWNTb7pG9vy
hQjKQfvqBQxar6gwPRgrRGh2rUg9zOCFppdXZ3po1mupfHeNQZPVkWYFtGac
Mc/uIYNVO5YkRtYKEGrVlTnlDMq1jTO8YwUIStutYdkMvvmhUzXLXoDgs5jX
6cKgtvWP2+R6mnlL64iPNGa6drTbdTAIUeUGXdE0Xn4fC20qBkHfY+qkcTR+
FjQGpT5lEPqOjriE89FBd+rJ7R8046U1RT08PJ/Vdh6/0qyfsNkoiIf5FndD
s3cLEJJvBC78SGGmdeNYfqMAAWadm5BMYYF0oUuMp6ZeafrJyyh8ZW/5mv9G
iCCLCig1oHD9OMw9dmA6gmLWdyNqA4zbpKvaKjZECDlksFSHQpXBibHnNwwR
8oIn9FtR6L929kXDdSIE/c6Wtv0UtszRfpT9RoQAFBXTSGEJz//EGn8xQtTE
3gFnHpZEZkaPV4kR8my+DVLxcGFtxsmYGUYI8OLsuo189HF4sOTeFiME5RWn
2jY+Cixk5pMOGiHIwla+DqBR1jHg+TzOCKG5JfBDI40po95NepFGCHime8IS
BjtXo7rIwwihVp4oTGDQrGS+VgNrhNBXtyygjEHl+JMJvi1ihORba2IfMmjq
5MvV54gRaq/xT99iEHLYpZ9cxQiSJ75+qQzGG35an2MgRlBKVuk5MFie9+WZ
VS9FCCED1vadNOrMbkwdKxYh1BrX9clpnPm+MrTtjAjBpyWr+28+7vmmIYK9
IEJQ/Dz6IJCP1fGWUwurNN/b7trXzMNFSQeW24AYoU/x4L0XD6N20h0zXcQI
Ib1J199SKAw/tTe1TFO/6aeqj1AoO7b+udciTX3gd/1vKezZPN5sZ5WmPmki
Bz0KG939JDU+xggh0Vr31AbY16DxrzGZj1vyKDh7rYT8P+7mWNCqXAlZvyHd
lfr+tYTsv0N26Y6VCUvOd71YrtPlwZLzu6UovVp/Ysn90me0D5nlsuT+N+up
ZcH5LKlPW1hupW4hS+rX755yFX5jSX0For1zXqSwpP5FTYfqLu9mSX8ijHub
tDT7/9c/fzunngwLlvRXGKRY5KTHkv63J7V/pnolRB+HKr3hbL2E6EfWU6Mf
fkdC9NU8pOWaVioh+ttR1/Eu8paE6HOl/XRvcY2E6NdLy1Jxq1tC9J1bOP/2
GM0S/YtaHS2eO7LEH5Pc9x0vSmCJfyqXB84MrWeJv/R8L0Maa0L8V2A+nOm0
y4T482HXqz/KlCbEv7Er/aYO6HDE3zmVr5/ZunLE/3PWpoB5Ckf4wLn+WllU
wRF+iBMT8727OcKXuvZwhYO2lPBnxHvan1Z8KeGToLVUnUhLCb8Kl+roeulI
Cd/Caqof2A1xhH8HZsTT219yhI+3t4VYOpdxhJ98K+9Fd7I4wte3K+50XZBz
hL/S/SnSLjeO8HnTffFOWxuO8Du21FKla84Rvn/OEhe4cxzhv52ksTfOjCP5
0HNN4HHMmiP5oVAlrj7oyZF8EWx/ZD35MEfyx3ZKv8sXNziSTybldtGPRzmS
X6NhMZ2L7aQk3/pfbam6lyol+fcYrzjntkpJPr5ID+15OteU5OcC7vZg0n5T
kq/JvbKJ/Lum+H/+Fg9q/GuK/wC8ifuq
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 8.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{10.450000000000728`, 7.899999999997817}, {5., 11.}}], 
         PolygonBox[{{7.2034662462699, 9.74665222689235}, {8.444301904991669, 
          9.501036942261049}, {8.048765602468535, 8.80565860395425}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.886551586138574, 10.192495530469426}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwdVHlUVPcZvS5VY5CMMm+WNwtvFhrUGAcp0bjQ6woGNbiAmKqMgAYXyMSo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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.177131392529464, 5.068497900246357}, 
          ImageScaled[{0, 1}]], 
         LineBox[{{10.450000000000728`, 7.900000000001455}, {14.5, 10.}}], 
         PolygonBox[{{11.942347281130644`, 8.673809701326999}, {
          13.191779584651359`, 8.871088486093429}, {12.823525853087359`, 
          9.581292111252571}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.583691604905251, 8.17878047625416}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{10.450000000000001`, 7.9}], 
          PointBox[{5., 11.}], PointBox[{5., 15.}], PointBox[{5., 5.}], 
          PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["11",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"VFlip", "(", 
          RowBox[{"HFlip", "(", "\"ad/becf/df1d1e212e2f.m\"", ")"}], ")"}]],
       Annotation[#, 
        FeynArts`VFlip[
         FeynArts`HFlip["ad/becf/df1d1e212e2f.m"]], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {88, 44}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXs0lHkYxx9jppiLUXRIsqEtlfd9NYS2ze+pzdHpaJN2a6eLXGJqTYMO
oVq1RE6XdatooqWLI7ltF6tddeokIdpqkk7Jyq7CtgzjVqQ9057fvP+853fe
8/ze5/L9fh774Aj/UB4AhAKA/u0gAQCwRPj0sLg62jd7y08WCHXHZFEPGZQR
bqJZYoGAnemnixlU93h/nJY4FcE6ZLddOoOeNdPzvPumIEQmldkmMli8QaR6
Lp+CUHR9jPuRQRPrXefCas0Rcnj7g48xeF68/GnYYnOE0eKVbCGDwwvcE+1V
UoRnUqukBgYPn20UrkoxQ2j34D8eZdA27fO+I7clCO0DBXYci5WSqari2RIE
SKqzDGex962Z1ZXLYoRULyeHYhaLqnt9W5X689rkzG4W1f1DE7H+YgSXDEXp
HA69zpQ7jQWKEeKUo5oADoWKoprpx/Vn23t5aRxui+r9MNSpj9/koavksLl2
26nANRKErhNxszUcpsj3a+bWSRA8c03HOzi8VKbzi/IxQ/C78eF+J4fP+9p9
ZtSY6euPinnBIe8bm6pZi6QIqbVtO2o4VOQ1K8Yz9PXaLC0s4FDoGqeYpJEi
jAYtKIrm8PDjdzZ1/VIEa2HmFsLhqthO9qtuKUJOT4yUz2GV++hOp0opgt/J
jpV3WcyNv207vl6KEJnz8bdkFge1H1fNaTRDcBlL/Gwli4G77MN6rfT57Ltr
I2WxO8boy2AvCQJqb9m9ZDDA/k3CPG8xQqS/h99VBhdFul32cRUhuITPizjJ
YMNwl9Mf5kIEOPbznYMMRs84H5L62gRh+9Fs6QEGo/eY5WbcmIww68jllFQG
F9u2Fbw/Mwnhu0kT9/MY7DRdtz4oS4CQnqAdusmgs/MCcdZZPkJF186cHgbl
xlat7hpjhGfNoU/sWByJ7VAfnG+MYF61VSlnMdloRZaohIfgkmLxMpvF8dD0
2CNyHoJfJsS3sPjiqMjjlYyHUJGpSZ7GYb26+ZCJOw/BRCrfuIbDDqXEQrZV
H6+6sjeRw5AW+df/FvEQbgmOV5Vw2Fahct8mNkboUvoua+TwwtXNGwt/NEbI
N6r4/U8OpXP1vuAjWCf/s/Y1hzt2nbsgT+Abvi/cnVF/Wsc3xJesKfxl6gaB
4f6lrwbeNuULDP/3Pjo/bqReYMjPTT1YZ9ckMORvcTsiNbpQYKhP7VutHFwn
MNRvXT4zdG8z39CfSsdux3pnvqF/f71/olNuMTb0d8mK0otnlDxD/58KHQIE
QUaG+eSW9IeoloNhfp5WVZ59sglC51tSxpYFtY0ROv9rO7NPR556R6g+gkUy
XmnMCKH6WR384dCSpCFC9ZXw6w1Xx4c6QvXnroTvrygGCNXn640/1E727ydU
v02s+ezyLC2h+i4qXXQ2ntESqn/hRXFDhK2WUH+IuqQLdXItof5RBX3rMrlV
S6i/PAbvp9080U+o/7arvCLrYwcI9Wed1jpgZpSOUP/Kuo3kFRGDhPo708yj
yStoiFD/bwh35Fu6DRPKB9GB8t2NLcOE8uPO1oIyU68RQvlict2SZ75phFD+
PHjiEOYzZ4RQPi2L7nh0Sq2/739+PTrQ6nipcohQvgkSrtl37RsklH+mpoqe
cN0AoXx0Hc4aq3bsJ5SfmzXa1fVuvYTydXlc5N8Njd2E8lfbdiHNeWEnoXxO
2COz0iS3E8rvwHvnRPltLYTyvWLM9gv0fkAo//MfvHFWb68mdD98Whsn45fS
/fEfWbmEiw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 16.6452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
          LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["H",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 10.6952}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[{{5., 15.}, {14.5, 10.}}], 
         PolygonBox[{{9.219049066570811, 12.779447859699573`}, {
          10.09465236029614, 11.866584851347634`}, {10.467249506562238`, 
          12.57451942925322}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 13.266823244692073}, 
          ImageScaled[{0, 0}]], LineBox[{{5., 11.}, {5., 15.}}], 
         PolygonBox[{{5., 12.4}, {5.4, 13.6}, {4.6, 13.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 13.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJw9lXs4VHkYx9/KploiZ+acmcwwxxmttLWToqK1bxcpSdatVKIsklryjCLV
oqvbul+S3VTPdlnSbFKhyyih7UJDPdoiRBKhlVwemX3m2d3f+ec8v+d3zu/y
vt/v58tuDXbxGw8AEQCgef/78PBIp1qtVlMIyiln049T+GT4l/6nETyEPl/H
EAcKY1Kj9Zu1+AhRij2pNIU2l6Zzbrl8BNng2+NAofu6rM1V1jRCXsP105Mp
nCJcvEv+F40g2Tu6YC6FQ90jXx8JYxCchy96hlFY4CH/vHWiAKG5Jz5TRaG8
Qrhh4KhmPO3UwuU8VGr5xb0fECDknZgXU8HD5Hlt24YdhQgh97WHHPnIC3zs
2hsnRNBPnl/8jI8B2XaSd4VCBEXfmooNNA6drzjnViJEwGzfCBWNTb7pG9vy
hQjKQfvqBQxar6gwPRgrRGh2rUg9zOCFppdXZ3po1mupfHeNQZPVkWYFtGac
Mc/uIYNVO5YkRtYKEGrVlTnlDMq1jTO8YwUIStutYdkMvvmhUzXLXoDgs5jX
6cKgtvWP2+R6mnlL64iPNGa6drTbdTAIUeUGXdE0Xn4fC20qBkHfY+qkcTR+
FjQGpT5lEPqOjriE89FBd+rJ7R8046U1RT08PJ/Vdh6/0qyfsNkoiIf5FndD
s3cLEJJvBC78SGGmdeNYfqMAAWadm5BMYYF0oUuMp6ZeafrJyyh8ZW/5mv9G
iCCLCig1oHD9OMw9dmA6gmLWdyNqA4zbpKvaKjZECDlksFSHQpXBibHnNwwR
8oIn9FtR6L929kXDdSIE/c6Wtv0UtszRfpT9RoQAFBXTSGEJz//EGn8xQtTE
3gFnHpZEZkaPV4kR8my+DVLxcGFtxsmYGUYI8OLsuo189HF4sOTeFiME5RWn
2jY+Cixk5pMOGiHIwla+DqBR1jHg+TzOCKG5JfBDI40po95NepFGCHime8IS
BjtXo7rIwwihVp4oTGDQrGS+VgNrhNBXtyygjEHl+JMJvi1ihORba2IfMmjq
5MvV54gRaq/xT99iEHLYpZ9cxQiSJ75+qQzGG35an2MgRlBKVuk5MFie9+WZ
VS9FCCED1vadNOrMbkwdKxYh1BrX9clpnPm+MrTtjAjBpyWr+28+7vmmIYK9
IEJQ/Dz6IJCP1fGWUwurNN/b7trXzMNFSQeW24AYoU/x4L0XD6N20h0zXcQI
Ib1J199SKAw/tTe1TFO/6aeqj1AoO7b+udciTX3gd/1vKezZPN5sZ5WmPmki
Bz0KG939JDU+xggh0Vr31AbY16DxrzGZj1vyKDh7rYT8P+7mWNCqXAlZvyHd
lfr+tYTsv0N26Y6VCUvOd71YrtPlwZLzu6UovVp/Ysn90me0D5nlsuT+N+up
ZcH5LKlPW1hupW4hS+rX755yFX5jSX0For1zXqSwpP5FTYfqLu9mSX8ijHub
tDT7/9c/fzunngwLlvRXGKRY5KTHkv63J7V/pnolRB+HKr3hbL2E6EfWU6Mf
fkdC9NU8pOWaVioh+ttR1/Eu8paE6HOl/XRvcY2E6NdLy1Jxq1tC9J1bOP/2
GM0S/YtaHS2eO7LEH5Pc9x0vSmCJfyqXB84MrWeJv/R8L0Maa0L8V2A+nOm0
y4T482HXqz/KlCbEv7Er/aYO6HDE3zmVr5/ZunLE/3PWpoB5Ckf4wLn+WllU
wRF+iBMT8727OcKXuvZwhYO2lPBnxHvan1Z8KeGToLVUnUhLCb8Kl+roeulI
Cd/Caqof2A1xhH8HZsTT219yhI+3t4VYOpdxhJ98K+9Fd7I4wte3K+50XZBz
hL/S/SnSLjeO8HnTffFOWxuO8Du21FKla84Rvn/OEhe4cxzhv52ksTfOjCP5
0HNN4HHMmiP5oVAlrj7oyZF8EWx/ZD35MEfyx3ZKv8sXNziSTybldtGPRzmS
X6NhMZ2L7aQk3/pfbam6lyol+fcYrzjntkpJPr5ID+15OteU5OcC7vZg0n5T
kq/JvbKJ/Lum+H/+Fg9q/GuK/wC8ifuq
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 8.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{10.450000000000728`, 7.899999999997817}, {5., 11.}}], 
         PolygonBox[{{8.246533753730102, 9.15334777310765}, {
          7.401234397531468, 10.094341396045749`}, {7.0056980950083325`, 
          9.39896305773895}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.886551586138574, 10.192495530469426}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwdVHlUVPcZvS5VY5CMMm+WNwtvFhrUGAcp0bjQ6woGNbiAmKqMgAYXyMSo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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.177131392529464, 5.068497900246357}, 
          ImageScaled[{0, 1}]], 
         LineBox[{{10.450000000000728`, 7.900000000001455}, {14.5, 10.}}], 
         PolygonBox[{{13.007652718869359`, 9.226190298673}, {
          12.126474146912644`, 8.318707888747428}, {11.758220415348644`, 
          9.02891151390657}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.583691604905251, 8.17878047625416}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{10.450000000000001`, 7.9}], 
          PointBox[{5., 11.}], PointBox[{5., 15.}], PointBox[{5., 5.}], 
          PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["12",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"VFlip", "(", 
          RowBox[{"HFlip", "(", "\"ad/becf/df1d1e212e2f.m\"", ")"}], ")"}]],
       Annotation[#, 
        FeynArts`VFlip[
         FeynArts`HFlip["ad/becf/df1d1e212e2f.m"]], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {110, 44}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJwdVntUVPUa3QIyIAIzMCD0IBDmxcyE+Egz9OwUDegBFiWUGCkY+QRTA+/l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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.6587137864917034, 13.560065165140873},
           ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwllmlU1FcSxa+sjYI0m3Sz9oI5KEJahwA6yLtKUIJLEGM0oyaOYtyiYhwR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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {1.841286213508297, 8.560065165140873}, 
          ImageScaled[{1, 0}]], 
         {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
          LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["H",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.3048}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{9.8875, 10.112499999999999`}, 
          4.613871747242222, {-1.546410917622178, -0.024385409172718475`}], 
         PolygonBox[{{12.725735931288073`, 6.425735931288071}, {
          13.857106781186546`, 6.991421356237309}, {13.29142135623731, 
          7.5571067811865476`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.64121551083915, 6.358784489160851}, 
          ImageScaled[{0, 1}]], 
         LineBox[{{10., 14.499999999999272`}, {10., 5.500000000000729}}], 
         PolygonBox[{{10., 10.6}, {9.6, 9.4}, {10.4, 9.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         CircleBox[{9.8875, 9.887500000000001}, 4.613871747242222, {
          0.024385409172718475`, 1.546410917622178}], 
         PolygonBox[{{13.574264068711928`, 12.725735931288073`}, {
          13.008578643762691`, 13.857106781186546`}, {12.442893218813454`, 
          13.29142135623731}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.64121551083915, 13.64121551083915}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJw91vk7lAsDh/EhFccSlTELszEzzzzPjCIqUn1bkGQ/JSVLUV57lspQlK0k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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.358784489160851, 13.64121551083915}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJw1lntUjHkYx6fZopjYMJd33rm8M6ktxdKyVOJL6LCrIrdEiUpIFxUJuXSV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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.358784489160851, 6.358784489160851}, 
          ImageScaled[{1, 1}]], 
         {PointSize[0.04], PointBox[{10., 14.5}], PointBox[{10., 5.5}], 
          PointBox[{14.5, 10.}], PointBox[{5.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["13",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/bece/1d212d2e1e.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/bece/1d212d2e1e.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 22}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJwlV3lYlOUePcjugpMsDkswIAyzAKKpkNt35DFBvQYu2OQGmiViKggooF3R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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.992996628771239, 12.880821407766167}, 
          ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwllmlU1FcSxa+sjYI0m3Sz9oI5KEJahwA6yLtKUIJLEGM0oyaOYtyiYhwR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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {1.841286213508297, 8.560065165140873}, 
          ImageScaled[{1, 0}]], 
         {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
          LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["H",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.3048}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{10., 14.500000000000417`}, {10., 9.999999999999584}}], 
         PolygonBox[{{10., 12.85}, {9.6, 11.65}, {10.4, 11.65}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.9452, 12.25}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[CompressedData["
1:eJw91vk7lAsDh/EhFccSlTELszEzzzzPjCIqUn1bkGQ/JSVLUV57lspQlK0k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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.9283037138655725, 14.07242891873301}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{9.8875, 9.887500000000001}, 4.613871747242222, {
          0.024385409172718475`, 1.546410917622178}], 
         PolygonBox[{{13.574264068711928`, 12.725735931288073`}, {
          13.008578643762691`, 13.857106781186546`}, {12.442893218813454`, 
          13.29142135623731}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.64121551083915, 13.64121551083915}, 
          ImageScaled[{0, 0}]], LineBox[{{10., 5.5}, {10., 10.}}], 
         PolygonBox[{{10., 8.35}, {10.4, 7.15}, {9.6, 7.15}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.0548, 7.75}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJw1lntUjHkYx6fZopjYMJd33rm8M6ktxdKyVOJL6LCrIrdEiUpIFxUJuXSV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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.358784489160851, 6.358784489160851}, 
          ImageScaled[{1, 1}]], 
         CircleBox[{9.8875, 10.112499999999999`}, 
          4.613871747242222, {-1.546410917622178, -0.024385409172718475`}], 
         PolygonBox[{{12.725735931288073`, 6.425735931288071}, {
          13.857106781186546`, 6.991421356237309}, {13.29142135623731, 
          7.5571067811865476`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.64121551083915, 6.358784489160851}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{10., 5.5}], PointBox[{10., 14.5}], 
          PointBox[{10., 10.}], PointBox[{5.5, 10.}], PointBox[{14.5, 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["14",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/1d1e1f2d2e2f.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/1d1e1f2d2e2f.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJwlV3lYlOUePcjugpMsDkswIAyzAKKpkNt35DFBvQYu2OQGmiViKggooF3R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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.992996628771239, 12.880821407766167}, 
          ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwllmlU1FcSxa+sjYI0m3Sz9oI5KEJahwA6yLtKUIJLEGM0oyaOYtyiYhwR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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {1.841286213508297, 8.560065165140873}, 
          ImageScaled[{1, 0}]], 
         {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
          LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["H",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.3048}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlH9QVFUUx4+QhOAIhIIuoOB79+3bt4toWQoKHIwEB0izdDGlWTKGlR+B
OoKhEaDgj0n5sfzKITRRBBIHhEE2Rn4lsCYihPySRCAWEUx0QklCaNbq7v3n
zptz3z3nnvP9fhw+j9gaZAAAOwFAt/+7WLSa1S0G4dwXGvUtBq/unphqXM8i
ZJuNl+YxeLlusCs+gUUwV58yOsngM8/8eTktLMIWHw/LOAZFASdLhKUEYXFo
w2dJDNYU+i9b+CVBKIhqV+UwOPF8Qa9zFUFQfH8xsY5Bh03q3vMGHELtcL/7
nwzG+Bxsy/PQfe9f4ODEYrr2Jx/DKA4BHF1n9rIYUlbZbZ3LIXgbPvKrZLH4
DdfEvkoOoTJqUD7Domo25FvjRg7BOLo4GAmO362NnW3gEOzDi2diCFoc/b3g
gZpD0CyKNvyRYMT9RqM9eRxCXEbT2G2CYm1W8sOjHEK/ZqRvgOCgVZnNwkAO
IVtZ2qIlaHu36cS4iy6fuiWxh6DB2p5FZxZxCJGHM4uuE7xSuNBYMkEQUp66
VKgI1uU3TB7uIQitE139AQS3zA51ijQEwVwSbLiMoLLSo2NePUE4mL9q7z0W
/TynR67p4gqbm7+oWEwrDIsc/o0glDQ9av6QxSzFiomzMwSh27/PzozFWJdr
6WscdfnB0rabwX0tc2Rbg3XvXXeg5DKDp4/LC/4q0tWrNBEnM3ivkC+4+pxD
ULi1m8UzSDY3PbnkKUbAih8kRxjM86x93JguRkiRg38Ggw8x/qMng2IE+7Ky
CxUM+mad32ct4xHOFdX5ahmcPNi66ZtwHsF41K97KYsREUn3b13gERQy4/UK
FjPXpS+RtfII/W7BBvks2r9jpox8ojsvSoh5zKJ5Z9d10SyPMBIyf9SJYN3t
xx5BBhKEkcS2mjCCK7Od3nN/ySPYrza4cZag0UpXX9Tq7lM2vd9IsHT69Fsq
DY/QbdX8bh/B1Kmw3K6LPIKm6M62YYKvZR2nj0fOVQXyn+r/32K494+wNfr7
p+7Ul9WIeJq/Nbj1Zq2Rvj5827L6zCsxrX+PFb9BC/r3DTQ/zUq20L8/5Ebo
cLuTvj+pKV8tX71T3z+TY04VcWk87W+5MuDUSDtP+y+qib1iYSeh8wmocrd0
DpXQ+fWWrLXwr5LQ+XLbu+R+JgKd/77oAvmb2wSqD6OlM+3F2QLVT0KDd6jm
V4HqK+Rsm6lijpTqL2K7KnkJI6X6LK8ytPZeI6X6/c6rWnjhKqX6LgEbiVYX
/0//7jtcjI9wUuqPrdvHJjtNpdQ/M03caNCoQP01JF0bZd4gUP9ldvgOjeUK
1J89ImXk4kMC9W/acueXmbsE6u/xQ7Zy+40C9b+F1D0eXATKh3DI2D/pLFB+
fPx3fYyDl0D5kuXrJR4JFCh/wkQflE+fECifksqPrdhVLVB+PajYyAa8Eijf
5ps8Yxs9pZR/6g2X+sdSpZSPw+cPbO4YkFJ+mlfteLF7lYzy9RM3Oz72axnl
7+Yc07nOP8vwfz6Pvd4d8R889TvR
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.645199999999999, 12.25}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         CircleBox[{10.1125, 9.887500000000001}, 
          4.613871747242222, {-4.688003571211971, -3.1659780627625116`}], 
         PolygonBox[{{7.274264068711928, 13.574264068711928`}, {
          6.142893218813452, 13.008578643762691`}, {6.70857864376269, 
          12.442893218813454`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.9283037138655725, 14.07242891873301}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{9.8875, 9.887500000000001}, 4.613871747242222, {
          0.024385409172718475`, 1.546410917622178}], 
         PolygonBox[{{13.574264068711928`, 12.725735931288073`}, {
          13.008578643762691`, 13.857106781186546`}, {12.442893218813454`, 
          13.29142135623731}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.64121551083915, 13.64121551083915}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJxVlHtMU1ccx09hTCayQVBob21v77mXUoSADBmFIfxm5BU6XqPyEKVIUECE
IsGEIggpTpiCICiEZVtlJmUuyGCMsaE8VzOBKEiGYthWVDYGJIJOHhuPpdly
zM4/Jycn5/xe3++HOZIdnWqGEDqIEDLt/y4OyK762DtoDwfxDVYWPgMsoLQF
m/BEDnR7RbKiQhbQQtDJ1TwOJjvil1I8WEBftXfPn+GAbcyL+GkKA5qp9b2a
z8GWML1xrhoDiit3zUzhQPLmInd7PwakO5Kg8ecg0hDEHVpnAIGA7t3GwUzP
ObfEbtP5wuIvIyxwVGD7WjkDCI318ypZyIoKdppJZgB1rtm3BbOQsdmvYYIZ
QCHloiYeC+ql2txlHwbQSll0fQ+GKseAEuTLADJeiuadxRBavDNWEsQAks+W
rcVgUPF9Vq8kMoCKM+Tb38ZgaZ2m5hcwgCTeDowYw58PFU/nPmUApdWFe1AY
zHbJT9kYTPGCPDRSDIo70tnUWQZQlTZduQ+DQ8Lc8rgVBqR+yxCaieG1FF9L
rRQD2m0loxsxBP9FOU97Y0AL4/VrRgxY0b1raS8GVBZ/t9KRhQNd5g4hpnvd
03e8MlmYD6u5KGAxoEi5vWcrC5YNo1YqHgYk0zOPF1i49k3I8R/vm+Jvzj9x
4oCiN8aa6031/vBRxAccqLVNsVuUpnzrXj5UczCifBD7/lYGkK7PdaGIg+l2
uW1clwRQb+jh8dMctNwKsPM5LgGkbtrUZ3DQ1Ft0w1YkAWRUKA6GcqAxfE+N
6mlAKqX/1xQHWpSUyXOkAa3saHOaYqHW5sX+tA4xIN3Y8sBnLHgXPBjWJ4kB
Sfrq1+NZOHd5yp1mxYBWpgvP2rHQHR1ZOsgTA+JffrFjBENyuvS0198iQHyN
G9RgqBrT1ZRYiwEZh9bfVWE4+sXZY2e8TP/VyW/6YKjmP340kSUGJPvDc5DB
oBdIByLbxYDkyt3XBfg/PdPkPuG3Cb+WMJq8z/5d5Citpsn/DQc09cWDNImv
dk3KLHpOk/wihubfSzWTkPz3NbcUeG3QpL78DPGIcZIm9d8plXnG6V7158Sz
bV11oa/6V7ipq9l4JCb9/dA3cNotTkz631pk9vmkQUTmc7W0eKLCWUTmJ79S
+XNE+U4y38MxUZGpc0Iyf8nqjchFpZDoY7jPPO7aXYrop7M2yzk7gSL6WhxK
nAlYFxD9ydImjMPfCYg+Y8pXRrOrBUS/Xce01+1KBUTfOVaDzV5VAqL/ZZ/z
z1bbBMQfY2HONtEzAuKftBNtLntcKOKvtS8v2v2aRxH/8cOPesv6KeLPxWl3
+t4bQuLfgHsV1veDhMTfmZu3o3pyhcT/xvaS9Y3zQsIHid043/aCkPDDhafZ
eitHSPjCHcppdfcTEv50DuXVvT5PET55FC80Bmspwi9V3slvAy0owre+J6KO
3FMCwr/n6a3+skk+4ePNru3JSj8+4WfIJYWd/BMHwteeUkOLuYUD4W/40MzL
inx7+D+f7eEf/0oZGw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.354800000000001, 7.75}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         CircleBox[{10.1125, 10.112499999999999`}, 4.613871747242222, {
          3.1659780627625116`, 4.688003571211971}], 
         PolygonBox[{{6.425735931288071, 7.274264068711928}, {
          6.991421356237309, 6.142893218813452}, {7.5571067811865476`, 
          6.70857864376269}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.358784489160851, 6.358784489160851}, 
          ImageScaled[{1, 1}]], 
         CircleBox[{9.8875, 10.112499999999999`}, 
          4.613871747242222, {-1.546410917622178, -0.024385409172718475`}], 
         PolygonBox[{{12.725735931288073`, 6.425735931288071}, {
          13.857106781186546`, 6.991421356237309}, {13.29142135623731, 
          7.5571067811865476`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.64121551083915, 6.358784489160851}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{10., 5.5}], PointBox[{10., 14.5}], 
          PointBox[{10., 10.}], PointBox[{5.5, 10.}], PointBox[{14.5, 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["15",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/1d1e1f2d2e2f.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/1d1e1f2d2e2f.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXs0lHkYxx9jppiLUXRIsqEtlfd9NYS2ze+pzdHpaJN2a6eLXGJqTYMO
oVq1RE6XdatooqWLI7ltF6tddeokIdpqkk7Jyq7CtgzjVqQ9057fvP+853fe
8/ze5/L9fh774Aj/UB4AhAKA/u0gAQCwRPj0sLg62jd7y08WCHXHZFEPGZQR
bqJZYoGAnemnixlU93h/nJY4FcE6ZLddOoOeNdPzvPumIEQmldkmMli8QaR6
Lp+CUHR9jPuRQRPrXefCas0Rcnj7g48xeF68/GnYYnOE0eKVbCGDwwvcE+1V
UoRnUqukBgYPn20UrkoxQ2j34D8eZdA27fO+I7clCO0DBXYci5WSqari2RIE
SKqzDGex962Z1ZXLYoRULyeHYhaLqnt9W5X689rkzG4W1f1DE7H+YgSXDEXp
HA69zpQ7jQWKEeKUo5oADoWKoprpx/Vn23t5aRxui+r9MNSpj9/koavksLl2
26nANRKErhNxszUcpsj3a+bWSRA8c03HOzi8VKbzi/IxQ/C78eF+J4fP+9p9
ZtSY6euPinnBIe8bm6pZi6QIqbVtO2o4VOQ1K8Yz9PXaLC0s4FDoGqeYpJEi
jAYtKIrm8PDjdzZ1/VIEa2HmFsLhqthO9qtuKUJOT4yUz2GV++hOp0opgt/J
jpV3WcyNv207vl6KEJnz8bdkFge1H1fNaTRDcBlL/Gwli4G77MN6rfT57Ltr
I2WxO8boy2AvCQJqb9m9ZDDA/k3CPG8xQqS/h99VBhdFul32cRUhuITPizjJ
YMNwl9Mf5kIEOPbznYMMRs84H5L62gRh+9Fs6QEGo/eY5WbcmIww68jllFQG
F9u2Fbw/Mwnhu0kT9/MY7DRdtz4oS4CQnqAdusmgs/MCcdZZPkJF186cHgbl
xlat7hpjhGfNoU/sWByJ7VAfnG+MYF61VSlnMdloRZaohIfgkmLxMpvF8dD0
2CNyHoJfJsS3sPjiqMjjlYyHUJGpSZ7GYb26+ZCJOw/BRCrfuIbDDqXEQrZV
H6+6sjeRw5AW+df/FvEQbgmOV5Vw2Fahct8mNkboUvoua+TwwtXNGwt/NEbI
N6r4/U8OpXP1vuAjWCf/s/Y1hzt2nbsgT+Abvi/cnVF/Wsc3xJesKfxl6gaB
4f6lrwbeNuULDP/3Pjo/bqReYMjPTT1YZ9ckMORvcTsiNbpQYKhP7VutHFwn
MNRvXT4zdG8z39CfSsdux3pnvqF/f71/olNuMTb0d8mK0otnlDxD/58KHQIE
QUaG+eSW9IeoloNhfp5WVZ59sglC51tSxpYFtY0ROv9rO7NPR556R6g+gkUy
XmnMCKH6WR384dCSpCFC9ZXw6w1Xx4c6QvXnroTvrygGCNXn640/1E727ydU
v02s+ezyLC2h+i4qXXQ2ntESqn/hRXFDhK2WUH+IuqQLdXItof5RBX3rMrlV
S6i/PAbvp9080U+o/7arvCLrYwcI9Wed1jpgZpSOUP/Kuo3kFRGDhPo708yj
yStoiFD/bwh35Fu6DRPKB9GB8t2NLcOE8uPO1oIyU68RQvlict2SZ75phFD+
PHjiEOYzZ4RQPi2L7nh0Sq2/739+PTrQ6nipcohQvgkSrtl37RsklH+mpoqe
cN0AoXx0Hc4aq3bsJ5SfmzXa1fVuvYTydXlc5N8Njd2E8lfbdiHNeWEnoXxO
2COz0iS3E8rvwHvnRPltLYTyvWLM9gv0fkAo//MfvHFWb68mdD98Whsn45fS
/fEfWbmEiw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 16.6452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
          LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["H",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.3048}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{4.999999999996362, 14.999999999996678`}, {
          4.999999999996362, 4.999999999994442}}], 
         PolygonBox[{{5., 9.4}, {4.6, 10.6}, {5.4, 10.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{7.75, 13.599999999998545`}, {5.000000000001819, 15.}}], 
         PolygonBox[{{5.840302130639104, 14.572209824401911`}, {
          7.091171085628836, 14.384255421838688`}, {6.728224653092956, 
          13.671324929357493`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.4734087130382685, 15.076502829182314},
           ImageScaled[{0, 0}]], 
         CircleBox[{9.571875, 12.008125}, 
          2.419358289144045, {-0.2754963591555799, 2.423467409738631}], 
         PolygonBox[{{10.197535752258718`, 14.420974592148887`}, {
          11.44311397584054, 14.200668239678635`}, {11.061814519642024`, 
          13.49738257602359}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.858967696384628, 14.892815973331647},
           ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwd1vc/1X0Dx3Ej0SLpCpVzvt/zPZ/P95xD3W6aSr2NtlQqKrMyb4lKStOl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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.791032303615374, 10.057184026668352}, 
          ImageScaled[{1, 1}]], 
         LineBox[{{11.900000000005093`, 11.349999999998545`}, {
          14.500000000005457`, 10.}}], 
         PolygonBox[{{12.667502353918955`, 10.951489162388235`}, {
          13.54817153782222, 10.04351240689107}, {13.916823754339866`, 
          10.753509268332463`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.30946366950294, 11.445818919042697}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{5.000000000001819, 5.}, {14.5, 10.}}], 
         PolygonBox[{{10.280950933429189`, 7.779447859699573}, {
          9.40534763970386, 6.866584851347634}, {9.032750493437762, 
          7.57451942925322}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 6.733176755307927}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{11.9, 11.35}], PointBox[{7.75, 13.6}], 
          PointBox[{5., 15.}], PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["16",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/df1d21212eef.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/df1d21212eef.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXs0lHkYxx9jppiLUXRIsqEtlfd9NYS2ze+pzdHpaJN2a6eLXGJqTYMO
oVq1RE6XdatooqWLI7ltF6tddeokIdpqkk7Jyq7CtgzjVqQ9057fvP+853fe
8/ze5/L9fh774Aj/UB4AhAKA/u0gAQCwRPj0sLg62jd7y08WCHXHZFEPGZQR
bqJZYoGAnemnixlU93h/nJY4FcE6ZLddOoOeNdPzvPumIEQmldkmMli8QaR6
Lp+CUHR9jPuRQRPrXefCas0Rcnj7g48xeF68/GnYYnOE0eKVbCGDwwvcE+1V
UoRnUqukBgYPn20UrkoxQ2j34D8eZdA27fO+I7clCO0DBXYci5WSqari2RIE
SKqzDGex962Z1ZXLYoRULyeHYhaLqnt9W5X689rkzG4W1f1DE7H+YgSXDEXp
HA69zpQ7jQWKEeKUo5oADoWKoprpx/Vn23t5aRxui+r9MNSpj9/koavksLl2
26nANRKErhNxszUcpsj3a+bWSRA8c03HOzi8VKbzi/IxQ/C78eF+J4fP+9p9
ZtSY6euPinnBIe8bm6pZi6QIqbVtO2o4VOQ1K8Yz9PXaLC0s4FDoGqeYpJEi
jAYtKIrm8PDjdzZ1/VIEa2HmFsLhqthO9qtuKUJOT4yUz2GV++hOp0opgt/J
jpV3WcyNv207vl6KEJnz8bdkFge1H1fNaTRDcBlL/Gwli4G77MN6rfT57Ltr
I2WxO8boy2AvCQJqb9m9ZDDA/k3CPG8xQqS/h99VBhdFul32cRUhuITPizjJ
YMNwl9Mf5kIEOPbznYMMRs84H5L62gRh+9Fs6QEGo/eY5WbcmIww68jllFQG
F9u2Fbw/Mwnhu0kT9/MY7DRdtz4oS4CQnqAdusmgs/MCcdZZPkJF186cHgbl
xlat7hpjhGfNoU/sWByJ7VAfnG+MYF61VSlnMdloRZaohIfgkmLxMpvF8dD0
2CNyHoJfJsS3sPjiqMjjlYyHUJGpSZ7GYb26+ZCJOw/BRCrfuIbDDqXEQrZV
H6+6sjeRw5AW+df/FvEQbgmOV5Vw2Fahct8mNkboUvoua+TwwtXNGwt/NEbI
N6r4/U8OpXP1vuAjWCf/s/Y1hzt2nbsgT+Abvi/cnVF/Wsc3xJesKfxl6gaB
4f6lrwbeNuULDP/3Pjo/bqReYMjPTT1YZ9ckMORvcTsiNbpQYKhP7VutHFwn
MNRvXT4zdG8z39CfSsdux3pnvqF/f71/olNuMTb0d8mK0otnlDxD/58KHQIE
QUaG+eSW9IeoloNhfp5WVZ59sglC51tSxpYFtY0ROv9rO7NPR556R6g+gkUy
XmnMCKH6WR384dCSpCFC9ZXw6w1Xx4c6QvXnroTvrygGCNXn640/1E727ydU
v02s+ezyLC2h+i4qXXQ2ntESqn/hRXFDhK2WUH+IuqQLdXItof5RBX3rMrlV
S6i/PAbvp9080U+o/7arvCLrYwcI9Wed1jpgZpSOUP/Kuo3kFRGDhPo708yj
yStoiFD/bwh35Fu6DRPKB9GB8t2NLcOE8uPO1oIyU68RQvlict2SZ75phFD+
PHjiEOYzZ4RQPi2L7nh0Sq2/739+PTrQ6nipcohQvgkSrtl37RsklH+mpoqe
cN0AoXx0Hc4aq3bsJ5SfmzXa1fVuvYTydXlc5N8Njd2E8lfbdiHNeWEnoXxO
2COz0iS3E8rvwHvnRPltLYTyvWLM9gv0fkAo//MfvHFWb68mdD98Whsn45fS
/fEfWbmEiw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 16.6452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
          LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["H",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.3048}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{4.999999999996362, 14.999999999996678`}, {
          4.999999999996362, 4.999999999994442}}], 
         PolygonBox[{{5., 10.6}, {4.6, 9.4}, {5.4, 9.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{7.75, 13.599999999998545`}, {5.000000000001819, 15.}}], 
         PolygonBox[{{6.909697869360896, 14.02779017559809}, {
          6.021775346907044, 14.928675070642509`}, {5.658828914371164, 
          14.215744578161313`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.4734087130382685, 15.076502829182314},
           ImageScaled[{0, 0}]], 
         CircleBox[{9.571875, 12.008125}, 
          2.419358289144045, {-0.2754963591555799, 2.423467409738631}], 
         PolygonBox[{{11.252464247741282`, 13.849025407851112`}, {
          10.388185480357976`, 14.77261742397641}, {10.00688602415946, 
          14.069331760321365`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.858967696384628, 14.892815973331647},
           ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwd1vc/1X0Dx3Ej0SLpCpVzvt/zPZ/P95xD3W6aSr2NtlQqKrMyb4lKStOl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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.791032303615374, 10.057184026668352}, 
          ImageScaled[{1, 1}]], 
         LineBox[{{11.900000000005093`, 11.349999999998545`}, {
          14.500000000005457`, 10.}}], 
         PolygonBox[{{13.732497646081043`, 10.398510837611767`}, {
          12.483176245660133`, 10.596490731667538`}, {12.851828462177778`, 
          11.306487593108931`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.30946366950294, 11.445818919042697}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{5.000000000001819, 5.}, {14.5, 10.}}], 
         PolygonBox[{{9.219049066570811, 7.220552140300427}, {
          10.467249506562238`, 7.42548057074678}, {10.09465236029614, 
          8.133415148652366}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 6.733176755307927}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{11.9, 11.35}], PointBox[{7.75, 13.6}], 
          PointBox[{5., 15.}], PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["17",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/df1d21212eef.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/df1d21212eef.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {88, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXs0lHkYxx9jppiLUXRIsqEtlfd9NYS2ze+pzdHpaJN2a6eLXGJqTYMO
oVq1RE6XdatooqWLI7ltF6tddeokIdpqkk7Jyq7CtgzjVqQ9057fvP+853fe
8/ze5/L9fh774Aj/UB4AhAKA/u0gAQCwRPj0sLg62jd7y08WCHXHZFEPGZQR
bqJZYoGAnemnixlU93h/nJY4FcE6ZLddOoOeNdPzvPumIEQmldkmMli8QaR6
Lp+CUHR9jPuRQRPrXefCas0Rcnj7g48xeF68/GnYYnOE0eKVbCGDwwvcE+1V
UoRnUqukBgYPn20UrkoxQ2j34D8eZdA27fO+I7clCO0DBXYci5WSqari2RIE
SKqzDGex962Z1ZXLYoRULyeHYhaLqnt9W5X689rkzG4W1f1DE7H+YgSXDEXp
HA69zpQ7jQWKEeKUo5oADoWKoprpx/Vn23t5aRxui+r9MNSpj9/koavksLl2
26nANRKErhNxszUcpsj3a+bWSRA8c03HOzi8VKbzi/IxQ/C78eF+J4fP+9p9
ZtSY6euPinnBIe8bm6pZi6QIqbVtO2o4VOQ1K8Yz9PXaLC0s4FDoGqeYpJEi
jAYtKIrm8PDjdzZ1/VIEa2HmFsLhqthO9qtuKUJOT4yUz2GV++hOp0opgt/J
jpV3WcyNv207vl6KEJnz8bdkFge1H1fNaTRDcBlL/Gwli4G77MN6rfT57Ltr
I2WxO8boy2AvCQJqb9m9ZDDA/k3CPG8xQqS/h99VBhdFul32cRUhuITPizjJ
YMNwl9Mf5kIEOPbznYMMRs84H5L62gRh+9Fs6QEGo/eY5WbcmIww68jllFQG
F9u2Fbw/Mwnhu0kT9/MY7DRdtz4oS4CQnqAdusmgs/MCcdZZPkJF186cHgbl
xlat7hpjhGfNoU/sWByJ7VAfnG+MYF61VSlnMdloRZaohIfgkmLxMpvF8dD0
2CNyHoJfJsS3sPjiqMjjlYyHUJGpSZ7GYb26+ZCJOw/BRCrfuIbDDqXEQrZV
H6+6sjeRw5AW+df/FvEQbgmOV5Vw2Fahct8mNkboUvoua+TwwtXNGwt/NEbI
N6r4/U8OpXP1vuAjWCf/s/Y1hzt2nbsgT+Abvi/cnVF/Wsc3xJesKfxl6gaB
4f6lrwbeNuULDP/3Pjo/bqReYMjPTT1YZ9ckMORvcTsiNbpQYKhP7VutHFwn
MNRvXT4zdG8z39CfSsdux3pnvqF/f71/olNuMTb0d8mK0otnlDxD/58KHQIE
QUaG+eSW9IeoloNhfp5WVZ59sglC51tSxpYFtY0ROv9rO7NPR556R6g+gkUy
XmnMCKH6WR384dCSpCFC9ZXw6w1Xx4c6QvXnroTvrygGCNXn640/1E727ydU
v02s+ezyLC2h+i4qXXQ2ntESqn/hRXFDhK2WUH+IuqQLdXItof5RBX3rMrlV
S6i/PAbvp9080U+o/7arvCLrYwcI9Wed1jpgZpSOUP/Kuo3kFRGDhPo708yj
yStoiFD/bwh35Fu6DRPKB9GB8t2NLcOE8uPO1oIyU68RQvlict2SZ75phFD+
PHjiEOYzZ4RQPi2L7nh0Sq2/739+PTrQ6nipcohQvgkSrtl37RsklH+mpoqe
cN0AoXx0Hc4aq3bsJ5SfmzXa1fVuvYTydXlc5N8Njd2E8lfbdiHNeWEnoXxO
2COz0iS3E8rvwHvnRPltLYTyvWLM9gv0fkAo//MfvHFWb68mdD98Whsn45fS
/fEfWbmEiw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 16.6452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
          LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["H",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 10.6952}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[{{4.999999999996362, 14.999999999996678`}, {
          4.999999999996362, 4.999999999994442}}], 
         PolygonBox[{{5., 10.6}, {4.6, 9.4}, {5.4, 9.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5., 15.}, {14.5, 10.}}], 
         PolygonBox[{{10.280950933429189`, 12.220552140300427`}, {
          9.032750493437762, 12.42548057074678}, {9.40534763970386, 
          13.133415148652366`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 13.266823244692073}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{7.750000000005457, 6.400000000005093}, {5.000000000009095, 
          5.000000000007276}}], 
         PolygonBox[{{5.840302130639104, 5.42779017559809}, {
          6.728224653092955, 6.3286750706425074`}, {7.091171085628837, 
          5.615744578161314}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.473408713038269, 4.923497170817687}, 
          ImageScaled[{0, 1}]], 
         CircleBox[{9.571875, 7.991875}, 
          2.419358289144045, {-2.423467409738631, 0.2754963591555799}], 
         PolygonBox[{{10.197535752258718`, 5.579025407851113}, {
          11.44311397584054, 5.799331760321366}, {11.061814519642024`, 
          6.502617423976409}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.858967696384628, 5.107184026668354}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJwl0/lfzfkCx/HTooUiWwrnez6f7/d8T0QjxSDi3cJIp2gRY6kQ6hoVpSy3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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.791032303615374, 9.942815973331648}, 
          ImageScaled[{1, 0}]], 
         LineBox[{{11.899999999999636`, 8.650000000001455}, {14.5, 10.}}], 
         PolygonBox[{{12.667502353918955`, 9.048510837611765}, {
          13.916823754339866`, 9.246490731667537}, {13.54817153782222, 
          9.95648759310893}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.30946366950294, 8.554181080957303}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{11.9, 8.65}], PointBox[{7.75, 6.4}], 
          PointBox[{5., 15.}], PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["18",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"VFlip", "(", 
          RowBox[{"HFlip", "(", "\"ad/becf/df1d21212eef.m\"", ")"}], ")"}]],
       Annotation[#, 
        FeynArts`VFlip[
         FeynArts`HFlip["ad/becf/df1d21212eef.m"]], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {110, 22}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXs0lHkYxx9jppiLUXRIsqEtlfd9NYS2ze+pzdHpaJN2a6eLXGJqTYMO
oVq1RE6XdatooqWLI7ltF6tddeokIdpqkk7Jyq7CtgzjVqQ9057fvP+853fe
8/ze5/L9fh774Aj/UB4AhAKA/u0gAQCwRPj0sLg62jd7y08WCHXHZFEPGZQR
bqJZYoGAnemnixlU93h/nJY4FcE6ZLddOoOeNdPzvPumIEQmldkmMli8QaR6
Lp+CUHR9jPuRQRPrXefCas0Rcnj7g48xeF68/GnYYnOE0eKVbCGDwwvcE+1V
UoRnUqukBgYPn20UrkoxQ2j34D8eZdA27fO+I7clCO0DBXYci5WSqari2RIE
SKqzDGex962Z1ZXLYoRULyeHYhaLqnt9W5X689rkzG4W1f1DE7H+YgSXDEXp
HA69zpQ7jQWKEeKUo5oADoWKoprpx/Vn23t5aRxui+r9MNSpj9/koavksLl2
26nANRKErhNxszUcpsj3a+bWSRA8c03HOzi8VKbzi/IxQ/C78eF+J4fP+9p9
ZtSY6euPinnBIe8bm6pZi6QIqbVtO2o4VOQ1K8Yz9PXaLC0s4FDoGqeYpJEi
jAYtKIrm8PDjdzZ1/VIEa2HmFsLhqthO9qtuKUJOT4yUz2GV++hOp0opgt/J
jpV3WcyNv207vl6KEJnz8bdkFge1H1fNaTRDcBlL/Gwli4G77MN6rfT57Ltr
I2WxO8boy2AvCQJqb9m9ZDDA/k3CPG8xQqS/h99VBhdFul32cRUhuITPizjJ
YMNwl9Mf5kIEOPbznYMMRs84H5L62gRh+9Fs6QEGo/eY5WbcmIww68jllFQG
F9u2Fbw/Mwnhu0kT9/MY7DRdtz4oS4CQnqAdusmgs/MCcdZZPkJF186cHgbl
xlat7hpjhGfNoU/sWByJ7VAfnG+MYF61VSlnMdloRZaohIfgkmLxMpvF8dD0
2CNyHoJfJsS3sPjiqMjjlYyHUJGpSZ7GYb26+ZCJOw/BRCrfuIbDDqXEQrZV
H6+6sjeRw5AW+df/FvEQbgmOV5Vw2Fahct8mNkboUvoua+TwwtXNGwt/NEbI
N6r4/U8OpXP1vuAjWCf/s/Y1hzt2nbsgT+Abvi/cnVF/Wsc3xJesKfxl6gaB
4f6lrwbeNuULDP/3Pjo/bqReYMjPTT1YZ9ckMORvcTsiNbpQYKhP7VutHFwn
MNRvXT4zdG8z39CfSsdux3pnvqF/f71/olNuMTb0d8mK0otnlDxD/58KHQIE
QUaG+eSW9IeoloNhfp5WVZ59sglC51tSxpYFtY0ROv9rO7NPR556R6g+gkUy
XmnMCKH6WR384dCSpCFC9ZXw6w1Xx4c6QvXnroTvrygGCNXn640/1E727ydU
v02s+ezyLC2h+i4qXXQ2ntESqn/hRXFDhK2WUH+IuqQLdXItof5RBX3rMrlV
S6i/PAbvp9080U+o/7arvCLrYwcI9Wed1jpgZpSOUP/Kuo3kFRGDhPo708yj
yStoiFD/bwh35Fu6DRPKB9GB8t2NLcOE8uPO1oIyU68RQvlict2SZ75phFD+
PHjiEOYzZ4RQPi2L7nh0Sq2/739+PTrQ6nipcohQvgkSrtl37RsklH+mpoqe
cN0AoXx0Hc4aq3bsJ5SfmzXa1fVuvYTydXlc5N8Njd2E8lfbdiHNeWEnoXxO
2COz0iS3E8rvwHvnRPltLYTyvWLM9gv0fkAo//MfvHFWb68mdD98Whsn45fS
/fEfWbmEiw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 16.6452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
          LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["H",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 10.6952}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[{{4.999999999996362, 14.999999999996678`}, {
          4.999999999996362, 4.999999999994442}}], 
         PolygonBox[{{5., 9.4}, {4.6, 10.6}, {5.4, 10.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5., 15.}, {14.5, 10.}}], 
         PolygonBox[{{9.219049066570811, 12.779447859699573`}, {
          10.09465236029614, 11.866584851347634`}, {10.467249506562238`, 
          12.57451942925322}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 13.266823244692073}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{7.750000000005457, 6.400000000005093}, {5.000000000009095, 
          5.000000000007276}}], 
         PolygonBox[{{6.909697869360896, 5.972209824401911}, {
          5.658828914371163, 5.784255421838687}, {6.021775346907045, 
          5.071324929357493}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.473408713038269, 4.923497170817687}, 
          ImageScaled[{0, 1}]], 
         CircleBox[{9.571875, 7.991875}, 
          2.419358289144045, {-2.423467409738631, 0.2754963591555799}], 
         PolygonBox[{{11.252464247741282`, 6.150974592148888}, {
          10.388185480357976`, 5.227382576023591}, {10.00688602415946, 
          5.930668239678634}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.858967696384628, 5.107184026668354}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJwl0/lfzfkCx/HTooUiWwrnez6f7/d8T0QjxSDi3cJIp2gRY6kQ6hoVpSy3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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.791032303615374, 9.942815973331648}, 
          ImageScaled[{1, 0}]], 
         LineBox[{{11.899999999999636`, 8.650000000001455}, {14.5, 10.}}], 
         PolygonBox[{{13.732497646081043`, 9.601489162388233}, {
          12.851828462177778`, 8.693512406891069}, {12.483176245660133`, 
          9.403509268332462}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.30946366950294, 8.554181080957303}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{11.9, 8.65}], PointBox[{7.75, 6.4}], 
          PointBox[{5., 15.}], PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["19",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"VFlip", "(", 
          RowBox[{"HFlip", "(", "\"ad/becf/df1d21212eef.m\"", ")"}], ")"}]],
       Annotation[#, 
        FeynArts`VFlip[
         FeynArts`HFlip["ad/becf/df1d21212eef.m"]], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtYTHkYx99mXKYmzHTRuMcUtZxzaFHI/t5dNTQho9DW0rBqq7FbmGnH
LZUUtVZP6xKFWrdE7FLkEsMW4SmxLllrJdJVxihqt232Gfv8zvnnPOc55/ze
3+99v9/Pd+SymPnhAgCIAQDLXW4ym81mR4SPF4tZle9W3It3RKjWnS2sYFC/
5NaGgiYHhGrVmZUHGFznk3jwmcIBYd4J2fUUBhOMqQOz99kjxEb5jU5gcILD
wcKoDjsEWeiwznQGs1wvnb2xwA5h3uFrm48x6CkJrCoslyLIsgpEjxjcV93w
s6u/FGHL3cdlUhafC6Y6vW6WIOSSDx4LWfTI9Axm8iUI1aczJ+eyOKIheqYy
WYKQcSdscQuLgfKN8sp4y3NmlvxTDgeG3i7S7JQg6NM0U1ZzWP3d6G1jyyQI
antl+VEOE8Nbpx7oLUVwHjvkQCWHn+1vM0wJtNRvLkuo4zC0/GzAmcNShISi
Ue71HG6tV05c0yFFwOdzYx5wKH7h5Dtqmh3CljQn3yIOk4PeVtfG2CFUX9Ln
b+IwIWL81JZtdghe3D/JCg4Nt4ve38+wQ3B2r0oBDke463Lu6Sz9+WluXTGL
pT6qFy8t6xk8wuw1LM517erV+MKyP7E2y4VFw9hhP6TEShHcJukKXzEY4rss
VPJKghDpkWtTzOBNRYTaSylBMKaqjmcyaCv1eLJm5gAEY+fo3EQGGyYt6zG/
64eAn3u/SWIw3qUmYOwxWwS3iZrkXQzef9zSvl8nRlCfTPS4yGBUWVX97ggb
BHVJSHkbg+fa6/1HplojwIwyOctiTknxsehnIgSvq2M26lhMDTkFSq0IoZGR
/Whg0XdicNJbhQhBloxVNhz28SwgT4NECFsiL90M4BD0GS1duy3fx/0Sms7h
FfHNRYK+1gjBWqHxPIemplHi/rusEQwVyy/UcOjm0ydslqcNgmjT/Of1HN6y
9nctf2KD4GbYureWQ5MpwD5CK0ZwWzvO8yaHA/ofZ38ziRHmDa4bnsdhbdcD
P5HSFqH2xPQL0Rx6Z29WXIixRTDuLZ7jzuHz3XJF8Fe2CAmd4TdqWbQZ6Dfo
jtgWQZael7STxV3t2u5zG8QI4+NNvWaz2K+4p2ZJsQ2C4XFGiYjFnqfeh7ef
t0aQDFmff4dB7Q5oZnaIENRLZ39xiMGmbN9fc1R9EdQvvx+5lUFjjcVvvRH0
w7waNjL43vHC3K9P9uLfa4aZHe9phPz/pr+vhcQqBPz6dXKrMXlKK75+yMs0
4awk4Pd3a/O3lUsbzYTuf2hSyeqAmWZCzxexrn1VurOZ0PNDbOCKNxozof2p
Phh017sf8P1ru3yqdU868P0dmF/0x1QXK77/FTu6cs9VWPHz6Wn7s/1tlICf
34TKyfn/dgr4+RrVMQ59IoX8/JvzFhhGHRfy+ig4dHRD//NCXj9fLppnLk4X
8vry6fJbuNNZyOvPrXRQ0V96Aa/PuNfjB0fuseL1O9RsL16aBry+6yID1McK
ewjVv51imhBk3YT6o2J7tp/tyi5C/XNxV0T88EfvCfWXLicu8/I37YT675kg
/U79dBOh/txaNbg1LNZIqH+z8rT1Nc5thPo7JX7BUI2qlVD/r40KVgavaSGU
DyXcevZIRguh/Nh7RavvSmgllC8R/vjo9eg2Qvlzach9dsgnRkL5pMtxueoR
9ZZQfjV6+XbLzpgI5Vtp5RyHTU3vCOXfxvzw26o37YTyMfzD3XGqgg5C+al9
KFh1u9d7Qvm63DGo7mFbB6H8dYwaeUAZ1kEonxcfcTroH9ROKL+jY9TaqN8t
9f/nu3DlmeuzmoyE8r978nDlNdVrQvPB5Poq83RQI6H5sX7GFf8x9i8IzZdZ
M5tu9M58Qmj+6I8ukgeH3yU0n2qjE5eedjUQml8fY+1EXCnNt/8AehvLkg==

          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.75, 16.6452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lXlQU1cUxg+JYCCgSV6S54IKYtDWqsFRtLjcM8oaqqxqBKtoTUpAJWpw
oCoG6lJRq1JULCBYqiJuVcStLpFqXRgQraKtVaOIshtioNKhpJN27nv/vLlz
37vLOd/3+7yXpERreACQAgCOt4/VbrfbZQj/PVLMq36/7EGGDKG4ZVn8bgbT
Ft5dX9YkRSgu0dZPZ3BtYGbJi2DHWO233YNBo2WLPL+QQTA/yPkMGPSTlpzQ
dUoQlOcCLCyDeYrL527NkSAUqzYJYxicJIqpOXFTjKBUzhGfZLCw9u0PinAx
gqikfKuPFF/yAti2ZhECbmjXHJfi+JxJ6jGlIoRijWI5ynDY26QQ1UYRglfR
tUt1Mozx2eBTneEYK/xCtHKUx1edTd4jQrBIH696I8faFb47Rt8QIZh8c7Mj
WMzUtAYUOYsRcK7/9HwWpx9oN30a49j/0VanmyzG3zwXUX5IjAC6oOi7LG5t
UE1I7xQjGCsLn5exKKxng4ZPkSCIZOOyE1ncGNtRa05x3C+9I7Ivi0atMqBl
hwRBv7DLdYccTVVnux7ukiBgdIGHkxyHfZRa8CDVUR/fwhvJMrwSGFX/2rGe
UXPVt06KsxXdfRrrHeeTNyrDpGgaPWT7Zr0YITKpOa6awbigJfGiNyKE2qUo
S2LwTrA2YbJKhGDuXzJXwaC7ePzT9JD+COaOWchn8O3EJb329x4Ixqy0584M
Zox4EjH6qDtCZGKdYAyDD39vsR1IFSKYFvA1axjU3ahp2Kd1QzDpK7KfMXje
1hDuvcUVATZ/E7JAigUXKo4mvRAg6LMiepuluCXuFKgMAoTaeKVnpgyDJqiz
OoIFCEpBZoFMji6TysizWAGC6H7ad0VyhLRdLd37HN+3JZyXs3hNeGcer68r
wk+NLubVLFqbhgv77XVFMO6+YzjN4qhAl0Whk9wQRC6HKqtYvOsarrj51A0h
0shMvM6i1RrBaA1ChEibekUOi/37HRv7i1WIUDzhxrQZLJq7H4UJVO4Ipvlr
DY/kODV/U/ClFHcE88Tk/Gg5vtznE6xe4I4AHVXfXpehmzxs4D2hO4JSPtN5
tAz32gw959cLERJ6XrvmSdGjovfJwgo3BGO590qxFHufTT2086Irgpf/h8gi
Bg250DwmV4BgqszbGMpgU37Q6YKovgim2+9mSBi0PHH4zRnBEqCvsUuwS3Zp
9hcn+3DzyUPssgfJfO5/69+VcfpgHrf+Kx+nkQdVTtz+ca+z+aFZwJ3v7qbl
1Ysb7YSe3zPrwuqIEDuh99Outa3a5mUn9P6gj1n2LtlOaH1qS2LvT/UArn7t
V0+17t8GXH3lpWf/CBjhxNX/dm538fnbTlx/etv/tHXoeFz//Kr9S//5wOP6
a0lIkbok8rn+Nx+cYxp+jM/po+zHI+v7XeRz+pk/L9JesY3P6SuwO2zuHi8+
p79RVwaefZ7G4/S5pk05KHG/E6dfTzsjXJwNnL5fJUYkHD3RS6j+JcFT+DCg
h1B/3N6ZH+a+sptQ//y8V5sx9HEXof5KLViTc/VLG6H+e8Hbdq9hmpVQf26t
GdS6SG8h1L95Bw0NT7zaCfX35ow5nslRrYT6/yudWqVObyGUDxfGrRt7eFcL
ofz4/pohrdvYSihftOH4uM23nVD+XB78cOzgjy2E8im1YMT18boOQvnVODmo
Z0C5lVC+XameJf266T2h/NtQqqmKemcjlI+av+5/ElXWSSg/DXW8VVV9ugjl
61JZ7Ku69k5C+SvTeRepFnUSyufPD7Ml4bE2QvmdlJJg0P3m2P9/vvNXlv8a
2mQhlP89/kNVlVFthOaDVfEm50xsI6H5sW7mtfCRTD2h+RIa0nTLOecpofmT
dmSej1pzn9B8MidlLj6jMBGaX//F2vE1V2i+/QuZJK95
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.75, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
          LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["H",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.3048}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{5.5, 15.}, {14.500000000001819`, 10.}}], 
         PolygonBox[{{10.524494365672922`, 12.208614241292821`}, {
          9.281248461855625, 12.441722848258564`}, {9.66976280679853, 
          13.141048669155794`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.147946543326878, 13.250143777988384},
           ImageScaled[{0, 0}]], LineBox[{{5.5, 12.5}, {5.5, 15.}}], 
         PolygonBox[{{5.5, 14.35}, {5.9, 13.15}, {5.1, 13.15}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.5548, 13.75}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         CircleBox[{6.0625, 10.}, 2.5625, {1.7921107691426879`, 
          4.491074538036899}], 
         PolygonBox[{{3.5, 10.6}, {3.1, 9.4}, {3.9, 9.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJxFlns4Vekex+kmkqLBvq1tr31ZmwjhaOYUfZlUoiPMUYpJUkxqdu4zJZSS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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.4452, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[{{5.5, 7.5000000000004095`}, {5.5, 4.999999999999591}}], 
         PolygonBox[{{5.5, 6.85}, {5.1, 5.65}, {5.9, 5.65}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.5548, 6.25}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5.499999999998181, 5.}, {14.499999999996362`, 10.}}], 
         PolygonBox[{{9.475505634327078, 7.208614241292821}, {
          10.718751538144375`, 7.441722848258563}, {10.33023719320147, 
          8.141048669155794}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.147946543326878, 6.7498562220116165},
           ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{5.5, 7.5}], PointBox[{5.5, 12.5}], 
          PointBox[{5.5, 15.}], PointBox[{5.5, 5.}], PointBox[{14.5, 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["20",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/dedf1e21212f.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/dedf1e21212f.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtYTHkYx99mXKYmzHTRuMcUtZxzaFHI/t5dNTQho9DW0rBqq7FbmGnH
LZUUtVZP6xKFWrdE7FLkEsMW4SmxLllrJdJVxihqt232Gfv8zvnnPOc55/ze
3+99v9/Pd+SymPnhAgCIAQDLXW4ym81mR4SPF4tZle9W3It3RKjWnS2sYFC/
5NaGgiYHhGrVmZUHGFznk3jwmcIBYd4J2fUUBhOMqQOz99kjxEb5jU5gcILD
wcKoDjsEWeiwznQGs1wvnb2xwA5h3uFrm48x6CkJrCoslyLIsgpEjxjcV93w
s6u/FGHL3cdlUhafC6Y6vW6WIOSSDx4LWfTI9Axm8iUI1aczJ+eyOKIheqYy
WYKQcSdscQuLgfKN8sp4y3NmlvxTDgeG3i7S7JQg6NM0U1ZzWP3d6G1jyyQI
antl+VEOE8Nbpx7oLUVwHjvkQCWHn+1vM0wJtNRvLkuo4zC0/GzAmcNShISi
Ue71HG6tV05c0yFFwOdzYx5wKH7h5Dtqmh3CljQn3yIOk4PeVtfG2CFUX9Ln
b+IwIWL81JZtdghe3D/JCg4Nt4ve38+wQ3B2r0oBDke463Lu6Sz9+WluXTGL
pT6qFy8t6xk8wuw1LM517erV+MKyP7E2y4VFw9hhP6TEShHcJukKXzEY4rss
VPJKghDpkWtTzOBNRYTaSylBMKaqjmcyaCv1eLJm5gAEY+fo3EQGGyYt6zG/
64eAn3u/SWIw3qUmYOwxWwS3iZrkXQzef9zSvl8nRlCfTPS4yGBUWVX97ggb
BHVJSHkbg+fa6/1HplojwIwyOctiTknxsehnIgSvq2M26lhMDTkFSq0IoZGR
/Whg0XdicNJbhQhBloxVNhz28SwgT4NECFsiL90M4BD0GS1duy3fx/0Sms7h
FfHNRYK+1gjBWqHxPIemplHi/rusEQwVyy/UcOjm0ydslqcNgmjT/Of1HN6y
9nctf2KD4GbYureWQ5MpwD5CK0ZwWzvO8yaHA/ofZ38ziRHmDa4bnsdhbdcD
P5HSFqH2xPQL0Rx6Z29WXIixRTDuLZ7jzuHz3XJF8Fe2CAmd4TdqWbQZ6Dfo
jtgWQZael7STxV3t2u5zG8QI4+NNvWaz2K+4p2ZJsQ2C4XFGiYjFnqfeh7ef
t0aQDFmff4dB7Q5oZnaIENRLZ39xiMGmbN9fc1R9EdQvvx+5lUFjjcVvvRH0
w7waNjL43vHC3K9P9uLfa4aZHe9phPz/pr+vhcQqBPz6dXKrMXlKK75+yMs0
4awk4Pd3a/O3lUsbzYTuf2hSyeqAmWZCzxexrn1VurOZ0PNDbOCKNxozof2p
Phh017sf8P1ru3yqdU868P0dmF/0x1QXK77/FTu6cs9VWPHz6Wn7s/1tlICf
34TKyfn/dgr4+RrVMQ59IoX8/JvzFhhGHRfy+ig4dHRD//NCXj9fLppnLk4X
8vry6fJbuNNZyOvPrXRQ0V96Aa/PuNfjB0fuseL1O9RsL16aBry+6yID1McK
ewjVv51imhBk3YT6o2J7tp/tyi5C/XNxV0T88EfvCfWXLicu8/I37YT675kg
/U79dBOh/txaNbg1LNZIqH+z8rT1Nc5thPo7JX7BUI2qlVD/r40KVgavaSGU
DyXcevZIRguh/Nh7RavvSmgllC8R/vjo9eg2Qvlzach9dsgnRkL5pMtxueoR
9ZZQfjV6+XbLzpgI5Vtp5RyHTU3vCOXfxvzw26o37YTyMfzD3XGqgg5C+al9
KFh1u9d7Qvm63DGo7mFbB6H8dYwaeUAZ1kEonxcfcTroH9ROKL+jY9TaqN8t
9f/nu3DlmeuzmoyE8r978nDlNdVrQvPB5Poq83RQI6H5sX7GFf8x9i8IzZdZ
M5tu9M58Qmj+6I8ukgeH3yU0n2qjE5eedjUQml8fY+1EXCnNt/8AehvLkg==

          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.75, 16.6452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lXlQU1cUxg+JYCCgSV6S54IKYtDWqsFRtLjcM8oaqqxqBKtoTUpAJWpw
oCoG6lJRq1JULCBYqiJuVcStLpFqXRgQraKtVaOIshtioNKhpJN27nv/vLlz
37vLOd/3+7yXpERreACQAgCOt4/VbrfbZQj/PVLMq36/7EGGDKG4ZVn8bgbT
Ft5dX9YkRSgu0dZPZ3BtYGbJi2DHWO233YNBo2WLPL+QQTA/yPkMGPSTlpzQ
dUoQlOcCLCyDeYrL527NkSAUqzYJYxicJIqpOXFTjKBUzhGfZLCw9u0PinAx
gqikfKuPFF/yAti2ZhECbmjXHJfi+JxJ6jGlIoRijWI5ynDY26QQ1UYRglfR
tUt1Mozx2eBTneEYK/xCtHKUx1edTd4jQrBIH696I8faFb47Rt8QIZh8c7Mj
WMzUtAYUOYsRcK7/9HwWpx9oN30a49j/0VanmyzG3zwXUX5IjAC6oOi7LG5t
UE1I7xQjGCsLn5exKKxng4ZPkSCIZOOyE1ncGNtRa05x3C+9I7Ivi0atMqBl
hwRBv7DLdYccTVVnux7ukiBgdIGHkxyHfZRa8CDVUR/fwhvJMrwSGFX/2rGe
UXPVt06KsxXdfRrrHeeTNyrDpGgaPWT7Zr0YITKpOa6awbigJfGiNyKE2qUo
S2LwTrA2YbJKhGDuXzJXwaC7ePzT9JD+COaOWchn8O3EJb329x4Ixqy0584M
Zox4EjH6qDtCZGKdYAyDD39vsR1IFSKYFvA1axjU3ahp2Kd1QzDpK7KfMXje
1hDuvcUVATZ/E7JAigUXKo4mvRAg6LMiepuluCXuFKgMAoTaeKVnpgyDJqiz
OoIFCEpBZoFMji6TysizWAGC6H7ad0VyhLRdLd37HN+3JZyXs3hNeGcer68r
wk+NLubVLFqbhgv77XVFMO6+YzjN4qhAl0Whk9wQRC6HKqtYvOsarrj51A0h
0shMvM6i1RrBaA1ChEibekUOi/37HRv7i1WIUDzhxrQZLJq7H4UJVO4Ipvlr
DY/kODV/U/ClFHcE88Tk/Gg5vtznE6xe4I4AHVXfXpehmzxs4D2hO4JSPtN5
tAz32gw959cLERJ6XrvmSdGjovfJwgo3BGO590qxFHufTT2086Irgpf/h8gi
Bg250DwmV4BgqszbGMpgU37Q6YKovgim2+9mSBi0PHH4zRnBEqCvsUuwS3Zp
9hcn+3DzyUPssgfJfO5/69+VcfpgHrf+Kx+nkQdVTtz+ca+z+aFZwJ3v7qbl
1Ysb7YSe3zPrwuqIEDuh99Outa3a5mUn9P6gj1n2LtlOaH1qS2LvT/UArn7t
V0+17t8GXH3lpWf/CBjhxNX/dm538fnbTlx/etv/tHXoeFz//Kr9S//5wOP6
a0lIkbok8rn+Nx+cYxp+jM/po+zHI+v7XeRz+pk/L9JesY3P6SuwO2zuHi8+
p79RVwaefZ7G4/S5pk05KHG/E6dfTzsjXJwNnL5fJUYkHD3RS6j+JcFT+DCg
h1B/3N6ZH+a+sptQ//y8V5sx9HEXof5KLViTc/VLG6H+e8Hbdq9hmpVQf26t
GdS6SG8h1L95Bw0NT7zaCfX35ow5nslRrYT6/yudWqVObyGUDxfGrRt7eFcL
ofz4/pohrdvYSihftOH4uM23nVD+XB78cOzgjy2E8im1YMT18boOQvnVODmo
Z0C5lVC+XameJf266T2h/NtQqqmKemcjlI+av+5/ElXWSSg/DXW8VVV9ugjl
61JZ7Ku69k5C+SvTeRepFnUSyufPD7Ml4bE2QvmdlJJg0P3m2P9/vvNXlv8a
2mQhlP89/kNVlVFthOaDVfEm50xsI6H5sW7mtfCRTD2h+RIa0nTLOecpofmT
dmSej1pzn9B8MidlLj6jMBGaX//F2vE1V2i+/QuZJK95
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.75, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.030000000000000002`, 0.030000000000000002`}], 
          LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["H",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.3048}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{5.5, 15.}, {14.500000000001819`, 10.}}], 
         PolygonBox[{{9.475505634327078, 12.791385758707179`}, {
          10.33023719320147, 11.858951330844206`}, {10.718751538144375`, 
          12.558277151741436`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.147946543326878, 13.250143777988384},
           ImageScaled[{0, 0}]], LineBox[{{5.5, 12.5}, {5.5, 15.}}], 
         PolygonBox[{{5.5, 13.15}, {5.9, 14.35}, {5.1, 14.35}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.5548, 13.75}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         CircleBox[{6.0625, 10.}, 2.5625, {1.7921107691426879`, 
          4.491074538036899}], 
         PolygonBox[{{3.5, 9.4}, {3.1, 10.6}, {3.9, 10.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJxFlns4Vekex+kmkqLBvq1tr31ZmwjhaOYUfZlUoiPMUYpJUkxqdu4zJZSS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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.4452, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[{{5.5, 7.5000000000004095`}, {5.5, 4.999999999999591}}], 
         PolygonBox[{{5.5, 5.65}, {5.1, 6.85}, {5.9, 6.85}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.5548, 6.25}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5.499999999998181, 5.}, {14.499999999996362`, 10.}}], 
         PolygonBox[{{10.524494365672922`, 7.791385758707179}, {
          9.66976280679853, 6.858951330844206}, {9.281248461855625, 
          7.558277151741437}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["t",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.147946543326878, 6.7498562220116165},
           ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{5.5, 7.5}], PointBox[{5.5, 12.5}], 
          PointBox[{5.5, 15.}], PointBox[{5.5, 5.}], PointBox[{14.5, 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["21",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/dedf1e21212f.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/dedf1e21212f.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 0}, {0, 0}, {22, 22}]},
   AspectRatio->NCache[
     Rational[2, 3], 0.6666666666666666],
   ImageSize->{768, 512},
   PlotRange->{{0, 132}, {0, 88}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"34abb914-6d33-4460-8e33-d48e34a2ff2d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Obtain the amplitude", "Section",ExpressionUUID->"dc0126c1-16df-469b-97b3-aa4e3c418ed3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ampRaw", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FCFAConvert", "[", 
      RowBox[{
       RowBox[{"CreateFeynAmp", "[", 
        RowBox[{"diags", ",", 
         RowBox[{"PreFactor", "->", "1"}], ",", 
         RowBox[{"GaugeRules", "->", 
          RowBox[{"{", "}"}]}]}], "]"}], ",", 
       RowBox[{"OutgoingMomenta", "->", 
        RowBox[{"{", "pH", "}"}]}], ",", "\n", "\t", 
       RowBox[{"IncomingMomenta", "->", 
        RowBox[{"{", 
         RowBox[{"q1", ",", "q2"}], "}"}]}], ",", 
       RowBox[{"LoopMomenta", "->", 
        RowBox[{"{", 
         RowBox[{"k1", ",", "k2"}], "}"}]}], ",", 
       RowBox[{"List", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"TransversePolarizationVectors", "->", 
        RowBox[{"{", 
         RowBox[{"q1", ",", "q2"}], "}"}]}], ",", " ", 
       RowBox[{"ChangeDimension", "->", "D"}], ",", "\n", "\t", 
       RowBox[{"DropSumOver", "->", "True"}], ",", 
       RowBox[{"SMP", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"UndoChiralSplittings", "->", "True"}]}], "]"}], "//", 
     "SMPToSymbol"}], "//", 
    RowBox[{
     RowBox[{"FCReplaceMomenta", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"pH", "->", 
         RowBox[{"q1", "+", "q2"}]}], "}"}]}], "]"}], "&"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"ed92bcea-9c2e-4747-94fe-25aa38ac44d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fix the kinematics", "Section",ExpressionUUID->"1bee53cb-1447-4394-b78a-c292d46e8324"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ScalarProduct", "[", 
    RowBox[{"q1", ",", "q1"}], "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ScalarProduct", "[", 
    RowBox[{"q2", ",", "q2"}], "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ScalarProduct", "[", 
    RowBox[{"q1", ",", "q2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", "s", ")"}], "/", "2"}]}], ";"}]}], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"fffd450a-9e3b-4e52-baa0-1d8abb241ac8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evaluate the amplitude", "Section",ExpressionUUID->"aaa5ad63-0399-413e-b96f-d1f63dd1e846"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ampSimp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", "ampRaw", ")"}], "//", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{"#", ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
      "\n", 
      RowBox[{
       RowBox[{"DiracSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"SUNSimplify", "[", 
       RowBox[{"#", ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"29b7d352-9bfa-483a-bfdd-58c9fb766ea4"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"19.037568`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[18]=",ExpressionUUID->"6a4cf081-e974-4e09-b203-9825f7a9f800"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Rewrite the amplitude in terms of GLIs", "Section",ExpressionUUID->"2c2947c8-be47-4f02-8333-fdf6fca67f71"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"amp", ",", "topos"}], "}"}], "=", 
   RowBox[{"FCLoopFindTopologies", "[", 
    RowBox[{"ampSimp", ",", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "k2"}], "}"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[22]:=",ExpressionUUID->"0e4e2af3-c822-4d89-8372-3c43c9229597"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the initial candidate \
topologies: \"\>", "\[InvisibleSpace]", "12"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the initial candidate topologies: ", 12],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"094e9a64-22e0-49fc-bb4a-eb001fc50132"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified unique \
topologies: \"\>", "\[InvisibleSpace]", "12"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified unique topologies: ", 12],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"a987259f-599e-437c-b921-e7167384e4d7"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the preferred topologies \
among the unique topologies: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the preferred topologies among the unique \
topologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"92774632-a548-433d-8384-c6650a46cc9f"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified subtopologies: \
\"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified subtopologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"854fe6c9-aac7-46bb-a75d-032c32fa0b08"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of found topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "12"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of found topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 12],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"0f2df1f4-f01e-4074-bae0-55718bfda94f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"mappings", "=", 
   RowBox[{"FCLoopFindTopologyMappings", "[", 
    RowBox[{"topos", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"dc53943f-b5fa-4293-ad58-8154a20860c4"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "0", "\[InvisibleSpace]", 
    StyleBox["\<\" mapping relations \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 0, 
    Style[" mapping relations ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"c1049033-51e4-4227-a251-057eea419cbd"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of independent topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "12"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of independent topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 12],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"30f1772a-4a03-4cf8-9687-58d237ee2807"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"completedTopos", "=", 
   RowBox[{"FCLoopBasisFindCompletion", "[", "topos", "]"}]}], ";"}]], "Input",\

 CellLabel->"In[26]:=",ExpressionUUID->"fdb4be92-7e9f-4480-b351-a32b0cc595ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"basisCompletionRules", " ", "=", " ", 
   RowBox[{
    RowBox[{"FCLoopCreateRuleGLIToGLI", "[", 
     RowBox[{"completedTopos", ",", " ", 
      RowBox[{"List", " ", "/@", " ", "topos"}]}], "]"}], " ", "//", 
    "Flatten"}]}], ";"}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"5b97bedb-db90-494f-bd35-5a8ab2e1bf00"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mappings2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"mappings", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/.", "basisCompletionRules"}], ",", 
     "completedTopos"}], "}"}]}], ";"}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"15b44330-af33-4ccb-8d62-c83d749d49a7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ampReduced", "=", 
    RowBox[{"FCLoopTensorReduce", "[", 
     RowBox[{"amp", ",", "topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"5e223a76-672f-40be-8e85-5cce39296bf4"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"16.809034`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[29]=",ExpressionUUID->"278f4abe-35dc-40e7-835f-d1a76ed0a633"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ampPreFinal", "=", 
    RowBox[{"FCLoopApplyTopologyMappings", "[", 
     RowBox[{
      RowBox[{"ampReduced", "/.", "basisCompletionRules"}], ",", "mappings2", 
      ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"3243c7c2-451e-4fc3-92c7-8800edaeea5c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"8.699206`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[30]=",ExpressionUUID->"22a26a5d-6921-49e2-9ac9-bb6f6ec61088"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ampFinal", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "ampPreFinal", ")"}], "//", 
      RowBox[{
       RowBox[{"DiracSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
     "\n", 
     RowBox[{
      RowBox[{"SUNSimplify", "[", 
       RowBox[{"#", ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"0dcc39ee-4cdd-43ad-9019-0b78b4b708be"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"2.540102`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[31]=",ExpressionUUID->"baf8985b-af3d-4edd-8bc7-4c04de688cbd"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dir", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"$TemporaryDirectory", ",", "\"\<Reduction-GlGlToH-2L\>\""}], 
     "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"CreateDirectory", "[", "dir", "]"}], "]"}], ";"}]}], "Input",
 CellLabel->"In[32]:=",ExpressionUUID->"128cf724-cf9f-4fec-a470-f8ae2beb9c0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KiraCreateConfigFiles", "[", 
   RowBox[{"completedTopos", ",", 
    RowBox[{"Cases2", "[", 
     RowBox[{"ampFinal", ",", "GLI"}], "]"}], ",", "dir", ",", 
    RowBox[{"KiraMassDimensions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mt", "->", "1"}], ",", 
       RowBox[{"s", "->", "2"}]}], "}"}]}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[34]:=",ExpressionUUID->"e75c0dd0-5dfc-4b2d-a133-5d4f33cd555d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"KiraCreateIntegralFile", "[", 
   RowBox[{
    RowBox[{"Cases2", "[", 
     RowBox[{"ampFinal", ",", "GLI"}], "]"}], ",", "completedTopos", ",", 
    "dir"}], "]"}], ";"}]], "Input",
 CellLabel->"In[35]:=",ExpressionUUID->"7f96f2f3-20e7-41b9-a6b1-b393e1f40a97"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "88"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 88],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"66f86abb-a1ae-4329-b2fe-bb13a28f77eb"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "104"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 104],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"0be758aa-ff55-40a3-ba21-a1aeb219ee0d"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "61"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 61],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"b5c2dc08-f8f4-4285-9084-2c0783ce90b9"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "60"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 60],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"11445c8b-15b4-45f5-81e0-f2eb3eabb160"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "103"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 103],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"d7b4c0c0-5d3e-44f9-94b8-34897d73a2cb"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "101"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 101],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"416b0223-0ddf-4df2-9311-84ce970bbeb7"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "206"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 206],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"5bf12cdc-6071-4a06-9c24-d49f996ffcab"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "165"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 165],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"6c383b1a-263e-4123-9d06-88460db81c01"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "219"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 219],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"29138976-eca9-46b8-9393-53e32b51b2c9"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "214"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 214],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"8b1a0df6-60fe-4ff1-b85e-3ce5afe5fff3"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "139"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 139],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"700d4ec1-a5a9-4c74-ace1-d412bcb02b77"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "61"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 61],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"e39d7b7b-731f-45d7-870d-0e893d8efbdd"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"KiraCreateJobFile", "[", 
   RowBox[{"completedTopos", ",", 
    RowBox[{"Cases2", "[", 
     RowBox[{"ampFinal", ",", "GLI"}], "]"}], ",", "dir"}], "]"}], 
  ";"}]], "Input",
 CellLabel->"In[36]:=",ExpressionUUID->"3fbb2195-7fd6-4883-94fc-b278761e27fc"],

Cell["Upon running the reduction we can load the tables", "Text",ExpressionUUID->"91666005-c289-4a8c-852a-09ac936073b6"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"tables", "=", 
    RowBox[{
     RowBox[{"KiraImportResults", "[", 
      RowBox[{"completedTopos", ",", "dir"}], "]"}], "//", "Flatten"}]}], 
   ";"}], "*)"}]], "Code",
 InitializationCell->
  False,ExpressionUUID->"26cf4172-42e4-4279-ad7e-d5243eb60106"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"tables", "=", 
   RowBox[{"Get", "[", "\"\<Reduction-GlGl2H.m\>\"", "]"}]}], ";"}]}], "Input",\

 CellLabel->"In[37]:=",ExpressionUUID->"7796c891-7d0d-4e90-a46e-3d741692f487"],

Cell[BoxData[
 RowBox[{
  RowBox[{"preMasters", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{
     RowBox[{"Last", "/@", "tables"}], ",", "GLI"}], "]"}]}], ";"}]], "Input",\

 CellLabel->"In[39]:=",ExpressionUUID->"6f3331a2-421b-42ba-a551-95bb6252d856"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integralMappings", "=", 
   RowBox[{"FCLoopFindIntegralMappings", "[", 
    RowBox[{"preMasters", ",", "completedTopos", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[40]:=",ExpressionUUID->"8c607c0d-e8dc-4c5f-b42f-ed4277e49fb0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"integralMappings", "//", "Last"}], "//", "Length"}]], "Input",
 CellLabel->"In[41]:=",ExpressionUUID->"859f7274-9675-44e3-8420-63ece15eea6c"],

Cell[BoxData[
 FormBox["21", TraditionalForm]], "Output",
 CellLabel->"Out[41]=",ExpressionUUID->"1b4f3868-5bda-4799-a281-4cf276199b9c"]
}, Open  ]],

Cell["\<\
To find linear relations between master integrals we use the procedure \
described in arXiv:2407.08264\
\>", "Text",ExpressionUUID->"9960ea27-3fa3-4fa8-b8bb-04d24021a855"],

Cell[BoxData[
 RowBox[{
  RowBox[{"aux", "=", 
   RowBox[{"FCLoopFindIntegralMappings", "[", 
    RowBox[{
     RowBox[{"First", "/@", "tables"}], ",", "completedTopos", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[42]:=",ExpressionUUID->"cf024375-70d5-4c95-99e1-b15b4963619e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"aux", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/.", "tables"}], "/.", 
     RowBox[{"integralMappings", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
    RowBox[{"Rule", "->", "Equal"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"linRelsRaw", "=", 
   RowBox[{"Union", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", "eqs", "]"}], "/.", 
     RowBox[{"True", "->", "Nothing"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"linRels", "=", 
   RowBox[{"FCMatchSolve", "[", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{"linRelsRaw", "/.", 
       RowBox[{
        RowBox[{"Equal", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "b"}], ")"}], 
         RowBox[{"dummy", "[", 
          RowBox[{"Unique", "[", "]"}], "]"}]}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"dummy", ",", "D", ",", "mt", ",", "s"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellLabel->"In[43]:=",ExpressionUUID->"c3671ccb-862d-405d-95bd-75ca41803b87"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCMatchSolve: Following coefficients trivially vanish: \"\>", 
    "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fctopology10C\"\>"], "(", 
        RowBox[{
         FormBox["0",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm]}], ")"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fctopology9C\"\>"], "(", 
        RowBox[{
         FormBox["0",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm]}], ")"}], "\[Rule]", "0"}]}], "}"}]}],
   SequenceForm[
   "FCMatchSolve: Following coefficients trivially vanish: ", {
    FeynCalc`GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}] -> 0, 
     FeynCalc`GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}] -> 0}],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"4da3b59a-bef1-4761-a9e8-1d6da7c35304"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCMatchSolve: Following variables will be treated as free \
parameters: \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", "}"}]}],
   SequenceForm[
   "FCMatchSolve: Following variables will be treated as free parameters: ", \
{}],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"0617267a-db14-4ada-8d9d-17300bd1585d"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCMatchSolve: Solving for: \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology10C\"\>"], "(", 
       RowBox[{
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm]}], ")"}], ",", 
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology10C\"\>"], "(", 
       RowBox[{
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm]}], ")"}], ",", 
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology10C\"\>"], "(", 
       RowBox[{
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["2",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm]}], ")"}], ",", 
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology10C\"\>"], "(", 
       RowBox[{
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm]}], ")"}], ",", 
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology10C\"\>"], "(", 
       RowBox[{
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["2",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm]}], ")"}], ",", 
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology10C\"\>"], "(", 
       RowBox[{
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm]}], ")"}], ",", 
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology10C\"\>"], "(", 
       RowBox[{
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["2",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm]}], ")"}], ",", 
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology10C\"\>"], "(", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm]}], ")"}], ",", 
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology10C\"\>"], "(", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["2",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm]}], ")"}], ",", 
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology11C\"\>"], "(", 
       RowBox[{
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["2",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm]}], ")"}], ",", 
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology12C\"\>"], "(", 
       RowBox[{
        FormBox["2",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm]}], ")"}], ",", 
      RowBox[{
       SuperscriptBox["G", "\<\"fctopology5C\"\>"], "(", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["2",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["0",
         TraditionalForm]}], ")"}]}], "}"}]}],
   SequenceForm["FCMatchSolve: Solving for: ", {
     FeynCalc`GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}], 
     FeynCalc`GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}], 
     FeynCalc`GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}], 
     FeynCalc`GLI["fctopology10C", {0, 1, 1, 0, 1, 1, 0}], 
     FeynCalc`GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}], 
     FeynCalc`GLI["fctopology10C", {0, 1, 1, 1, 1, 0, 0}], 
     FeynCalc`GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}], 
     FeynCalc`GLI["fctopology10C", {1, 0, 1, 1, 1, 1, 0}], 
     FeynCalc`GLI["fctopology10C", {1, 0, 1, 1, 1, 2, 0}], 
     FeynCalc`GLI["fctopology11C", {0, 1, 1, 2, 0, 1, 0}], 
     FeynCalc`GLI["fctopology12C", {2, 1, 0, 0, 1, 0, 0}], 
     FeynCalc`GLI["fctopology5C", {1, 1, 1, 1, 0, 2, 0}]}],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"18efbd34-9dc9-4097-a22a-08609d0f0919"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"FCMatchSolve: A solution exists.\"\>",
   StripOnInput->False,
   LineColor->RGBColor[0., 0.44999999999999996`, 0.],
   FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
   FontWeight->Bold,
   FontColor->RGBColor[0., 0.44999999999999996`, 0.]], 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"8c96cf7a-606a-4ff6-b724-f7bee9340a5f"]
}, Open  ]]
}, Open  ]],

Cell["\<\
Check that gauge dependence cancels upon inserting linear relations between \
masters\
\>", "Text",ExpressionUUID->"7549699d-7baa-4b02-a6f3-90ca708ecf99"],

Cell[BoxData[
 RowBox[{
  RowBox[{"resPreFinal", "=", 
   RowBox[{"Collect2", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ampFinal", "//.", 
        RowBox[{"Dispatch", "[", "tables", "]"}]}], "//.", 
       RowBox[{"Dispatch", "[", 
        RowBox[{"integralMappings", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "/.", 
      RowBox[{"Dispatch", "[", "linRels", "]"}]}], ",", "\n", "GLI", ",", 
     "GaugeXi", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[46]:=",ExpressionUUID->"52e5b95f-d343-4961-8942-b15b64f20770"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"gaugeDep", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"SelectNotFree2", "[", 
      RowBox[{"#", ",", "GaugeXi"}], "]"}], "&"}], "/@", "resPreFinal"}]}], 
  ";"}], "\n", 
 RowBox[{"Collect2", "[", 
  RowBox[{
   RowBox[{"Total", "[", "gaugeDep", "]"}], ",", "GLI"}], "]"}]}], "Input",
 CellLabel->"In[47]:=",ExpressionUUID->"82f4c317-5b73-4444-9f05-6be894550e1f"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellLabel->"Out[48]=",ExpressionUUID->"3730f7f8-a331-495f-8dd4-1ffeb6f58b02"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"resFinal", "=", 
   RowBox[{"Collect2", "[", 
    RowBox[{
     RowBox[{"Total", "[", "resPreFinal", "]"}], ",", "GLI", ",", "GaugeXi", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[49]:=",ExpressionUUID->"00bb3466-b8d8-40db-89bb-274c26ab4e40"],

Cell[CellGroupData[{

Cell["Literature results ", "Subsection",ExpressionUUID->"577b78c9-4be1-4f3a-8ee5-5702078ca90e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"propD", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{"SFAD", "[", "k", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"propD", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "=", 
   RowBox[{"SFAD", "[", 
    RowBox[{"k", "+", "p1"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"propD", "[", 
    RowBox[{"1", ",", "3"}], "]"}], "=", 
   RowBox[{"SFAD", "[", 
    RowBox[{"k", "+", "p1", "+", "p2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"propD", "[", 
    RowBox[{"1", ",", "4"}], "]"}], "=", 
   RowBox[{"SFAD", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"l", "+", "p1", "+", "p2"}], ",", 
      RowBox[{"mt", "^", "2"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"propD", "[", 
    RowBox[{"1", ",", "5"}], "]"}], "=", 
   RowBox[{"SFAD", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"l", "+", "p1"}], ",", 
      RowBox[{"mt", "^", "2"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"propD", "[", 
    RowBox[{"1", ",", "6"}], "]"}], "=", 
   RowBox[{"SFAD", "[", 
    RowBox[{"{", 
     RowBox[{"l", ",", 
      RowBox[{"mt", "^", "2"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"propD", "[", 
    RowBox[{"1", ",", "7"}], "]"}], "=", 
   RowBox[{"SFAD", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k", "-", "l"}], ",", 
      RowBox[{"mt", "^", "2"}]}], "}"}], "]"}]}], ";"}]}], "Input",
 CellLabel->"In[50]:=",ExpressionUUID->"22fd6e0a-0cd9-40b9-bbcc-ef03e7d13ff6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"propD", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{"SFAD", "[", 
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"mt", "^", "2"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"propD", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "=", 
   RowBox[{"SFAD", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k", "+", "p2"}], ",", 
      RowBox[{"mt", "^", "2"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"propD", "[", 
    RowBox[{"2", ",", "3"}], "]"}], "=", 
   RowBox[{"SFAD", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k", "+", "p1", "+", "p2"}], ",", 
      RowBox[{"mt", "^", "2"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"propD", "[", 
    RowBox[{"2", ",", "4"}], "]"}], "=", 
   RowBox[{"SFAD", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"l", "+", "p1", "+", "p2"}], ",", 
      RowBox[{"mt", "^", "2"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"propD", "[", 
    RowBox[{"2", ",", "5"}], "]"}], "=", 
   RowBox[{"SFAD", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"l", "+", "p2"}], ",", 
      RowBox[{"mt", "^", "2"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"propD", "[", 
    RowBox[{"2", ",", "6"}], "]"}], "=", 
   RowBox[{"SFAD", "[", 
    RowBox[{"{", 
     RowBox[{"l", ",", 
      RowBox[{"mt", "^", "2"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"propD", "[", 
    RowBox[{"2", ",", "7"}], "]"}], "=", 
   RowBox[{"SFAD", "[", 
    RowBox[{"k", "-", "l"}], "]"}]}], ";"}]}], "Input",
 CellLabel->"In[57]:=",ExpressionUUID->"ef69d189-fd68-472e-b055-9366c1d7bb58"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"propD", "[", 
    RowBox[{"3", ",", "1"}], "]"}], "=", 
   RowBox[{"SFAD", "[", 
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"mt", "^", "2"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"propD", "[", 
    RowBox[{"3", ",", "2"}], "]"}], "=", 
   RowBox[{"SFAD", "[", 
    RowBox[{"k", "-", "l", "-", "p1"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"propD", "[", 
    RowBox[{"3", ",", "3"}], "]"}], "=", 
   RowBox[{"SFAD", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k", "+", "p1", "+", "p2"}], ",", 
      RowBox[{"mt", "^", "2"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"propD", "[", 
    RowBox[{"3", ",", "4"}], "]"}], "=", 
   RowBox[{"SFAD", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"l", "+", "p1", "+", "p2"}], ",", 
      RowBox[{"mt", "^", "2"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"propD", "[", 
    RowBox[{"3", ",", "5"}], "]"}], "=", 
   RowBox[{"SFAD", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"l", "+", "p1"}], ",", 
      RowBox[{"mt", "^", "2"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"propD", "[", 
    RowBox[{"3", ",", "6"}], "]"}], "=", 
   RowBox[{"SFAD", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"k", "+", "p1"}], ",", 
      RowBox[{"mt", "^", "2"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"propD", "[", 
    RowBox[{"3", ",", "7"}], "]"}], "=", 
   RowBox[{"SFAD", "[", 
    RowBox[{"k", "-", "l"}], "]"}]}], ";"}]}], "Input",
 CellLabel->"In[64]:=",ExpressionUUID->"6995d6e4-0814-415e-a98e-04e6bfcee84e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"toposLit", "=", 
   RowBox[{"{", "\n", 
    RowBox[{
     RowBox[{"FCTopology", "[", 
      RowBox[{"tp1", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"propD", "[", 
          RowBox[{"1", ",", "i"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "l"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p1", ",", "p2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Hold", "[", "SPD", "]"}], "[", 
           RowBox[{"p1", ",", "p1"}], "]"}], "->", "0"}], ",", "\n", 
         RowBox[{
          RowBox[{
           RowBox[{"Hold", "[", "SPD", "]"}], "[", 
           RowBox[{"p2", ",", "p2"}], "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Hold", "[", "SPD", "]"}], "[", 
           RowBox[{"p1", ",", "p2"}], "]"}], "->", 
          RowBox[{"s", "/", "2"}]}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}], ",", "\n", "\n", 
     RowBox[{"FCTopology", "[", 
      RowBox[{"tp2", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"propD", "[", 
          RowBox[{"2", ",", "i"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "l"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p1", ",", "p2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Hold", "[", "SPD", "]"}], "[", 
           RowBox[{"p1", ",", "p1"}], "]"}], "->", "0"}], ",", "\n", 
         RowBox[{
          RowBox[{
           RowBox[{"Hold", "[", "SPD", "]"}], "[", 
           RowBox[{"p2", ",", "p2"}], "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Hold", "[", "SPD", "]"}], "[", 
           RowBox[{"p1", ",", "p2"}], "]"}], "->", 
          RowBox[{"s", "/", "2"}]}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}], ",", "\n", "\n", 
     RowBox[{"FCTopology", "[", 
      RowBox[{"tp3", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"propD", "[", 
          RowBox[{"3", ",", "i"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "l"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"p1", ",", "p2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Hold", "[", "SPD", "]"}], "[", 
           RowBox[{"p1", ",", "p1"}], "]"}], "->", "0"}], ",", "\n", 
         RowBox[{
          RowBox[{
           RowBox[{"Hold", "[", "SPD", "]"}], "[", 
           RowBox[{"p2", ",", "p2"}], "]"}], "->", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Hold", "[", "SPD", "]"}], "[", 
           RowBox[{"p1", ",", "p2"}], "]"}], "->", 
          RowBox[{"s", "/", "2"}]}]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], "\n", "}"}]}], ";"}]], "Input",
 CellLabel->"In[71]:=",ExpressionUUID->"ea06bb04-fefd-4852-a61c-0bfd48ea6b7f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gliRules$tp1", "=", 
   RowBox[{"FCLoopCreateRulesToGLI", "[", 
    RowBox[{"toposLit", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[72]:=",ExpressionUUID->"8336f682-8fae-4298-88c5-2575a8bc4112"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"intWithNumerators", "=", 
  RowBox[{
   RowBox[{"ExpandAll", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ExpandScalarProduct", "[", 
       RowBox[{
        RowBox[{"SPD", "[", 
         RowBox[{
          RowBox[{"k", "+", "p1"}], ",", 
          RowBox[{"l", "-", "k"}]}], "]"}], 
        RowBox[{"GLI", "[", 
         RowBox[{"tp1", ",", 
          RowBox[{"Normal", "[", 
           RowBox[{"SparseArray", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", "->", "1"}], ",", 
              RowBox[{"4", "->", "1"}], ",", 
              RowBox[{"6", "->", "1"}], ",", 
              RowBox[{"7", "->", "1"}]}], "}"}], "]"}], "]"}]}], "]"}]}], 
       "]"}], "/.", "gliRules$tp1"}], "/.", "\n", 
     RowBox[{"GLI", "->", "GLIMultiply"}]}], "]"}], "/.", 
   RowBox[{"GLIMultiply", "->", "GLI"}]}]}]], "Input",
 CellLabel->"In[73]:=",ExpressionUUID->"f6b28469-4035-4b12-98f2-b5359d91f20e"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{
      SuperscriptBox["G", "tp1"], "(", 
      RowBox[{
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["0",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm], 
       FormBox["\<\",\"\>",
        TraditionalForm], 
       FormBox["1",
        TraditionalForm]}], ")"}]}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{
     SuperscriptBox["G", "tp1"], "(", 
     RowBox[{
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox[
       RowBox[{"-", "1"}],
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{
     SuperscriptBox["G", "tp1"], "(", 
     RowBox[{
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm]}], ")"}]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[73]=",ExpressionUUID->"87aa1d2b-ab0c-4d4e-91f1-e4a4ab438515"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"mastersLit", "=", 
   RowBox[{"{", "\n", 
    RowBox[{
     RowBox[{"GLI", "[", 
      RowBox[{"tp1", ",", 
       RowBox[{"Normal", "[", 
        RowBox[{"SparseArray", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"5", "->", "1"}], ",", 
           RowBox[{"7", "->", "1"}]}], "}"}], "]"}], "]"}]}], "]"}], ",", 
     "\n", 
     RowBox[{"GLI", "[", 
      RowBox[{"tp1", ",", 
       RowBox[{"Normal", "[", 
        RowBox[{"SparseArray", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "->", "1"}], ",", 
           RowBox[{"3", "->", "1"}], ",", 
           RowBox[{"4", "->", "1"}], ",", 
           RowBox[{"6", "->", "1"}], ",", 
           RowBox[{"7", "->", "0"}]}], "}"}], "]"}], "]"}]}], "]"}], ",", 
     "\n", 
     RowBox[{"GLI", "[", 
      RowBox[{"tp1", ",", 
       RowBox[{"Normal", "[", 
        RowBox[{"SparseArray", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "->", "1"}], ",", 
           RowBox[{"3", "->", "1"}], ",", 
           RowBox[{"6", "->", "1"}], ",", 
           RowBox[{"7", "->", "0"}]}], "}"}], "]"}], "]"}]}], "]"}], ",", 
     "\n", 
     RowBox[{"GLI", "[", 
      RowBox[{"tp1", ",", 
       RowBox[{"Normal", "[", 
        RowBox[{"SparseArray", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"4", "->", "1"}], ",", 
           RowBox[{"6", "->", "1"}], ",", 
           RowBox[{"7", "->", "1"}]}], "}"}], "]"}], "]"}]}], "]"}], ",", 
     "\n", 
     RowBox[{"GLI", "[", 
      RowBox[{"tp1", ",", 
       RowBox[{"Normal", "[", 
        RowBox[{"SparseArray", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"4", "->", "1"}], ",", 
           RowBox[{"5", "->", "1"}], ",", 
           RowBox[{"6", "->", "1"}], ",", 
           RowBox[{"7", "->", "1"}]}], "}"}], "]"}], "]"}]}], "]"}], ",", 
     "\n", 
     RowBox[{"GLI", "[", 
      RowBox[{"tp2", ",", 
       RowBox[{"Normal", "[", 
        RowBox[{"SparseArray", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "->", "1"}], ",", 
           RowBox[{"3", "->", "1"}], ",", 
           RowBox[{"4", "->", "1"}], ",", 
           RowBox[{"6", "->", "1"}], ",", 
           RowBox[{"7", "->", "0"}]}], "}"}], "]"}], "]"}]}], "]"}], ",", 
     "\n", 
     RowBox[{"GLI", "[", 
      RowBox[{"tp2", ",", 
       RowBox[{"Normal", "[", 
        RowBox[{"SparseArray", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "->", "1"}], ",", 
           RowBox[{"3", "->", "1"}], ",", 
           RowBox[{"4", "->", "1"}], ",", 
           RowBox[{"5", "->", "1"}], ",", 
           RowBox[{"6", "->", "1"}], ",", 
           RowBox[{"7", "->", "0"}]}], "}"}], "]"}], "]"}]}], "]"}], ",", 
     "\n", 
     RowBox[{"(*", 
      RowBox[{"Three", " ", "propagator", " ", "ints"}], " ", "*)"}], "\n", 
     RowBox[{"GLI", "[", 
      RowBox[{"tp1", ",", 
       RowBox[{"Normal", "[", 
        RowBox[{"SparseArray", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "->", "1"}], ",", 
           RowBox[{"4", "->", "2"}], ",", 
           RowBox[{"7", "->", "2"}]}], "}"}], "]"}], "]"}]}], "]"}], ",", 
     "\n", 
     RowBox[{"GLI", "[", 
      RowBox[{"tp1", ",", 
       RowBox[{"Normal", "[", 
        RowBox[{"SparseArray", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "->", "2"}], ",", 
           RowBox[{"4", "->", "2"}], ",", 
           RowBox[{"7", "->", "1"}]}], "}"}], "]"}], "]"}]}], "]"}], ",", 
     "\n", 
     RowBox[{"(*", 
      RowBox[{"Four", " ", "propagator", " ", "ints"}], " ", "*)"}], "\n", 
     RowBox[{"GLI", "[", 
      RowBox[{"tp1", ",", 
       RowBox[{"Normal", "[", 
        RowBox[{"SparseArray", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "->", "1"}], ",", 
           RowBox[{"4", "->", "1"}], ",", 
           RowBox[{"5", "->", "1"}], ",", 
           RowBox[{"7", "->", "1"}]}], "}"}], "]"}], "]"}]}], "]"}], ",", 
     "\n", 
     RowBox[{"GLI", "[", 
      RowBox[{"tp1", ",", 
       RowBox[{"Normal", "[", 
        RowBox[{"SparseArray", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "->", "1"}], ",", 
           RowBox[{"4", "->", "1"}], ",", 
           RowBox[{"6", "->", "1"}], ",", 
           RowBox[{"7", "->", "1"}]}], "}"}], "]"}], "]"}]}], "]"}], ",", 
     "\n", 
     RowBox[{"(*", 
      RowBox[{
      "3", "rd", " ", "int", " ", "with", " ", "sps", " ", "added", " ", 
       "separately"}], " ", "*)"}], "\n", 
     RowBox[{"GLI", "[", 
      RowBox[{"tp1", ",", 
       RowBox[{"Normal", "[", 
        RowBox[{"SparseArray", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "->", "1"}], ",", 
           RowBox[{"4", "->", "1"}], ",", 
           RowBox[{"6", "->", "1"}], ",", 
           RowBox[{"7", "->", "1"}]}], "}"}], "]"}], "]"}]}], "]"}], ",", 
     "\n", 
     RowBox[{"(*", 
      RowBox[{"the", " ", "int", " ", "above", " ", 
       RowBox[{"won", "'"}], "t", " ", "be", " ", 
       RowBox[{"used", "!"}]}], "*)"}], "\n", 
     RowBox[{"GLI", "[", 
      RowBox[{"tp1", ",", 
       RowBox[{"Normal", "[", 
        RowBox[{"SparseArray", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "->", "1"}], ",", 
           RowBox[{"4", "->", "1"}], ",", 
           RowBox[{"6", "->", "1"}], ",", 
           RowBox[{"7", "->", "3"}]}], "}"}], "]"}], "]"}]}], "]"}], ",", 
     "\n", 
     RowBox[{"GLI", "[", 
      RowBox[{"tp2", ",", 
       RowBox[{"Normal", "[", 
        RowBox[{"SparseArray", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "->", "1"}], ",", 
           RowBox[{"3", "->", "1"}], ",", 
           RowBox[{"4", "->", "1"}], ",", 
           RowBox[{"6", "->", "1"}], ",", 
           RowBox[{"7", "->", "1"}]}], "}"}], "]"}], "]"}]}], "]"}], ",", 
     "\n", 
     RowBox[{"GLI", "[", 
      RowBox[{"tp1", 
       RowBox[{"(*", "!", "*)"}], ",", 
       RowBox[{"Normal", "[", 
        RowBox[{"SparseArray", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "->", "1"}], ",", 
           RowBox[{"3", "->", "1"}], ",", 
           RowBox[{"4", "->", "1"}], ",", 
           RowBox[{"6", "->", "1"}], ",", 
           RowBox[{"7", "->", "1"}]}], "}"}], "]"}], "]"}]}], "]"}], ",", 
     "\n", 
     RowBox[{"GLI", "[", 
      RowBox[{"tp2", ",", 
       RowBox[{"Normal", "[", 
        RowBox[{"SparseArray", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "->", "1"}], ",", 
           RowBox[{"3", "->", "1"}], ",", 
           RowBox[{"4", "->", "1"}], ",", 
           RowBox[{"5", "->", "1"}], ",", 
           RowBox[{"6", "->", "1"}], ",", 
           RowBox[{"7", "->", "1"}]}], "}"}], "]"}], "]"}]}], "]"}], ",", 
     "\n", 
     RowBox[{"GLI", "[", 
      RowBox[{"tp3", ",", 
       RowBox[{"Normal", "[", 
        RowBox[{"SparseArray", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "->", "1"}], ",", 
           RowBox[{"2", "->", "1"}], ",", 
           RowBox[{"3", "->", "1"}], ",", 
           RowBox[{"4", "->", "1"}], ",", 
           RowBox[{"5", "->", "1"}], ",", 
           RowBox[{"7", "->", "1"}]}], "}"}], "]"}], "]"}]}], "]"}], ",", 
     "\n", 
     RowBox[{"Sequence", "@@", 
      RowBox[{"Cases2", "[", 
       RowBox[{"intWithNumerators", ",", "GLI"}], "]"}]}]}], "\n", "}"}]}], 
  ";"}]], "Input",
 CellLabel->"In[74]:=",ExpressionUUID->"40a816a2-c035-4cf4-a29b-aadb28967dc8"],

Cell["\<\
We run another reduction on the literature topologies to arrive at a minimal \
set of masters\
\>", "Text",ExpressionUUID->"e8b41181-9a60-447f-8680-d81f624a03a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KiraCreateConfigFiles", "[", 
   RowBox[{"toposLit", ",", "mastersLit", ",", "dir", ",", 
    RowBox[{"KiraMassDimensions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mt", "->", "1"}], ",", 
       RowBox[{"s", "->", "2"}]}], "}"}]}]}], "]"}], ";"}]], "Input",
 CellLabel->"In[75]:=",ExpressionUUID->"17560423-c5e4-4a1d-9f52-95f8cee79d84"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"KiraCreateIntegralFile", "[", 
   RowBox[{"mastersLit", ",", "toposLit", ",", "dir"}], "]"}], ";"}]], "Input",\

 CellLabel->"In[76]:=",ExpressionUUID->"1fbf9030-30d7-4306-960a-7a562a806c42"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "13"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 13],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"63fac237-5288-45c3-b571-4bae1fd59037"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "4"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 4],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"870dff9a-3b80-4052-9484-15140c628063"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "1"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"ac529633-489d-4eaa-9211-6400972fe658"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"KiraCreateJobFile", "[", 
   RowBox[{"toposLit", ",", "mastersLit", ",", "dir"}], "]"}], ";"}]], "Input",\

 CellLabel->"In[77]:=",ExpressionUUID->"527768e2-cd84-4f7f-b521-24638de08488"],

Cell["Upon finishing the reduction we can load the results", "Text",ExpressionUUID->"ba312b48-3dfe-4bef-bc40-a1d31b4ee88a"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"kiraLitTables", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"KiraImportResults", "[", 
       RowBox[{"toposLit", ",", "dir"}], "]"}], ")"}], "//", "Flatten"}]}], 
   ";"}], "*)"}]], "Code",
 InitializationCell->
  False,ExpressionUUID->"b7eed528-079a-4f22-bc44-f4d79e368bbb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"kiraLitTables", "=", 
   RowBox[{"Get", "[", "\"\<Reduction-GlGl2H-aux.m\>\"", "]"}]}], 
  ";"}]}], "Input",
 CellLabel->"In[78]:=",ExpressionUUID->"5441d253-ed6e-4028-a0d2-4055dc59488f"],

Cell["Final list of masters in the literature topologies", "Text",ExpressionUUID->"12d57473-3975-441c-b192-038f7b2dd0ba"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"redLitM", "=", 
  RowBox[{"Cases2", "[", 
   RowBox[{
    RowBox[{"Dispatch", "[", 
     RowBox[{"mastersLit", "/.", "kiraLitTables"}], "]"}], ",", "GLI"}], 
   "]"}]}], "\n", 
 RowBox[{"%", "//", "Length"}]}], "Input",
 CellLabel->"In[80]:=",ExpressionUUID->"b5283061-ee16-48e4-ac7d-271055f98d5a"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SuperscriptBox["G", "tp1"], "(", 
     RowBox[{
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "tp1"], "(", 
     RowBox[{
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "tp1"], "(", 
     RowBox[{
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "tp1"], "(", 
     RowBox[{
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["2",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "tp1"], "(", 
     RowBox[{
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["2",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "tp1"], "(", 
     RowBox[{
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "tp1"], "(", 
     RowBox[{
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["2",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "tp1"], "(", 
     RowBox[{
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["2",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "tp1"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "tp1"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "tp1"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "tp1"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "tp2"], "(", 
     RowBox[{
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "tp2"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "tp2"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "tp2"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "tp2"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["2",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}], ",", 
    RowBox[{
     SuperscriptBox["G", "tp3"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm]}], ")"}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[80]=",ExpressionUUID->"76cbde55-2fde-481f-a500-a6d44278857b"],

Cell[BoxData[
 FormBox["18", TraditionalForm]], "Output",
 CellLabel->"Out[81]=",ExpressionUUID->"4f615305-512f-41f6-a4d8-289e52e72c66"]
}, Open  ]],

Cell["Final list of our masters", "Text",ExpressionUUID->"853b3395-d061-43f3-acc8-a893184d52d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"finMasters", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"integralMappings", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "/.", "linRels"}], ",", "GLI"}], 
    "]"}]}], ";"}]], "Input",
 CellLabel->"In[82]:=",ExpressionUUID->"026750e7-b3b6-49a6-a8ad-f40396e33fb4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"toLitMappings", "=", 
   RowBox[{"FCLoopFindIntegralMappings", "[", 
    RowBox[{"redLitM", ",", 
     RowBox[{"Join", "[", 
      RowBox[{"toposLit", ",", "completedTopos"}], "]"}], ",", 
     RowBox[{"PreferredIntegrals", "->", 
      RowBox[{"integralMappings", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", "\n", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[83]:=",ExpressionUUID->"dacbd60c-0682-412a-9a5d-cdd694e89fbd"],

Cell["Importing literature results from TeX", "Text",ExpressionUUID->"23e9caf2-4af6-44de-8658-d2ad6cea8f7c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tmp", "=", 
   RowBox[{"StringReplace", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"StringSplit", "[", 
       RowBox[{
        RowBox[{"StringReplace", "[", 
         RowBox[{
          RowBox[{"Import", "[", 
           RowBox[{"\"\<ME2FM.txt\>\"", ",", "\"\<Text\>\""}], "]"}], ",", 
          "\n", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             
             RowBox[{"\"\<\\\\nonumber\>\"", "|", "\"\<\\\\qquad\>\"", 
              "|", "\"\<\\\\quad\>\"", "|", "\"\<\\\\\\\\\>\"", 
              "|", "\"\<\\\\Bigg\>\"", "|", "\"\<\\\\bigg\>\"", 
              "|", "\"\<\\\\,\>\""}], "->", "\"\< \>\""}], ",", 
            RowBox[{"\"\<&\>\"", "->", "\"\<\>\""}], ",", "\n", 
            
            RowBox[{"\"\<{\\\\SetScale{0.8} \\\\dt{22}}\>\"", 
             "->", "\"\<{dt}[22]\>\""}], ",", 
            RowBox[{"\"\<\\n\>\"", "->", "\"\<\>\""}], ",", 
            RowBox[{"\"\<[\>\"", "->", "\"\<(\>\""}], ",", 
            RowBox[{"\"\<]\>\"", "->", "\"\<)\>\""}], ",", 
            RowBox[{"\"\<\\{\>\"", "->", "\"\<(\>\""}], ",", 
            RowBox[{"\"\<\\}\>\"", "->", "\"\<)\>\""}], ",", "\n", 
            RowBox[{"\"\<C_F\>\"", "->", "\"\<CF\>\""}], ",", 
            RowBox[{"\"\<C_A\>\"", "->", "\"\<CA\>\""}], ",", 
            RowBox[{"\"\<+{\\\\cal O}(ep) .\>\"", "->", "\"\<\>\""}], ",", 
            "\n", 
            RowBox[{"\"\<{\\\\cal O}(\\\\epsilon)\>\"", "->", "\"\<\>\""}]}], 
           "}"}]}], "]"}], ",", "\"\<=\>\""}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\"\<\\\\frac{\>\"", "~~", 
         RowBox[{"Shortest", "[", "x__", "]"}], "~~", "\"\<}{\>\"", "~~", 
         RowBox[{"Shortest", "[", "y__", "]"}], "~~", "\"\<}\>\""}], ":>", 
        RowBox[{"\"\<(\>\"", "<>", "x", "<>", "\"\<)/(\>\"", "<>", "y", 
         "<>", "\"\<)\>\""}]}], ",", 
       RowBox[{"\"\<+ .\>\"", "->", "\"\<\>\""}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[84]:=",ExpressionUUID->"fdb16820-bf04-4319-9054-fe4545df88cc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lhs", "=", 
   RowBox[{"StringCases", "[", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"tmp", ",", 
       RowBox[{"\"\<\\\\epsilon\>\"", "->", "\"\< ep \>\""}]}], "]"}], ",", 
     RowBox[{"\"\<\\\\\>\"", "~~", 
      RowBox[{"Shortest", "[", "x__", "]"}], "~~", "\"\<{\>\"", "~~", 
      RowBox[{"Shortest", "[", "y__", "]"}], "~~", "\"\<}\>\""}], ",", 
     "Infinity"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rhs", "=", 
   RowBox[{"StringCases", "[", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{"tmp", ",", 
       RowBox[{"\"\<\\\\epsilon\>\"", "->", "\"\< ep \>\""}]}], "]"}], ",", 
     RowBox[{
      RowBox[{"\"\<\\\\\>\"", "~~", 
       RowBox[{"Shortest", "[", "x__", "]"}], "~~", "\"\<{\>\"", "~~", 
       RowBox[{"Shortest", "[", "y__", "]"}], "~~", "\"\<}\>\""}], ":>", 
      RowBox[{"\"\<{\>\"", "<>", "x", "<>", "\"\<}[\>\"", "<>", "y", 
       "<>", "\"\<]\>\""}]}], ",", "Infinity"}], "]"}]}], ";"}]}], "Input",
 CellLabel->"In[85]:=",ExpressionUUID->"d1058cbd-063b-4e86-be2a-83b89df3f0f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tmp2", "=", 
   RowBox[{"ToExpression", "[", 
    RowBox[{
     RowBox[{"StringReplace", "[", 
      RowBox[{
       RowBox[{"StringReplace", "[", 
        RowBox[{"tmp", ",", 
         RowBox[{"Thread", "[", 
          RowBox[{"Rule", "[", 
           RowBox[{"lhs", ",", "rhs"}], "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<N\>\"", "->", "\"\<{CA}\>\""}], ",", 
         RowBox[{"\"\<CF\>\"", "->", "\"\<{CF}\>\""}]}], "}"}]}], "]"}], ",", 
     "TeXForm"}], "]"}]}], ";"}]], "Input",
 CellLabel->"In[87]:=",ExpressionUUID->"ed51d413-e022-4066-80e5-5ca6e01a9289"],

Cell[BoxData[
 RowBox[{
  RowBox[{"resLit", "=", 
   RowBox[{
    RowBox[{"tmp2", "/.", 
     RowBox[{"\[Epsilon]", "->", "ep"}]}], "/.", 
    RowBox[{"{", "\n", 
     RowBox[{
      RowBox[{
       RowBox[{"dt", "[", "_", "]"}], "->", 
       RowBox[{
        RowBox[{"mastersLit", "[", 
         RowBox[{"[", "1", "]"}], "]"}], 
        RowBox[{"mark", "[", "1", "]"}]}]}], ",", "\n", 
      RowBox[{
       RowBox[{"db", "[", "_", "]"}], "->", 
       RowBox[{
        RowBox[{"mastersLit", "[", 
         RowBox[{"[", "2", "]"}], "]"}], 
        RowBox[{"mark", "[", "2", "]"}]}]}], ",", "\n", 
      RowBox[{
       RowBox[{"bttwo", "[", "_", "]"}], "->", 
       RowBox[{
        RowBox[{"mastersLit", "[", 
         RowBox[{"[", "4", "]"}], "]"}], 
        RowBox[{"mark", "[", "3", "]"}]}]}], ",", "\n", 
      RowBox[{
       RowBox[{"tritad", "[", "_", "]"}], "->", 
       RowBox[{
        RowBox[{"mastersLit", "[", 
         RowBox[{"[", "5", "]"}], "]"}], 
        RowBox[{"mark", "[", "4", "]"}]}]}], ",", "\n", 
      RowBox[{
       RowBox[{"tribub", "[", "_", "]"}], "->", 
       RowBox[{
        RowBox[{"mastersLit", "[", 
         RowBox[{"[", "7", "]"}], "]"}], 
        RowBox[{"mark", "[", "6", "]"}]}]}], ",", "\n", "\n", 
      RowBox[{
       RowBox[{"glasses", "[", "_", "]"}], "->", 
       RowBox[{
        RowBox[{"mastersLit", "[", 
         RowBox[{"[", "6", "]"}], "]"}], 
        RowBox[{"mark", "[", "5", "]"}]}]}], ",", "\n", 
      RowBox[{
       RowBox[{"\\!", 
        RowBox[{
         RowBox[{"\\(", 
          RowBox[{"TraditionalForm", "\\`", "ssonetwotwo"}], "\\)"}], "[", 
         "_", "]"}]}], "->", 
       RowBox[{
        RowBox[{"mastersLit", "[", 
         RowBox[{"[", "8", "]"}], "]"}], 
        RowBox[{"mark", "[", "7", "]"}]}]}], ",", "\n", 
      RowBox[{
       RowBox[{"\\!", 
        RowBox[{
         RowBox[{"\\(", 
          RowBox[{"TraditionalForm", "\\`", "sstwoonetwo"}], "\\)"}], "[", 
         "_", "]"}]}], "->", 
       RowBox[{
        RowBox[{"mastersLit", "[", 
         RowBox[{"[", "9", "]"}], "]"}], 
        RowBox[{"mark", "[", "8", "]"}]}]}], ",", "\n", 
      RowBox[{
       RowBox[{"mpfour", "[", "_", "]"}], "->", 
       RowBox[{
        RowBox[{"mastersLit", "[", 
         RowBox[{"[", "10", "]"}], "]"}], 
        RowBox[{"mark", "[", "9", "]"}]}]}], ",", "\n", 
      RowBox[{
       RowBox[{"tria", "[", "_", "]"}], "->", 
       RowBox[{
        RowBox[{"mastersLit", "[", 
         RowBox[{"[", "11", "]"}], "]"}], 
        RowBox[{"mark", "[", "10", "]"}]}]}], ",", "\n", 
      RowBox[{
       RowBox[{"triathree", "[", "_", "]"}], "->", 
       RowBox[{
        RowBox[{"mastersLit", "[", 
         RowBox[{"[", "13", "]"}], "]"}], 
        RowBox[{"mark", "[", "11", "]"}]}]}], ",", "\n", "\n", 
      RowBox[{
       RowBox[{"dtria", "[", "_", "]"}], "->", 
       RowBox[{
        RowBox[{"mastersLit", "[", 
         RowBox[{"[", "15", "]"}], "]"}], 
        RowBox[{"mark", "[", "12", "]"}]}]}], ",", "\n", 
      RowBox[{
       RowBox[{"mpsix", "[", "_", "]"}], "->", 
       RowBox[{
        RowBox[{"mastersLit", "[", 
         RowBox[{"[", "16", "]"}], "]"}], 
        RowBox[{"mark", "[", "13", "]"}]}]}], ",", "\n", 
      RowBox[{
       RowBox[{"xtria", "[", "_", "]"}], "->", 
       RowBox[{
        RowBox[{"mastersLit", "[", 
         RowBox[{"[", "17", "]"}], "]"}], 
        RowBox[{"mark", "[", "14", "]"}]}]}], ",", "\n", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{"dtria", "[", "_", "]"}], "->", 
         RowBox[{"mastersLit", "[", "17", "]"}]}], ","}], "*)"}], "\n", 
      RowBox[{
       RowBox[{"triatwo", "[", "_", "]"}], "->", 
       RowBox[{"intWithNumerators", " ", 
        RowBox[{"mark", "[", "15", "]"}]}]}]}], "\n", "}"}]}]}], 
  ";"}]], "Input",
 CellLabel->"In[88]:=",ExpressionUUID->"f96dcb2a-e5d5-496d-8aae-aa42b547dd03"],

Cell[BoxData[
 RowBox[{
  RowBox[{"resLit2", "=", 
   RowBox[{"(", 
    RowBox[{"resLit", "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ep", "[", "x_", "]"}], ":>", 
        RowBox[{"ep", " ", "x"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "y_", "]"}], ":>", 
        RowBox[{"x", " ", "y"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Power", "[", 
          RowBox[{"x", ",", "n_"}], "]"}], "[", "y_", "]"}], ":>", 
        RowBox[{
         RowBox[{"x", "^", "n"}], " ", "y"}]}], ",", "\n", 
       RowBox[{
        RowBox[{
         RowBox[{"Power", "[", 
          RowBox[{"ep", ",", "n_"}], "]"}], "[", "x_", "]"}], ":>", 
        RowBox[{
         RowBox[{"ep", "^", "n"}], " ", "x"}]}], ",", " ", 
       RowBox[{
        RowBox[{"s", "[", "y_", "]"}], ":>", " ", 
        RowBox[{"s", " ", "y"}]}]}], "}"}]}], ")"}]}], ";"}]], "Input",
 CellLabel->"In[89]:=",ExpressionUUID->"fb1da47a-f893-4689-8c3b-fc4780b19c72"],

Cell["\<\
One of the masters from the literature has a different pole structure as \
compared to our masters it is related to. Since the amplitude in the \
literature has already been expanded to O(ep^0), we need to keep that master \
to avoid a precision loss\
\>", "Text",ExpressionUUID->"b85a267a-3e64-455b-8f52-b6039be8722b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"xtraRule", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"mastersLit", "[", 
       RowBox[{"[", "16", "]"}], "]"}], "==", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"mastersLit", "[", 
           RowBox[{"[", "16", "]"}], "]"}], "/.", "kiraLitTables"}], "/.", 
         RowBox[{"toLitMappings", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "/.", "linRels"}], ")"}]}], ",", 
     "\n", 
     RowBox[{"GLI", "[", 
      RowBox[{"\"\<fctopology10C\>\"", ",", " ", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", " ", "0", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", 
         " ", "2", ",", " ", "0"}], "}"}]}], "]"}]}], "]"}], "//", 
   "First"}]}]], "Input",
 CellLabel->"In[90]:=",ExpressionUUID->"4c48a897-cbcc-468d-92ab-cd25290af31c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SuperscriptBox["G", "\<\"fctopology10C\"\>"], "(", 
     RowBox[{
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["1",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["2",
       TraditionalForm], 
      FormBox["\<\",\"\>",
       TraditionalForm], 
      FormBox["0",
       TraditionalForm]}], ")"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox["mt", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["mt", "2"]}], "-", "s"}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"D", " ", 
         RowBox[{
          SuperscriptBox["G", "\<\"fctopology11C\"\>"], "(", 
          RowBox[{
           FormBox["0",
            TraditionalForm], 
           FormBox["\<\",\"\>",
            TraditionalForm], 
           FormBox["0",
            TraditionalForm], 
           FormBox["\<\",\"\>",
            TraditionalForm], 
           FormBox["1",
            TraditionalForm], 
           FormBox["\<\",\"\>",
            TraditionalForm], 
           FormBox["1",
            TraditionalForm], 
           FormBox["\<\",\"\>",
            TraditionalForm], 
           FormBox["1",
            TraditionalForm], 
           FormBox["\<\",\"\>",
            TraditionalForm], 
           FormBox["1",
            TraditionalForm], 
           FormBox["\<\",\"\>",
            TraditionalForm], 
           FormBox["0",
            TraditionalForm]}], ")"}]}]}], "+", 
       RowBox[{"2", " ", "D", " ", 
        SuperscriptBox["mt", "2"], " ", 
        RowBox[{
         SuperscriptBox["G", "\<\"fctopology6C\"\>"], "(", 
         RowBox[{
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["0",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["0",
           TraditionalForm]}], ")"}]}], "-", 
       RowBox[{"4", " ", "D", " ", 
        SuperscriptBox["mt", "4"], " ", 
        RowBox[{
         SuperscriptBox["G", "tp2"], "(", 
         RowBox[{
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["0",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm]}], ")"}]}], "+", 
       RowBox[{"D", " ", 
        SuperscriptBox["mt", "2"], " ", "s", " ", 
        RowBox[{
         SuperscriptBox["G", "tp2"], "(", 
         RowBox[{
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["0",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         SuperscriptBox["G", "\<\"fctopology11C\"\>"], "(", 
         RowBox[{
          FormBox["0",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["0",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["0",
           TraditionalForm]}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["mt", "2"], " ", 
        RowBox[{
         SuperscriptBox["G", "\<\"fctopology6C\"\>"], "(", 
         RowBox[{
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["0",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["0",
           TraditionalForm]}], ")"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["mt", "4"], " ", 
        RowBox[{
         SuperscriptBox["G", "tp2"], "(", 
         RowBox[{
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["0",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["mt", "2"], " ", "s", " ", 
        RowBox[{
         SuperscriptBox["G", "tp2"], "(", 
         RowBox[{
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["0",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm], 
          FormBox["\<\",\"\>",
           TraditionalForm], 
          FormBox["1",
           TraditionalForm]}], ")"}]}]}], ")"}]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[90]=",ExpressionUUID->"781f67fc-4561-485c-a9ba-d99f2aa3f563"]
}, Open  ]],

Cell["\<\
Applying a projector to our result and fixing the normalization\
\>", "Text",ExpressionUUID->"8fa6b37d-1f6d-45ba-844e-967aa20e3bda"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pref", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "*", "I"}], ")"}], "*", "mW", "*", "sinW"}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"e", "*", 
      RowBox[{"gs", "^", "4"}]}], ")"}]}]}], ";"}]], "Input",
 CellLabel->"In[91]:=",ExpressionUUID->"f45600fa-44df-4f21-9221-bcf3e95a7ac6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"kProjRule", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Pair", "[", 
       RowBox[{
        RowBox[{"Momentum", "[", 
         RowBox[{
          RowBox[{"Polarization", "[", 
           RowBox[{"q1", ",", " ", "I", ",", " ", 
            RowBox[{"Transversality", " ", "->", " ", "True"}]}], "]"}], ",", 
          " ", "D"}], "]"}], ",", " ", 
        RowBox[{"Momentum", "[", 
         RowBox[{
          RowBox[{"Polarization", "[", 
           RowBox[{"q2", ",", " ", "I", ",", " ", 
            RowBox[{"Transversality", " ", "->", " ", "True"}]}], "]"}], ",", 
          " ", "D"}], "]"}]}], "]"}], "->", "\n", 
      RowBox[{
       RowBox[{"1", "/", "s"}], "+", 
       RowBox[{
        RowBox[{"1", "/", "s"}], " ", "2", 
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"Momentum", "[", 
           RowBox[{"q1", ",", " ", "D"}], "]"}], ",", " ", "\n", 
          RowBox[{"Momentum", "[", 
           RowBox[{
            RowBox[{"Polarization", "[", 
             RowBox[{"q2", ",", " ", "I", ",", " ", 
              RowBox[{"Transversality", " ", "->", " ", "True"}]}], "]"}], ",",
             " ", "D"}], "]"}]}], "]"}], "*", 
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"Momentum", "[", 
           RowBox[{"q2", ",", " ", "D"}], "]"}], ",", " ", 
          RowBox[{"Momentum", "[", 
           RowBox[{
            RowBox[{"Polarization", "[", 
             RowBox[{"q1", ",", " ", "I", ",", " ", 
              RowBox[{"Transversality", " ", "->", " ", "True"}]}], "]"}], ",",
             " ", "D"}], "]"}]}], "]"}]}]}]}], ",", "\n", 
     RowBox[{
      RowBox[{"SUNDelta", "[", 
       RowBox[{"_", ",", "_"}], "]"}], "->", "1"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"resFinalProj", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect2", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"pref", " ", "resFinal"}], "/.", "kProjRule"}], "/.", 
          "linRels"}], "/.", "xtraRule"}], "/.", 
        RowBox[{"D", "->", 
         RowBox[{"4", "-", 
          RowBox[{"2", "ep"}]}]}]}], ",", "GLI", ",", "\n", "CA", ",", "CF", ",", 
       RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
    "Normal"}]}], ";"}]}], "Input",
 CellLabel->"In[92]:=",ExpressionUUID->"7a4ba276-02fe-4890-8edf-338246a2acde"],

Cell[BoxData[
 RowBox[{
  RowBox[{"resLit3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Collect2", "[", 
        RowBox[{"resLit2", ",", "mark", ",", "GLI", ",", 
         RowBox[{"FCParallelize", "->", "True"}], ",", "\n", 
         RowBox[{"Factoring", "->", "fun"}]}], "]"}], "/.", 
       RowBox[{
        RowBox[{"fun", "[", "x_", "]"}], ":>", 
        RowBox[{"FCLoopAddMissingHigherOrdersWarning", "[", 
         RowBox[{"x", ",", "ep", ",", "help"}], "]"}]}]}], "/.", 
      RowBox[{"SelectFree", "[", 
       RowBox[{"kiraLitTables", ",", 
        RowBox[{"mastersLit", "[", 
         RowBox[{"[", "16", "]"}], "]"}]}], "]"}]}], "/.", 
     RowBox[{"toLitMappings", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", "linRels"}]}], ";"}]], "Input",
 CellLabel->"In[94]:=",ExpressionUUID->"8038e21b-3871-4cc5-8e2d-60f48cd631b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"resLitFinal", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect2", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"resLit3", "/.", 
         RowBox[{
          RowBox[{"mark", "[", "_", "]"}], "->", "1"}]}], "/.", 
        RowBox[{"D", "->", 
         RowBox[{"4", "-", 
          RowBox[{"2", "ep"}]}]}]}], ",", "GLI", ",", 
       RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//", 
    "Normal"}]}], ";"}]], "Input",
 CellLabel->"In[95]:=",ExpressionUUID->"ace7e9cc-6e11-40a1-ab3a-826d0e2cb4ed"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "x", "]"}], "\n", "tau"}], "=", " ", 
   RowBox[{
    RowBox[{"4", 
     RowBox[{"mtsq", "/", "s"}], "\n", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"x", "==", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", "tau"}], "]"}], "-", "1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", "tau"}], "]"}], "+", "1"}], ")"}]}]}], ",", 
       "mtsq"}], "]"}]}], "//", "First"}]}], "*)"}]], "Input",ExpressionUUID->\
"fcc5c357-9795-4f19-b8f4-a9471e9495df"],

Cell["Checking the agreement with the literature", "Text",ExpressionUUID->"5880bb9c-abf5-45fe-baa9-5f398ea4ac3a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"diff", "=", 
  RowBox[{"Collect2", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"resLitFinal", "-", "resFinalProj"}], ")"}], "/.", 
      RowBox[{"mt", "->", 
       RowBox[{"Sqrt", "[", "mtsq", "]"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"mtsq", " ", "->", " ", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "*", "x"}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], " ", "+", " ", "x"}], ")"}], "^", "2"}]}], 
         ")"}]}]}], "}"}]}], ",", "ep", ",", "GLI"}], "]"}]}]], "Input",
 CellLabel->"In[96]:=",ExpressionUUID->"6ea14940-dea1-4b0e-a1c8-b3cf8b891608"],

Cell[BoxData[
 FormBox["0", TraditionalForm]], "Output",
 CellLabel->"Out[96]=",ExpressionUUID->"51149ece-b25e-4ae9-8760-d84753f7fa9b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FCCompareResults", "[", 
    RowBox[{"diff", ",", " ", "0", ",", " ", "\n", "     ", 
     RowBox[{"Text", " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"\"\<\\tCompare to Anastasiou, Beerli, Bucherer, Daleo, \
Kunszt, \\\n    arXiv:hep-ph/0611236, A.3:\>\"", ",", " ", "\"\<CORRECT.\>\"",
         ",", " ", "\"\<WRONG!\>\""}], "}"}]}], ",", " ", "\n", "     ", 
     RowBox[{"Interrupt", " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Hold", "[", 
         RowBox[{"Quit", "[", "1", "]"}], "]"}], ",", " ", "Automatic"}], 
       "}"}]}], ",", " ", "\n", "     ", 
     RowBox[{"Factoring", " ", "->", " ", "Simplify"}]}], "]"}], ";"}], 
  " "}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<\\tCPU Time used: \>\"", ",", " ", 
    RowBox[{"Round", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"TimeUsed", "[", "]"}], ",", " ", "4"}], "]"}], ",", " ", 
      "0.001"}], "]"}], ",", " ", "\n", "     ", "\"\< s.\>\""}], "]"}], 
  ";"}]}], "Input",
 CellLabel->"In[97]:=",ExpressionUUID->"0839ecdd-2c4c-4b6d-b8a7-eab68bbabd23"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"\\tCompare to Anastasiou, Beerli, Bucherer, Daleo, Kunszt,  \
   arXiv:hep-ph/0611236, A.3:\"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"CORRECT.\"\>", "Text",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontWeight->Bold,
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]]}],
   SequenceForm[
    Style[
    "\tCompare to Anastasiou, Beerli, Bucherer, Daleo, Kunszt,     \
arXiv:hep-ph/0611236, A.3:", "Text", Bold], " ", 
    Style["CORRECT.", "Text", 
     RGBColor[0, 
      Rational[2, 3], 0], Bold]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"9cb7e15b-09d9-4627-8e32-85c96efbffcb"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\tCPU Time used: \"\>", "\[InvisibleSpace]", "131.962`", 
    "\[InvisibleSpace]", "\<\" s.\"\>"}],
   SequenceForm["\tCPU Time used: ", 131.962, " s."],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"e12247fe-67b3-47fc-9a63-c1b9ff47eeeb"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1084.5, 708},
WindowMargins->{{-1922.25, Automatic}, {Automatic, -22.5}},
FrontEndVersion->"14.3 for Linux x86 (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"fc0c7dbe-ee83-4852-a69f-32e462c08e94"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 104, 0, 96, "Title",ExpressionUUID->"fd906373-0ee0-43cb-a719-afc8ff202bbf"],
Cell[CellGroupData[{
Cell[705, 26, 131, 0, 65, "Section",ExpressionUUID->"65f00ea0-d443-4b0b-8740-11cd49b5b018"],
Cell[CellGroupData[{
Cell[861, 30, 1707, 47, 405, "Input",ExpressionUUID->"d8543d55-284b-4455-ba31-ef29e9771727"],
Cell[CellGroupData[{
Cell[2593, 81, 3657, 97, 50, "Print",ExpressionUUID->"49730235-ba2c-4398-8359-0be24b4d84d4"],
Cell[6253, 180, 292, 6, 26, "Print",ExpressionUUID->"cad49bc3-b9f0-4a95-acb7-7c1b55ced2f2"],
Cell[6548, 188, 336, 8, 26, "Print",ExpressionUUID->"a5b8dd20-1b51-4c44-a2e4-c682d0ffaa55"],
Cell[6887, 198, 1890, 54, 26, "Print",ExpressionUUID->"394fbb4d-2e7a-45ed-a47d-42836402a0da"],
Cell[8780, 254, 233, 6, 26, "Print",ExpressionUUID->"2725efce-10c8-45c9-b7db-5315869ea7c9"],
Cell[9016, 262, 266, 6, 26, "Print",ExpressionUUID->"249c1a8a-bca9-4673-b1af-1cae1af245e7"],
Cell[9285, 270, 3714, 97, 50, "Print",ExpressionUUID->"ea3f7377-0db9-4174-a311-d5eb8d86e2d2"],
Cell[13002, 369, 295, 6, 26, "Print",ExpressionUUID->"20a2bfb7-d02c-456b-86de-07ad8292868b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13358, 382, 99, 0, 65, "Section",ExpressionUUID->"dced4145-b66a-47de-a116-6d5f532a72d5"],
Cell[13460, 384, 88, 0, 33, "Text",ExpressionUUID->"f9503171-a122-4f91-9649-f3988962f8da"],
Cell[CellGroupData[{
Cell[13573, 388, 1862, 49, 137, "Input",ExpressionUUID->"06826e3a-d5e3-4cb6-b167-dd40e2131e5b"],
Cell[15438, 439, 275948, 5534, 520, "Print",ExpressionUUID->"34abb914-6d33-4460-8e33-d48e34a2ff2d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[291435, 5979, 94, 0, 65, "Section",ExpressionUUID->"dc0126c1-16df-469b-97b3-aa4e3c418ed3"],
Cell[291532, 5981, 1399, 36, 113, "Input",ExpressionUUID->"ed92bcea-9c2e-4747-94fe-25aa38ac44d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292968, 6022, 92, 0, 65, "Section",ExpressionUUID->"1bee53cb-1447-4394-b78a-c292d46e8324"],
Cell[293063, 6024, 574, 17, 89, "Input",ExpressionUUID->"fffd450a-9e3b-4e52-baa0-1d8abb241ac8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293674, 6046, 96, 0, 65, "Section",ExpressionUUID->"aaa5ad63-0399-413e-b96f-d1f63dd1e846"],
Cell[CellGroupData[{
Cell[293795, 6050, 743, 22, 49, "Input",ExpressionUUID->"29b7d352-9bfa-483a-bfdd-58c9fb766ea4"],
Cell[294541, 6074, 194, 4, 38, "Output",ExpressionUUID->"6a4cf081-e974-4e09-b203-9825f7a9f800"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[294784, 6084, 112, 0, 65, "Section",ExpressionUUID->"2c2947c8-be47-4f02-8333-fdf6fca67f71"],
Cell[CellGroupData[{
Cell[294921, 6088, 387, 10, 29, "Input",ExpressionUUID->"0e4e2af3-c822-4d89-8372-3c43c9229597"],
Cell[CellGroupData[{
Cell[295333, 6102, 413, 10, 28, "Print",ExpressionUUID->"094e9a64-22e0-49fc-bb4a-eb001fc50132"],
Cell[295749, 6114, 413, 10, 28, "Print",ExpressionUUID->"a987259f-599e-437c-b921-e7167384e4d7"],
Cell[296165, 6126, 453, 11, 28, "Print",ExpressionUUID->"92774632-a548-433d-8384-c6650a46cc9f"],
Cell[296621, 6139, 403, 10, 28, "Print",ExpressionUUID->"854fe6c9-aac7-46bb-a75d-032c32fa0b08"],
Cell[297027, 6151, 865, 19, 28, "Print",ExpressionUUID->"0f2df1f4-f01e-4074-bae0-55718bfda94f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[297941, 6176, 278, 6, 29, "Input",ExpressionUUID->"dc53943f-b5fa-4293-ad58-8154a20860c4"],
Cell[CellGroupData[{
Cell[298244, 6186, 1306, 29, 28, "Print",ExpressionUUID->"c1049033-51e4-4227-a251-057eea419cbd"],
Cell[299553, 6217, 877, 19, 28, "Print",ExpressionUUID->"30f1772a-4a03-4cf8-9687-58d237ee2807"]
}, Open  ]]
}, Open  ]],
Cell[300457, 6240, 218, 5, 29, "Input",ExpressionUUID->"fdb4be92-7e9f-4480-b351-a32b0cc595ce"],
Cell[300678, 6247, 358, 8, 30, "Input",ExpressionUUID->"5b97bedb-db90-494f-bd35-5a8ab2e1bf00"],
Cell[301039, 6257, 335, 9, 29, "Input",ExpressionUUID->"15b44330-af33-4ccb-8d62-c83d749d49a7"],
Cell[CellGroupData[{
Cell[301399, 6270, 332, 8, 29, "Input",ExpressionUUID->"5e223a76-672f-40be-8e85-5cce39296bf4"],
Cell[301734, 6280, 194, 4, 38, "Output",ExpressionUUID->"278f4abe-35dc-40e7-835f-d1a76ed0a633"]
}, Open  ]],
Cell[CellGroupData[{
Cell[301965, 6289, 407, 10, 29, "Input",ExpressionUUID->"3243c7c2-451e-4fc3-92c7-8800edaeea5c"],
Cell[302375, 6301, 193, 4, 38, "Output",ExpressionUUID->"22a26a5d-6921-49e2-9ac9-bb6f6ec61088"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302605, 6310, 578, 17, 49, "Input",ExpressionUUID->"0dcc39ee-4cdd-43ad-9019-0b78b4b708be"],
Cell[303186, 6329, 193, 4, 38, "Output",ExpressionUUID->"baf8985b-af3d-4edd-8bc7-4c04de688cbd"]
}, Open  ]],
Cell[303394, 6336, 397, 10, 49, "Input",ExpressionUUID->"128cf724-cf9f-4fec-a470-f8ae2beb9c0e"],
Cell[303794, 6348, 455, 11, 29, "Input",ExpressionUUID->"e75c0dd0-5dfc-4b2d-a133-5d4f33cd555d"],
Cell[CellGroupData[{
Cell[304274, 6363, 296, 7, 29, "Input",ExpressionUUID->"7f96f2f3-20e7-41b9-a6b1-b393e1f40a97"],
Cell[CellGroupData[{
Cell[304595, 6374, 380, 9, 28, "Print",ExpressionUUID->"66f86abb-a1ae-4329-b2fe-bb13a28f77eb"],
Cell[304978, 6385, 382, 9, 28, "Print",ExpressionUUID->"0be758aa-ff55-40a3-ba21-a1aeb219ee0d"],
Cell[305363, 6396, 380, 9, 28, "Print",ExpressionUUID->"b5c2dc08-f8f4-4285-9084-2c0783ce90b9"],
Cell[305746, 6407, 380, 9, 28, "Print",ExpressionUUID->"11445c8b-15b4-45f5-81e0-f2eb3eabb160"],
Cell[306129, 6418, 382, 9, 28, "Print",ExpressionUUID->"d7b4c0c0-5d3e-44f9-94b8-34897d73a2cb"],
Cell[306514, 6429, 382, 9, 28, "Print",ExpressionUUID->"416b0223-0ddf-4df2-9311-84ce970bbeb7"],
Cell[306899, 6440, 382, 9, 28, "Print",ExpressionUUID->"5bf12cdc-6071-4a06-9c24-d49f996ffcab"],
Cell[307284, 6451, 382, 9, 28, "Print",ExpressionUUID->"6c383b1a-263e-4123-9d06-88460db81c01"],
Cell[307669, 6462, 382, 9, 28, "Print",ExpressionUUID->"29138976-eca9-46b8-9393-53e32b51b2c9"],
Cell[308054, 6473, 382, 9, 28, "Print",ExpressionUUID->"8b1a0df6-60fe-4ff1-b85e-3ce5afe5fff3"],
Cell[308439, 6484, 382, 9, 28, "Print",ExpressionUUID->"700d4ec1-a5a9-4c74-ace1-d412bcb02b77"],
Cell[308824, 6495, 380, 9, 28, "Print",ExpressionUUID->"e39d7b7b-731f-45d7-870d-0e893d8efbdd"]
}, Open  ]]
}, Open  ]],
Cell[309231, 6508, 289, 7, 29, "Input",ExpressionUUID->"3fbb2195-7fd6-4883-94fc-b278761e27fc"],
Cell[309523, 6517, 120, 0, 33, "Text",ExpressionUUID->"91666005-c289-4a8c-852a-09ac936073b6"],
Cell[309646, 6519, 308, 9, 35, "Code",ExpressionUUID->"26cf4172-42e4-4279-ad7e-d5243eb60106",
 InitializationCell->False],
Cell[309957, 6530, 318, 8, 49, "Input",ExpressionUUID->"7796c891-7d0d-4e90-a46e-3d741692f487"],
Cell[310278, 6540, 253, 7, 29, "Input",ExpressionUUID->"6f3331a2-421b-42ba-a551-95bb6252d856"],
Cell[310534, 6549, 314, 6, 29, "Input",ExpressionUUID->"8c607c0d-e8dc-4c5f-b42f-ed4277e49fb0"],
Cell[CellGroupData[{
Cell[310873, 6559, 176, 3, 29, "Input",ExpressionUUID->"859f7274-9675-44e3-8420-63ece15eea6c"],
Cell[311052, 6564, 136, 2, 38, "Output",ExpressionUUID->"1b4f3868-5bda-4799-a281-4cf276199b9c"]
}, Open  ]],
Cell[311203, 6569, 181, 3, 33, "Text",ExpressionUUID->"9960ea27-3fa3-4fa8-b8bb-04d24021a855"],
Cell[311387, 6574, 328, 7, 29, "Input",ExpressionUUID->"cf024375-70d5-4c95-99e1-b15b4963619e"],
Cell[CellGroupData[{
Cell[311740, 6585, 1130, 34, 71, "Input",ExpressionUUID->"c3671ccb-862d-405d-95bd-75ca41803b87"],
Cell[CellGroupData[{
Cell[312895, 6623, 2251, 74, 31, "Print",ExpressionUUID->"4da3b59a-bef1-4761-a9e8-1d6da7c35304"],
Cell[315149, 6699, 442, 12, 28, "Print",ExpressionUUID->"0617267a-db14-4ada-8d9d-17300bd1585d"],
Cell[315594, 6713, 10543, 370, 90, "Print",ExpressionUUID->"18efbd34-9dc9-4097-a22a-08609d0f0919"],
Cell[326140, 7085, 543, 13, 28, "Print",ExpressionUUID->"8c96cf7a-606a-4ff6-b724-f7bee9340a5f"]
}, Open  ]]
}, Open  ]],
Cell[326710, 7102, 164, 3, 33, "Text",ExpressionUUID->"7549699d-7baa-4b02-a6f3-90ca708ecf99"],
Cell[326877, 7107, 602, 15, 49, "Input",ExpressionUUID->"52e5b95f-d343-4961-8942-b15b64f20770"],
Cell[CellGroupData[{
Cell[327504, 7126, 400, 11, 49, "Input",ExpressionUUID->"82f4c317-5b73-4444-9f05-6be894550e1f"],
Cell[327907, 7139, 135, 2, 38, "Output",ExpressionUUID->"3730f7f8-a331-495f-8dd4-1ffeb6f58b02"]
}, Open  ]],
Cell[328057, 7144, 329, 7, 29, "Input",ExpressionUUID->"00bb3466-b8d8-40db-89bb-274c26ab4e40"],
Cell[CellGroupData[{
Cell[328411, 7155, 96, 0, 53, "Subsection",ExpressionUUID->"577b78c9-4be1-4f3a-8ee5-5702078ca90e"],
Cell[328510, 7157, 1557, 53, 149, "Input",ExpressionUUID->"22fd6e0a-0cd9-40b9-bbcc-ef03e7d13ff6"],
Cell[330070, 7212, 1717, 59, 149, "Input",ExpressionUUID->"ef69d189-fd68-472e-b055-9366c1d7bb58"],
Cell[331790, 7273, 1674, 57, 149, "Input",ExpressionUUID->"6995d6e4-0814-415e-a98e-04e6bfcee84e"],
Cell[333467, 7332, 3212, 89, 209, "Input",ExpressionUUID->"ea06bb04-fefd-4852-a61c-0bfd48ea6b7f"],
Cell[336682, 7423, 270, 6, 29, "Input",ExpressionUUID->"8336f682-8fae-4298-88c5-2575a8bc4112"],
Cell[CellGroupData[{
Cell[336977, 7433, 948, 25, 69, "Input",ExpressionUUID->"f6b28469-4035-4b12-98f2-b5359d91f20e"],
Cell[337928, 7460, 2491, 98, 46, "Output",ExpressionUUID->"87aa1d2b-ab0c-4d4e-91f1-e4a4ab438515"]
}, Open  ]],
Cell[340434, 7561, 7535, 214, 494, "Input",ExpressionUUID->"40a816a2-c035-4cf4-a29b-aadb28967dc8"],
Cell[347972, 7777, 172, 3, 33, "Text",ExpressionUUID->"e8b41181-9a60-447f-8680-d81f624a03a1"],
Cell[348147, 7782, 388, 9, 29, "Input",ExpressionUUID->"17560423-c5e4-4a1d-9f52-95f8cee79d84"],
Cell[CellGroupData[{
Cell[348560, 7795, 226, 5, 29, "Input",ExpressionUUID->"1fbf9030-30d7-4306-960a-7a562a806c42"],
Cell[CellGroupData[{
Cell[348811, 7804, 380, 9, 28, "Print",ExpressionUUID->"63fac237-5288-45c3-b571-4bae1fd59037"],
Cell[349194, 7815, 378, 9, 28, "Print",ExpressionUUID->"870dff9a-3b80-4052-9484-15140c628063"],
Cell[349575, 7826, 378, 9, 28, "Print",ExpressionUUID->"ac529633-489d-4eaa-9211-6400972fe658"]
}, Open  ]]
}, Open  ]],
Cell[349980, 7839, 221, 5, 29, "Input",ExpressionUUID->"527768e2-cd84-4f7f-b521-24638de08488"],
Cell[350204, 7846, 123, 0, 33, "Text",ExpressionUUID->"ba312b48-3dfe-4bef-bc40-a1d31b4ee88a"],
Cell[350330, 7848, 337, 10, 35, "Code",ExpressionUUID->"b7eed528-079a-4f22-bc44-f4d79e368bbb",
 InitializationCell->False],
Cell[350670, 7860, 330, 8, 49, "Input",ExpressionUUID->"5441d253-ed6e-4028-a0d2-4055dc59488f"],
Cell[351003, 7870, 121, 0, 33, "Text",ExpressionUUID->"12d57473-3975-441c-b192-038f7b2dd0ba"],
Cell[CellGroupData[{
Cell[351149, 7874, 323, 8, 49, "Input",ExpressionUUID->"b5283061-ee16-48e4-ac7d-271055f98d5a"],
Cell[351475, 7884, 12996, 526, 111, "Output",ExpressionUUID->"76cbde55-2fde-481f-a500-a6d44278857b"],
Cell[364474, 8412, 136, 2, 38, "Output",ExpressionUUID->"4f615305-512f-41f6-a4d8-289e52e72c66"]
}, Open  ]],
Cell[364625, 8417, 96, 0, 33, "Text",ExpressionUUID->"853b3395-d061-43f3-acc8-a893184d52d1"],
Cell[364724, 8419, 329, 9, 29, "Input",ExpressionUUID->"026750e7-b3b6-49a6-a8ad-f40396e33fb4"],
Cell[365056, 8430, 511, 11, 49, "Input",ExpressionUUID->"dacbd60c-0682-412a-9a5d-cdd694e89fbd"],
Cell[365570, 8443, 108, 0, 33, "Text",ExpressionUUID->"23e9caf2-4af6-44de-8658-d2ad6cea8f7c"],
Cell[365681, 8445, 2116, 47, 137, "Input",ExpressionUUID->"fdb16820-bf04-4319-9054-fe4545df88cc"],
Cell[367800, 8494, 1093, 25, 75, "Input",ExpressionUUID->"d1058cbd-063b-4e86-be2a-83b89df3f0f0"],
Cell[368896, 8521, 645, 17, 29, "Input",ExpressionUUID->"ed51d413-e022-4066-80e5-5ca6e01a9289"],
Cell[369544, 8540, 3891, 110, 413, "Input",ExpressionUUID->"f96dcb2a-e5d5-496d-8aae-aa42b547dd03"],
Cell[373438, 8652, 978, 28, 53, "Input",ExpressionUUID->"fb1da47a-f893-4689-8c3b-fc4780b19c72"],
Cell[374419, 8682, 329, 5, 55, "Text",ExpressionUUID->"b85a267a-3e64-455b-8f52-b6039be8722b"],
Cell[CellGroupData[{
Cell[374773, 8691, 866, 24, 53, "Input",ExpressionUUID->"4c48a897-cbcc-468d-92ab-cd25290af31c"],
Cell[375642, 8717, 8442, 291, 132, "Output",ExpressionUUID->"781f67fc-4561-485c-a9ba-d99f2aa3f563"]
}, Open  ]],
Cell[384099, 9011, 142, 2, 33, "Text",ExpressionUUID->"8fa6b37d-1f6d-45ba-844e-967aa20e3bda"],
Cell[384244, 9015, 402, 13, 29, "Input",ExpressionUUID->"f45600fa-44df-4f21-9221-bcf3e95a7ac6"],
Cell[384649, 9030, 2568, 69, 185, "Input",ExpressionUUID->"7a4ba276-02fe-4890-8edf-338246a2acde"],
Cell[387220, 9101, 870, 21, 71, "Input",ExpressionUUID->"8038e21b-3871-4cc5-8e2d-60f48cd631b5"],
Cell[388093, 9124, 716, 21, 30, "Input",ExpressionUUID->"ace7e9cc-6e11-40a1-ab3a-826d0e2cb4ed"],
Cell[388812, 9147, 692, 21, 69, "Input",ExpressionUUID->"fcc5c357-9795-4f19-b8f4-a9471e9495df"],
Cell[389507, 9170, 113, 0, 33, "Text",ExpressionUUID->"5880bb9c-abf5-45fe-baa9-5f398ea4ac3a"],
Cell[CellGroupData[{
Cell[389645, 9174, 757, 22, 30, "Input",ExpressionUUID->"6ea14940-dea1-4b0e-a1c8-b3cf8b891608"],
Cell[390405, 9198, 135, 2, 38, "Output",ExpressionUUID->"51149ece-b25e-4ae9-8760-d84753f7fa9b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[390577, 9205, 1149, 28, 164, "Input",ExpressionUUID->"0839ecdd-2c4c-4b6d-b8a7-eab68bbabd23"],
Cell[CellGroupData[{
Cell[391751, 9237, 1056, 31, 28, "Print",ExpressionUUID->"9cb7e15b-09d9-4627-8e32-85c96efbffcb"],
Cell[392810, 9270, 369, 9, 28, "Print",ExpressionUUID->"e12247fe-67b3-47fc-9a63-c1b9ff47eeeb"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/ME2FM.txt <==
{\cal \bar{M}}^{(1)}_{\text{f}}=
&\Bigg\{\frac{N}{\epsilon\,s^2\,x^2}\bigg[
-24\,x\,(1 + x)^2 - \epsilon\,(1 + 56\,x + 238\,x^2 + 56\,x^3 + x^4) 
\nonumber\\&\qquad
+ \epsilon^2\,(9 - 360\,x - 994\,x^2 - 360\,x^3 + 9\,x^4) 
+ 2\,\epsilon^3\,(19 - 900\,x - 2014\,x^2 - 900\,x^3 + 19\,x^4)\bigg]
\nonumber\\&\quad+\frac{C_F}{s^2\,x^2\,(1 + x)^2}\bigg[
4\,(1 - 12\,x - 25\,x^2 + 8\,x^3 - 25\,x^4 - 12\,x^5 + x^6) 
\nonumber\\&\qquad
- 8\,\epsilon\,(1 + 10\,x + 51\,x^2 + 36\,x^3 + 51\,x^4 + 10\,x^5 + x^6) 
\nonumber\\&\qquad
- 8\,\epsilon^2\,(5 + 37\,x + 203\,x^2 + 214\,x^3 + 203\,x^4 + 37\,x^5 + 5\,x^6)
\bigg]\Bigg\}{\SetScale{0.8} \dt{22}}
\nonumber\\&+\Bigg\{\frac{N}{s\,(1 - x)^2}\bigg[
24\,(1 + x)^2 + 20\,\epsilon^2\,(17 + 46\,x + 17\,x^2) 
+ 4\,\epsilon\,(23 + 42\,x + 23\,x^2)\bigg]
\nonumber\\&\quad+\frac{C_F}{s\,(1 - x)^2\,(1 + x)^2}\bigg[
8\,(1 - x)^2\,(1 - 6\,x + x^2) 
+ 8\,\epsilon\,(9 - 8\,x + 30\,x^2 - 8\,x^3 + 9\,x^4) 
\nonumber\\&\qquad
+ 8\,\epsilon^2\,(21 + 8\,x + 102\,x^2 + 8\,x^3 + 21\,x^4)\bigg]\Bigg\}\bttwo{17}
\nonumber\\&+\frac{N}{(1 - x)^2}\bigg[
16\,x - 16\,\epsilon\,x - 16\,\epsilon^2\,x\bigg]\db{27}
\nonumber\\&+\Bigg\{\frac{N}{\epsilon^2\,(1 - x)^4}\bigg[
4\,s\,x\,(1 + x)^2 + 2\,\epsilon\,s\,x\,(3 + x)\,(1 + 3\,x) + \epsilon^2\,s\,(1 + 2\,x + 122\,x^2 + 2\,x^3 + x^4)\bigg]
\nonumber\\&\quad+\frac{C_F}{\epsilon\,(1 - x)^4}\bigg[
8\,s\,x\,(1 + x)^2 - 4\,\epsilon\,s\,(1 - 8\,x - 10\,x^2 - 8\,x^3 + x^4)\bigg]\Bigg\}\ssonetwotwo{17}
\nonumber\\&+\Bigg\{\frac{N}{(1 - x)^4}\bigg[
4\,\epsilon\,s\,(1 + x)^2\,(1 - 26\,x + x^2)\bigg]
+\frac{C_F}{(1 - x)^2}\bigg[
-16\,\epsilon\,s\,(1 + x)^2\bigg]\Bigg\}\sstwoonetwo{17}
\nonumber\\&+\Bigg\{\frac{N}{\epsilon\,(1 - x)^4}\bigg[
-24\,(1 + x)^2\,(1 - 4\,x + x^2) 
- 4\,\epsilon\,(1 - 4\,x + x^2)\,(7 + 26\,x + 7\,x^2)
\nonumber\\&\qquad
- 4\,\epsilon^2\,(43 - 46\,x - 442\,x^2 - 46\,x^3 + 43\,x^4) 
- 4\,\epsilon^3\,(1 - 4\,x + x^2)\,(201 + 550\,x + 201\,x^2) \bigg]
\nonumber\\&\quad+\frac{C_F}{(1 - x)^4}\bigg[
-16\,(1 + x)^2\,(1 - 4\,x + x^2) 
- 8\,\epsilon\,(7 - 16\,x - 30\,x^2 - 16\,x^3 + 7\,x^4) 
\nonumber\\&\qquad
- 16\,\epsilon^2\,(10 - 19\,x - 70\,x^2 - 19\,x^3 + 10\,x^4)\bigg]\Bigg\}\tria{23}
\nonumber\\&+\Bigg\{\frac{N}{\epsilon^2\,(1 - x)^6}\bigg[
-32\,s^2\,x^2\,(1 + x)^2 - 16\,\epsilon\,s^2\,x^2\,(5 + 14\,x + 5\,x^2) - 8\,\epsilon^2\,s^2\,x^2\,(41 + 118\,x + 41\,x^2)\bigg]
\nonumber\\&\quad+\frac{C_F}{\epsilon\,(1 - x)^6}\bigg[
-16\,s^2\,x^2\,(1 + x)^2 - 32\,\epsilon\,s^2\,x^2\,(3 + 4\,x + 3\,x^2)\bigg]\Bigg\}\triathree{23}
\nonumber\\&+\Bigg\{\frac{N}{\epsilon\,(1 - x)^4}\bigg[
-8\,s\,x\,(1 + x)^2 + 16\,\epsilon\,s\,x\,(1 + x^2)\bigg]\Bigg\}\dtria{23}
\nonumber\\&+\Bigg\{\frac{N}{(1 - x)^2}\bigg[
32\,\epsilon\,(1 + x)^2 + 4\,(1 + 6\,x + x^2)\bigg]
\nonumber\\&\quad
-\frac{C_F}{(1 - x)^2}\bigg[
 8\,(1 + 14\,x + x^2)+96\,\epsilon\,x \bigg]\Bigg\}\tritad{23}
\nonumber\\&+\Bigg\{\frac{N}{(1 - x)^2}\bigg[
-80\,\epsilon^2\,(1 + x)^2 + 2\,(1 - 18\,x + x^2) - 16\,\epsilon\,(1 + 4\,x + x^2)\bigg]
\nonumber\\&\quad+\frac{C_F}{(1 - x)^2}\bigg[
-8\,(1 - 6\,x + x^2) + 8\,\epsilon\,(1 + 6\,x + x^2) + 8\,\epsilon^2\,(5 + 6\,x + 5\,x^2)\bigg]\Bigg\}\mpfour{23}
\nonumber\\&+\quad\frac{C_F}{(1 - x)^2\,(1 + x)^2}\bigg[
-32\,\epsilon^2\,x^2 + 16\,x\,(1 + x^2) - 16\,\epsilon\,x\,(1 + 4\,x + x^2)\bigg]\glasses{17}
\nonumber\\&+\Bigg\{\frac{N}{(1 - x)^4}\bigg[
8\,s\,x\,(1 + x)^2 + 24\,\epsilon\,s\,x\,(1 + x)^2\bigg]
\nonumber\\&\quad+\frac{C_F}{(1 - x)^4}\bigg[
-16\,\epsilon\,s\,(1 - x)^2\,x + 8\,s\,x\,(1 + x)^2\bigg]\Bigg\}\tribub{23}
\nonumber\\&+\frac{C_F}{(1 - x)^6}\bigg[
-8\,s^2\,x\,(1 + x)^2\,(1 + x^2)\bigg]\mpsix{23}
\nonumber\\&+\Bigg\{\frac{N}{(1 - x)^4}\bigg[
-4\,s^2\,x\,(1 + x)^2 - 2\,\epsilon\,s^2\,x\,(3 + x)\,(1 + 3\,x)\bigg]\Bigg\}\xtria{23}
\nonumber\\&+\Bigg\{\frac{N}{\epsilon\,s\,(1 - x)^2}\bigg[
-96\,(1 + x)^2 - 32\,\epsilon\,(5 + 16\,x + 5\,x^2) 
\nonumber\\&\quad
- 8\,\epsilon^2\,(105 + 326\,x + 105\,x^2) - 24\,\epsilon^3\,(161 + 446\,x + 161\,x^2)\bigg]
\nonumber\\&\quad-\frac{16\,C_F}{s\,(1 - x)^2}\bigg[
4\,(1 + x)^2 + 8\,\epsilon\,(2 + 3\,x + 2\,x^2) 
\nonumber\\&\quad
+ 3\,\epsilon^2\,(17 + 38\,x + 17\,x^2)\bigg]\Bigg\}\triatwo{23}+
{\cal O}(\epsilon)\,.

==> anc/QCD-Renormalization-1L.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    323637,       8245]
NotebookOptionsPosition[    290256,       7653]
NotebookOutlinePosition[    290656,       7669]
CellTagsIndexPosition[    290613,       7666]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
1-loop QCD renormalization in the minimal subtraction schemes\
\>", "Title",ExpressionUUID->"e302c755-6616-42e2-93ce-6abad1e6860f"],

Cell[CellGroupData[{

Cell["Load FeynCalc and the necessary add-ons or other packages", "Section",ExpressionUUID->"8d147945-9552-4f14-aa3e-45282bd00254"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"description", "=", "\"\<Renormalization, QCD, MSbar, 1-loop\>\""}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"If", "[", " ", 
   RowBox[{
    RowBox[{"$FrontEnd", " ", "===", " ", "Null"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{"$FeynCalcStartupMessages", " ", "=", " ", "False"}], ";", "\n", 
     "\t", 
     RowBox[{"Print", "[", "description", "]"}], ";"}]}], "\n", "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"If", "[", " ", 
   RowBox[{
    RowBox[{"$Notebooks", " ", "===", " ", "False"}], ",", "\n", "\t", 
    RowBox[{"$FeynCalcStartupMessages", " ", "=", " ", "False"}]}], "\n", 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"LaunchKernels", "[", "8", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$LoadAddOns", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<FeynArts\>\"", ",", "\"\<FeynHelpers\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{"<<", "FeynCalc`"}], "\n", 
 RowBox[{
  RowBox[{"$FAVerbose", " ", "=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"$ParallelizeFeynCalc", "=", "True"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"FCCheckVersion", "[", 
   RowBox[{"10", ",", "2", ",", "0"}], "]"}], ";"}], "\n", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringSplit", "[", 
       RowBox[{"$FeynHelpersVersion", ",", "\"\<.\>\""}], "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "<", "2"}], ",", "\n", "\t", 
   RowBox[{
    RowBox[{
    "Print", "[", "\"\<You need at least FeynHelpers 2.0 to run this example.\
\>\"", "]"}], ";", "\n", "\t", 
    RowBox[{"Abort", "[", "]"}], ";"}]}], "\n", "]"}]}], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"8a3814c5-100a-4e47-8145-3c96bf3c0516"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynCalc \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"10.2.0 (dev version, 2026-06-09 15:39:01 +02:00, 5abce74a). \
For help, use the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{
       RowBox[{"online", " ", "documentation"}], ","}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://feyncalc.github.io/referenceDev"], None},
      ButtonNote->"https://feyncalc.github.io/referenceDev"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["forum",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" and have a look at the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
    "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"here", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL[
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
      ButtonNote->
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynCalc ", "Text", Bold], 
   Style["10.2.0 (dev version, 2026-06-09 15:39:01 +02:00, 5abce74a). For \
help, use the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["online documentation,", ButtonData :> {
        URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
      "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]], 
    "Text"], 
   Style[" visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
   Style[" and have a look at the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" The PDF-version of the manual can be downloaded ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["here.", ButtonData :> {
        URL[
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"fa86282b-8e35-4384-be8b-e417ac0fe9e1"],

Cell[BoxData[
 StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5347ab5a-85cb-4a54-9c9f-482051494a7b"],

Cell[BoxData[
 StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
  "Text",
  StripOnInput->False,
  FontSlant->Italic]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3765833d-57f5-48fd-9529-9f86d81dbde4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynArts \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"3.12 (27 Mar 2025) patched for use with FeynCalc, for \
documentation see the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["manual",
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        First[
         FileNames[{"*.pdf", "*.PDF"}, 
          FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" or visit \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"www", ".", "feynarts", ".", "de", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["http://www.feynarts.de/"], None},
      ButtonNote->"www.feynarts.de/"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynArts ", "Text", Bold], 
   Style["3.12 (27 Mar 2025) patched for use with FeynCalc, for documentation \
see the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "manual", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        First[
         FileNames[{"*.pdf", "*.PDF"}, 
          FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" or visit ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["www.feynarts.de.", ButtonData :> {
        URL["http://www.feynarts.de/"], None}, BaseStyle -> "Hyperlink", 
      ButtonNote -> "www.feynarts.de/"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"487fb03c-6ed8-4f89-adbc-fe0a032d49bc"],

Cell[BoxData[
 StyleBox["\<\"If you use FeynArts in your research, please cite\"\>", "Text",
  
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"aa869510-3449-44ac-ac97-dfc6cbdd99b7"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] T. Hahn, Comput. Phys. Commun., 140, 418-431, 2001, \
arXiv:hep-ph/0012260\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"bcc0c63e-c757-4044-aa0d-29243d4f17c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynHelpers \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"2.0.0 (2026-02-05 17:03:01 +02:00, 5db84fbb). For help, use \
the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{
       RowBox[{"online", " ", "documentation"}], ","}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://feyncalc.github.io/referenceFeynHelpersDev"], None},
      ButtonNote->"https://feyncalc.github.io/referenceFeynHelpersDev"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["forum",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" and have a look at the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
    "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"here", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL[
        "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"], None},
      ButtonNote->
       "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynHelpers ", "Text", Bold], 
   Style["2.0.0 (2026-02-05 17:03:01 +02:00, 5db84fbb). For help, use the ", 
    "Text"], 
   Style[
    DisplayForm[
     ButtonBox["online documentation,", ButtonData :> {
        URL["https://feyncalc.github.io/referenceFeynHelpersDev"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://feyncalc.github.io/referenceFeynHelpersDev"]], "Text"], 
   Style[" visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
   Style[" and have a look at the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]], 
      Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" The PDF-version of the manual can be downloaded ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["here.", ButtonData :> {
        URL[
        "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5cfb3658-f5ad-4a77-956c-ff1b6070a1e0"],

Cell[BoxData[
 StyleBox["\<\" If you use FeynHelpers in your research, please evaluate \
FeynHelpersHowToCite[] to learn how to cite this work.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"dce7dbd6-d3d5-402c-9299-77d63359c484"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Configure some options", "Section",ExpressionUUID->"bbc38213-d8c8-4e66-89a5-649dd60d8feb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modelDir", "=", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
    "$UserBaseDirectory", ",", "\"\<Applications\>\"", ",", "\"\<FeynCalc\>\"",
      ",", "\"\<Examples\>\"", ",", "\"\<Models\>\"", ",", "\"\<QCD\>\""}], 
    "}"}], "]"}]}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"9b635a5c-5a0f-4671-8d98-fc64298b3cf6"],

Cell[BoxData[
 FormBox["\<\"/home/vs/.Wolfram/Applications/FeynCalc/Examples/Models/QCD\"\>\
", TraditionalForm]], "Output",
 CellLabel->"Out[11]=",ExpressionUUID->"eed2eaff-82ae-4bb6-bc9a-bfd379a98497"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FAPatch", "[", 
   RowBox[{
    RowBox[{"PatchModelsOnly", "->", "True"}], ",", 
    RowBox[{"FAModelsDirectory", "->", "modelDir"}]}], "]"}], ";"}]], "Input",\

 CellLabel->"In[12]:=",ExpressionUUID->"308b7fb5-7f1f-4251-9b6a-55917d43c21a"],

Cell["Successfully patched FeynArts.", "Print",
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"3ba4c416-d3ca-4797-af59-883f7a6b00d5"]
}, Open  ]],

Cell["\<\
Here we define all Z-factors for renormalization constants present in the \
Lagrangian\
\>", "Text",ExpressionUUID->"453c3abf-9dc3-4c01-bab1-221fc4213e28"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"renConstants", "=", 
  RowBox[{
  "Zm", "|", "Zpsi", "|", "ZA", "|", "ZAmxt", "|", "Zu", "|", "Zumxt", "|", 
   "Zg", "|", "Zxi"}]}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"3f57aab7-9619-410f-baee-33038cd8adf1"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "Zm", "|", "Zpsi", "|", "ZA", "|", "ZAmxt", "|", "Zu", "|", "Zumxt", "|", 
   "Zg", "|", "Zxi"}], TraditionalForm]], "Output",
 CellLabel->"Out[13]=",ExpressionUUID->"61088273-0ff5-429f-9066-fa2fbb725a2f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate Feynman diagrams", "Section",ExpressionUUID->"1fcb5295-3657-454a-87e6-f466c8a6b0cc"],

Cell["Nicer typesetting", "Text",ExpressionUUID->"d9e78be0-9609-433a-87d0-0b52a3d7cb0e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"mu", ",", "\"\<\[Mu]\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"nu", ",", "\"\<\[Nu]\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"rho", ",", "\"\<\[Rho]\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"si", ",", "\"\<\[Sigma]\>\""}], "]"}], ";"}]}], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"ef21fe91-ad3c-47c3-81a0-e51b6cfc3aeb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagQuarkSE", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateTopologies", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"3", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"3", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{"3", "|", "4"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", "|", "3"}], "}"}]}], "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[22]:=",ExpressionUUID->"c5c08f30-1b16-467b-b94f-0cbf237cc402"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagGluonSE", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateTopologies", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"V", "[", "5", "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"V", "[", "5", "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{"3", "|", "4"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", "|", "3"}], "}"}]}], "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[23]:=",ExpressionUUID->"87dba2cc-06d3-47d0-9e3a-4b8a4457a5df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagGhostSE", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateTopologies", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"U", "[", "5", "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"U", "[", "5", "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{"3", "|", "4"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", "|", "3"}], "}"}]}], "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"dd8f0251-ccff-4bcc-8e07-c2d91f35d22e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagquarkGluonVTX", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateTopologies", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"2", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}], ",", 
        RowBox[{"V", "[", "5", "]"}]}], "}"}], "->", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"3", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{"3", "|", "4"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", "|", "3"}], "}"}]}], "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"ca4cf7ff-0834-4d8b-8530-c836d965389a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagQuarkSECT", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateCTTopologies", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"3", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"3", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{"3", "|", "4"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", "|", "3"}], "}"}]}], "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"00e2a0ec-d7c0-4564-8c79-1bd9612a188c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagGluonSECT", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateCTTopologies", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"V", "[", "5", "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"V", "[", "5", "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{"3", "|", "4"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", "|", "3"}], "}"}]}], "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"7efe4a04-114c-4e5e-9410-d9fcb7b2171b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagGhostSECT", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateCTTopologies", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"U", "[", "5", "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"U", "[", "5", "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{"3", "|", "4"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", "|", "3"}], "}"}]}], "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"b81b2b3e-c1f0-4890-91db-19703b9ac53e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagquarkGluonVTXCT", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateCTTopologies", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"2", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}], ",", 
        RowBox[{"V", "[", "5", "]"}]}], "}"}], "->", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"3", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{"3", "|", "4"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", "|", "3"}], "}"}]}], "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"88c78358-3005-46a9-b9f2-0837fb4c5c8d"],

Cell["Self-energy and vertex diagrams", "Text",ExpressionUUID->"11b8f29a-5e92-48fb-8ac2-a16121a32f76"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagQuarkSE", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"2", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagGluonSE", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"4", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagGhostSE", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"4", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagquarkGluonVTX", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"4", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}]}], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"5faac51d-1cb3-4320-9b41-0eea00d59e0b"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  GraphicsBox[InsetBox[
    GraphicsBox[
     TagBox[
      TooltipBox[
       {Thickness[0.005], 
        LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}], 
        PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["u",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {3., 9.0548}, NCache[
         ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
        LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}], 
        PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["u",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {17., 10.9452}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
        CircleBox[{10., 10.899999999999999`}, 
         4.1, {-2.9202782112420023`, -0.2213144423477913}], 
        PolygonBox[{{10.6, 6.8}, {9.4, 6.3999999999999995`}, {9.4, 7.2}}], 
        InsetBox[
         TagBox[
          StyleBox[
           TagBox["u",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {10., 5.8548}, NCache[
         ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
        LineBox[CompressedData["
1:eJw9l3k4Vfkfxy2VtNAmt8u97nXvWRlbtIp3JRWT0KJkS7RZaija0ZQWiqtl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         "]], InsetBox[
         TagBox[
          StyleBox[
           TagBox["g",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {10., 14.145199999999999}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
        {PointSize[0.04], PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
         TagBox[
          StyleBox[
           TagBox["1",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->11.729454545454546`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           11.729454545454546`]& ], {10., -0.5}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
       "\"ac/bd/cdcd.m\"",
       TooltipStyle->"TextStyling"],
      Annotation[#, "ac/bd/cdcd.m", "Tooltip"]& ],
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}],
   AspectRatio->NCache[
     Rational[1, 2], 0.5],
   ImageSize->{256, 128},
   PlotRange->{{0, 44}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"fe184177-23a0-47ad-a6c4-61d0fe4a4bdc"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9l2lUFEcXhks22RdnkBlwBobuIkBw4UOFCNhXMSwGIlFZ4oJgNCIqi8SI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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9l3tYTNsbx5eJmkIpnKJOl71300xzae+dFJLX5SRCQy6lcjlCRaUpotCI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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {15., 8.354800000000001}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9mHk4Vfkfx7WTSpoig3vP3c65x10qNS3WdxJakH2rLGOQaDExRSlhikql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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 16.4452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{10., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["1",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bc/cc.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bc/cc.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{10., 10.899999999999999`}, 
          4.1, {-2.9202782112420023`, -0.2213144423477913}], 
         PolygonBox[{{9.4, 6.8}, {10.6, 6.3999999999999995`}, {10.6, 7.2}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.8548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10., 9.100000000000001}, 4.1, {0.2213144423477913, 
          2.9202782112420023`}], 
         PolygonBox[{{10.6, 13.2}, {9.4, 13.6}, {9.4, 12.799999999999999`}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.145199999999999}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 10.}], PointBox[{14., 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["2",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cdcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cdcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL
KRUxpUERRSt1pjrDyHRhzRwVoYUkJiLJjGJ0cZk63U6JMitrvr3/2PuPvfa3
v+95n+f3TPPftWazEAD2AsDos2f0BpMQvl4smjdvksw6PBFBIV5bU8ugbsL+
LvNPExAGba0cChh0dm7962LABARsXLgihcGshGClw+3xCJn7+lbFM6htqzqW
wo1H8Ny+4VEig4PvRfV7j5ggGDuPZGUyWHsqRZj9UY5w/nNDYRmDJh5tBQZ7
5AihA8tWvmVQ3X42QmYgR9AkeZpZstihnpKhe1mGUPfAdLE/ix9O2xYaR8gQ
1G90YlQsHsGy5vFeMgQ9t7N+71mMd1noe9FVhuA7aOVvzeGvRdvyp3jLECxq
S5xCOCSqhU0xkTKElk/MmywO3YYsVzRckCFoZvrfu8WhjzLx2dq3MoSk0ID+
FxwuOHl9d6KNHCGp5oxlG4exj1q25kbKETriAh60cHhQMcH6iVqOoDAvcazl
cHdpWkaKRo7w3dQj4Rc49Ds0aXLZJBOElsnZTtEc3h2J+DLF2gThhiK5Hzns
q7RM3zHLBEFv9phE4FB1v1txSmqCMOgSO7OCxTrvKT6VjXKEPcr2dVEsvmxx
OhqUPLq+q81xexZfl1gKvC3lCG4v55oNMViRe/dSrEqGEH+qXlDN4Jn8GrN3
pqN6rdCrVjKY+awyICphHMKkG3Y/JDO4JabHOvu1MULjKfPhOAZVzwMFVi7G
CA5L9KcdZpBzLCio9hqLUPdHwt4sBqXW3ZsfzpEiJPWF9lxncH+R3b1AOyOE
+GT9m50M7ip7/HlovQQBDw5Ez2AxbNyTG0Olhgh12efsQ1gk20JiIpwMEeJ3
1F+8xGJdVs7Fro8GCAq/6cE9LKYamKxa/c4AIdMxv9uOw4fNxKVF3xBBo7ky
uJPDsZPjBJlrDBFyvbQJuRyWHD094FFhiBBcdkdyh8PUabfaHJwlCINvlZf/
5lDltOCqT40Ewa1ZtbSNQ01+xT65rxFCxwsDr2YOh7rk7vebjBBSO0rm3ONw
V0bH1e3LpQiK1PwxBRzW+CxrEqZLEdTR2XnhHOaMhE2er5YidBwP2ePIoTDa
Q3LtkhShWLMy8iOLoR3p/+SFShF8l4+0XmFx50lhVPIXI4TgHIdFoSy+anhs
W7jeCGFPY6v2WxYrOyoMXiRJENQDyzf0MRivdF+99KghAh71DKxiUNQ3VMSF
jeoD3yedY9BK175y0yJ9hMwV0oIfmf9zq4egxgOv4xh8a3Efz93U5d9/MhR7
Nh0T89/HbSwpLd8t4tf3XOTSz0bp8P+fOtP64dp8Ib+/E9uHkyJByO8/Z9E2
sw3HBfz5hg8V9y5ZI+DPrxAca61eLuD1WfpnGTe8TcDrlxo80fWkWsDrKzb+
UDKXE/L6Tz3gkvjhFyE/n3VVd1zP2+vw89v10tn07i0dfr4bz4ToFbuI+Plr
WuNHgi6JeH/YWtyoMNeKeP+E9r+/XDpezPvLJlDhbawr5v1XV3764JEqEe/P
Y52ziXi1iPdv6jJrHXG+Du/vtKjaeVm1Qt7/PY+lZ20fCPh8NN3285v/G/D5
Ody+fSiod4TQfAVK57mlRHwmNH+5SgizHPpIaD7Ly5/+5JM5QGh+pbGv3PS3
9BOa73CHiE9Fkb2E5v9CjeT+pqZuQvlwrfBEnjBbQyg/an8OG/RO6SKULwp4
t/FkYSeh/KnW9xRZZHQSyqfgMCcbG8cuQvm1YN5V5SNnDaF8641VrSwy6yaU
f9P1Yr33cz2E8tH0sti+c3EvofzMi/5XWezXRyhfvwSGv1D59hPKX52gcRkS
Ky2hfPZd7LUzrUhLKL/NUJ6zplVLKN+fDU9IOF+uJZT/7vkLPK7N1hLaD/u3
puW12vUT2h9TN6XP/P1ZL6H9Uli1JfipeQ+h/fPw/KP+FFMNof2EuY1BtoXv
Ce2v1MBXyXn1bYT2G9tb3ufY8IrQ/pvxTaHtktvPCe1H4xmmegL3OkL708Ih
qT0m4jqh/fo1vulB12j//gdO1A6/
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 10.899999999999999`}, 
           4.1, {-2.9202782112420023`, -0.2213144423477913}]}, 
         PolygonBox[{{9.4, 6.8}, {10.6, 6.3999999999999995`}, {10.6, 7.2}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.8548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 9.100000000000001}, 4.1, {0.2213144423477913, 
           2.9202782112420023`}]}, 
         PolygonBox[{{10.6, 13.2}, {9.4, 13.6}, {9.4, 12.799999999999999`}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.145199999999999}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 10.}], PointBox[{14., 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["3",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cdcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cdcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9l3lUTesfxptJlCQdZ9p7n3M6nXOKBnUp0iMJdctcbtJEhVJUUkhlyFBu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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.8548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9l3k4Vfkfxy2VtNAmt8u97nXvWRlbtIp3JRWT0KJkS7RZaija0ZQWiqtl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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.145199999999999}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 10.}], PointBox[{14., 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["4",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cdcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cdcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 0}, {0, 0}, {22, 22}]},
   AspectRatio->NCache[
     Rational[1, 4], 0.25],
   ImageSize->{512, 128},
   PlotRange->{{0, 88}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"e3efe35c-0e98-4cc3-aac1-048536fa0861"],

Cell[BoxData[
 FormBox[
  GraphicsBox[InsetBox[
    GraphicsBox[
     TagBox[
      TooltipBox[
       {Thickness[0.005], 
        {Dashing[{0.005, 0.030000000000000002`}], 
         LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}]}, 
        PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["uG",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {3., 9.0548}, NCache[
         ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
        {Dashing[{0.005, 0.030000000000000002`}], 
         LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}]}, 
        PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["uG",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {17., 10.9452}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
        {Dashing[{0.005, 0.030000000000000002`}], 
         CircleBox[{10., 10.899999999999999`}, 
          4.1, {-2.9202782112420023`, -0.2213144423477913}]}, 
        PolygonBox[{{10.6, 6.8}, {9.4, 6.3999999999999995`}, {9.4, 7.2}}], 
        InsetBox[
         TagBox[
          StyleBox[
           TagBox["uG",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {10., 5.8548}, NCache[
         ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
        LineBox[CompressedData["
1:eJw9l3k4Vfkfxy2VtNAmt8u97nXvWRlbtIp3JRWT0KJkS7RZaija0ZQWiqtl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         "]], InsetBox[
         TagBox[
          StyleBox[
           TagBox["g",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {10., 14.145199999999999}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
        {PointSize[0.04], PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
         TagBox[
          StyleBox[
           TagBox["1",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->11.729454545454546`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           11.729454545454546`]& ], {10., -0.5}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
       "\"ac/bd/cdcd.m\"",
       TooltipStyle->"TextStyling"],
      Annotation[#, "ac/bd/cdcd.m", "Tooltip"]& ],
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}],
   AspectRatio->NCache[
     Rational[1, 4], 0.25],
   ImageSize->{512, 128},
   PlotRange->{{0, 88}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"e37f0631-2fea-4faa-a276-1ec753cbff27"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{4.547473508864641*^-13, 14.999999999996362`}, {
          6.999999999998636, 13.999999999996362`}}], 
         PolygonBox[{{4.0939696961967, 14.415147186257615`}, {
          2.8494617613083766`, 14.188873016277919`}, {2.962598846298224, 
          14.980832611206852`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.7192031021678296, 15.429621715174807},
           NCache[ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJwlVXtY1FUafhmakKsDM/P7/WbQGAwFEXCULqDB7y0vaJs6i2RuAeIFNUMd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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.71920310216783, 4.570378284825192}, 
          NCache[ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000002036`, 10.}, {13.500000000002405`, 10.}}], 
         PolygonBox[{{17.35, 10.}, {16.15, 10.4}, {16.15, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {16.75, 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[{{7., 13.999999999996009`}, {7., 5.99999999999511}}], 
         PolygonBox[{{7., 9.4}, {6.6, 10.6}, {7.4, 10.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwdVn1czWcb/0rSzGdSITRO55zf7/x+59SeRlZIvpIptDXJosVB1vEsT2lT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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.824419207744754, 13.311431212585223},
           ImageScaled[{0, 0}]], 
         LineBox[{{7.000000000003638, 6.}, {13.500000000003638`, 10.}}], 
         PolygonBox[{{10.760994990022727`, 8.3144584553986}, {
          9.948643980243007, 7.3448782179195815`}, {9.529366039711539, 
          8.026204871283216}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.45755100977972, 7.2847296091079565}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{7., 14.}], PointBox[{7., 6.}], 
          PointBox[{13.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["1",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"adbe/cf/dedfef.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "adbe/cf/dedfef.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{4.547473508864641*^-13, 14.999999999996362`}, {
          6.999999999998636, 13.999999999996362`}}], 
         PolygonBox[{{4.0939696961967, 14.415147186257615`}, {
          2.8494617613083766`, 14.188873016277919`}, {2.962598846298224, 
          14.980832611206852`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.7192031021678296, 15.429621715174807},
           NCache[ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJwlVXtY1FUafhmakKsDM/P7/WbQGAwFEXCULqDB7y0vaJs6i2RuAeIFNUMd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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.71920310216783, 4.570378284825192}, 
          NCache[ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000002036`, 10.}, {13.500000000002405`, 10.}}], 
         PolygonBox[{{17.35, 10.}, {16.15, 10.4}, {16.15, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {16.75, 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJxFlns8Vekax98Y5XTRRk5Yt73tbW1L49L5qJB4zCiVkrIpoyKXJDkbXVwq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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{7.000000000001819, 13.999999999996362`}, {
          13.499999999998181`, 10.}}], 
         PolygonBox[{{10.760994990022727`, 11.6855415446014}, {
          9.529366039711539, 11.973795128716784`}, {9.948643980243007, 
          12.655121782080418`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.45755100977972, 12.715270390892044}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwtVm1UVOUWfkozS1IQ1PlgZs6ZL0aUKwoBJsqjcpcoqIhIXEPhKulYoJNo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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.45755100977972, 7.2847296091079565}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{7., 14.}], PointBox[{7., 6.}], 
          PointBox[{13.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["2",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"adbe/cf/dedfef.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "adbe/cf/dedfef.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}]},
   AspectRatio->NCache[
     Rational[1, 4], 0.25],
   ImageSize->{512, 128},
   PlotRange->{{0, 88}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"c0f8c281-18a3-4e29-b48f-aa0d53ba8445"]
}, Open  ]]
}, Open  ]],

Cell["Counter-term diagrams", "Text",ExpressionUUID->"9525c7d0-5255-4a38-b607-13cb7d984369"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagQuarkSECT", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"2", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagGluonSECT", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"4", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagGhostSECT", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"4", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagquarkGluonVTXCT", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"4", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}]}], "Input",
 CellLabel->"In[34]:=",ExpressionUUID->"3761c642-04b7-4b2c-bbd0-4de85ccff967"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  GraphicsBox[InsetBox[
    GraphicsBox[
     TagBox[
      TooltipBox[
       {Thickness[0.005], 
        LineBox[{{-1.1173284519827575`*^-12, 9.999999999996362}, {
         9.999999999996676, 9.999999999996362}}], 
        PolygonBox[{{5.6, 10.}, {4.4, 9.6}, {4.4, 10.4}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["u",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {5., 9.0548}, NCache[
         ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
        LineBox[{{20.00000000000112, 10.000000000003638`}, {
         10.000000000003325`, 10.000000000003638`}}], 
        PolygonBox[{{15.6, 10.}, {14.4, 10.4}, {14.4, 9.6}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["u",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {15., 10.9452}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
        {PointSize[0.04], 
         {Thickness[0.015], LineBox[{{9.5, 9.5}, {10.5, 10.5}}], 
          LineBox[{{9.5, 10.5}, {10.5, 9.5}}]}}, InsetBox[
         TagBox[
          StyleBox[
           TagBox["1",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->11.729454545454546`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           11.729454545454546`]& ], {10., -0.5}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
       "\"ac/bc/0.m\"",
       TooltipStyle->"TextStyling"],
      Annotation[#, "ac/bc/0.m", "Tooltip"]& ],
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}],
   AspectRatio->NCache[
     Rational[1, 2], 0.5],
   ImageSize->{256, 128},
   PlotRange->{{0, 44}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"cbe89e78-4ca0-4b09-be3b-3d0a07bb6be2"],

Cell[BoxData[
 FormBox[
  GraphicsBox[InsetBox[
    GraphicsBox[
     TagBox[
      TooltipBox[
       {Thickness[0.005], LineBox[CompressedData["
1:eJw9l2lUFEcXhks22RdnkBlwBobuIkBw4UOFCNhXMSwGIlFZ4oJgNCIqi8SI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         "]], InsetBox[
         TagBox[
          StyleBox[
           TagBox["g",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {5., 9.0548}, NCache[
         ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
        LineBox[CompressedData["
1:eJw9l3tYTNsbx5eJmkIpnKJOl71300xzae+dFJLX5SRCQy6lcjlCRaUpotCI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         "]], InsetBox[
         TagBox[
          StyleBox[
           TagBox["g",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {15., 10.9452}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
        {PointSize[0.04], 
         {Thickness[0.015], LineBox[{{9.5, 9.5}, {10.5, 10.5}}], 
          LineBox[{{9.5, 10.5}, {10.5, 9.5}}]}}, InsetBox[
         TagBox[
          StyleBox[
           TagBox["1",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->11.729454545454546`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           11.729454545454546`]& ], {10., -0.5}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
       "\"ac/bc/0.m\"",
       TooltipStyle->"TextStyling"],
      Annotation[#, "ac/bc/0.m", "Tooltip"]& ],
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}],
   AspectRatio->NCache[
     Rational[1, 4], 0.25],
   ImageSize->{512, 128},
   PlotRange->{{0, 88}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"06cf8672-38fe-418f-a8bf-60d326baabb7"],

Cell[BoxData[
 FormBox[
  GraphicsBox[InsetBox[
    GraphicsBox[
     TagBox[
      TooltipBox[
       {Thickness[0.005], 
        {Dashing[{0.005, 0.030000000000000002`}], 
         LineBox[{{-1.1173284519827575`*^-12, 9.999999999996362}, {
          9.999999999996676, 9.999999999996362}}]}, 
        PolygonBox[{{5.6, 10.}, {4.4, 9.6}, {4.4, 10.4}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["uG",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {5., 9.0548}, NCache[
         ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
        {Dashing[{0.005, 0.030000000000000002`}], 
         LineBox[{{20.00000000000112, 10.000000000003638`}, {
          10.000000000003325`, 10.000000000003638`}}]}, 
        PolygonBox[{{15.6, 10.}, {14.4, 10.4}, {14.4, 9.6}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["uG",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {15., 10.9452}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
        {PointSize[0.04], 
         {Thickness[0.015], LineBox[{{9.5, 9.5}, {10.5, 10.5}}], 
          LineBox[{{9.5, 10.5}, {10.5, 9.5}}]}}, InsetBox[
         TagBox[
          StyleBox[
           TagBox["1",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->11.729454545454546`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           11.729454545454546`]& ], {10., -0.5}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
       "\"ac/bc/0.m\"",
       TooltipStyle->"TextStyling"],
      Annotation[#, "ac/bc/0.m", "Tooltip"]& ],
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}],
   AspectRatio->NCache[
     Rational[1, 4], 0.25],
   ImageSize->{512, 128},
   PlotRange->{{0, 88}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"32a12e06-831a-4026-80db-5e667b619152"],

Cell[BoxData[
 FormBox[
  GraphicsBox[InsetBox[
    GraphicsBox[
     TagBox[
      TooltipBox[
       {Thickness[0.005], LineBox[{{0., 15.}, {9.000000000001819, 10.}}], 
        PolygonBox[{{5.024494365672923, 12.208614241292821`}, {
         3.7812484618556246`, 12.441722848258564`}, {4.16976280679853, 
         13.141048669155794`}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["u",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {4.35205345667312, 11.749856222011616}, 
         ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwllnlck1f2xh+QsrkFhZCwZCFUqaKN1oXR6vvgggzWacZ2FKnYIDIsWolV
MTguwRUtRYporVikWhUXkDpWcKlkrFVcxkZBi2tZrEARjSvI+vvc+b3/vJ/v
55x733uePPecaOcmT49zBHANgHijtbu7u1tL/O8JJEJKQ6NrtYThS3X4jzri
3t3ukhItURC3OsWkI4IyM4LStITG0TF+hI64mj33U4r1T0+s76Ejqr/6akuL
hsjKbDr6ewBh9ts//aCGMFij/C4HEAv2L9kYqSH09w5P/TmAMLiZhrhqiIRQ
F8crAURxinVFipqw5PSLqA4gjJ3nZY0qomD90DQHHVF1W+/5mYow7Z61IFhH
WMfn7XNWEQq/wo/niPjXibZSf6Jqt8ugHB0R6VkVt96faKgcdOiyjkhIbPhj
gT/RGhy5uUuc9+xL80J/wm6Y9V1wICFjSttGfyIo527f6YGEfbnR84Q/seND
37gFgYTxk5LEl/6EIbTn2dRAouAbXhunIhrSk+6bAwnXxZvTM1REltf2sYli
vbVz5x0VYbk5tffUQKJ13UxZgJrQfO4Wqg4kLJNOTYlWE6UDghbXi/NOz3h/
o5oI+nja7X06AmFfXsgV7DxqQLSOUFx4eu1rwe9MjpfpiNLDtmWpaqL49y/u
nwsgghb1G0E1YRszrnKZ0H/E/GuPVUT4sd0pwwOIhH9GfJqmIvSx2w680hKu
p+XDHVSEsaPs3s9aolTjk2vyJ7I+9O7O0xJV34y0VvoRiu6109O1RD40M9/z
IxoGnoizaIlik3l2ti/RWujcc6OWsOYbLrb4EJaxZ6NytURIBMYl+hDG29+f
Pa0lZIV9LjUpCfNHYc6PtIQp8/KutUpCYWhY4x1AWFdduP2ekpAdu/rOtACC
/6lL7FIQIUvdT68V8dqGR3UKIv94r6aSACI89062YNm9fRmPAojqymUx7YL/
++3JXjoiy/BpvyAl4Tr9x5aBwh/qr6LilERxTljkKB2h/2KMb5GSCBrwNEtw
wkGPvR1KwtLTrVeQ0Hdy9+sIH8J+XmN31xGmOWbVVh+iYLibSvizYdTJ5F99
iPwH+94+KM7n4VXV5kPo89qGJQg/Dy/z8/AlDDdWNatFfsx1WV+hV6iXsUJL
JAy5/9Nzoc+JqPL1Qv8rWHla7O/zl8/HaEXe+G6hX/6jXzNeaojizw9Ogg+h
mXrFoURDtE66vyZNSRjNwwzrNES+Z1f7MwXBSWkL5miIoDn/KJ+hIHbsPXkg
TEOY5OO3/ehNhA/dlDdOQ9j+891sT8GFK4ZNFPkT9ylS5UTp0awNM0T+9Y+X
NXoRJv9+nikiP0CVneRFVJVMOL5b3ONzJ47Ai9DMv2C1aQjZhMKuIk8Cd5eP
cBb1xX2yeZknsaPQ9cb7wk+GST0+8SQKKkKnLRL1Ngf+EulJyJLfX5ov/HFy
4L2FnoStVBZ9Ufjz6g3/nWK/B8PS6rSErWLR3295EiET19c/F31qeWucyovQ
/5oX8lLkv110bIEXUR5XbRP+KohPkk57EYZxe8ova4n0p+UyJzkRIut4Lr6n
KE9fEionGg6Nr0jSEvYp4REL5UR67+83DRLrGzsmbZCLvhFcWqshXHfVagU3
yB1jtmuI0ncDb8yXE7YpHtZwEa8auG2UnKj2+9fENjWhuDXUsV7ol5W+6DM1
0br5KlZ7EZaZV/60q4jIwznFDl6EdeSZsk0qolUzOnSxJ2GarbKPVRH5Zpef
qvoTWdlNo91VhOuG3PLR/QnT3PjHr/wJY0Jp1PZ+RFaVd1OX6HMzB5raPAhj
3spcnbjXP0hliR6EfeXSHjEqoty1ZWGjjNBbxzcfE/tn+NxcKSNMYfT3VBM7
vN+MHyQjrH3u56xSE4aBqzNr+hJZvRx/bxJ9SwpN+V5w3rQfBonff+QYza6+
RLEx8ZMo0ecjHtw835eQ6Ra3pWkIlI0f3UtGFPQvcxB+wUfP/jZF8NLa+UeF
38pURzNlhGy2pfIHDWHOcC29J+L/6LN5n4ZIP1G3ZLAHEb68aPtmwZaa+iUe
RCuKymJE/rzCGf/2IHbcLPpXsIYob96ytcaDsEx8UXZbTYQcypLaPQhT59We
U9VEekSEY6eIP51TIeqvHn7g+EMRH1GQ7q0iDMWxK37wIPIvNpxfLebE4le3
Yj0I2xLjy2d+hFH/wdZOGWHcG+G0xI/Q5546lSYjqtcO9e7pRxjCoisb+hLY
GzHxtC9h7zKM/bEPYWuPmbPRlyjO1tQs7k2YbOtvm3wJGPRH9L0I/vVw0TIR
n7hyZ4s7wehW405fImuLOajSjagefb7vLV+C9uizNldCr4/MHeBHYNCMwa9d
CIsp9/YGwQ1OI6e6EPnurlV2P0Lm6Rda6UxY1uUNnONPmJpD/bc6E9Ylvd8t
9yfwpH/DBmfCdO3FqiAVoRma5HdE8Cu3wFQxZ+dGnO0Q+bcUL46LuOmDAyYX
onjPq8u/CfbY86TThbDPC7n0QPipLTv+G1eiekjv5HIVYTuu0Y92IwwzI47n
qAi7vCT8ihthzahymSw4PmpIhDthWBo/7p4/kT+zOOGgO2H7a2SiOK8mNVNZ
7U5g1aEjNlGfy7x59YKPrHkR4kdUy29ePuVOGN9kHvzWl6hOGBAX6U4Un+id
8JYvIYvd2WZ1I2TpGd+l+BCGyRtaWlwJm23rhy1KQqP+NrSHK8HGWfszlIRt
Vd7jP52J/OYPbowRfTV5cEXpW0Tx2vPnnARfb1CYnQh2r3N6rCCssSG7RvQQ
9+BFoV1B6BfundPmQGDw62gPpdA5vakShL4jZ9pUMVfMcZu+7ZZgPZO8eKeS
wKv5pTWdEorvTit5I/YfsWLSug4Jxvah78WKvn/ReVZmuwRNcd4qmw9hrd7e
0qNdAgrTMVbU26vsfF2bBMPb5om7hD+CUpUD2yXYv+kT/kSwURl5rl2CLG7b
9cHCv5O/tuzrkJDVVFVgEHqGXuo40ynBsKn1+iwRd/znzuddEvS1K45N9iMo
C/7IG4Tt6bW3Pf0Ie8zeL4+AMNa4r77gS9i0mqQhDkT1Dm/zp75E/n5V1BbB
c+/0qfMhsm79PuuSg5j7E6bPEP8LRmTEVgreUaItUxL2X/4sP+xAWH3VtTol
oVfok6c5EPbZY4O/UBDFy+obT4LIesdkbvcmrHl/qW8Q+nXpri73JrBwyqa3
uiTY/3t3QR9vorqof85tUf+d+l2n5IRx/XGL+Y0Em0fXvDWCVZaFra8l6N9N
/Sxe9OmyFa6LXkrAyODGRDnBYYqZbc8k4FVVdrqcsPRe4TPzqQRDcNJPVjlh
Vb5vfa9JguWMNkV8zzKmwl5UL8Hg5lyywJvg4z5efzyUYLzrduCmYJdtExpr
JRh/O/VwgvDLH7Hh52sk8IMzvxUKHpI2fkmNBGNmp5NMSXBdYt7jGgmyNeaY
WOGfGKc6eZ0ES9/I3XuEf45qCioeSjC8Klx0SeSnDhjb8UiCJSDy50qR/9xl
07xGCbbkWQ/OCf7+N8P9Jgn5HUfTtgq/ze9cNeqJBPsv2Q+niPiblZc0dglZ
w5r31yqI6hlftzbaJeQnPzgaryDQuiht3jMJpqf17XeF/sm3nNY8k2APC4ue
LOq7E3Yx5JkE4/r8YYfkou9FDVkn9ht8TuYh9HsY0XzpiQSL/DOzxYvg9qSE
c00S6J+S2iXmes641y4NEorb/paUJbiivvBknQSD7909YwQPq+rVcV8CU15P
guDOE7ccKiXYNyz2rOtPYELSuxd+lmBo3mL8H4vH8tP/vz35f2b7sc0=
         "]], InsetBox[
         TagBox[
          StyleBox[
           TagBox["g",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {4.64794654332688, 6.7498562220116165}, 
         ImageScaled[{0, 1}]], 
        LineBox[{{19.99999999999991, 10.}, {9.000000000000089, 10.}}], 
        PolygonBox[{{15.1, 10.}, {13.9, 10.4}, {13.9, 9.6}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["u",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {14.5, 10.9452}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
        {PointSize[0.04], 
         {Thickness[0.015], LineBox[{{8.5, 9.5}, {9.5, 10.5}}], 
          LineBox[{{8.5, 10.5}, {9.5, 9.5}}]}}, InsetBox[
         TagBox[
          StyleBox[
           TagBox["1",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->11.729454545454546`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           11.729454545454546`]& ], {10., -0.5}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
       "\"adbd/cd/0.m\"",
       TooltipStyle->"TextStyling"],
      Annotation[#, "adbd/cd/0.m", "Tooltip"]& ],
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}],
   AspectRatio->NCache[
     Rational[1, 4], 0.25],
   ImageSize->{512, 128},
   PlotRange->{{0, 88}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"a031d07b-b37c-4aa8-a22d-ec5a8140f5c5"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Master integrals", "Section",ExpressionUUID->"949d44ff-f8b4-43c5-9d68-75c1928d2272"],

Cell["The only required masters are 1-loop tadpoles", "Text",ExpressionUUID->"07215ec9-2677-4f27-8ed5-5aa8e4257eef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoleMaster", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$FeynCalcDirectory", ",", "\"\<Examples\>\"", 
       ",", "\"\<MasterIntegrals\>\"", ",", "\"\<Tadpoles\>\"", 
       ",", "\"\<tad1LxFx1x1xxEp999x.m\>\""}], "}"}], "]"}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[38]:=",ExpressionUUID->"98110b41-d4f3-4833-8d1d-7e1042092720"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tadpoleMaster1", "=", 
   RowBox[{
    RowBox[{"tadpoleMaster", "/.", 
     RowBox[{"m1", "->", "mq"}]}], "/.", 
    RowBox[{"tad1LxFx1x1xxEp999x", "->", "\"\<tad1Lv1\>\""}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"tadpoleMaster2", "=", 
   RowBox[{
    RowBox[{"tadpoleMaster", "/.", 
     RowBox[{"m1", "->", "mxt"}]}], "/.", 
    RowBox[{"tad1LxFx1x1xxEp999x", "->", "\"\<tad1Lv2\>\""}]}]}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[39]:=",ExpressionUUID->"246c117f-c2b3-4a51-90f0-cfecd8a12cb9"],

Cell[CellGroupData[{

Cell[BoxData["tadpoleMaster1"], "Code",
 InitializationCell->False,
 CellLabel->"In[41]:=",ExpressionUUID->"82c16d83-4547-43a7-bdb8-f94a5d6bec41"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
      FormBox["1",
       TraditionalForm], ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         TagBox["\[DoubledGamma]",
          Function[{}, EulerGamma]], " ", "ep"}]]}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["mq", "2"], ")"}], 
       RowBox[{"1", "-", "ep"}]], " ", 
      TemplateBox[{
        RowBox[{"ep", "-", "1"}]},
       "Gamma"]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"FCTopology", "(", 
      RowBox[{"\<\"tad1Lv1\"\>", ",", 
       RowBox[{"{", 
        FormBox[
         FractionBox["1", 
          TemplateBox[{"\"(\"", 
            SuperscriptBox[
             FormBox[
              FormBox["k1", TraditionalForm], TraditionalForm], 2], 
            RowBox[{"-", 
              SuperscriptBox["mq", "2"]}], "\"+\"", 
            RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
           "RowDefault"]],
         TraditionalForm], "}"}], ",", 
       RowBox[{"{", "k1", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], ")"}], "}"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[41]=",ExpressionUUID->"7b1cfadd-03ce-4365-8567-f1d0a982c5ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["tadpoleMaster2"], "Code",
 InitializationCell->False,
 CellLabel->"In[42]:=",ExpressionUUID->"65554288-981b-4405-9c3b-d52c53a90b78"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
      FormBox["1",
       TraditionalForm], ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         TagBox["\[DoubledGamma]",
          Function[{}, EulerGamma]], " ", "ep"}]]}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["mxt", "2"], ")"}], 
       RowBox[{"1", "-", "ep"}]], " ", 
      TemplateBox[{
        RowBox[{"ep", "-", "1"}]},
       "Gamma"]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"FCTopology", "(", 
      RowBox[{"\<\"tad1Lv2\"\>", ",", 
       RowBox[{"{", 
        FormBox[
         FractionBox["1", 
          TemplateBox[{"\"(\"", 
            SuperscriptBox[
             FormBox[
              FormBox["k1", TraditionalForm], TraditionalForm], 2], 
            RowBox[{"-", 
              SuperscriptBox["mxt", "2"]}], "\"+\"", 
            RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
           "RowDefault"]],
         TraditionalForm], "}"}], ",", 
       RowBox[{"{", "k1", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], ")"}], "}"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[42]=",ExpressionUUID->"083b70eb-c08f-409d-b83a-e88151e075a5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Obtain the amplitudes", "Section",ExpressionUUID->"f7a134c4-7faf-4d65-9026-6d30aa79ba0f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "quarkSE$RawAmp", ",", "gluonSE$RawAmp", ",", "ghostSE$RawAmp", ",", 
     "quarkSECT$RawAmp", ",", "gluonSECT$RawAmp", ",", "ghostSECT$RawAmp"}], 
    "}"}], " ", "=", " ", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"FCFAConvert", "[", 
      RowBox[{
       RowBox[{"CreateFeynAmp", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Truncated", "->", "True"}], ",", "\n", "\t", 
         RowBox[{"GaugeRules", "->", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"PreFactor", "->", "1"}]}], "]"}], ",", "\n", "\t", 
       RowBox[{"IncomingMomenta", "->", 
        RowBox[{"{", "p", "}"}]}], ",", " ", 
       RowBox[{"OutgoingMomenta", "->", 
        RowBox[{"{", "p", "}"}]}], ",", "\n", "\t", 
       RowBox[{"LorentzIndexNames", "->", 
        RowBox[{"{", 
         RowBox[{"mu", ",", "nu"}], "}"}]}], ",", " ", 
       RowBox[{"DropSumOver", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"LoopMomenta", "->", 
        RowBox[{"{", "k", "}"}]}], ",", " ", 
       RowBox[{"UndoChiralSplittings", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"ChangeDimension", "->", "D"}], ",", " ", 
       RowBox[{"SMP", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"FinalSubstitutions", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"SMP", "[", "\"\<m_u\>\"", "]"}], "->", "mq"}], ",", 
          RowBox[{
           RowBox[{"SMP", "[", "\"\<g_s\>\"", "]"}], "->", 
           RowBox[{"4", " ", "Pi", " ", 
            RowBox[{"Sqrt", "[", "as4", "]"}]}]}]}], "}"}]}]}], "]"}], "&"}], 
    "/@", 
    RowBox[{"{", "\n", "\t", 
     RowBox[{
     "diagQuarkSE", ",", "diagGluonSE", ",", "diagGhostSE", ",", 
      "diagQuarkSECT", ",", "diagGluonSECT", ",", "diagGhostSECT"}], 
     "}"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[47]:=",ExpressionUUID->"decd6858-9bef-4f56-a7ef-a5825726d40b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"quarkGluonVTX$RawAmp", ",", "quarkGluonVTXCT$RawAmp"}], "}"}], 
   " ", "=", " ", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"FCFAConvert", "[", 
      RowBox[{
       RowBox[{"CreateFeynAmp", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Truncated", "->", "True"}], ",", "\n", "\t", 
         RowBox[{"GaugeRules", "->", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"PreFactor", "->", "1"}]}], "]"}], ",", "\n", "\t", 
       RowBox[{"IncomingMomenta", "->", 
        RowBox[{"{", 
         RowBox[{"p1", ",", "p2"}], "}"}]}], ",", " ", 
       RowBox[{"OutgoingMomenta", "->", 
        RowBox[{"{", "q", "}"}]}], ",", "\n", "\t", 
       RowBox[{"LorentzIndexNames", "->", 
        RowBox[{"{", 
         RowBox[{"mu", ",", "nu"}], "}"}]}], ",", " ", 
       RowBox[{"DropSumOver", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"LoopMomenta", "->", 
        RowBox[{"{", "k", "}"}]}], ",", " ", 
       RowBox[{"UndoChiralSplittings", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"ChangeDimension", "->", "D"}], ",", " ", 
       RowBox[{"SMP", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"FinalSubstitutions", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"SMP", "[", "\"\<m_u\>\"", "]"}], "->", "mq"}], ",", 
          RowBox[{
           RowBox[{"SMP", "[", "\"\<g_s\>\"", "]"}], "->", 
           RowBox[{"4", " ", "Pi", " ", 
            RowBox[{"Sqrt", "[", "as4", "]"}]}]}]}], "}"}]}]}], "]"}], "&"}], 
    "/@", 
    RowBox[{"{", "\n", "\t", 
     RowBox[{"diagquarkGluonVTX", ",", "diagquarkGluonVTXCT"}], "\n", "\t", 
     "}"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[48]:=",ExpressionUUID->"23054a40-0707-44c1-8de2-00e5e2fb2a45"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate the amplitudes", "Section",ExpressionUUID->"2f276e43-11e0-4114-b639-4ed7da1f7d6d"],

Cell["\<\
Infrared rearrangement works both for massive and massless quarks. However, \
in both cases we get different renormalization constants for the \"gluon mass\
\". This is why both calculations are needed if we want to reuse these \
results at higher loops orders.\
\>", "Text",ExpressionUUID->"cb813496-a14d-41f4-ae2a-c0683417c223"],

Cell[CellGroupData[{

Cell["Quark self-energy", "Subsection",ExpressionUUID->"3fef26fa-d44e-4dee-b834-805e694f17a1"],

Cell["\<\
The 1-loop quark self-energy has superficial degree of divergence equal to 1\
\>", "Text",ExpressionUUID->"7f8f28f9-6998-401b-a96c-6d8e4b7b08ea"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"divDegree", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aux1", "=", 
   RowBox[{"FCLoopGetFeynAmpDenominators", "[", 
    RowBox[{"quarkSE$RawAmp", ",", 
     RowBox[{"{", "k", "}"}], ",", "denHead", ",", 
     RowBox[{"Momentum", "->", 
      RowBox[{"{", "p", "}"}]}], ",", 
     RowBox[{"\"\<Massless\>\"", "->", "True"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"aux2", "=", 
  RowBox[{"FCLoopAddAuxiliaryMass", "[", 
   RowBox[{
    RowBox[{"aux1", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"-", 
     RowBox[{"mxt", "^", "2"}]}], ",", "0", ",", 
    RowBox[{"Head", "->", "denHead"}]}], "]"}]}]}], "Input",
 CellLabel->"In[49]:=",ExpressionUUID->"867ab593-45ce-45af-a24c-6eb266dadeea"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"denHead", "(", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm], ")"}], "\[Rule]", 
    FormBox[
     FractionBox["1", 
      TemplateBox[{"\"(\"", 
        RowBox[{
          SuperscriptBox[
           RowBox[{
             FormBox["\"(\"", TraditionalForm], 
             FormBox[
              FormBox[
               RowBox[{
                 FormBox["k", TraditionalForm], "-", 
                 FormBox["p", TraditionalForm]}], TraditionalForm], 
              TraditionalForm], 
             FormBox["\")\"", TraditionalForm]}], 2]}], 
        RowBox[{"-", 
          SuperscriptBox["mxt", "2"]}], "\"+\"", 
        RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
       "RowDefault"]],
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[52]=",ExpressionUUID->"0d4ac7e5-e545-4ca6-a294-49becbfa9cab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quarkSE$StrName", "=", 
  RowBox[{"StringReplace", "[", 
   RowBox[{
    RowBox[{"ToString", "[", 
     RowBox[{"Hold", "[", "quarkSE$Amp", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\"\<Hold[\>\"", "->", "\"\<\>\""}], ",", 
      RowBox[{"\"\<]\>\"", "->", "\"\<\>\""}]}], "}"}]}], "]"}]}]], "Input",
 CellLabel->"In[53]:=",ExpressionUUID->"d2e36a60-8a00-421e-83b4-8ae3dae9683d"],

Cell[BoxData[
 FormBox["\<\"quarkSE$Amp\"\>", TraditionalForm]], "Output",
 CellLabel->"Out[53]=",ExpressionUUID->"cda626fe-d531-4132-b20f-d157db8fc382"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSE$Amp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"aux1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/.", "aux2"}], ")"}], "//", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{"#", ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
      "\n", 
      RowBox[{
       RowBox[{"SUNSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"DiracSimplify", "[", 
       RowBox[{"#", ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Input",
 CellLabel->"In[54]:=",ExpressionUUID->"49494a45-6a76-4e0d-924b-1e0434f09563"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.182218`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[54]=",ExpressionUUID->"82413d3f-990d-4062-8ec2-f11b1185c904"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSE$Amp1", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{"quarkSE$Amp", ",", "p", ",", 
      RowBox[{"IsolateNames", "->", "KK"}]}], "]"}]}], ";"}], "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSE$Amp2", "=", 
    RowBox[{"FourSeries", "[", 
     RowBox[{"quarkSE$Amp1", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "0", ",", "divDegree"}], "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSE$Amp3", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"FRH", "[", "quarkSE$Amp2", "]"}], ",", "FeynAmpDenominator", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[55]:=",ExpressionUUID->"402d2ce1-85af-4050-a083-0e805f55b5f9"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.047129`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[55]=",ExpressionUUID->"34f6ae89-9f3c-425e-8ae7-90b593415d48"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.080969`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[56]=",ExpressionUUID->"639d4998-7880-4890-80dd-b864c9012a21"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.063418`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[57]=",ExpressionUUID->"72ef5253-9b63-4b00-89df-4af5db986a20"]
}, Open  ]],

Cell["\<\
The rest of the calculation follows the standard multiloop template\
\>", "Text",ExpressionUUID->"f53b1caa-fe12-4c55-8cce-362053330122"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", "p", "]"}], "=", "pp"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[58]:=",ExpressionUUID->"43599157-d3ba-48d9-a885-d6f9d90a4f46"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"quarkSE$Amp4", ",", "quarkSE$Topos"}], "}"}], "=", 
   RowBox[{"FCLoopFindTopologies", "[", 
    RowBox[{"quarkSE$Amp3", ",", 
     RowBox[{"{", "k", "}"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}], ",", "\n", 
     RowBox[{"FCLoopBasisOverdeterminedQ", "->", "True"}], ",", 
     RowBox[{"FinalSubstitutions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Hold", "[", "SPD", "]"}], "[", "p", "]"}], "->", "pp"}], 
       "}"}]}], ",", 
     RowBox[{"Names", "->", "quarkSEtopo"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[60]:=",ExpressionUUID->"003a944d-6307-4ea0-b4e2-61a50405fe49"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the initial candidate \
topologies: \"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the initial candidate topologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[60]:=",ExpressionUUID->"0733042d-e525-4d7d-8cd7-d1cf72cd35e1"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified unique \
topologies: \"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified unique topologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[60]:=",ExpressionUUID->"438f0a52-f0c8-4c0e-81fa-72a0833bd6f3"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the preferred topologies \
among the unique topologies: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the preferred topologies among the unique \
topologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[60]:=",ExpressionUUID->"635ef417-fa4e-4afa-a58e-31f48691e190"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified subtopologies: \
\"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified subtopologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[60]:=",ExpressionUUID->"79cbc81b-6d03-4a60-be43-eb9db7077efe"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of found topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of found topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[60]:=",ExpressionUUID->"93d4c92b-7e36-42f4-b072-e5288eaee539"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSE$Amp5", "=", 
    RowBox[{"FCLoopTensorReduce", "[", 
     RowBox[{"quarkSE$Amp4", ",", "quarkSE$Topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[61]:=",ExpressionUUID->"54a9ea22-0847-4865-8786-9a30f16a2988"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.403859`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[61]=",ExpressionUUID->"ae150718-7bf1-4dd8-bd65-ecbd2a083887"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"quarkSE$Amp6", ",", "quarkSE$Topos2"}], "}"}], "=", 
   RowBox[{"FCLoopRewriteOverdeterminedTopologies", "[", 
    RowBox[{"quarkSE$Amp5", ",", "quarkSE$Topos"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[62]:=",ExpressionUUID->"5216bb0f-3d10-4ed7-bb63-58b063c08859"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1", "\[InvisibleSpace]", 
    StyleBox["\<\" overdetermined topologies.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1, 
    Style[" overdetermined topologies.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"e5d258da-2590-4fa6-97ca-729e156af7a2"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Generated \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "9", "\[InvisibleSpace]", 
    StyleBox["\<\" new topologies through partial fractioning.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Generated ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 9, 
    Style[" new topologies through partial fractioning.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"0ff3f5b8-9b3a-4aea-8d84-5ad367cc170b"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "2"}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Final number of topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"5bf60c01-c9d5-49af-920c-41f286df634e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quarkSE$SubTopos", "=", 
  RowBox[{"FCLoopFindSubtopologies", "[", 
   RowBox[{"quarkSE$Topos2", ",", 
    RowBox[{"Flatten", "->", "True"}], ",", 
    RowBox[{"Remove", "->", "True"}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[63]:=",ExpressionUUID->"ae31aeac-b0b4-44f3-b9b9-5e596f97e960"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[63]=",ExpressionUUID->"1c9f6304-fbae-431f-a695-c579fb484218"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"quarkSE$TopoMappings", ",", "quarkSE$FinalTopos"}], "}"}], "=", 
   RowBox[{"FCLoopFindTopologyMappings", "[", 
    RowBox[{"quarkSE$Topos2", ",", 
     RowBox[{"PreferredTopologies", "->", "quarkSE$SubTopos"}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[64]:=",ExpressionUUID->"358ab2b3-6941-45b1-899d-729c48bc0c46"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "0", "\[InvisibleSpace]", 
    StyleBox["\<\" mapping relations \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 0, 
    Style[" mapping relations ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"07d02b76-1102-417f-b673-1cca5bbad74b"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of independent topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "2"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of independent topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"f79f514f-3b7d-46f7-b860-c68fa3dfcf60"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarkSE$AmpGLI", "=", 
   RowBox[{"FCLoopApplyTopologyMappings", "[", 
    RowBox[{"quarkSE$Amp6", ",", 
     RowBox[{"{", 
      RowBox[{"quarkSE$TopoMappings", ",", "quarkSE$FinalTopos"}], "}"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[65]:=",ExpressionUUID->"6e191afb-58d3-440e-b0e4-ad9009881c0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarkSE$GLIs", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"quarkSE$AmpGLI", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[66]:=",ExpressionUUID->"65151a57-11c3-49b5-acd5-32bc093e876f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"quarkSE$dir", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"$TemporaryDirectory", ",", 
      RowBox[{"\"\<Reduction-\>\"", "<>", "quarkSE$StrName", 
       "<>", "\"\<-1L\>\""}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"CreateDirectory", "[", "quarkSE$dir", "]"}], "]"}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[67]:=",ExpressionUUID->"0ec190ce-c3c9-48b1-a14b-39eb694ab001"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraCreateJobFile", "[", 
  RowBox[{
  "quarkSE$FinalTopos", ",", " ", "quarkSE$GLIs", ",", " ", "quarkSE$dir"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[69]:=",ExpressionUUID->"9002eac9-644c-47ef-9ab1-c25c63421358"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"/tmp/Reduction-quarkSE$Amp-1L/fcPFRTopology1/job.yaml\"\>", 
    ",", "\<\"/tmp/Reduction-quarkSE$Amp-1L/fcPFRTopology2/job.yaml\"\>"}], 
   "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[69]=",ExpressionUUID->"bf078edb-6be3-4713-88d9-173d2b575aba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"KiraCreateIntegralFile", "[", 
  RowBox[{
  "quarkSE$GLIs", ",", " ", "quarkSE$FinalTopos", ",", " ", "quarkSE$dir"}], 
  "]"}], "\n", 
 RowBox[{"KiraCreateConfigFiles", "[", 
  RowBox[{
  "quarkSE$FinalTopos", ",", " ", "quarkSE$GLIs", ",", " ", "quarkSE$dir", ",",
    " ", "\n", " ", 
   RowBox[{"KiraMassDimensions", " ", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"pp", " ", "->", " ", "2"}], ",", 
      RowBox[{"mq", "->", "1"}], ",", 
      RowBox[{"mxt", "->", "1"}]}], "}"}]}]}], "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[70]:=",ExpressionUUID->"6b8a2990-04fc-42c4-b5f4-2f923ede8e33"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "3"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 3],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"c562c1f9-729c-41f5-9cb8-bfa8310baf4e"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "5"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 5],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"2ad74ad3-e37d-4cec-ac3b-d390c70cdf91"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"/tmp/Reduction-quarkSE$Amp-1L/fcPFRTopology1/\
KiraLoopIntegrals\"\>", 
    ",", "\<\"/tmp/Reduction-quarkSE$Amp-1L/fcPFRTopology2/KiraLoopIntegrals\"\
\>"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[70]=",ExpressionUUID->"5e10a6b8-8ec7-4d67-9bab-00801bca8445"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"/tmp/Reduction-quarkSE$Amp-1L/fcPFRTopology1/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-quarkSE$Amp-1L/fcPFRTopology1/config/kinematics.yaml\"\>"},
     {"\<\"/tmp/Reduction-quarkSE$Amp-1L/fcPFRTopology2/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-quarkSE$Amp-1L/fcPFRTopology2/config/kinematics.yaml\"\>"}\

    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[71]=",ExpressionUUID->"f457635e-866c-4ae6-81be-90d04eb7c9de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraRunReduction", "[", 
  RowBox[{
  "quarkSE$dir", ",", " ", "quarkSE$FinalTopos", ",", " ", "\n", " ", 
   RowBox[{"KiraBinaryPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<.local\>\"", ",", " ", "\"\<bin\>\"", ",",
        " ", "\"\<kira\>\""}], "}"}], "]"}]}], ",", "\n", " ", 
   RowBox[{"KiraFermatPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<bin\>\"", ",", " ", "\"\<ferl64\>\"", ",",
        " ", "\"\<fer64\>\""}], "}"}], "]"}]}]}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[72]:=",ExpressionUUID->"eb47dd5c-41f5-4945-a4e4-51f749dfa8d7"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"True", ",", "True"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[72]=",ExpressionUUID->"f88f9db6-80d6-493e-afa3-82623f71c258"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarkSE$ReductionTables", "=", 
   RowBox[{
    RowBox[{"KiraImportResults", "[", 
     RowBox[{"quarkSE$FinalTopos", ",", " ", "quarkSE$dir"}], "]"}], "//", 
    "Flatten"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[73]:=",ExpressionUUID->"59c9b850-0fa9-4a04-be06-d7b0406b1d7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarkSE$resPreFinal", "=", 
   RowBox[{"Collect2", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"quarkSE$AmpGLI", "/.", 
        RowBox[{"Dispatch", "[", "quarkSE$ReductionTables", "]"}]}], "]"}], "//",
       "FeynAmpDenominatorExplicit"}], ",", "GLI", ",", "\n", "GaugeXi", ",", 
     "flagCheck", ",", "D", ",", "DiracGamma", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[74]:=",ExpressionUUID->"72286503-684a-40b4-a5a4-a64eeab20cbe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarkSE$masters", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"quarkSE$resPreFinal", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[75]:=",ExpressionUUID->"a34f2b95-f31b-43b6-9b3b-042b55a3f704"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quarkSE$MIMappings", "=", 
  RowBox[{"FCLoopFindIntegralMappings", "[", 
   RowBox[{"quarkSE$masters", ",", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"tadpoleMaster1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"tadpoleMaster2", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", "\n", "quarkSE$FinalTopos"}], 
     "]"}], ",", 
    RowBox[{"PreferredIntegrals", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"tadpoleMaster1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"tadpoleMaster2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[76]:=",ExpressionUUID->"65a48a97-216a-4364-90c3-9a8891f03cf4"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology1\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology2\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}]}]},
     {
      RowBox[{
       SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
       FormBox["1",
        TraditionalForm], ")"}], 
      RowBox[{
       SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
       FormBox["1",
        TraditionalForm], ")"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[76]=",ExpressionUUID->"3aeeac3d-8494-4433-a594-42456344d4f0"]
}, Open  ]],

Cell["\<\
Our master integrals are calculated using the standard multiloop \
normalization. To convert it back to the textbook normalization we need to \
multiply by I*(4 Pi)^(ep-2)\
\>", "Text",ExpressionUUID->"4c9b4894-60bf-496f-bcc4-fd8003c39a0c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quarkSE$resFinal", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Collect2", "[", 
           RowBox[{"quarkSE$resPreFinal", ",", "D", ",", "GLI", ",", 
            RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
          RowBox[{
           RowBox[{"FCReplaceD", "[", 
            RowBox[{"#", ",", 
             RowBox[{"D", "->", 
              RowBox[{"4", "-", 
               RowBox[{"2", "ep"}]}]}]}], "]"}], "&"}]}], "//", "\n", 
         RowBox[{
          RowBox[{"ReplaceAll", "[", 
           RowBox[{"#", ",", 
            RowBox[{"quarkSE$MIMappings", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}]}], "//", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"tadpoleMaster1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"tadpoleMaster2", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//",
        "\n", 
       RowBox[{
        RowBox[{"Collect2", "[", 
         RowBox[{"#", ",", "ep", ",", 
          RowBox[{"IsolateNames", "->", "KK2"}]}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"I", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "*", "Pi"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "+", " ", "ep"}], ")"}]}]}], ")"}], " ",
           "#"}], ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}], "//",
     "FRH"}], "//", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{"#", ",", "DiracGamma"}], "]"}], "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[77]:=",ExpressionUUID->"1c7601b6-6138-45f9-8cb3-b51541eab135"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "as4", " ", 
     SubscriptBox["C", "F"], " ", 
     SubscriptBox["\[Xi]", 
      FormBox["\<\"G\"\>",
       TraditionalForm]], " ", 
     SubscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Col1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Col2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}]}], "ep"], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "as4", " ", "mq", " ", 
     SubscriptBox["C", "F"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox["\<\"G\"\>",
         TraditionalForm]], "+", "3"}], ")"}], " ", 
     SubscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Col1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Col2",
         TraditionalForm],
        TraditionalForm]}]]}], "ep"]}], TraditionalForm]], "Output",
 CellLabel->"Out[77]=",ExpressionUUID->"7ff7d8f1-9157-469a-a10a-96a62b08e4a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quarkSE$RenConstants", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"quarkSE$resFinal", "+", 
          RowBox[{"Total", "[", "quarkSECT$RawAmp", "]"}]}], ")"}], "//", 
        RowBox[{
         RowBox[{"ReplaceRepeated", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", "\n", "\t", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
             RowBox[{"1", "+", 
              RowBox[{"alpha", " ", "as4", " ", 
               RowBox[{"rc", "[", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"\"\<del\>\"", "<>", 
                   RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
                "]"}]}]}]}], "}"}]}], "]"}], "&"}]}], "//", "\n", "\t", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"alpha", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}]}], "//",
       "Normal"}], "//", "\n", "\t", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{"#", ",", 
        RowBox[{"alpha", "->", "1"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Collect2", "[", 
      RowBox[{"#", ",", "DiracGamma"}], "]"}], "&"}]}], "//", "\n", "\t", 
   RowBox[{
    RowBox[{"FCMatchSolve", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
       "ep", ",", "CF", ",", "DiracGamma", ",", "mq", ",", "mxt", ",", 
        "SUNDelta", ",", "SUNFDelta", ",", "GaugeXi", ",", "as4"}], "}"}]}], 
     "]"}], "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[78]:=",ExpressionUUID->"f8d77554-8725-4234-9dbe-845a454f0dec"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCMatchSolve: Solving for: \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rc", "(", 
       RowBox[{"delZm", ",", "1"}], ")"}], ",", 
      RowBox[{"rc", "(", 
       RowBox[{"delZpsi", ",", "1"}], ")"}]}], "}"}]}],
   SequenceForm["FCMatchSolve: Solving for: ", {
     $CellContext`rc[$CellContext`delZm, 1], 
     $CellContext`rc[$CellContext`delZpsi, 1]}],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[78]:=",ExpressionUUID->"ff53b7cd-67d0-4a24-b03f-3b8f19f59081"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"FCMatchSolve: A solution exists.\"\>",
   StripOnInput->False,
   LineColor->RGBColor[0., 0.44999999999999996`, 0.],
   FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
   FontWeight->Bold,
   FontColor->RGBColor[0., 0.44999999999999996`, 0.]], 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[78]:=",ExpressionUUID->"540d93f9-6ea7-4a07-9d10-2f5e96d8d65b"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"rc", "(", 
      RowBox[{"delZm", ",", "1"}], ")"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        SubscriptBox["C", "F"]}], "ep"]}]}], ",", 
    RowBox[{
     RowBox[{"rc", "(", 
      RowBox[{"delZpsi", ",", "1"}], ")"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "ep"]}]}]}], "}"}], TraditionalForm]], "Output",\

 CellLabel->"Out[78]=",ExpressionUUID->"f9e2d240-3a7f-4bf5-a2b3-049c7b81148e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Gluon self-energy", "Subsection",ExpressionUUID->"8a6760d5-c872-450b-9e4b-5d8dcd724934"],

Cell["\<\
The 1-loop gluon self-energy has superficial degree of divergence equal to 2. \
We also add the number of flavors by hand by multiplying the corresponding \
diagrams with Nf.\
\>", "Text",ExpressionUUID->"2444a410-6e06-4353-b97d-fcf6476186fd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"gluonSE$RawAmp2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gluonSE$RawAmp", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"Nf", " ", 
      RowBox[{"gluonSE$RawAmp", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"gluonSE$RawAmp", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", 
     RowBox[{"gluonSE$RawAmp", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"divDegree", "=", "2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aux1", "=", 
   RowBox[{"FCLoopGetFeynAmpDenominators", "[", 
    RowBox[{"gluonSE$RawAmp2", ",", 
     RowBox[{"{", "k", "}"}], ",", "denHead", ",", 
     RowBox[{"Momentum", "->", 
      RowBox[{"{", "p", "}"}]}], ",", 
     RowBox[{"\"\<Massless\>\"", "->", "True"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"aux2", "=", 
  RowBox[{"FCLoopAddAuxiliaryMass", "[", 
   RowBox[{
    RowBox[{"aux1", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"-", 
     RowBox[{"mxt", "^", "2"}]}], ",", "0", ",", 
    RowBox[{"Head", "->", "denHead"}]}], "]"}]}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[79]:=",ExpressionUUID->"8f9abbec-5e8d-41d9-b7fd-6dff1a029265"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          SuperscriptBox[
           FormBox[
            FormBox["k", TraditionalForm], TraditionalForm], 2], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         SuperscriptBox[
          FormBox[
           FormBox["k", TraditionalForm], TraditionalForm], 2], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], 
          RowBox[{"-", 
            SuperscriptBox["mq", "2"]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mq", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[83]=",ExpressionUUID->"765e585c-bb76-46fe-801c-a58fffb0ccbe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gluonSE$StrName", "=", 
  RowBox[{"StringReplace", "[", 
   RowBox[{
    RowBox[{"ToString", "[", 
     RowBox[{"Hold", "[", "gluonSE$Amp", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\"\<Hold[\>\"", "->", "\"\<\>\""}], ",", 
      RowBox[{"\"\<]\>\"", "->", "\"\<\>\""}]}], "}"}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[84]:=",ExpressionUUID->"bda5d545-5465-4d42-9593-b630b997d2a5"],

Cell[BoxData[
 FormBox["\<\"gluonSE$Amp\"\>", TraditionalForm]], "Output",
 CellLabel->"Out[84]=",ExpressionUUID->"060899dc-e1f7-49e0-a86d-feb5bcb51388"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSE$Amp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"aux1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/.", "aux2"}], ")"}], "//", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{"#", ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
      "\n", 
      RowBox[{
       RowBox[{"SUNSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"DiracSimplify", "[", 
       RowBox[{"#", ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[85]:=",ExpressionUUID->"8c0b63b4-13b2-48d1-8ce0-e1e15da8564e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.461958`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[85]=",ExpressionUUID->"38d8df42-2507-4dfd-b1d4-58369b8b1bd4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSE$Amp1", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{"gluonSE$Amp", ",", "p", ",", 
      RowBox[{"IsolateNames", "->", "KK"}]}], "]"}]}], ";"}], "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSE$Amp2", "=", 
    RowBox[{"FourSeries", "[", 
     RowBox[{"gluonSE$Amp1", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "0", ",", "divDegree"}], "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSE$Amp3", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"FRH", "[", "gluonSE$Amp2", "]"}], ",", "FeynAmpDenominator", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[86]:=",ExpressionUUID->"3fe3ebdc-7159-4211-ab5b-96227b8301c9"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.100545`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[86]=",ExpressionUUID->"a07fe76c-8eb8-4784-9328-6eaa7bf09a26"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.313542`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[87]=",ExpressionUUID->"38c08f5b-df72-4849-b2d8-4ff891e2e41e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.123865`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[88]=",ExpressionUUID->"8526c49b-9070-4bcc-b2d3-876707d46dbd"]
}, Open  ]],

Cell["\<\
The rest of the calculation follows the standard multiloop template\
\>", "Text",ExpressionUUID->"6f22cff8-45a8-4314-bfc0-234d841c4d39"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", "p", "]"}], "=", "pp"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[89]:=",ExpressionUUID->"af0e1638-d7c2-473a-a233-42cde814d4cc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"gluonSE$Amp4", ",", "gluonSE$Topos"}], "}"}], "=", 
   RowBox[{"FCLoopFindTopologies", "[", 
    RowBox[{"gluonSE$Amp3", ",", 
     RowBox[{"{", "k", "}"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}], ",", "\n", 
     RowBox[{"FCLoopBasisOverdeterminedQ", "->", "True"}], ",", 
     RowBox[{"FinalSubstitutions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Hold", "[", "SPD", "]"}], "[", "p", "]"}], "->", "pp"}], 
       "}"}]}], ",", 
     RowBox[{"Names", "->", "gluonSEtopo"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[91]:=",ExpressionUUID->"2873eccb-255b-4a4e-94ba-6581b03d426e"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the initial candidate \
topologies: \"\>", "\[InvisibleSpace]", "2"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the initial candidate topologies: ", 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"40f457a4-f385-4e62-a705-7ad145d0d6d9"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified unique \
topologies: \"\>", "\[InvisibleSpace]", "2"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified unique topologies: ", 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"09d3a1be-116f-49a8-84bb-4ca7f47908d7"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the preferred topologies \
among the unique topologies: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the preferred topologies among the unique \
topologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"8db8fd27-5d6c-4cae-8e40-73a39afc47fb"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified subtopologies: \
\"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified subtopologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"b326ec8c-1ac5-40e6-9478-f76f146ac423"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of found topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "2"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of found topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"8a9b5783-59cb-42db-98f8-8b340f2db8fb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSE$Amp5", "=", 
    RowBox[{"FCLoopTensorReduce", "[", 
     RowBox[{"gluonSE$Amp4", ",", "gluonSE$Topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[92]:=",ExpressionUUID->"b64678db-2103-4c6a-9089-3a060346e230"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.528143`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[92]=",ExpressionUUID->"482c24c4-a64b-4c45-878c-03fd8270df27"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"gluonSE$Amp6", ",", "gluonSE$Topos2"}], "}"}], "=", 
   RowBox[{"FCLoopRewriteOverdeterminedTopologies", "[", 
    RowBox[{"gluonSE$Amp5", ",", "gluonSE$Topos"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[93]:=",ExpressionUUID->"cf4cca5a-cb60-4a0b-8fc9-85a7be4def6a"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteIncompleteTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"No overdetermined topologies detected.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteIncompleteTopologies: ", 
    Style["No overdetermined topologies detected.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[93]:=",ExpressionUUID->"c761dafe-eba1-48a3-a7d0-1d9d539e6471"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gluonSE$SubTopos", "=", 
  RowBox[{"FCLoopFindSubtopologies", "[", 
   RowBox[{"gluonSE$Topos2", ",", 
    RowBox[{"Flatten", "->", "True"}], ",", 
    RowBox[{"Remove", "->", "True"}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[94]:=",ExpressionUUID->"149c9a7a-8ca0-485e-b224-cca00dbd2f20"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[94]=",ExpressionUUID->"1da2fc15-5dd5-459c-aaa3-c73401f484ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"gluonSE$TopoMappings", ",", "gluonSE$FinalTopos"}], "}"}], "=", 
   RowBox[{"FCLoopFindTopologyMappings", "[", 
    RowBox[{"gluonSE$Topos2", ",", 
     RowBox[{"PreferredTopologies", "->", "gluonSE$SubTopos"}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[95]:=",ExpressionUUID->"4329d903-801b-473e-ac8d-11eafc792209"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "0", "\[InvisibleSpace]", 
    StyleBox["\<\" mapping relations \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 0, 
    Style[" mapping relations ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[95]:=",ExpressionUUID->"c828e09f-fc12-44eb-a659-0495783a9bde"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of independent topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "2"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of independent topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[95]:=",ExpressionUUID->"a210afdf-7778-4133-8eec-994ec5513601"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gluonSE$AmpGLI", "=", 
   RowBox[{"FCLoopApplyTopologyMappings", "[", 
    RowBox[{"gluonSE$Amp6", ",", 
     RowBox[{"{", 
      RowBox[{"gluonSE$TopoMappings", ",", "gluonSE$FinalTopos"}], "}"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[96]:=",ExpressionUUID->"8340b291-243b-4dec-9c23-250a13344f18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gluonSE$GLIs", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"gluonSE$AmpGLI", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[97]:=",ExpressionUUID->"be4cab3b-7b9d-407b-abfa-6329141c3461"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gluonSE$dir", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"$TemporaryDirectory", ",", 
      RowBox[{"\"\<Reduction-\>\"", "<>", "gluonSE$StrName", 
       "<>", "\"\<-1L\>\""}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"CreateDirectory", "[", "gluonSE$dir", "]"}], "]"}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[98]:=",ExpressionUUID->"00d3ed44-62f0-4898-b0c4-b76038bc51f4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraCreateJobFile", "[", 
  RowBox[{
  "gluonSE$FinalTopos", ",", " ", "gluonSE$GLIs", ",", " ", "gluonSE$dir"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[100]:=",ExpressionUUID->"fed00de0-96b1-4c88-bf57-b04609a57b61"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"/tmp/Reduction-gluonSE$Amp-1L/gluonSEtopo1/job.yaml\"\>", 
    ",", "\<\"/tmp/Reduction-gluonSE$Amp-1L/gluonSEtopo2/job.yaml\"\>"}], 
   "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[100]=",ExpressionUUID->"f43c2f1f-c7e1-456b-8926-4f55cf0e895f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"KiraCreateIntegralFile", "[", 
  RowBox[{
  "gluonSE$GLIs", ",", " ", "gluonSE$FinalTopos", ",", " ", "gluonSE$dir"}], 
  "]"}], "\n", 
 RowBox[{"KiraCreateConfigFiles", "[", 
  RowBox[{
  "gluonSE$FinalTopos", ",", " ", "gluonSE$GLIs", ",", " ", "gluonSE$dir", ",",
    " ", "\n", " ", 
   RowBox[{"KiraMassDimensions", " ", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"pp", " ", "->", " ", "2"}], ",", 
      RowBox[{"mq", "->", "1"}], ",", 
      RowBox[{"mxt", "->", "1"}]}], "}"}]}]}], "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->
  "In[101]:=",ExpressionUUID->"8b0d0b37-5f51-492c-a4ae-69d71943e729"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "5"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 5],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[101]:=",ExpressionUUID->"d609145f-4a0d-4ed4-916d-16ea5c6daf53"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "4"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 4],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[101]:=",ExpressionUUID->"e836a868-7b16-482e-b335-4370170522c2"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"/tmp/Reduction-gluonSE$Amp-1L/gluonSEtopo1/KiraLoopIntegrals\"\
\>", ",", "\<\"/tmp/Reduction-gluonSE$Amp-1L/gluonSEtopo2/KiraLoopIntegrals\"\
\>"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[101]=",ExpressionUUID->"1bf0f69e-4088-44b8-ad19-c30f2f26f88a"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"/tmp/Reduction-gluonSE$Amp-1L/gluonSEtopo1/config/integralfamilies.\
yaml\"\>", \
"\<\"/tmp/Reduction-gluonSE$Amp-1L/gluonSEtopo1/config/kinematics.yaml\"\>"},
     {"\<\"/tmp/Reduction-gluonSE$Amp-1L/gluonSEtopo2/config/integralfamilies.\
yaml\"\>", \
"\<\"/tmp/Reduction-gluonSE$Amp-1L/gluonSEtopo2/config/kinematics.yaml\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[102]=",ExpressionUUID->"5ecfc461-56f8-4767-b44c-480ef9b9e68a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraRunReduction", "[", 
  RowBox[{
  "gluonSE$dir", ",", " ", "gluonSE$FinalTopos", ",", " ", "\n", " ", 
   RowBox[{"KiraBinaryPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<.local\>\"", ",", " ", "\"\<bin\>\"", ",",
        " ", "\"\<kira\>\""}], "}"}], "]"}]}], ",", "\n", " ", 
   RowBox[{"KiraFermatPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<bin\>\"", ",", " ", "\"\<ferl64\>\"", ",",
        " ", "\"\<fer64\>\""}], "}"}], "]"}]}]}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[103]:=",ExpressionUUID->"68154a6a-9cde-498e-bdff-cdd299cc147e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"True", ",", "True"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[103]=",ExpressionUUID->"44d691e8-c966-429b-b24a-28b62ea8b8d9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gluonSE$ReductionTables", "=", 
   RowBox[{
    RowBox[{"KiraImportResults", "[", 
     RowBox[{"gluonSE$FinalTopos", ",", " ", "gluonSE$dir"}], "]"}], "//", 
    "Flatten"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[104]:=",ExpressionUUID->"6aa64d79-9aaf-4853-ba88-cdfed9925703"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gluonSE$resPreFinal", "=", 
   RowBox[{"Collect2", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"gluonSE$AmpGLI", "/.", 
        RowBox[{"Dispatch", "[", "gluonSE$ReductionTables", "]"}]}], "]"}], "//",
       "FeynAmpDenominatorExplicit"}], ",", "GLI", ",", "\n", "GaugeXi", ",", 
     "flagCheck", ",", "D", ",", "DiracGamma", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[105]:=",ExpressionUUID->"bfad0cea-8527-4f86-95bb-d4d1b7fc1dc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gluonSE$masters", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"gluonSE$resPreFinal", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[106]:=",ExpressionUUID->"16f13012-ba19-4dce-85af-3eb1a2a403d2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gluonSE$MIMappings", "=", 
  RowBox[{"FCLoopFindIntegralMappings", "[", 
   RowBox[{"gluonSE$masters", ",", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"tadpoleMaster1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"tadpoleMaster2", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", "\n", "gluonSE$FinalTopos"}], 
     "]"}], ",", 
    RowBox[{"PreferredIntegrals", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"tadpoleMaster1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"tadpoleMaster2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[107]:=",ExpressionUUID->"44eca9a4-bfb4-456f-8ff0-334f4e2c221b"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "gluonSEtopo2"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "gluonSEtopo1"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}]}]},
     {
      RowBox[{
       SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
       FormBox["1",
        TraditionalForm], ")"}], 
      RowBox[{
       SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
       FormBox["1",
        TraditionalForm], ")"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[107]=",ExpressionUUID->"bd4e44ff-14df-47be-8e3b-8efa3c060ba0"]
}, Open  ]],

Cell["\<\
Our master integrals are calculated using the standard multiloop \
normalization. To convert it back to the textbook normalization we need to \
multiply by I*(4 Pi)^(ep-2)\
\>", "Text",ExpressionUUID->"9a9f1ec3-8967-43de-9dd5-795b5457aa0d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gluonSE$resFinal", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Collect2", "[", 
           RowBox[{"gluonSE$resPreFinal", ",", "D", ",", "GLI", ",", 
            RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
          RowBox[{
           RowBox[{"FCReplaceD", "[", 
            RowBox[{"#", ",", 
             RowBox[{"D", "->", 
              RowBox[{"4", "-", 
               RowBox[{"2", "ep"}]}]}]}], "]"}], "&"}]}], "//", "\n", 
         RowBox[{
          RowBox[{"ReplaceAll", "[", 
           RowBox[{"#", ",", 
            RowBox[{"gluonSE$MIMappings", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}]}], "//", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"tadpoleMaster1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"tadpoleMaster2", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//",
        "\n", 
       RowBox[{
        RowBox[{"Collect2", "[", 
         RowBox[{"#", ",", "ep", ",", 
          RowBox[{"IsolateNames", "->", "KK2"}]}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"I", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "*", "Pi"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "+", " ", "ep"}], ")"}]}]}], ")"}], " ",
           "#"}], ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}], "//",
     "FRH"}], "//", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{"#", ",", "DiracGamma"}], "]"}], "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[108]:=",ExpressionUUID->"1a05396a-62ac-44a3-8c3b-c1ff4e7d39db"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"12", " ", "ep"}]], 
    RowBox[{"\[ImaginaryI]", " ", "as4", " ", 
     SuperscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Glu1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Glu2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"9", " ", 
         SuperscriptBox["mxt", "2"], " ", 
         SubscriptBox["C", "A"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm]], " ", 
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]}]]}]}], "+", 
       RowBox[{"6", " ", "pp", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]], " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]]}], "-", 
       RowBox[{"6", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["mxt", "2"], " ", 
        SubscriptBox["C", "A"], " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]]}], "-", 
       RowBox[{"26", " ", "pp", " ", 
        SubscriptBox["C", "A"], " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]]}], "+", 
       RowBox[{"26", " ", 
        SubscriptBox["C", "A"], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]]}], "+", 
       RowBox[{"8", " ", "pp", " ", 
        SubscriptBox["N", "f"], " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]]}], "-", 
       RowBox[{"8", " ", 
        SubscriptBox["N", "f"], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]]}]}], ")"}]}]}]}], TraditionalForm]], "Output",
 CellLabel->
  "Out[108]=",ExpressionUUID->"a2cf8fab-feb3-48de-bd87-85a3b9ba7178"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gluonSE$RenConstants", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"gluonSE$resFinal", "+", 
          RowBox[{"Total", "[", "gluonSECT$RawAmp", "]"}]}], ")"}], "//", 
        RowBox[{
         RowBox[{"ReplaceRepeated", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", "\n", "\t", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
             RowBox[{"1", "+", 
              RowBox[{"alpha", " ", "as4", " ", 
               RowBox[{"rc", "[", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"\"\<del\>\"", "<>", 
                   RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
                "]"}]}]}]}], "}"}]}], "]"}], "&"}]}], "//", "\n", "\t", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"alpha", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}]}], "//",
       "Normal"}], "//", "\n", "\t", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{"#", ",", 
        RowBox[{"alpha", "->", "1"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Collect2", "[", 
      RowBox[{"#", ",", "DiracGamma", ",", "pp", ",", "Pair", ",", "mxt"}], 
      "]"}], "&"}]}], "//", "\n", "\t", 
   RowBox[{
    RowBox[{"FCMatchSolve", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
       "ep", ",", "CF", ",", "DiracGamma", ",", "mq", ",", "mxt", ",", 
        "SUNDelta", ",", "SUNFDelta", ",", "CA", ",", "GaugeXi", ",", "as4", ",",
         "Pair", ",", "pp", ",", "Nf"}], "}"}]}], "]"}], "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[109]:=",ExpressionUUID->"7d1182ac-978e-4995-afb7-2188cc27efdd"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCMatchSolve: Solving for: \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rc", "(", 
       RowBox[{"delZA", ",", "1"}], ")"}], ",", 
      RowBox[{"rc", "(", 
       RowBox[{"delZAmxt", ",", "1"}], ")"}], ",", 
      RowBox[{"rc", "(", 
       RowBox[{"delZxi", ",", "1"}], ")"}]}], "}"}]}],
   SequenceForm["FCMatchSolve: Solving for: ", {
     $CellContext`rc[$CellContext`delZA, 1], 
     $CellContext`rc[$CellContext`delZAmxt, 1], 
     $CellContext`rc[$CellContext`delZxi, 1]}],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"62b064e0-ad27-440d-b6e5-906af94011ad"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"FCMatchSolve: A solution exists.\"\>",
   StripOnInput->False,
   LineColor->RGBColor[0., 0.44999999999999996`, 0.],
   FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
   FontWeight->Bold,
   FontColor->RGBColor[0., 0.44999999999999996`, 0.]], 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"776c705a-d182-4062-9d38-d8fde07485a2"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"rc", "(", 
      RowBox[{"delZA", ",", "1"}], ")"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"3", " ", 
         SubscriptBox["C", "A"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm]]}]}], "+", 
       RowBox[{"13", " ", 
        SubscriptBox["C", "A"]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["N", "f"]}]}], 
      RowBox[{"6", " ", "ep"}]]}], ",", 
    RowBox[{
     RowBox[{"rc", "(", 
      RowBox[{"delZAmxt", ",", "1"}], ")"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SubscriptBox["C", "A"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SubscriptBox["\[Xi]", 
            FormBox["\<\"G\"\>",
             TraditionalForm]]}], "+", "1"}], ")"}]}], 
       RowBox[{"8", " ", "ep"}]]}]}], ",", 
    RowBox[{
     RowBox[{"rc", "(", 
      RowBox[{"delZxi", ",", "1"}], ")"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"3", " ", 
         SubscriptBox["C", "A"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm]]}]}], "+", 
       RowBox[{"13", " ", 
        SubscriptBox["C", "A"]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["N", "f"]}]}], 
      RowBox[{"6", " ", "ep"}]]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[109]=",ExpressionUUID->"b649db62-c589-4d87-bc9e-cb44626b6b79"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ghost self-energy", "Subsection",ExpressionUUID->"51e47dde-3fc0-4c11-b718-8f72af85cf84"],

Cell["\<\
The 1-loop ghost self-energy has superficial degree of divergence equal to 2\
\>", "Text",ExpressionUUID->"4843ec63-86e8-44a4-9b17-4641892b2a4c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"divDegree", "=", "2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aux1", "=", 
   RowBox[{"FCLoopGetFeynAmpDenominators", "[", 
    RowBox[{"ghostSE$RawAmp", ",", 
     RowBox[{"{", "k", "}"}], ",", "denHead", ",", 
     RowBox[{"Momentum", "->", 
      RowBox[{"{", "p", "}"}]}], ",", 
     RowBox[{"\"\<Massless\>\"", "->", "True"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"aux2", "=", 
  RowBox[{"FCLoopAddAuxiliaryMass", "[", 
   RowBox[{
    RowBox[{"aux1", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"-", 
     RowBox[{"mxt", "^", "2"}]}], ",", "0", ",", 
    RowBox[{"Head", "->", "denHead"}]}], "]"}]}]}], "Code",
 InitializationCell->False,
 CellLabel->
  "In[110]:=",ExpressionUUID->"d5208bee-0d8b-45a0-84c2-9ece66a5bd1c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          SuperscriptBox[
           FormBox[
            FormBox["k", TraditionalForm], TraditionalForm], 2], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         SuperscriptBox[
          FormBox[
           FormBox["k", TraditionalForm], TraditionalForm], 2], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[113]=",ExpressionUUID->"9ed127ba-1fbe-4ea3-a6f7-5f3c023e7e46"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ghostSE$StrName", "=", 
  RowBox[{"StringReplace", "[", 
   RowBox[{
    RowBox[{"ToString", "[", 
     RowBox[{"Hold", "[", "ghostSE$Amp", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\"\<Hold[\>\"", "->", "\"\<\>\""}], ",", 
      RowBox[{"\"\<]\>\"", "->", "\"\<\>\""}]}], "}"}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[114]:=",ExpressionUUID->"312e8866-2d90-42a7-bf11-e41ee68f0243"],

Cell[BoxData[
 FormBox["\<\"ghostSE$Amp\"\>", TraditionalForm]], "Output",
 CellLabel->
  "Out[114]=",ExpressionUUID->"e3c50e98-2e16-4ac3-a8f2-39f3c423f269"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSE$Amp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"aux1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/.", "aux2"}], ")"}], "//", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{"#", ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
      "\n", 
      RowBox[{
       RowBox[{"SUNSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"DiracSimplify", "[", 
       RowBox[{"#", ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[115]:=",ExpressionUUID->"0dc32853-fd33-49f4-a71d-4e9ce367d251"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.110433`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[115]=",ExpressionUUID->"1d739976-7ec0-4ba0-ba36-d1fb611dedc1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSE$Amp1", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{"ghostSE$Amp", ",", "p", ",", 
      RowBox[{"IsolateNames", "->", "KK"}]}], "]"}]}], ";"}], "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSE$Amp2", "=", 
    RowBox[{"FourSeries", "[", 
     RowBox[{"ghostSE$Amp1", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "0", ",", "divDegree"}], "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSE$Amp3", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"FRH", "[", "ghostSE$Amp2", "]"}], ",", "FeynAmpDenominator", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->
  "In[116]:=",ExpressionUUID->"4ba033cb-10dc-4af1-adcf-e5ddb0ab9817"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.015558`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[116]=",ExpressionUUID->"0321aaff-47e2-444a-93c0-ec3f6fb0a08d"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.113677`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[117]=",ExpressionUUID->"65b55e98-e079-47df-9289-9195b50ef753"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.059603`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[118]=",ExpressionUUID->"668c8bae-d44d-4141-b032-c0e7c0a8b851"]
}, Open  ]],

Cell["\<\
The rest of the calculation follows the standard multiloop template\
\>", "Text",ExpressionUUID->"92c5c932-71cf-4fb6-86ff-481155354faf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", "p", "]"}], "=", "pp"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->
  "In[119]:=",ExpressionUUID->"dcafb749-f755-4f0f-b929-54bffc69e6f2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ghostSE$Amp4", ",", "ghostSE$Topos"}], "}"}], "=", 
   RowBox[{"FCLoopFindTopologies", "[", 
    RowBox[{"ghostSE$Amp3", ",", 
     RowBox[{"{", "k", "}"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}], ",", "\n", 
     RowBox[{"FCLoopBasisOverdeterminedQ", "->", "True"}], ",", 
     RowBox[{"FinalSubstitutions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Hold", "[", "SPD", "]"}], "[", "p", "]"}], "->", "pp"}], 
       "}"}]}], ",", 
     RowBox[{"Names", "->", "ghostSEtopo"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[121]:=",ExpressionUUID->"49457d09-419b-439a-ba88-0affc83e4493"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the initial candidate \
topologies: \"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the initial candidate topologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[121]:=",ExpressionUUID->"4caf43f6-2f52-4b86-80ff-3a9e84c52cde"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified unique \
topologies: \"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified unique topologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[121]:=",ExpressionUUID->"ddf9823d-bc8b-4bfe-82e5-e68bf47f94de"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the preferred topologies \
among the unique topologies: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the preferred topologies among the unique \
topologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[121]:=",ExpressionUUID->"a9c93f4a-fe7c-40d9-88a6-f9ad30134a29"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified subtopologies: \
\"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified subtopologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[121]:=",ExpressionUUID->"48b8f068-dd37-43bc-b7ea-75a3c8f8dde6"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of found topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of found topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[121]:=",ExpressionUUID->"be69bdfe-03f7-4417-99a1-1d0fe4cfbc4a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSE$Amp5", "=", 
    RowBox[{"FCLoopTensorReduce", "[", 
     RowBox[{"ghostSE$Amp4", ",", "ghostSE$Topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[122]:=",ExpressionUUID->"f7651e22-3f3a-4e86-810f-ac8065fc0781"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.23904`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[122]=",ExpressionUUID->"23843e5c-51c4-4e37-a6a8-1410edf175b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ghostSE$Amp6", ",", "ghostSE$Topos2"}], "}"}], "=", 
   RowBox[{"FCLoopRewriteOverdeterminedTopologies", "[", 
    RowBox[{"ghostSE$Amp5", ",", "ghostSE$Topos"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[123]:=",ExpressionUUID->"1afdf286-6331-43ef-83ac-61b848fc92d6"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteIncompleteTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"No overdetermined topologies detected.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteIncompleteTopologies: ", 
    Style["No overdetermined topologies detected.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[123]:=",ExpressionUUID->"476738e6-55ce-4343-aed0-64bfba05e650"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ghostSE$SubTopos", "=", 
  RowBox[{"FCLoopFindSubtopologies", "[", 
   RowBox[{"ghostSE$Topos2", ",", 
    RowBox[{"Flatten", "->", "True"}], ",", 
    RowBox[{"Remove", "->", "True"}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[124]:=",ExpressionUUID->"7e08690b-41d4-4225-94e0-dfcdb23a6d6f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[124]=",ExpressionUUID->"10e51a29-9d0e-4b79-82d5-ac8b1ec5ae3c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ghostSE$TopoMappings", ",", "ghostSE$FinalTopos"}], "}"}], "=", 
   RowBox[{"FCLoopFindTopologyMappings", "[", 
    RowBox[{"ghostSE$Topos2", ",", 
     RowBox[{"PreferredTopologies", "->", "ghostSE$SubTopos"}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[125]:=",ExpressionUUID->"3bc2c348-b08e-4904-b07e-88321c4aa4ab"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "0", "\[InvisibleSpace]", 
    StyleBox["\<\" mapping relations \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 0, 
    Style[" mapping relations ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[125]:=",ExpressionUUID->"f7ba901c-9a0a-4853-b602-6d82fbb4a467"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of independent topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of independent topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[125]:=",ExpressionUUID->"c67a7749-ac0d-4f81-8968-5d52e66589f6"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ghostSE$AmpGLI", "=", 
   RowBox[{"FCLoopApplyTopologyMappings", "[", 
    RowBox[{"ghostSE$Amp6", ",", 
     RowBox[{"{", 
      RowBox[{"ghostSE$TopoMappings", ",", "ghostSE$FinalTopos"}], "}"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[126]:=",ExpressionUUID->"09e1b5c3-a3c0-450d-bddd-f4b34e2a26a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ghostSE$GLIs", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"ghostSE$AmpGLI", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[127]:=",ExpressionUUID->"c5e5d7e9-6948-4394-a91d-66481a02a043"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ghostSE$dir", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"$TemporaryDirectory", ",", 
      RowBox[{"\"\<Reduction-\>\"", "<>", "ghostSE$StrName", 
       "<>", "\"\<-1L\>\""}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"CreateDirectory", "[", "ghostSE$dir", "]"}], "]"}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->
  "In[128]:=",ExpressionUUID->"95ca3f6c-9523-4f70-8ed2-be12826c9d88"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraCreateJobFile", "[", 
  RowBox[{
  "ghostSE$FinalTopos", ",", " ", "ghostSE$GLIs", ",", " ", "ghostSE$dir"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[130]:=",ExpressionUUID->"c4903d6f-3d86-495b-8125-0c803c240488"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "{", "\<\"/tmp/Reduction-ghostSE$Amp-1L/ghostSEtopo1/job.yaml\"\>", "}"}], 
  TraditionalForm]], "Output",
 CellLabel->
  "Out[130]=",ExpressionUUID->"9d70b5c8-cf12-4a34-9cf3-05a48e56d79e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"KiraCreateIntegralFile", "[", 
  RowBox[{
  "ghostSE$GLIs", ",", " ", "ghostSE$FinalTopos", ",", " ", "ghostSE$dir"}], 
  "]"}], "\n", 
 RowBox[{"KiraCreateConfigFiles", "[", 
  RowBox[{
  "ghostSE$FinalTopos", ",", " ", "ghostSE$GLIs", ",", " ", "ghostSE$dir", ",",
    " ", "\n", " ", 
   RowBox[{"KiraMassDimensions", " ", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"pp", " ", "->", " ", "2"}], ",", 
      RowBox[{"mq", "->", "1"}], ",", 
      RowBox[{"mxt", "->", "1"}]}], "}"}]}]}], "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->
  "In[131]:=",ExpressionUUID->"72c85e75-5ab5-4a8c-9cb8-6111c17253e4"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "3"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 3],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[131]:=",ExpressionUUID->"a8f9265a-de85-4ddf-9a8d-70dfe78dc899"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "{", "\<\"/tmp/Reduction-ghostSE$Amp-1L/ghostSEtopo1/KiraLoopIntegrals\"\>",
    "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[131]=",ExpressionUUID->"689d7c1d-beda-4999-9b14-761000e33b58"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"/tmp/Reduction-ghostSE$Amp-1L/ghostSEtopo1/config/integralfamilies.\
yaml\"\>", \
"\<\"/tmp/Reduction-ghostSE$Amp-1L/ghostSEtopo1/config/kinematics.yaml\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[132]=",ExpressionUUID->"2ddc30ba-9d15-43c6-9c64-ad71c0aea304"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraRunReduction", "[", 
  RowBox[{
  "ghostSE$dir", ",", " ", "ghostSE$FinalTopos", ",", " ", "\n", " ", 
   RowBox[{"KiraBinaryPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<.local\>\"", ",", " ", "\"\<bin\>\"", ",",
        " ", "\"\<kira\>\""}], "}"}], "]"}]}], ",", "\n", " ", 
   RowBox[{"KiraFermatPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<bin\>\"", ",", " ", "\"\<ferl64\>\"", ",",
        " ", "\"\<fer64\>\""}], "}"}], "]"}]}]}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[133]:=",ExpressionUUID->"1e160a0b-47e8-496b-86f6-9ef9d6906dfb"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "True", "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[133]=",ExpressionUUID->"72f0b78f-8301-42f2-92e6-8f4c8e86cf30"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ghostSE$ReductionTables", "=", 
   RowBox[{
    RowBox[{"KiraImportResults", "[", 
     RowBox[{"ghostSE$FinalTopos", ",", " ", "ghostSE$dir"}], "]"}], "//", 
    "Flatten"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[134]:=",ExpressionUUID->"35f8ec12-aecf-4638-8a0f-63c3b986762c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ghostSE$resPreFinal", "=", 
   RowBox[{"Collect2", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"ghostSE$AmpGLI", "/.", 
        RowBox[{"Dispatch", "[", "ghostSE$ReductionTables", "]"}]}], "]"}], "//",
       "FeynAmpDenominatorExplicit"}], ",", "GLI", ",", "\n", "GaugeXi", ",", 
     "flagCheck", ",", "D", ",", "DiracGamma", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[135]:=",ExpressionUUID->"30c3d527-5275-4ea3-8fc9-ab2fbc13ba9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ghostSE$masters", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"ghostSE$resPreFinal", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[136]:=",ExpressionUUID->"1f702464-57b0-451a-bf7a-f6d03e47c954"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ghostSE$MIMappings", "=", 
  RowBox[{"FCLoopFindIntegralMappings", "[", 
   RowBox[{"ghostSE$masters", ",", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"tadpoleMaster1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"tadpoleMaster2", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", "\n", "ghostSE$FinalTopos"}], 
     "]"}], ",", 
    RowBox[{"PreferredIntegrals", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"tadpoleMaster1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"tadpoleMaster2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[137]:=",ExpressionUUID->"9ad006a2-2efe-4cf6-852a-60a97c64b720"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "ghostSEtopo1"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}]}]},
     {
      RowBox[{
       SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
       FormBox["1",
        TraditionalForm], ")"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[137]=",ExpressionUUID->"20b62207-4395-4371-ab92-611407fe384f"]
}, Open  ]],

Cell["\<\
Our master integrals are calculated using the standard multiloop \
normalization. To convert it back to the textbook normalization we need to \
multiply by I*(4 Pi)^(ep-2)\
\>", "Text",ExpressionUUID->"2bb4589c-d621-4f22-9e4b-164a093eb253"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ghostSE$resFinal", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Collect2", "[", 
           RowBox[{"ghostSE$resPreFinal", ",", "D", ",", "GLI", ",", 
            RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
          RowBox[{
           RowBox[{"FCReplaceD", "[", 
            RowBox[{"#", ",", 
             RowBox[{"D", "->", 
              RowBox[{"4", "-", 
               RowBox[{"2", "ep"}]}]}]}], "]"}], "&"}]}], "//", "\n", 
         RowBox[{
          RowBox[{"ReplaceAll", "[", 
           RowBox[{"#", ",", 
            RowBox[{"ghostSE$MIMappings", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}]}], "//", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"tadpoleMaster1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"tadpoleMaster2", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//",
        "\n", 
       RowBox[{
        RowBox[{"Collect2", "[", 
         RowBox[{"#", ",", "ep", ",", 
          RowBox[{"IsolateNames", "->", "KK2"}]}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"I", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "*", "Pi"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "+", " ", "ep"}], ")"}]}]}], ")"}], " ",
           "#"}], ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}], "//",
     "FRH"}], "//", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{"#", ",", "DiracGamma"}], "]"}], "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[138]:=",ExpressionUUID->"b83b091b-3d25-4e79-bc79-ac00994efbae"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "as4", " ", "pp", " ", 
    SubscriptBox["C", "A"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Xi]", 
       FormBox["\<\"G\"\>",
        TraditionalForm]], "-", "3"}], ")"}], " ", 
    SuperscriptBox["\[Delta]", 
     RowBox[{
      FormBox[
       FormBox["Glu1",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["Glu2",
        TraditionalForm],
       TraditionalForm]}]]}], 
   RowBox[{"4", " ", "ep"}]], TraditionalForm]], "Output",
 CellLabel->
  "Out[138]=",ExpressionUUID->"500ed04f-36df-4fbb-b36a-9e76b6beae1b"]
}, Open  ]],

Cell["\<\
It is not surprising that the ghost mass renormalization constant is zero, as \
the tree-level counter-term is not proportional to p^2\
\>", "Text",ExpressionUUID->"251f1380-ef89-4d9f-9aa5-8e6693f2f0e8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ghostSE$RenConstants", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"ghostSE$resFinal", "+", 
          RowBox[{"Total", "[", "ghostSECT$RawAmp", "]"}]}], ")"}], "//", 
        RowBox[{
         RowBox[{"ReplaceRepeated", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", "\n", "\t", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
             RowBox[{"1", "+", 
              RowBox[{"alpha", " ", "as4", " ", 
               RowBox[{"rc", "[", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"\"\<del\>\"", "<>", 
                   RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
                "]"}]}]}]}], "}"}]}], "]"}], "&"}]}], "//", "\n", "\t", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"alpha", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}]}], "//",
       "Normal"}], "//", "\n", "\t", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{"#", ",", 
        RowBox[{"alpha", "->", "1"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Collect2", "[", 
      RowBox[{"#", ",", "DiracGamma", ",", "pp", ",", "Pair", ",", "mxt"}], 
      "]"}], "&"}]}], "//", "\n", "\t", 
   RowBox[{
    RowBox[{"FCMatchSolve", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
       "ep", ",", "CF", ",", "DiracGamma", ",", "mq", ",", "mxt", ",", 
        "SUNDelta", ",", "SUNFDelta", ",", "CA", ",", "GaugeXi", ",", "as4", ",",
         "Pair", ",", "pp", ",", "Nf"}], "}"}]}], "]"}], "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[139]:=",ExpressionUUID->"fa187f18-bb6a-448e-96f4-8c9c94cf8ad0"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCMatchSolve: Following coefficients trivially vanish: \"\>", 
    "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rc", "(", 
       RowBox[{"delZumxt", ",", "1"}], ")"}], "\[Rule]", "0"}], "}"}]}],
   SequenceForm[
   "FCMatchSolve: Following coefficients trivially vanish: ", \
{$CellContext`rc[$CellContext`delZumxt, 1] -> 0}],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[139]:=",ExpressionUUID->"e4bcc6d4-8f8b-4bc7-9c38-d06a1d218964"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCMatchSolve: Solving for: \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"rc", "(", 
      RowBox[{"delZu", ",", "1"}], ")"}], "}"}]}],
   SequenceForm["FCMatchSolve: Solving for: ", {
     $CellContext`rc[$CellContext`delZu, 1]}],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[139]:=",ExpressionUUID->"30ba3148-e1d7-4ccc-8262-263d1a0271d8"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"FCMatchSolve: A solution exists.\"\>",
   StripOnInput->False,
   LineColor->RGBColor[0., 0.44999999999999996`, 0.],
   FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
   FontWeight->Bold,
   FontColor->RGBColor[0., 0.44999999999999996`, 0.]], 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[139]:=",ExpressionUUID->"4793cb41-d1d3-4f32-9c82-ce6b6de224c2"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"rc", "(", 
      RowBox[{"delZumxt", ",", "1"}], ")"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"rc", "(", 
      RowBox[{"delZu", ",", "1"}], ")"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SubscriptBox["C", "A"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         SubscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm]]}], ")"}]}], 
      RowBox[{"4", " ", "ep"}]]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[139]=",ExpressionUUID->"a3826077-799f-462a-a9f4-e95d6a74d062"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Quark-gluon vertex", "Subsection",ExpressionUUID->"0ddca4ab-f5a0-4310-9040-563e9d707ab1"],

Cell["\<\
The 1-loop quark-gluon-vertex has superficial degree of divergence equal to \
0. We set q=0, so that p+p2=q yields p=-p2\
\>", "Text",ExpressionUUID->"d3147967-ef79-4726-b27a-4a8124c4876e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"divDegree", "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aux1", "=", 
   RowBox[{"FCLoopGetFeynAmpDenominators", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"quarkGluonVTX$RawAmp", "/.", 
       RowBox[{"q", "->", "0"}]}], "/.", 
      RowBox[{"p2", "->", 
       RowBox[{"-", "p"}]}]}], ",", 
     RowBox[{"{", "k", "}"}], ",", "denHead", ",", 
     RowBox[{"Momentum", "->", 
      RowBox[{"{", "p", "}"}]}], ",", 
     RowBox[{"\"\<Massless\>\"", "->", "True"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"aux2", "=", 
  RowBox[{"FCLoopAddAuxiliaryMass", "[", 
   RowBox[{
    RowBox[{"aux1", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"-", 
     RowBox[{"mxt", "^", "2"}]}], ",", "0", ",", 
    RowBox[{"Head", "->", "denHead"}]}], "]"}]}]}], "Code",
 InitializationCell->False,
 CellLabel->
  "In[140]:=",ExpressionUUID->"a5ee3b1d-08fa-43e2-96bf-9f4283421f0c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          SuperscriptBox[
           FormBox[
            FormBox["k", TraditionalForm], TraditionalForm], 2], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         SuperscriptBox[
          FormBox[
           FormBox["k", TraditionalForm], TraditionalForm], 2], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], 
          RowBox[{"-", 
            SuperscriptBox["mq", "2"]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mq", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[143]=",ExpressionUUID->"1405dc53-91b9-4646-b03d-c69713e7dc08"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quarkGluonVTX$StrName", "=", 
  RowBox[{"StringReplace", "[", 
   RowBox[{
    RowBox[{"ToString", "[", 
     RowBox[{"Hold", "[", "quarkGluonVTX$Amp", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\"\<Hold[\>\"", "->", "\"\<\>\""}], ",", 
      RowBox[{"\"\<]\>\"", "->", "\"\<\>\""}]}], "}"}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[144]:=",ExpressionUUID->"4a02d277-57b9-4a50-8155-c41619eafb08"],

Cell[BoxData[
 FormBox["\<\"quarkGluonVTX$Amp\"\>", TraditionalForm]], "Output",
 CellLabel->
  "Out[144]=",ExpressionUUID->"6a78d587-1f8d-49ca-99a1-054b3a5373c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTX$Amp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"aux1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/.", "aux2"}], ")"}], "//", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{"#", ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
      "\n", 
      RowBox[{
       RowBox[{"SUNSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"DiracSimplify", "[", 
       RowBox[{"#", ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[145]:=",ExpressionUUID->"65e67dde-2677-4605-a47d-0c05b5c08db0"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.642867`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[145]=",ExpressionUUID->"db4c3c62-4e28-47f1-8d37-12b1c5cd6e45"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTX$Amp1", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{"quarkGluonVTX$Amp", ",", "p", ",", 
      RowBox[{"IsolateNames", "->", "KK"}]}], "]"}]}], ";"}], "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTX$Amp2", "=", 
    RowBox[{"FourSeries", "[", 
     RowBox[{"quarkGluonVTX$Amp1", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "0", ",", "divDegree"}], "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTX$Amp3", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"FRH", "[", "quarkGluonVTX$Amp2", "]"}], ",", 
      "FeynAmpDenominator", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->
  "In[146]:=",ExpressionUUID->"be5700d4-9423-4f78-83ef-5397b2eee4dc"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.201728`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[146]=",ExpressionUUID->"af55a04a-3c5d-45ba-91fa-36b6f426a6c5"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.042927`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[147]=",ExpressionUUID->"86f9487f-f346-4fef-b1a1-c0ba4382dc06"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.065372`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[148]=",ExpressionUUID->"1771f7d0-a40f-4e5f-93ac-1d98e337209c"]
}, Open  ]],

Cell["\<\
The rest of the calculation follows the standard multiloop template\
\>", "Text",ExpressionUUID->"67ad7cbe-0465-4b94-a222-003b7007724e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", "p", "]"}], "=", "pp"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->
  "In[149]:=",ExpressionUUID->"a91519de-e1c6-4feb-b9e5-3373d424da9a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"quarkGluonVTX$Amp4", ",", "quarkGluonVTX$Topos"}], "}"}], "=", 
   RowBox[{"FCLoopFindTopologies", "[", 
    RowBox[{"quarkGluonVTX$Amp3", ",", 
     RowBox[{"{", "k", "}"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}], ",", "\n", 
     RowBox[{"FCLoopBasisOverdeterminedQ", "->", "True"}], ",", 
     RowBox[{"FinalSubstitutions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Hold", "[", "SPD", "]"}], "[", "p", "]"}], "->", "pp"}], 
       "}"}]}], ",", 
     RowBox[{"Names", "->", "quarkGluonVTXtopo"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[151]:=",ExpressionUUID->"4bcef1c2-80f9-4459-9f97-6619a2bd14e8"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the initial candidate \
topologies: \"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the initial candidate topologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"1d9fcceb-5231-4ae8-9812-b259a120081b"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified unique \
topologies: \"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified unique topologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"672a2c72-fae4-42f0-8390-57fd297fb0b0"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the preferred topologies \
among the unique topologies: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the preferred topologies among the unique \
topologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"064d964c-6d36-4b67-a19e-4eb89721b133"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified subtopologies: \
\"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified subtopologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"3cce69fd-6145-412d-bf3f-dc0f03715b53"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of found topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of found topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[151]:=",ExpressionUUID->"728a966d-55f5-48d1-8f3c-3ca0be2b2e70"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTX$Amp5", "=", 
    RowBox[{"FCLoopTensorReduce", "[", 
     RowBox[{"quarkGluonVTX$Amp4", ",", "quarkGluonVTX$Topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[152]:=",ExpressionUUID->"7401856e-3f6f-4b81-9c87-c29afd898d78"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.610417`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[152]=",ExpressionUUID->"f6690646-4c64-44d7-bfce-ab16dc745838"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"quarkGluonVTX$Amp6", ",", "quarkGluonVTX$Topos2"}], "}"}], "=", 
   RowBox[{"FCLoopRewriteOverdeterminedTopologies", "[", 
    RowBox[{"quarkGluonVTX$Amp5", ",", "quarkGluonVTX$Topos"}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[153]:=",ExpressionUUID->"4855d015-6c7d-4fba-9c83-99507496f436"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1", "\[InvisibleSpace]", 
    StyleBox["\<\" overdetermined topologies.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1, 
    Style[" overdetermined topologies.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[153]:=",ExpressionUUID->"a570c133-d716-406a-aa4d-e8748e7b23e1"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Generated \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "14", "\[InvisibleSpace]", 
    StyleBox["\<\" new topologies through partial fractioning.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Generated ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 14, 
    Style[" new topologies through partial fractioning.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[153]:=",ExpressionUUID->"430cfe44-12e4-44c0-9538-bfd453992242"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "2"}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Final number of topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[153]:=",ExpressionUUID->"a0986afa-1d38-4090-9292-afde2dfa6059"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quarkGluonVTX$SubTopos", "=", 
  RowBox[{"FCLoopFindSubtopologies", "[", 
   RowBox[{"quarkGluonVTX$Topos2", ",", 
    RowBox[{"Flatten", "->", "True"}], ",", 
    RowBox[{"Remove", "->", "True"}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[154]:=",ExpressionUUID->"4947b911-c1fb-4bc8-b8a5-e9c0bb8d68d3"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[154]=",ExpressionUUID->"84b02b28-571d-486b-9a88-9ef57748bcbd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"quarkGluonVTX$TopoMappings", ",", "quarkGluonVTX$FinalTopos"}], 
    "}"}], "=", 
   RowBox[{"FCLoopFindTopologyMappings", "[", 
    RowBox[{"quarkGluonVTX$Topos2", ",", 
     RowBox[{"PreferredTopologies", "->", "quarkGluonVTX$SubTopos"}]}], 
    "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[155]:=",ExpressionUUID->"5aca3df4-2621-4f85-b743-e48debe70bd0"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "0", "\[InvisibleSpace]", 
    StyleBox["\<\" mapping relations \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 0, 
    Style[" mapping relations ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[155]:=",ExpressionUUID->"0eb71b37-628b-4d22-a131-11ab19f07003"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of independent topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "2"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of independent topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[155]:=",ExpressionUUID->"a576810f-5411-4ad0-a059-0500b5be0e5d"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarkGluonVTX$AmpGLI", "=", 
   RowBox[{"FCLoopApplyTopologyMappings", "[", 
    RowBox[{"quarkGluonVTX$Amp6", ",", 
     RowBox[{"{", 
      RowBox[{"quarkGluonVTX$TopoMappings", ",", "quarkGluonVTX$FinalTopos"}],
       "}"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[156]:=",ExpressionUUID->"689de70b-c8b1-41e5-9ec6-0cfa7b9851ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarkGluonVTX$GLIs", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"quarkGluonVTX$AmpGLI", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[157]:=",ExpressionUUID->"cab18d65-70b5-4373-957f-04a342f624ba"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"quarkGluonVTX$dir", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"$TemporaryDirectory", ",", 
      RowBox[{"\"\<Reduction-\>\"", "<>", "quarkGluonVTX$StrName", 
       "<>", "\"\<-1L\>\""}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"CreateDirectory", "[", "quarkGluonVTX$dir", "]"}], "]"}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->
  "In[158]:=",ExpressionUUID->"4e582a2e-6879-468f-8e59-2f5415c06a50"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraCreateJobFile", "[", 
  RowBox[{
  "quarkGluonVTX$FinalTopos", ",", " ", "quarkGluonVTX$GLIs", ",", " ", 
   "quarkGluonVTX$dir"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[160]:=",ExpressionUUID->"4b75ccb0-23c8-438c-8004-4c91584b7cd3"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"/tmp/Reduction-quarkGluonVTX$Amp-1L/fcPFRTopology1/job.yaml\"\
\>", ",", \
"\<\"/tmp/Reduction-quarkGluonVTX$Amp-1L/fcPFRTopology2/job.yaml\"\>"}], 
   "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[160]=",ExpressionUUID->"41f423dd-77ff-46fd-b175-ffba0351bae1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"KiraCreateIntegralFile", "[", 
  RowBox[{
  "quarkGluonVTX$GLIs", ",", " ", "quarkGluonVTX$FinalTopos", ",", " ", 
   "quarkGluonVTX$dir"}], "]"}], "\n", 
 RowBox[{"KiraCreateConfigFiles", "[", 
  RowBox[{
  "quarkGluonVTX$FinalTopos", ",", " ", "quarkGluonVTX$GLIs", ",", " ", 
   "quarkGluonVTX$dir", ",", " ", "\n", " ", 
   RowBox[{"KiraMassDimensions", " ", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"pp", " ", "->", " ", "2"}], ",", 
      RowBox[{"mq", "->", "1"}], ",", 
      RowBox[{"mxt", "->", "1"}]}], "}"}]}]}], "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->
  "In[161]:=",ExpressionUUID->"293260e1-c91d-49eb-b883-8f48093e2a7e"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "4"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 4],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[161]:=",ExpressionUUID->"c2f8d9f1-f6bf-47fa-9f15-0c5126ab834d"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "5"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 5],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[161]:=",ExpressionUUID->"059f6e48-20d8-420f-bc83-a304d94586b7"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"/tmp/Reduction-quarkGluonVTX$Amp-1L/fcPFRTopology1/\
KiraLoopIntegrals\"\>", 
    ",", "\<\"/tmp/Reduction-quarkGluonVTX$Amp-1L/fcPFRTopology2/\
KiraLoopIntegrals\"\>"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[161]=",ExpressionUUID->"b7f2872d-245c-4588-9fee-aa847de1f9b4"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"/tmp/Reduction-quarkGluonVTX$Amp-1L/fcPFRTopology1/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-quarkGluonVTX$Amp-1L/fcPFRTopology1/config/kinematics.\
yaml\"\>"},
     {"\<\"/tmp/Reduction-quarkGluonVTX$Amp-1L/fcPFRTopology2/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-quarkGluonVTX$Amp-1L/fcPFRTopology2/config/kinematics.\
yaml\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[162]=",ExpressionUUID->"7d3b57dc-9bfd-4dd3-9139-140985c947f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraRunReduction", "[", 
  RowBox[{
  "quarkGluonVTX$dir", ",", " ", "quarkGluonVTX$FinalTopos", ",", " ", "\n", 
   " ", 
   RowBox[{"KiraBinaryPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<.local\>\"", ",", " ", "\"\<bin\>\"", ",",
        " ", "\"\<kira\>\""}], "}"}], "]"}]}], ",", "\n", " ", 
   RowBox[{"KiraFermatPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<bin\>\"", ",", " ", "\"\<ferl64\>\"", ",",
        " ", "\"\<fer64\>\""}], "}"}], "]"}]}]}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[163]:=",ExpressionUUID->"0c24d922-6a5a-4964-94d3-076bbc9f3dc3"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"True", ",", "True"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[163]=",ExpressionUUID->"e1388568-f617-42f3-9b52-e54b4aae01ce"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarkGluonVTX$ReductionTables", "=", 
   RowBox[{
    RowBox[{"KiraImportResults", "[", 
     RowBox[{"quarkGluonVTX$FinalTopos", ",", " ", "quarkGluonVTX$dir"}], 
     "]"}], "//", "Flatten"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[164]:=",ExpressionUUID->"a035618b-ccf7-4970-bff7-28feffd3677f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarkGluonVTX$resPreFinal", "=", 
   RowBox[{"Collect2", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"quarkGluonVTX$AmpGLI", "/.", 
        RowBox[{"Dispatch", "[", "quarkGluonVTX$ReductionTables", "]"}]}], 
       "]"}], "//", "FeynAmpDenominatorExplicit"}], ",", "GLI", ",", "\n", 
     "GaugeXi", ",", "flagCheck", ",", "D", ",", "DiracGamma", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[165]:=",ExpressionUUID->"ff0b2383-518f-4a13-8c44-deada10889b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarkGluonVTX$masters", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"quarkGluonVTX$resPreFinal", ",", "GLI"}], "]"}]}], ";"}]], "Code",\

 InitializationCell->False,
 CellLabel->
  "In[166]:=",ExpressionUUID->"726ab860-2d1d-4ea5-a5df-c1cf589e48b9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quarkGluonVTX$MIMappings", "=", 
  RowBox[{"FCLoopFindIntegralMappings", "[", 
   RowBox[{"quarkGluonVTX$masters", ",", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"tadpoleMaster1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"tadpoleMaster2", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", "\n", 
      "quarkGluonVTX$FinalTopos"}], "]"}], ",", 
    RowBox[{"PreferredIntegrals", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"tadpoleMaster1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"tadpoleMaster2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[167]:=",ExpressionUUID->"14d87859-7134-4f3f-8f75-4f873f526f65"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology1\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology2\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}]}]},
     {
      RowBox[{
       SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
       FormBox["1",
        TraditionalForm], ")"}], 
      RowBox[{
       SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
       FormBox["1",
        TraditionalForm], ")"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[167]=",ExpressionUUID->"f93aca76-4c49-4f69-bb85-fc59276ccddf"]
}, Open  ]],

Cell["\<\
Our master integrals are calculated using the standard multiloop \
normalization. To convert it back to the textbook normalization we need to \
multiply by I*(4 Pi)^(ep-2)\
\>", "Text",ExpressionUUID->"41efa4a9-9d2e-4706-b755-37d1741df290"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quarkGluonVTX$resFinal", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Collect2", "[", 
           RowBox[{"quarkGluonVTX$resPreFinal", ",", "D", ",", "GLI", ",", 
            RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
          RowBox[{
           RowBox[{"FCReplaceD", "[", 
            RowBox[{"#", ",", 
             RowBox[{"D", "->", 
              RowBox[{"4", "-", 
               RowBox[{"2", "ep"}]}]}]}], "]"}], "&"}]}], "//", "\n", 
         RowBox[{
          RowBox[{"ReplaceAll", "[", 
           RowBox[{"#", ",", 
            RowBox[{"quarkGluonVTX$MIMappings", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}]}], "//", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"tadpoleMaster1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"tadpoleMaster2", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//",
        "\n", 
       RowBox[{
        RowBox[{"Collect2", "[", 
         RowBox[{"#", ",", "ep", ",", 
          RowBox[{"IsolateNames", "->", "KK2"}]}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"I", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "*", "Pi"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "+", " ", "ep"}], ")"}]}]}], ")"}], " ",
           "#"}], ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}], "//",
     "FRH"}], "//", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{"#", ",", "DiracGamma"}], "]"}], "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[168]:=",ExpressionUUID->"6f0293a6-bbb3-40c7-914b-9ddca30a3ac3"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
     SuperscriptBox["as4", 
      RowBox[{"3", "/", "2"}]], " ", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SubsuperscriptBox["T", 
      RowBox[{
       FormBox[
        FormBox["Col3",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Col1",
         TraditionalForm],
        TraditionalForm]}], 
      FormBox[
       FormBox["Glu2",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"3", " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}]}], ")"}]}], "ep"]}], TraditionalForm]], "Output",\

 CellLabel->
  "Out[168]=",ExpressionUUID->"b56edd00-b3d5-4d4d-ac46-7e6a1e3ff7b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quarkGluonVTX$RenConstants", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"quarkGluonVTX$resFinal", "+", 
           RowBox[{"Total", "[", "quarkGluonVTXCT$RawAmp", "]"}]}], ")"}], "//", 
         RowBox[{
          RowBox[{"ReplaceRepeated", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", "\n", "\t", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
              RowBox[{"1", "+", 
               RowBox[{"alpha", " ", "as4", " ", 
                RowBox[{"rc", "[", 
                 RowBox[{
                  RowBox[{"ToExpression", "[", 
                   RowBox[{"\"\<del\>\"", "<>", 
                    RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
                 "]"}]}]}]}], "}"}]}], "]"}], "&"}]}], "//", "\n", "\t", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"alpha", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}]}], "//",
        "Normal"}], "//", 
      RowBox[{
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Join", "[", 
          RowBox[{"gluonSE$RenConstants", ",", "quarkSE$RenConstants"}], 
          "]"}]}], "]"}], "&"}]}], "//", "\n", "\t", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{"#", ",", 
        RowBox[{"alpha", "->", "1"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Collect2", "[", 
      RowBox[{"#", ",", "DiracGamma", ",", "pp", ",", "Pair", ",", "mxt"}], 
      "]"}], "&"}]}], "//", "\n", "\t", 
   RowBox[{
    RowBox[{"FCMatchSolve", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
       "ep", ",", "CF", ",", "DiracGamma", ",", "mq", ",", "mxt", ",", 
        "SUNDelta", ",", "SUNTF", ",", "SUNFDelta", ",", "CA", ",", "GaugeXi",
         ",", "as4", ",", "Pair", ",", "pp", ",", "Nf"}], "}"}]}], "]"}], 
    "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[169]:=",ExpressionUUID->"7451626f-b968-4fcd-a57b-d71e3a57a4aa"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCMatchSolve: Solving for: \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"rc", "(", 
      RowBox[{"delZg", ",", "1"}], ")"}], "}"}]}],
   SequenceForm["FCMatchSolve: Solving for: ", {
     $CellContext`rc[$CellContext`delZg, 1]}],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[169]:=",ExpressionUUID->"32d889b5-ccb7-4394-9fc8-dcd345753f2f"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"FCMatchSolve: A solution exists.\"\>",
   StripOnInput->False,
   LineColor->RGBColor[0., 0.44999999999999996`, 0.],
   FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
   FontWeight->Bold,
   FontColor->RGBColor[0., 0.44999999999999996`, 0.]], 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[169]:=",ExpressionUUID->"2ebdc583-8073-4f03-af62-81b2c7e18c32"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"rc", "(", 
     RowBox[{"delZg", ",", "1"}], ")"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"11", " ", 
        SubscriptBox["C", "A"]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["N", "f"]}]}], 
      RowBox[{"6", " ", "ep"}]]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[169]=",ExpressionUUID->"927ab6cd-eb49-4f1c-9719-e05edab8be60"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check the final results", "Section",ExpressionUUID->"8bb50969-b9f4-4711-a829-6a05b333d262"],

Cell["Our final QCD 1-loop renormalization constants", "Text",ExpressionUUID->"81d99d73-3ed5-40b5-9c18-b5f9a438601b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"finalResults", "=", 
  RowBox[{"Thread", "[", 
   RowBox[{"Rule", "[", 
    RowBox[{
     RowBox[{"List", "@@", "renConstants"}], ",", "\n", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"List", "@@", "renConstants"}], "/.", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
         RowBox[{"1", "+", " ", 
          RowBox[{"as4", " ", 
           RowBox[{"rc", "[", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<del\>\"", "<>", 
               RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
            "]"}]}]}]}]}], ")"}], "//", 
      RowBox[{
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Join", "[", 
          RowBox[{
          "gluonSE$RenConstants", ",", "quarkSE$RenConstants", ",", "\n", 
           "ghostSE$RenConstants", ",", "quarkGluonVTX$RenConstants"}], 
          "]"}]}], "]"}], "&"}]}]}], "]"}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[170]:=",ExpressionUUID->"7e906004-16eb-4a64-9298-492461813f65"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Zm", "\[Rule]", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"3", " ", "as4", " ", 
        SubscriptBox["C", "F"]}], "ep"]}]}], ",", 
    RowBox[{"Zpsi", "\[Rule]", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"as4", " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "ep"]}]}], ",", 
    RowBox[{"ZA", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"as4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"3", " ", 
            SubscriptBox["C", "A"], " ", 
            SubscriptBox["\[Xi]", 
             FormBox["\<\"G\"\>",
              TraditionalForm]]}]}], "+", 
          RowBox[{"13", " ", 
           SubscriptBox["C", "A"]}], "-", 
          RowBox[{"4", " ", 
           SubscriptBox["N", "f"]}]}], ")"}]}], 
       RowBox[{"6", " ", "ep"}]], "+", "1"}]}], ",", 
    RowBox[{"ZAmxt", "\[Rule]", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"as4", " ", 
        SubscriptBox["C", "A"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SubscriptBox["\[Xi]", 
            FormBox["\<\"G\"\>",
             TraditionalForm]]}], "+", "1"}], ")"}]}], 
       RowBox[{"8", " ", "ep"}]]}]}], ",", 
    RowBox[{"Zu", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"as4", " ", 
        SubscriptBox["C", "A"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          SubscriptBox["\[Xi]", 
           FormBox["\<\"G\"\>",
            TraditionalForm]]}], ")"}]}], 
       RowBox[{"4", " ", "ep"}]], "+", "1"}]}], ",", 
    RowBox[{"Zumxt", "\[Rule]", "1"}], ",", 
    RowBox[{"Zg", "\[Rule]", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"as4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"11", " ", 
           SubscriptBox["C", "A"]}], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["N", "f"]}]}], ")"}]}], 
       RowBox[{"6", " ", "ep"}]]}]}], ",", 
    RowBox[{"Zxi", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"as4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"3", " ", 
            SubscriptBox["C", "A"], " ", 
            SubscriptBox["\[Xi]", 
             FormBox["\<\"G\"\>",
              TraditionalForm]]}]}], "+", 
          RowBox[{"13", " ", 
           SubscriptBox["C", "A"]}], "-", 
          RowBox[{"4", " ", 
           SubscriptBox["N", "f"]}]}], ")"}]}], 
       RowBox[{"6", " ", "ep"}]], "+", "1"}]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->
  "Out[170]=",ExpressionUUID->"37b2bfd5-c7f4-450b-a30a-492656ec0e94"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"knownResult", " ", "=", " ", 
   RowBox[{"{", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZA", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13", "*", "CA"}], " ", "-", " ", 
         RowBox[{"4", "*", "Nf"}], " ", "-", " ", 
         RowBox[{"3", "*", "CA", "*", 
          RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"6", "*", "ep"}], ")"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZAmxt", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"-", " ", 
        RowBox[{"(", 
         RowBox[{"CA", "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"3", "*", 
             RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}]}], ")"}]}], ")"}]}],
        "/", 
       RowBox[{"(", 
        RowBox[{"8", "*", "ep"}], ")"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZxi", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13", "*", "CA"}], " ", "-", " ", 
         RowBox[{"4", "*", "Nf"}], " ", "-", " ", 
         RowBox[{"3", "*", "CA", "*", 
          RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"6", "*", "ep"}], ")"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZm", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"-", " ", 
        RowBox[{"(", 
         RowBox[{"3", "*", "CF"}], ")"}]}], "/", "ep"}]}], ",", " ", "\n", 
     " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZpsi", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"CF", "*", 
           RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}], ")"}], "/", "ep"}], 
        ")"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZumxt", ",", " ", "1"}], "]"}], " ", "->", " ", "0"}], ",",
      " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZu", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"CA", "*", 
         RowBox[{"(", 
          RowBox[{"3", " ", "-", " ", 
           RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}], ")"}]}], ")"}], "/", 
       
       RowBox[{"(", 
        RowBox[{"4", "*", "ep"}], ")"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZg", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "6"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"11", "*", "CA"}], " ", "-", " ", 
          RowBox[{"2", "*", "Nf"}]}], ")"}], "/", "ep"}]}]}]}], "}"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[171]:=",ExpressionUUID->"4282b1ac-1b3b-42cc-b258-bc19e48cfba4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FCCompareResults", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
     "gluonSE$RenConstants", ",", "quarkSE$RenConstants", ",", "\n", 
      "ghostSE$RenConstants", ",", "quarkGluonVTX$RenConstants"}], "]"}], "/.", 
    RowBox[{"Rule", "->", "Equal"}]}], ",", 
   RowBox[{"knownResult", "/.", 
    RowBox[{"Rule", "->", "Equal"}]}], ",", "\n", 
   RowBox[{"Text", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\\tCompare to Muta, Foundations of QCD, Eqs \
2.5.131-2.5.147:\>\"", ",", "\n", "\"\<CORRECT.\>\"", ",", "\"\<WRONG!\>\""}],
      "}"}]}], ",", " ", 
   RowBox[{"Interrupt", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Hold", "[", 
       RowBox[{"Quit", "[", "1", "]"}], "]"}], ",", "Automatic"}], "}"}]}]}], 
  "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\\tCPU Time used: \>\"", ",", " ", 
     RowBox[{"Round", "[", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"TimeUsed", "[", "]"}], ",", "4"}], "]"}], ",", "0.001"}], 
      "]"}], ",", " ", "\"\< s.\>\""}], "]"}], ";"}], "\n"}], "\n"}], "Code",
 InitializationCell->False,
 CellLabel->
  "In[172]:=",ExpressionUUID->"571c96ad-eadc-4b3b-8040-e9b43974d69c"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"\\tCompare to Muta, Foundations of QCD, Eqs \
2.5.131-2.5.147:\"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"CORRECT.\"\>", "Text",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontWeight->Bold,
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]]}],
   SequenceForm[
    Style[
    "\tCompare to Muta, Foundations of QCD, Eqs 2.5.131-2.5.147:", "Text", 
     Bold], " ", 
    Style["CORRECT.", "Text", 
     RGBColor[0, 
      Rational[2, 3], 0], Bold]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[172]:=",ExpressionUUID->"62b02f02-eb5d-4729-a82e-9222cf6c4e61"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellLabel->
  "Out[172]=",ExpressionUUID->"cc0bf719-476c-4798-9996-b6b8d7fab9ac"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\tCPU Time used: \"\>", "\[InvisibleSpace]", 
    "51.617000000000004`", "\[InvisibleSpace]", "\<\" s.\"\>"}],
   SequenceForm["\tCPU Time used: ", 51.617000000000004`, " s."],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[172]:=",ExpressionUUID->"5974b07e-6786-468b-b634-1b51fa6a763f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808.5, 734.25},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
FrontEndVersion->"14.3 for Linux x86 (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"96eb8234-5d2d-4dec-aab5-95774eb69235"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 141, 2, 157, "Title",ExpressionUUID->"e302c755-6616-42e2-93ce-6abad1e6860f"],
Cell[CellGroupData[{
Cell[746, 28, 131, 0, 65, "Section",ExpressionUUID->"8d147945-9552-4f14-aa3e-45282bd00254"],
Cell[CellGroupData[{
Cell[902, 32, 1721, 48, 405, "Input",ExpressionUUID->"8a3814c5-100a-4e47-8145-3c96bf3c0516"],
Cell[CellGroupData[{
Cell[2648, 84, 3657, 97, 73, "Print",ExpressionUUID->"fa86282b-8e35-4384-be8b-e417ac0fe9e1"],
Cell[6308, 183, 292, 6, 26, "Print",ExpressionUUID->"5347ab5a-85cb-4a54-9c9f-482051494a7b"],
Cell[6603, 191, 336, 8, 48, "Print",ExpressionUUID->"3765833d-57f5-48fd-9529-9f86d81dbde4"],
Cell[6942, 201, 1890, 54, 50, "Print",ExpressionUUID->"487fb03c-6ed8-4f89-adbc-fe0a032d49bc"],
Cell[8835, 257, 233, 6, 26, "Print",ExpressionUUID->"aa869510-3449-44ac-ac97-dfc6cbdd99b7"],
Cell[9071, 265, 266, 6, 26, "Print",ExpressionUUID->"bcc0c63e-c757-4044-aa0d-29243d4f17c8"],
Cell[9340, 273, 3714, 97, 50, "Print",ExpressionUUID->"5cfb3658-f5ad-4a77-956c-ff1b6070a1e0"],
Cell[13057, 372, 295, 6, 48, "Print",ExpressionUUID->"dce7dbd6-d3d5-402c-9299-77d63359c484"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13413, 385, 96, 0, 65, "Section",ExpressionUUID->"bbc38213-d8c8-4e66-89a5-649dd60d8feb"],
Cell[CellGroupData[{
Cell[13534, 389, 368, 8, 69, "Input",ExpressionUUID->"9b635a5c-5a0f-4671-8d98-fc64298b3cf6"],
Cell[13905, 399, 203, 3, 38, "Output",ExpressionUUID->"eed2eaff-82ae-4bb6-bc9a-bfd379a98497"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14145, 407, 275, 7, 29, "Input",ExpressionUUID->"308b7fb5-7f1f-4251-9b6a-55917d43c21a"],
Cell[14423, 416, 152, 3, 23, "Print",ExpressionUUID->"3ba4c416-d3ca-4797-af59-883f7a6b00d5"]
}, Open  ]],
Cell[14590, 422, 165, 3, 33, "Text",ExpressionUUID->"453c3abf-9dc3-4c01-bab1-221fc4213e28"],
Cell[CellGroupData[{
Cell[14780, 429, 246, 5, 29, "Input",ExpressionUUID->"3f57aab7-9619-410f-baee-33038cd8adf1"],
Cell[15029, 436, 242, 5, 38, "Output",ExpressionUUID->"61088273-0ff5-429f-9066-fa2fbb725a2f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15320, 447, 99, 0, 65, "Section",ExpressionUUID->"1fcb5295-3657-454a-87e6-f466c8a6b0cc"],
Cell[15422, 449, 88, 0, 33, "Text",ExpressionUUID->"d9e78be0-9609-433a-87d0-0b52a3d7cb0e"],
Cell[15513, 451, 562, 13, 89, "Input",ExpressionUUID->"ef21fe91-ad3c-47c3-81a0-e51b6cfc3aeb"],
Cell[16078, 466, 1604, 43, 135, "Input",ExpressionUUID->"c5c08f30-1b16-467b-b94f-0cbf237cc402"],
Cell[17685, 511, 1486, 39, 115, "Input",ExpressionUUID->"87dba2cc-06d3-47d0-9e3a-4b8a4457a5df"],
Cell[19174, 552, 1486, 39, 115, "Input",ExpressionUUID->"dd8f0251-ccff-4bcc-8e07-c2d91f35d22e"],
Cell[20663, 593, 1665, 45, 135, "Input",ExpressionUUID->"ca4cf7ff-0834-4d8b-8530-c836d965389a"],
Cell[22331, 640, 1608, 43, 135, "Input",ExpressionUUID->"00e2a0ec-d7c0-4564-8c79-1bd9612a188c"],
Cell[23942, 685, 1490, 39, 115, "Input",ExpressionUUID->"7efe4a04-114c-4e5e-9410-d9fcb7b2171b"],
Cell[25435, 726, 1490, 39, 115, "Input",ExpressionUUID->"b81b2b3e-c1f0-4890-91db-19703b9ac53e"],
Cell[26928, 767, 1669, 45, 135, "Input",ExpressionUUID->"88c78358-3005-46a9-b9f2-0837fb4c5c8d"],
Cell[28600, 814, 102, 0, 33, "Text",ExpressionUUID->"11b8f29a-5e92-48fb-8ac2-a16121a32f76"],
Cell[CellGroupData[{
Cell[28727, 818, 1903, 49, 187, "Input",ExpressionUUID->"5faac51d-1cb3-4320-9b41-0eea00d59e0b"],
Cell[CellGroupData[{
Cell[30655, 871, 6949, 143, 136, "Print",ExpressionUUID->"fe184177-23a0-47ad-a6c4-61d0fe4a4bdc"],
Cell[37607, 1016, 43599, 825, 136, "Print",ExpressionUUID->"e3efe35c-0e98-4cc3-aac1-048536fa0861"],
Cell[81209, 1843, 7113, 146, 136, "Print",ExpressionUUID->"e37f0631-2fea-4faa-a276-1ec753cbff27"],
Cell[88325, 1991, 22270, 436, 136, "Print",ExpressionUUID->"c0f8c281-18a3-4e29-b48f-aa0d53ba8445"]
}, Open  ]]
}, Open  ]],
Cell[110622, 2431, 92, 0, 33, "Text",ExpressionUUID->"9525c7d0-5255-4a38-b607-13cb7d984369"],
Cell[CellGroupData[{
Cell[110739, 2435, 1911, 49, 187, "Input",ExpressionUUID->"3761c642-04b7-4b2c-bbd0-4de85ccff967"],
Cell[CellGroupData[{
Cell[112675, 2488, 2189, 57, 136, "Print",ExpressionUUID->"cbe89e78-4ca0-4b09-be3b-3d0a07bb6be2"],
Cell[114867, 2547, 8639, 165, 136, "Print",ExpressionUUID->"06cf8672-38fe-418f-a8bf-60d326baabb7"],
Cell[123509, 2714, 2300, 59, 136, "Print",ExpressionUUID->"32a12e06-831a-4026-80db-5e667b619152"],
Cell[125812, 2775, 6408, 130, 136, "Print",ExpressionUUID->"a031d07b-b37c-4aa8-a22d-ec5a8140f5c5"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[132281, 2912, 90, 0, 65, "Section",ExpressionUUID->"949d44ff-f8b4-43c5-9d68-75c1928d2272"],
Cell[132374, 2914, 116, 0, 33, "Text",ExpressionUUID->"07215ec9-2677-4f27-8ed5-5aa8e4257eef"],
Cell[132493, 2916, 463, 12, 35, "Code",ExpressionUUID->"98110b41-d4f3-4833-8d1d-7e1042092720",
 InitializationCell->False],
Cell[132959, 2930, 556, 15, 53, "Code",ExpressionUUID->"246c117f-c2b3-4a51-90f0-cfecd8a12cb9",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[133540, 2949, 146, 2, 35, "Code",ExpressionUUID->"82c16d83-4547-43a7-bdb8-f94a5d6bec41",
 InitializationCell->False],
Cell[133689, 2953, 1377, 42, 65, "Output",ExpressionUUID->"7b1cfadd-03ce-4365-8567-f1d0a982c5ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135103, 3000, 146, 2, 35, "Code",ExpressionUUID->"65554288-981b-4405-9c3b-d52c53a90b78",
 InitializationCell->False],
Cell[135252, 3004, 1379, 42, 65, "Output",ExpressionUUID->"083b70eb-c08f-409d-b83a-e88151e075a5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[136680, 3052, 95, 0, 65, "Section",ExpressionUUID->"f7a134c4-7faf-4d65-9026-6d30aa79ba0f"],
Cell[136778, 3054, 1939, 47, 190, "Code",ExpressionUUID->"decd6858-9bef-4f56-a7ef-a5825726d40b",
 InitializationCell->False],
Cell[138720, 3103, 1802, 44, 209, "Code",ExpressionUUID->"23054a40-0707-44c1-8de2-00e5e2fb2a45",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[140559, 3152, 98, 0, 65, "Section",ExpressionUUID->"2f276e43-11e0-4114-b639-4ed7da1f7d6d"],
Cell[140660, 3154, 340, 5, 77, "Text",ExpressionUUID->"cb813496-a14d-41f4-ae2a-c0683417c223"],
Cell[CellGroupData[{
Cell[141025, 3163, 94, 0, 53, "Subsection",ExpressionUUID->"3fef26fa-d44e-4dee-b834-805e694f17a1"],
Cell[141122, 3165, 155, 2, 33, "Text",ExpressionUUID->"7f8f28f9-6998-401b-a96c-6d8e4b7b08ea"],
Cell[CellGroupData[{
Cell[141302, 3171, 849, 22, 109, "Input",ExpressionUUID->"867ab593-45ce-45af-a24c-6eb266dadeea"],
Cell[142154, 3195, 1452, 41, 65, "Output",ExpressionUUID->"0d4ac7e5-e545-4ca6-a294-49becbfa9cab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143643, 3241, 428, 10, 29, "Input",ExpressionUUID->"d2e36a60-8a00-421e-83b4-8ae3dae9683d"],
Cell[144074, 3253, 153, 2, 38, "Output",ExpressionUUID->"cda626fe-d531-4132-b20f-d157db8fc382"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144264, 3260, 844, 25, 49, "Input",ExpressionUUID->"49494a45-6a76-4e0d-924b-1e0434f09563"],
Cell[145111, 3287, 193, 4, 38, "Output",ExpressionUUID->"82413d3f-990d-4062-8ec2-f11b1185c904"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145341, 3296, 945, 25, 72, "Code",ExpressionUUID->"402d2ce1-85af-4050-a083-0e805f55b5f9",
 InitializationCell->False],
Cell[146289, 3323, 193, 4, 38, "Output",ExpressionUUID->"34f6ae89-9f3c-425e-8ae7-90b593415d48"],
Cell[146485, 3329, 193, 4, 38, "Output",ExpressionUUID->"639d4998-7880-4890-80dd-b864c9012a21"],
Cell[146681, 3335, 193, 4, 38, "Output",ExpressionUUID->"72ef5253-9b63-4b00-89df-4af5db986a20"]
}, Open  ]],
Cell[146889, 3342, 146, 2, 33, "Text",ExpressionUUID->"f53b1caa-fe12-4c55-8cce-362053330122"],
Cell[147038, 3346, 278, 7, 53, "Code",ExpressionUUID->"43599157-d3ba-48d9-a885-d6f9d90a4f46",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[147341, 3357, 722, 18, 53, "Code",ExpressionUUID->"003a944d-6307-4ea0-b4e2-61a50405fe49",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[148088, 3379, 411, 10, 28, "Print",ExpressionUUID->"0733042d-e525-4d7d-8cd7-d1cf72cd35e1"],
Cell[148502, 3391, 411, 10, 28, "Print",ExpressionUUID->"438f0a52-f0c8-4c0e-81fa-72a0833bd6f3"],
Cell[148916, 3403, 453, 11, 28, "Print",ExpressionUUID->"635ef417-fa4e-4afa-a58e-31f48691e190"],
Cell[149372, 3416, 403, 10, 28, "Print",ExpressionUUID->"79cbc81b-6d03-4a60-be43-eb9db7077efe"],
Cell[149778, 3428, 863, 19, 28, "Print",ExpressionUUID->"93d4c92b-7e36-42f4-b072-e5288eaee539"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[150690, 3453, 378, 9, 35, "Code",ExpressionUUID->"54a9ea22-0847-4865-8786-9a30f16a2988",
 InitializationCell->False],
Cell[151071, 3464, 193, 4, 38, "Output",ExpressionUUID->"ae150718-7bf1-4dd8-bd65-ecbd2a083887"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151301, 3473, 359, 8, 35, "Code",ExpressionUUID->"5216bb0f-3d10-4ed7-bb63-58b063c08859",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[151685, 3485, 1344, 29, 28, "Print",ExpressionUUID->"e5d258da-2590-4fa6-97ca-729e156af7a2"],
Cell[153032, 3516, 1386, 29, 28, "Print",ExpressionUUID->"0ff3f5b8-9b3a-4aea-8d84-5ad367cc170b"],
Cell[154421, 3547, 873, 19, 28, "Print",ExpressionUUID->"5bf60c01-c9d5-49af-920c-41f286df634e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[155343, 3572, 336, 7, 35, "Code",ExpressionUUID->"ae31aeac-b0b4-44f3-b9b9-5e596f97e960",
 InitializationCell->False],
Cell[155682, 3581, 153, 3, 38, "Output",ExpressionUUID->"1c9f6304-fbae-431f-a695-c579fb484218"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155872, 3589, 413, 10, 35, "Code",ExpressionUUID->"358ab2b3-6941-45b1-899d-729c48bc0c46",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[156310, 3603, 1306, 29, 28, "Print",ExpressionUUID->"07d02b76-1102-417f-b673-1cca5bbad74b"],
Cell[157619, 3634, 875, 19, 28, "Print",ExpressionUUID->"f79f514f-3b7d-46f7-b860-c68fa3dfcf60"]
}, Open  ]]
}, Open  ]],
Cell[158521, 3657, 418, 9, 35, "Code",ExpressionUUID->"6e191afb-58d3-440e-b0e4-ad9009881c0e",
 InitializationCell->False],
Cell[158942, 3668, 258, 6, 35, "Code",ExpressionUUID->"65151a57-11c3-49b5-acd5-32bc093e876f",
 InitializationCell->False],
Cell[159203, 3676, 498, 13, 53, "Code",ExpressionUUID->"0ec190ce-c3c9-48b1-a14b-39eb694ab001",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[159726, 3693, 263, 6, 36, "Code",ExpressionUUID->"9002eac9-644c-47ef-9ab1-c25c63421358",
 InitializationCell->False],
Cell[159992, 3701, 311, 6, 38, "Output",ExpressionUUID->"bf078edb-6be3-4713-88d9-173d2b575aba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160340, 3712, 653, 16, 78, "Code",ExpressionUUID->"6b8a2990-04fc-42c4-b5f4-2f923ede8e33",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[161018, 3732, 378, 9, 28, "Print",ExpressionUUID->"c562c1f9-729c-41f5-9cb8-bfa8310baf4e"],
Cell[161399, 3743, 378, 9, 28, "Print",ExpressionUUID->"2ad74ad3-e37d-4cec-ac3b-d390c70cdf91"]
}, Open  ]],
Cell[161792, 3755, 329, 7, 65, "Output",ExpressionUUID->"5e10a6b8-8ec7-4d67-9bab-00801bca8445"],
Cell[162124, 3764, 845, 19, 46, "Output",ExpressionUUID->"f457635e-866c-4ae6-81be-90d04eb7c9de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163006, 3788, 759, 17, 78, "Code",ExpressionUUID->"eb47dd5c-41f5-4945-a4e4-51f749dfa8d7",
 InitializationCell->False],
Cell[163768, 3807, 188, 4, 38, "Output",ExpressionUUID->"f88f9db6-80d6-493e-afa3-82623f71c258"]
}, Open  ]],
Cell[163971, 3814, 335, 8, 36, "Code",ExpressionUUID->"59c9b850-0fa9-4a04-be06-d7b0406b1d7a",
 InitializationCell->False],
Cell[164309, 3824, 581, 13, 53, "Code",ExpressionUUID->"72286503-684a-40b4-a5a4-a64eeab20cbe",
 InitializationCell->False],
Cell[164893, 3839, 266, 6, 35, "Code",ExpressionUUID->"a34f2b95-f31b-43b6-9b3b-042b55a3f704",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[165184, 3849, 891, 23, 53, "Code",ExpressionUUID->"65a48a97-216a-4364-90c3-9a8891f03cf4",
 InitializationCell->False],
Cell[166078, 3874, 1325, 40, 51, "Output",ExpressionUUID->"3aeeac3d-8494-4433-a594-42456344d4f0"]
}, Open  ]],
Cell[167418, 3917, 250, 4, 55, "Text",ExpressionUUID->"4c9b4894-60bf-496f-bcc4-fd8003c39a0c"],
Cell[CellGroupData[{
Cell[167693, 3925, 2066, 59, 74, "Code",ExpressionUUID->"1c7601b6-6138-45f9-8cb3-b51541eab135",
 InitializationCell->False],
Cell[169762, 3986, 1216, 42, 63, "Output",ExpressionUUID->"7ff7d8f1-9157-469a-a10a-96a62b08e4a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171015, 4033, 1767, 48, 114, "Code",ExpressionUUID->"f8d77554-8725-4234-9dbe-845a454f0dec",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[172807, 4085, 603, 16, 28, "Print",ExpressionUUID->"ff53b7cd-67d0-4a24-b03f-3b8f19f59081"],
Cell[173413, 4103, 543, 13, 28, "Print",ExpressionUUID->"540d93f9-6ea7-4a07-9d10-2f5e96d8d65b"]
}, Open  ]],
Cell[173971, 4119, 666, 22, 58, "Output",ExpressionUUID->"f9e2d240-3a7f-4bf5-a2b3-049c7b81148e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[174686, 4147, 94, 0, 53, "Subsection",ExpressionUUID->"8a6760d5-c872-450b-9e4b-5d8dcd724934"],
Cell[174783, 4149, 253, 4, 55, "Text",ExpressionUUID->"2444a410-6e06-4353-b97d-fcf6476186fd"],
Cell[CellGroupData[{
Cell[175061, 4157, 1324, 36, 112, "Code",ExpressionUUID->"8f9abbec-5e8d-41d9-b7fd-6dff1a029265",
 InitializationCell->False],
Cell[176388, 4195, 3653, 104, 127, "Output",ExpressionUUID->"765e585c-bb76-46fe-801c-a58fffb0ccbe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180078, 4304, 455, 11, 35, "Code",ExpressionUUID->"bda5d545-5465-4d42-9593-b630b997d2a5",
 InitializationCell->False],
Cell[180536, 4317, 153, 2, 38, "Output",ExpressionUUID->"060899dc-e1f7-49e0-a86d-feb5bcb51388"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180726, 4324, 871, 26, 53, "Code",ExpressionUUID->"8c0b63b4-13b2-48d1-8ce0-e1e15da8564e",
 InitializationCell->False],
Cell[181600, 4352, 193, 4, 38, "Output",ExpressionUUID->"38d8df42-2507-4dfd-b1d4-58369b8b1bd4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181830, 4361, 945, 25, 72, "Code",ExpressionUUID->"3fe3ebdc-7159-4211-ab5b-96227b8301c9",
 InitializationCell->False],
Cell[182778, 4388, 193, 4, 38, "Output",ExpressionUUID->"a07fe76c-8eb8-4784-9328-6eaa7bf09a26"],
Cell[182974, 4394, 193, 4, 38, "Output",ExpressionUUID->"38c08f5b-df72-4849-b2d8-4ff891e2e41e"],
Cell[183170, 4400, 193, 4, 38, "Output",ExpressionUUID->"8526c49b-9070-4bcc-b2d3-876707d46dbd"]
}, Open  ]],
Cell[183378, 4407, 146, 2, 33, "Text",ExpressionUUID->"6f22cff8-45a8-4314-bfc0-234d841c4d39"],
Cell[183527, 4411, 278, 7, 53, "Code",ExpressionUUID->"af0e1638-d7c2-473a-a233-42cde814d4cc",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[183830, 4422, 722, 18, 53, "Code",ExpressionUUID->"2873eccb-255b-4a4e-94ba-6581b03d426e",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[184577, 4444, 411, 10, 28, "Print",ExpressionUUID->"40f457a4-f385-4e62-a705-7ad145d0d6d9"],
Cell[184991, 4456, 411, 10, 28, "Print",ExpressionUUID->"09d3a1be-116f-49a8-84bb-4ca7f47908d7"],
Cell[185405, 4468, 453, 11, 28, "Print",ExpressionUUID->"8db8fd27-5d6c-4cae-8e40-73a39afc47fb"],
Cell[185861, 4481, 403, 10, 28, "Print",ExpressionUUID->"b326ec8c-1ac5-40e6-9478-f76f146ac423"],
Cell[186267, 4493, 863, 19, 28, "Print",ExpressionUUID->"8a9b5783-59cb-42db-98f8-8b340f2db8fb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[187179, 4518, 378, 9, 35, "Code",ExpressionUUID->"b64678db-2103-4c6a-9089-3a060346e230",
 InitializationCell->False],
Cell[187560, 4529, 193, 4, 38, "Output",ExpressionUUID->"482c24c4-a64b-4c45-878c-03fd8270df27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187790, 4538, 359, 8, 35, "Code",ExpressionUUID->"cf4cca5a-cb60-4a0b-8fc9-85a7be4def6a",
 InitializationCell->False],
Cell[188152, 4548, 851, 18, 28, "Print",ExpressionUUID->"c761dafe-eba1-48a3-a7d0-1d9d539e6471"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189040, 4571, 336, 7, 35, "Code",ExpressionUUID->"149c9a7a-8ca0-485e-b224-cca00dbd2f20",
 InitializationCell->False],
Cell[189379, 4580, 153, 3, 38, "Output",ExpressionUUID->"1da2fc15-5dd5-459c-aaa3-c73401f484ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189569, 4588, 413, 10, 35, "Code",ExpressionUUID->"4329d903-801b-473e-ac8d-11eafc792209",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[190007, 4602, 1306, 29, 28, "Print",ExpressionUUID->"c828e09f-fc12-44eb-a659-0495783a9bde"],
Cell[191316, 4633, 875, 19, 28, "Print",ExpressionUUID->"a210afdf-7778-4133-8eec-994ec5513601"]
}, Open  ]]
}, Open  ]],
Cell[192218, 4656, 418, 9, 35, "Code",ExpressionUUID->"8340b291-243b-4dec-9c23-250a13344f18",
 InitializationCell->False],
Cell[192639, 4667, 258, 6, 35, "Code",ExpressionUUID->"be4cab3b-7b9d-407b-abfa-6329141c3461",
 InitializationCell->False],
Cell[192900, 4675, 498, 13, 53, "Code",ExpressionUUID->"00d3ed44-62f0-4898-b0c4-b76038bc51f4",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[193423, 4692, 267, 7, 36, "Code",ExpressionUUID->"fed00de0-96b1-4c88-bf57-b04609a57b61",
 InitializationCell->False],
Cell[193693, 4701, 311, 7, 38, "Output",ExpressionUUID->"f43c2f1f-c7e1-456b-8926-4f55cf0e895f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194041, 4713, 657, 17, 78, "Code",ExpressionUUID->"8b0d0b37-5f51-492c-a4ae-69d71943e729",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[194723, 4734, 379, 9, 28, "Print",ExpressionUUID->"d609145f-4a0d-4ed4-916d-16ea5c6daf53"],
Cell[195105, 4745, 379, 9, 28, "Print",ExpressionUUID->"e836a868-7b16-482e-b335-4370170522c2"]
}, Open  ]],
Cell[195499, 4757, 324, 7, 65, "Output",ExpressionUUID->"1bf0f69e-4088-44b8-ad19-c30f2f26f88a"],
Cell[195826, 4766, 839, 19, 46, "Output",ExpressionUUID->"5ecfc461-56f8-4767-b44c-480ef9b9e68a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196702, 4790, 763, 18, 78, "Code",ExpressionUUID->"68154a6a-9cde-498e-bdff-cdd299cc147e",
 InitializationCell->False],
Cell[197468, 4810, 192, 5, 38, "Output",ExpressionUUID->"44d691e8-c966-429b-b24a-28b62ea8b8d9"]
}, Open  ]],
Cell[197675, 4818, 339, 9, 36, "Code",ExpressionUUID->"6aa64d79-9aaf-4853-ba88-cdfed9925703",
 InitializationCell->False],
Cell[198017, 4829, 585, 14, 53, "Code",ExpressionUUID->"bfad0cea-8527-4f86-95bb-d4d1b7fc1dc3",
 InitializationCell->False],
Cell[198605, 4845, 270, 7, 35, "Code",ExpressionUUID->"16f13012-ba19-4dce-85af-3eb1a2a403d2",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[198900, 4856, 895, 24, 53, "Code",ExpressionUUID->"44eca9a4-bfb4-456f-8ff0-334f4e2c221b",
 InitializationCell->False],
Cell[199798, 4882, 1309, 41, 51, "Output",ExpressionUUID->"bd4e44ff-14df-47be-8e3b-8efa3c060ba0"]
}, Open  ]],
Cell[201122, 4926, 250, 4, 55, "Text",ExpressionUUID->"9a9f1ec3-8967-43de-9dd5-795b5457aa0d"],
Cell[CellGroupData[{
Cell[201397, 4934, 2070, 60, 74, "Code",ExpressionUUID->"1a05396a-62ac-44a3-8c3b-c1ff4e7d39db",
 InitializationCell->False],
Cell[203470, 4996, 4264, 152, 93, "Output",ExpressionUUID->"a2cf8fab-feb3-48de-bd87-85a3b9ba7178"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207771, 5153, 1863, 50, 114, "Code",ExpressionUUID->"7d1182ac-978e-4995-afb7-2188cc27efdd",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[209659, 5207, 729, 19, 28, "Print",ExpressionUUID->"62b064e0-ad27-440d-b6e5-906af94011ad"],
Cell[210391, 5228, 544, 13, 28, "Print",ExpressionUUID->"776c705a-d182-4062-9d38-d8fde07485a2"]
}, Open  ]],
Cell[210950, 5244, 1562, 51, 72, "Output",ExpressionUUID->"b649db62-c589-4d87-bc9e-cb44626b6b79"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[212561, 5301, 94, 0, 53, "Subsection",ExpressionUUID->"51e47dde-3fc0-4c11-b718-8f72af85cf84"],
Cell[212658, 5303, 155, 2, 33, "Text",ExpressionUUID->"4843ec63-86e8-44a4-9b17-4641892b2a4c"],
Cell[CellGroupData[{
Cell[212838, 5309, 880, 24, 91, "Code",ExpressionUUID->"d5208bee-0d8b-45a0-84c2-9ece66a5bd1c",
 InitializationCell->False],
Cell[213721, 5335, 2250, 65, 65, "Output",ExpressionUUID->"9ed127ba-1fbe-4ea3-a6f7-5f3c023e7e46"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216008, 5405, 459, 12, 35, "Code",ExpressionUUID->"312e8866-2d90-42a7-bf11-e41ee68f0243",
 InitializationCell->False],
Cell[216470, 5419, 157, 3, 38, "Output",ExpressionUUID->"e3c50e98-2e16-4ac3-a8f2-39f3c423f269"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216664, 5427, 875, 27, 53, "Code",ExpressionUUID->"0dc32853-fd33-49f4-a71d-4e9ce367d251",
 InitializationCell->False],
Cell[217542, 5456, 197, 5, 38, "Output",ExpressionUUID->"1d739976-7ec0-4ba0-ba36-d1fb611dedc1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217776, 5466, 949, 26, 72, "Code",ExpressionUUID->"4ba033cb-10dc-4af1-adcf-e5ddb0ab9817",
 InitializationCell->False],
Cell[218728, 5494, 197, 5, 38, "Output",ExpressionUUID->"0321aaff-47e2-444a-93c0-ec3f6fb0a08d"],
Cell[218928, 5501, 197, 5, 38, "Output",ExpressionUUID->"65b55e98-e079-47df-9289-9195b50ef753"],
Cell[219128, 5508, 197, 5, 38, "Output",ExpressionUUID->"668c8bae-d44d-4141-b032-c0e7c0a8b851"]
}, Open  ]],
Cell[219340, 5516, 146, 2, 33, "Text",ExpressionUUID->"92c5c932-71cf-4fb6-86ff-481155354faf"],
Cell[219489, 5520, 282, 8, 53, "Code",ExpressionUUID->"dcafb749-f755-4f0f-b929-54bffc69e6f2",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[219796, 5532, 726, 19, 53, "Code",ExpressionUUID->"49457d09-419b-439a-ba88-0affc83e4493",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[220547, 5555, 412, 10, 28, "Print",ExpressionUUID->"4caf43f6-2f52-4b86-80ff-3a9e84c52cde"],
Cell[220962, 5567, 412, 10, 28, "Print",ExpressionUUID->"ddf9823d-bc8b-4bfe-82e5-e68bf47f94de"],
Cell[221377, 5579, 454, 11, 28, "Print",ExpressionUUID->"a9c93f4a-fe7c-40d9-88a6-f9ad30134a29"],
Cell[221834, 5592, 404, 10, 28, "Print",ExpressionUUID->"48b8f068-dd37-43bc-b7ea-75a3c8f8dde6"],
Cell[222241, 5604, 864, 19, 28, "Print",ExpressionUUID->"be69bdfe-03f7-4417-99a1-1d0fe4cfbc4a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[223154, 5629, 382, 10, 35, "Code",ExpressionUUID->"f7651e22-3f3a-4e86-810f-ac8065fc0781",
 InitializationCell->False],
Cell[223539, 5641, 196, 5, 38, "Output",ExpressionUUID->"23843e5c-51c4-4e37-a6a8-1410edf175b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223772, 5651, 363, 9, 35, "Code",ExpressionUUID->"1afdf286-6331-43ef-83ac-61b848fc92d6",
 InitializationCell->False],
Cell[224138, 5662, 852, 18, 28, "Print",ExpressionUUID->"476738e6-55ce-4343-aed0-64bfba05e650"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225027, 5685, 340, 8, 35, "Code",ExpressionUUID->"7e08690b-41d4-4225-94e0-dfcdb23a6d6f",
 InitializationCell->False],
Cell[225370, 5695, 157, 4, 38, "Output",ExpressionUUID->"10e51a29-9d0e-4b79-82d5-ac8b1ec5ae3c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225564, 5704, 417, 11, 35, "Code",ExpressionUUID->"3bc2c348-b08e-4904-b07e-88321c4aa4ab",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[226006, 5719, 1307, 29, 28, "Print",ExpressionUUID->"f7ba901c-9a0a-4853-b602-6d82fbb4a467"],
Cell[227316, 5750, 876, 19, 28, "Print",ExpressionUUID->"c67a7749-ac0d-4f81-8968-5d52e66589f6"]
}, Open  ]]
}, Open  ]],
Cell[228219, 5773, 422, 10, 35, "Code",ExpressionUUID->"09e1b5c3-a3c0-450d-bddd-f4b34e2a26a7",
 InitializationCell->False],
Cell[228644, 5785, 262, 7, 35, "Code",ExpressionUUID->"c5e5d7e9-6948-4394-a91d-66481a02a043",
 InitializationCell->False],
Cell[228909, 5794, 502, 14, 53, "Code",ExpressionUUID->"95ca3f6c-9523-4f70-8ed2-be12826c9d88",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[229436, 5812, 267, 7, 36, "Code",ExpressionUUID->"c4903d6f-3d86-495b-8125-0c803c240488",
 InitializationCell->False],
Cell[229706, 5821, 226, 6, 38, "Output",ExpressionUUID->"9d70b5c8-cf12-4a34-9cf3-05a48e56d79e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[229969, 5832, 657, 17, 78, "Code",ExpressionUUID->"72c85e75-5ab5-4a8c-9cb8-6111c17253e4",
 InitializationCell->False],
Cell[230629, 5851, 379, 9, 28, "Print",ExpressionUUID->"a8f9265a-de85-4ddf-9a8d-70dfe78dc899"],
Cell[231011, 5862, 236, 6, 38, "Output",ExpressionUUID->"689d7c1d-beda-4999-9b14-761000e33b58"],
Cell[231250, 5870, 668, 16, 38, "Output",ExpressionUUID->"2ddc30ba-9d15-43c6-9c64-ad71c0aea304"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231955, 5891, 763, 18, 78, "Code",ExpressionUUID->"1e160a0b-47e8-496b-86f6-9ef9d6906dfb",
 InitializationCell->False],
Cell[232721, 5911, 165, 4, 38, "Output",ExpressionUUID->"72f0b78f-8301-42f2-92e6-8f4c8e86cf30"]
}, Open  ]],
Cell[232901, 5918, 339, 9, 36, "Code",ExpressionUUID->"35f8ec12-aecf-4638-8a0f-63c3b986762c",
 InitializationCell->False],
Cell[233243, 5929, 585, 14, 53, "Code",ExpressionUUID->"30c3d527-5275-4ea3-8fc9-ab2fbc13ba9d",
 InitializationCell->False],
Cell[233831, 5945, 270, 7, 35, "Code",ExpressionUUID->"1f702464-57b0-451a-bf7a-f6d03e47c954",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[234126, 5956, 895, 24, 53, "Code",ExpressionUUID->"9ad006a2-2efe-4cf6-852a-60a97c64b720",
 InitializationCell->False],
Cell[235024, 5982, 910, 28, 50, "Output",ExpressionUUID->"20b62207-4395-4371-ab92-611407fe384f"]
}, Open  ]],
Cell[235949, 6013, 250, 4, 55, "Text",ExpressionUUID->"2bb4589c-d621-4f22-9e4b-164a093eb253"],
Cell[CellGroupData[{
Cell[236224, 6021, 2070, 60, 74, "Code",ExpressionUUID->"b83b091b-3d25-4e79-bc79-ac00994efbae",
 InitializationCell->False],
Cell[238297, 6083, 643, 22, 67, "Output",ExpressionUUID->"500ed04f-36df-4fbb-b36a-9e76b6beae1b"]
}, Open  ]],
Cell[238955, 6108, 213, 3, 55, "Text",ExpressionUUID->"251f1380-ef89-4d9f-9aa5-8e6693f2f0e8"],
Cell[CellGroupData[{
Cell[239193, 6115, 1863, 50, 114, "Code",ExpressionUUID->"fa187f18-bb6a-448e-96f4-8c9c94cf8ad0",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[241081, 6169, 567, 15, 28, "Print",ExpressionUUID->"e4bcc6d4-8f8b-4bc7-9c38-d06a1d218964"],
Cell[241651, 6186, 461, 12, 28, "Print",ExpressionUUID->"30ba3148-e1d7-4ccc-8262-263d1a0271d8"],
Cell[242115, 6200, 544, 13, 28, "Print",ExpressionUUID->"4793cb41-d1d3-4f32-9c82-ce6b6de224c2"]
}, Open  ]],
Cell[242674, 6216, 629, 20, 67, "Output",ExpressionUUID->"a3826077-799f-462a-a9f4-e95d6a74d062"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[243352, 6242, 95, 0, 53, "Subsection",ExpressionUUID->"0ddca4ab-f5a0-4310-9040-563e9d707ab1"],
Cell[243450, 6244, 199, 3, 55, "Text",ExpressionUUID->"d3147967-ef79-4726-b27a-4a8124c4876e"],
Cell[CellGroupData[{
Cell[243674, 6251, 1022, 29, 91, "Code",ExpressionUUID->"a5ee3b1d-08fa-43e2-96bf-9f4283421f0c",
 InitializationCell->False],
Cell[244699, 6282, 3657, 105, 127, "Output",ExpressionUUID->"1405dc53-91b9-4646-b03d-c69713e7dc08"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248393, 6392, 471, 12, 35, "Code",ExpressionUUID->"4a02d277-57b9-4a50-8155-c41619eafb08",
 InitializationCell->False],
Cell[248867, 6406, 163, 3, 38, "Output",ExpressionUUID->"6a78d587-1f8d-49ca-99a1-054b3a5373c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249067, 6414, 881, 27, 53, "Code",ExpressionUUID->"65e67dde-2677-4605-a47d-0c05b5c08db0",
 InitializationCell->False],
Cell[249951, 6443, 197, 5, 38, "Output",ExpressionUUID->"db4c3c62-4e28-47f1-8d37-12b1c5cd6e45"]
}, Open  ]],
Cell[CellGroupData[{
Cell[250185, 6453, 992, 27, 72, "Code",ExpressionUUID->"be5700d4-9423-4f78-83ef-5397b2eee4dc",
 InitializationCell->False],
Cell[251180, 6482, 197, 5, 38, "Output",ExpressionUUID->"af55a04a-3c5d-45ba-91fa-36b6f426a6c5"],
Cell[251380, 6489, 197, 5, 38, "Output",ExpressionUUID->"86f9487f-f346-4fef-b1a1-c0ba4382dc06"],
Cell[251580, 6496, 197, 5, 38, "Output",ExpressionUUID->"1771f7d0-a40f-4e5f-93ac-1d98e337209c"]
}, Open  ]],
Cell[251792, 6504, 146, 2, 33, "Text",ExpressionUUID->"67ad7cbe-0465-4b94-a222-003b7007724e"],
Cell[251941, 6508, 282, 8, 53, "Code",ExpressionUUID->"a91519de-e1c6-4feb-b9e5-3373d424da9a",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[252248, 6520, 750, 19, 53, "Code",ExpressionUUID->"4bcef1c2-80f9-4459-9f97-6619a2bd14e8",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[253023, 6543, 412, 10, 28, "Print",ExpressionUUID->"1d9fcceb-5231-4ae8-9812-b259a120081b"],
Cell[253438, 6555, 412, 10, 28, "Print",ExpressionUUID->"672a2c72-fae4-42f0-8390-57fd297fb0b0"],
Cell[253853, 6567, 454, 11, 28, "Print",ExpressionUUID->"064d964c-6d36-4b67-a19e-4eb89721b133"],
Cell[254310, 6580, 404, 10, 28, "Print",ExpressionUUID->"3cce69fd-6145-412d-bf3f-dc0f03715b53"],
Cell[254717, 6592, 864, 19, 28, "Print",ExpressionUUID->"728a966d-55f5-48d1-8f3c-3ca0be2b2e70"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[255630, 6617, 400, 10, 35, "Code",ExpressionUUID->"7401856e-3f6f-4b81-9c87-c29afd898d78",
 InitializationCell->False],
Cell[256033, 6629, 197, 5, 38, "Output",ExpressionUUID->"f6690646-4c64-44d7-bfce-ab16dc745838"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256267, 6639, 390, 10, 35, "Code",ExpressionUUID->"4855d015-6c7d-4fba-9c83-99507496f436",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[256682, 6653, 1345, 29, 28, "Print",ExpressionUUID->"a570c133-d716-406a-aa4d-e8748e7b23e1"],
Cell[258030, 6684, 1389, 29, 28, "Print",ExpressionUUID->"430cfe44-12e4-44c0-9538-bfd453992242"],
Cell[259422, 6715, 874, 19, 28, "Print",ExpressionUUID->"a0986afa-1d38-4090-9292-afde2dfa6059"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[260345, 6740, 352, 8, 35, "Code",ExpressionUUID->"4947b911-c1fb-4bc8-b8a5-e9c0bb8d68d3",
 InitializationCell->False],
Cell[260700, 6750, 157, 4, 38, "Output",ExpressionUUID->"84b02b28-571d-486b-9a88-9ef57748bcbd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260894, 6759, 448, 12, 35, "Code",ExpressionUUID->"5aca3df4-2621-4f85-b743-e48debe70bd0",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[261367, 6775, 1307, 29, 28, "Print",ExpressionUUID->"0eb71b37-628b-4d22-a131-11ab19f07003"],
Cell[262677, 6806, 876, 19, 28, "Print",ExpressionUUID->"a576810f-5411-4ad0-a059-0500b5be0e5d"]
}, Open  ]]
}, Open  ]],
Cell[263580, 6829, 453, 11, 35, "Code",ExpressionUUID->"689de70b-c8b1-41e5-9ec6-0cfa7b9851ad",
 InitializationCell->False],
Cell[264036, 6842, 274, 7, 35, "Code",ExpressionUUID->"cab18d65-70b5-4373-957f-04a342f624ba",
 InitializationCell->False],
Cell[264313, 6851, 520, 14, 53, "Code",ExpressionUUID->"4e582a2e-6879-468f-8e59-2f5415c06a50",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[264858, 6869, 286, 7, 36, "Code",ExpressionUUID->"4b75ccb0-23c8-438c-8004-4c91584b7cd3",
 InitializationCell->False],
Cell[265147, 6878, 326, 8, 65, "Output",ExpressionUUID->"41f423dd-77ff-46fd-b175-ffba0351bae1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265510, 6891, 694, 17, 78, "Code",ExpressionUUID->"293260e1-c91d-49eb-b883-8f48093e2a7e",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[266229, 6912, 379, 9, 28, "Print",ExpressionUUID->"c2f8d9f1-f6bf-47fa-9f15-0c5126ab834d"],
Cell[266611, 6923, 379, 9, 28, "Print",ExpressionUUID->"059f6e48-20d8-420f-bc83-a304d94586b7"]
}, Open  ]],
Cell[267005, 6935, 345, 8, 65, "Output",ExpressionUUID->"b7f2872d-245c-4588-9fee-aa847de1f9b4"],
Cell[267353, 6945, 875, 21, 46, "Output",ExpressionUUID->"7d3b57dc-9bfd-4dd3-9139-140985c947f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268265, 6971, 779, 19, 78, "Code",ExpressionUUID->"0c24d922-6a5a-4964-94d3-076bbc9f3dc3",
 InitializationCell->False],
Cell[269047, 6992, 192, 5, 38, "Output",ExpressionUUID->"e1388568-f617-42f3-9b52-e54b4aae01ce"]
}, Open  ]],
Cell[269254, 7000, 358, 9, 36, "Code",ExpressionUUID->"a035618b-ccf7-4970-bff7-28feffd3677f",
 InitializationCell->False],
Cell[269615, 7011, 604, 14, 53, "Code",ExpressionUUID->"ff0b2383-518f-4a13-8c44-deada10889b5",
 InitializationCell->False],
Cell[270222, 7027, 284, 8, 35, "Code",ExpressionUUID->"726ab860-2d1d-4ea5-a5df-c1cf589e48b9",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[270531, 7039, 914, 24, 53, "Code",ExpressionUUID->"14d87859-7134-4f3f-8f75-4f873f526f65",
 InitializationCell->False],
Cell[271448, 7065, 1329, 41, 51, "Output",ExpressionUUID->"f93aca76-4c49-4f69-bb85-fc59276ccddf"]
}, Open  ]],
Cell[272792, 7109, 250, 4, 55, "Text",ExpressionUUID->"41efa4a9-9d2e-4706-b755-37d1741df290"],
Cell[CellGroupData[{
Cell[273067, 7117, 2088, 60, 74, "Code",ExpressionUUID->"6f0293a6-bbb3-40c7-914b-9ddca30a3ac3",
 InitializationCell->False],
Cell[275158, 7179, 1172, 42, 65, "Output",ExpressionUUID->"b56edd00-b3d5-4d4d-ac46-7e6a1e3ff7b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276367, 7226, 2165, 58, 114, "Code",ExpressionUUID->"7451626f-b968-4fcd-a57b-d71e3a57a4aa",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[278557, 7288, 461, 12, 28, "Print",ExpressionUUID->"32d889b5-ccb7-4394-9fc8-dcd345753f2f"],
Cell[279021, 7302, 544, 13, 28, "Print",ExpressionUUID->"2ebdc583-8073-4f03-af62-81b2c7e18c32"]
}, Open  ]],
Cell[279580, 7318, 465, 15, 67, "Output",ExpressionUUID->"927ab6cd-eb49-4f1c-9719-e05edab8be60"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[280106, 7340, 97, 0, 65, "Section",ExpressionUUID->"8bb50969-b9f4-4711-a829-6a05b333d262"],
Cell[280206, 7342, 117, 0, 33, "Text",ExpressionUUID->"81d99d73-3ed5-40b5-9c18-b5f9a438601b"],
Cell[CellGroupData[{
Cell[280348, 7346, 1136, 31, 78, "Code",ExpressionUUID->"7e906004-16eb-4a64-9298-492461813f65",
 InitializationCell->False],
Cell[281487, 7379, 2770, 88, 142, "Output",ExpressionUUID->"37b2bfd5-c7f4-450b-a30a-492656ec0e94"]
}, Open  ]],
Cell[284272, 7470, 3129, 91, 204, "Code",ExpressionUUID->"4282b1ac-1b3b-42cc-b258-bc19e48cfba4",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[287426, 7565, 1243, 34, 156, "Code",ExpressionUUID->"571c96ad-eadc-4b3b-8040-e9b43974d69c",
 InitializationCell->False],
Cell[288672, 7601, 1003, 31, 28, "Print",ExpressionUUID->"62b02f02-eb5d-4729-a82e-9222cf6c4e61"],
Cell[289678, 7634, 142, 3, 38, "Output",ExpressionUUID->"cc0bf719-476c-4798-9996-b6b8d7fab9ac"],
Cell[289823, 7639, 393, 9, 28, "Print",ExpressionUUID->"5974b07e-6786-468b-b634-1b51fa6a763f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/QCD-Renormalization-2L-GhGh.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    266059,       6615]
NotebookOptionsPosition[    242246,       6175]
NotebookOutlinePosition[    242647,       6191]
CellTagsIndexPosition[    242604,       6188]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
2-loop QCD renormalization in the minimal subtraction schemes - ghost \
self-energy\
\>", "Title",ExpressionUUID->"c74497b6-062d-4e78-928f-5da42208afce"],

Cell[CellGroupData[{

Cell["Load FeynCalc and the necessary add-ons or other packages", "Section",ExpressionUUID->"732dfa6f-97ad-48d5-84c0-cba52a18a058"],

Cell["This example uses a custom QCD model created with FeynRules.", "Text",ExpressionUUID->"5b5698ec-a0a7-4355-a8ad-3ca1fa27c6ad"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"description", "=", "\"\<Renormalization, QCD, MSbar, 2-loop\>\""}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"If", "[", " ", 
   RowBox[{
    RowBox[{"$FrontEnd", " ", "===", " ", "Null"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{"$FeynCalcStartupMessages", " ", "=", " ", "False"}], ";", "\n", 
     "\t", 
     RowBox[{"Print", "[", "description", "]"}], ";"}]}], "\n", "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"If", "[", " ", 
   RowBox[{
    RowBox[{"$Notebooks", " ", "===", " ", "False"}], ",", "\n", "\t", 
    RowBox[{"$FeynCalcStartupMessages", " ", "=", " ", "False"}]}], "\n", 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"LaunchKernels", "[", "8", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$LoadAddOns", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<FeynArts\>\"", ",", "\"\<FeynHelpers\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{"<<", "FeynCalc`"}], "\n", 
 RowBox[{
  RowBox[{"$FAVerbose", " ", "=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"$ParallelizeFeynCalc", "=", "True"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"FCCheckVersion", "[", 
   RowBox[{"10", ",", "2", ",", "0"}], "]"}], ";"}], "\n", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringSplit", "[", 
       RowBox[{"$FeynHelpersVersion", ",", "\"\<.\>\""}], "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "<", "2"}], ",", "\n", "\t", 
   RowBox[{
    RowBox[{
    "Print", "[", "\"\<You need at least FeynHelpers 2.0 to run this example.\
\>\"", "]"}], ";", "\n", "\t", 
    RowBox[{"Abort", "[", "]"}], ";"}]}], "\n", "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[1]:=",ExpressionUUID->"08385248-2bbb-4d54-a6b2-d9e5e050f734"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynCalc \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"10.2.0 (dev version, 2026-06-09 15:39:01 +02:00, 5abce74a). \
For help, use the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{
       RowBox[{"online", " ", "documentation"}], ","}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://feyncalc.github.io/referenceDev"], None},
      ButtonNote->"https://feyncalc.github.io/referenceDev"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["forum",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" and have a look at the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
    "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"here", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL[
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
      ButtonNote->
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynCalc ", "Text", Bold], 
   Style["10.2.0 (dev version, 2026-06-09 15:39:01 +02:00, 5abce74a). For \
help, use the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["online documentation,", ButtonData :> {
        URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
      "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]], 
    "Text"], 
   Style[" visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
   Style[" and have a look at the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" The PDF-version of the manual can be downloaded ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["here.", ButtonData :> {
        URL[
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"be17b72e-7c05-46cb-84cb-3567bf6051da"],

Cell[BoxData[
 StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"30d45d82-769b-4891-b424-1f52a89a690e"],

Cell[BoxData[
 StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
  "Text",
  StripOnInput->False,
  FontSlant->Italic]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2a5202c7-9646-4418-ac2a-171e811f904b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynArts \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"3.12 (27 Mar 2025) patched for use with FeynCalc, for \
documentation see the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["manual",
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        First[
         FileNames[{"*.pdf", "*.PDF"}, 
          FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" or visit \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"www", ".", "feynarts", ".", "de", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["http://www.feynarts.de/"], None},
      ButtonNote->"www.feynarts.de/"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynArts ", "Text", Bold], 
   Style["3.12 (27 Mar 2025) patched for use with FeynCalc, for documentation \
see the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "manual", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        First[
         FileNames[{"*.pdf", "*.PDF"}, 
          FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" or visit ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["www.feynarts.de.", ButtonData :> {
        URL["http://www.feynarts.de/"], None}, BaseStyle -> "Hyperlink", 
      ButtonNote -> "www.feynarts.de/"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"25fd0350-f327-483d-949f-9911fc2ec018"],

Cell[BoxData[
 StyleBox["\<\"If you use FeynArts in your research, please cite\"\>", "Text",
  
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ba94556c-6690-4541-89a1-b1fdb7f836ab"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] T. Hahn, Comput. Phys. Commun., 140, 418-431, 2001, \
arXiv:hep-ph/0012260\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5d0b2a95-d254-45b8-8e9a-ea5127aa5bbe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynHelpers \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"2.0.0 (2026-02-05 17:03:01 +02:00, 5db84fbb). For help, use \
the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{
       RowBox[{"online", " ", "documentation"}], ","}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://feyncalc.github.io/referenceFeynHelpersDev"], None},
      ButtonNote->"https://feyncalc.github.io/referenceFeynHelpersDev"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["forum",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" and have a look at the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
    "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"here", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL[
        "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"], None},
      ButtonNote->
       "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynHelpers ", "Text", Bold], 
   Style["2.0.0 (2026-02-05 17:03:01 +02:00, 5db84fbb). For help, use the ", 
    "Text"], 
   Style[
    DisplayForm[
     ButtonBox["online documentation,", ButtonData :> {
        URL["https://feyncalc.github.io/referenceFeynHelpersDev"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://feyncalc.github.io/referenceFeynHelpersDev"]], "Text"], 
   Style[" visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
   Style[" and have a look at the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]], 
      Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" The PDF-version of the manual can be downloaded ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["here.", ButtonData :> {
        URL[
        "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d7ab9f44-cb84-4c77-b2a3-f26d9d40f664"],

Cell[BoxData[
 StyleBox["\<\" If you use FeynHelpers in your research, please evaluate \
FeynHelpersHowToCite[] to learn how to cite this work.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f4679460-c7b3-4009-a34c-760f50b748e9"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Configure some options", "Section",ExpressionUUID->"a3d10481-5aea-4ad1-b023-11ca7b8766f6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modelDir", "=", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
    "$UserBaseDirectory", ",", "\"\<Applications\>\"", ",", "\"\<FeynCalc\>\"",
      ",", "\"\<Examples\>\"", ",", "\"\<Models\>\"", ",", "\"\<QCD\>\""}], 
    "}"}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[11]:=",ExpressionUUID->"367cf15e-e51f-4d46-820b-f558019443b1"],

Cell[BoxData[
 FormBox["\<\"/home/vs/.Wolfram/Applications/FeynCalc/Examples/Models/QCD\"\>\
", TraditionalForm]], "Output",
 CellLabel->"Out[11]=",ExpressionUUID->"1b667c86-469b-43ea-a2a9-6d790567dde7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FAPatch", "[", 
   RowBox[{
    RowBox[{"PatchModelsOnly", "->", "True"}], ",", 
    RowBox[{"FAModelsDirectory", "->", "modelDir"}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[12]:=",ExpressionUUID->"a96abe44-cb55-4074-8435-3eba42e7153c"],

Cell["Successfully patched FeynArts.", "Print",
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"c736c2b8-424e-4361-8c8a-c829b2ce598d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"renConstants", "=", 
  RowBox[{
  "Zm", "|", "Zpsi", "|", "ZA", "|", "ZAmxt", "|", "Zu", "|", "Zumxt", "|", 
   "Zg", "|", "Zxi"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[13]:=",ExpressionUUID->"5bc2d1da-2fbb-42e5-92a2-497f6c47ecc0"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "Zm", "|", "Zpsi", "|", "ZA", "|", "ZAmxt", "|", "Zu", "|", "Zumxt", "|", 
   "Zg", "|", "Zxi"}], TraditionalForm]], "Output",
 CellLabel->"Out[13]=",ExpressionUUID->"9fd28794-d61f-4a7c-b16f-bc51767fa94d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate Feynman diagrams", "Section",ExpressionUUID->"89eb0e89-1dc8-4c65-9361-2e726961c009"],

Cell["Nicer typesetting", "Text",ExpressionUUID->"6f0b2a6a-bce5-4faa-8d25-527ccde4c44a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"mu", ",", "\"\<\[Mu]\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"nu", ",", "\"\<\[Nu]\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"rho", ",", "\"\<\[Rho]\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"si", ",", "\"\<\[Sigma]\>\""}], "]"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[14]:=",ExpressionUUID->"724cffa3-c57b-4210-8dc5-6791ef25729d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagGhostSE", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateTopologies", "[", 
      RowBox[{"2", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"U", "[", "5", "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"U", "[", "5", "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{"3", "|", "4"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", "|", "3"}], "}"}]}], "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[18]:=",ExpressionUUID->"b1189fed-5af9-42b9-a470-2381e2c6e1d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagGhostSECT", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateCTTopologies", "[", 
      RowBox[{"2", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"U", "[", "5", "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"U", "[", "5", "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{"3", "|", "4"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", "|", "3"}], "}"}]}], "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[19]:=",ExpressionUUID->"5d5846d3-512c-4674-89a7-3031ad7dda39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagGhostTreeSECT", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateCTTopologies", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"U", "[", "5", "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"U", "[", "5", "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{"3", "|", "4"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", "|", "3"}], "}"}]}], "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[20]:=",ExpressionUUID->"7c0f313b-5a21-4465-a1a7-4c2daed5b823"],

Cell["Self-energy and vertex diagrams", "Text",ExpressionUUID->"c81564e3-4d66-4748-bc90-b084ba700daf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagGhostSE", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"6", ",", " ", "2"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"6", ",", " ", "2"}], "}"}]}]}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[21]:=",ExpressionUUID->"ddc637a1-c53c-4902-866a-5981d3a41a53"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{-6.701306176637445*^-13, 9.}, {6.00000000000067, 9.}}]}, 
         PolygonBox[{{3.6, 9.}, {2.4, 8.6}, {2.4, 9.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 8.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{20.000000000000668`, 9.}, {13.999999999999329`, 9.}}]}, 
         PolygonBox[{{17.6, 9.}, {16.4, 9.4}, {16.4, 8.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 8.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 9.}, 4., {-3.141592653589793, 0.}]}, 
         PolygonBox[{{10.6, 5.}, {9.4, 4.6}, {9.4, 5.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwl1fs/lIkCx3G3qCiUmjE388w8M/PM6NSGlZL6ui4qJEklnCHVdHOsJJWl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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.626784489160852, 12.373215510839149}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJwtlXtUj3ccx39dtnIpM5adXKLf83wvzxOJsSbWu9FlVuQWI7lLcsl9OPu1
xhJRjMolRbLICblWOJST1XZEmBiHE+mo5trQYWzHZ9/fP885v/P7Pc/3+Xze
79erx9T5I2fYWyyWeIvF8v5qZ3n/0UAXi4GKb6beSfXTENzx0IcjfQxkTuzV
9kqChvqrz5paRxgIHZI5r+KSBufDa13zYg3c9y2u2tlDx6bAyNfJcQYeW8a9
sFukI6V79PgB0w2crpvutOOsDiT6ek4ONjBtRFq7FQ4M++Y21Zd3NvD8WNOt
eD8GbW94lnudRHnNvYacGQzxMXWx+/ZItJQOq3NJYNh+5MZ8uyiJLsFHPdxS
GE4dclt31E3ik1dPYj9KYRhbuq+da7XA0MG9OrRbxdB0xt98lyrQv311etp8
Bv+A5t6WCIEyn0BtWARD8QK3ZR66QMmFK7m/fcEwvvWbyH/ecYQnH582rgvD
/mkP3avrOKK7vXrY8K+OxEcHnsXVcFRsjX3rVq+jcWCOJaCGo2ZaWVvvyzrW
Lcvo1LOOY/nJ9mcjzupwedF6SuZbji1J0ZF5x3TcvigzYjwFovPjHYIKdRwb
WyZrwwXCfWqGzD6hY3nH2sALiQK/2872GF6uI8phzPOoUoHud0N117s60np3
urDmrUDUrIrZMY4MA/ucLrn8uYRNP/9mQz+GzlNbjdo7R2J0Un3XWwsYBhUX
FCZslbgROJmfPsngntmzpG+RROpq94Jdjhy1J3z9rJUSPjfX+riP4eD98g9k
VEr80LfPEo+9HEfDEuyeFEn8Zbu9ee5TjvyoyiHFGRLNsel+LX0Eap3HxB2O
lpi/uGZ9RIxAh19lYLIpMakytsp9k8C81weaCusFShsTmpz2C7TcHWx/L1Pg
3oM5ukehwO51BfVXRgg8dnTrm5QvkPpdfEmDs0BQ6qlPIzMElrq+tDmVcxxs
TBNRKwS8Ay/GLU7iGPGi4O7BCIH8BcWn6kZzhKUf2/6jt8DQTu3WbDA5/G0e
6fedBObuzh3q78IR4+PAV9/jOBfTOHXla4YpfVtd21PK0a1hULCtmcH32oEi
pzyO+utLIge2MPSOLujuuIXjUofz50Y5c9i5BKb/vJZj959VK1o8ORYFjPOe
m8QxJLFia20QR/bYbT+xTRyW/lwftJCjZPsM2T+XY5bJOx/K4fjFo7i6uZTj
hr1L9sQ/OCyFVWfiGzmCCgPGtXESsOXOvrGjq0DlhFVv/T8TCP2gsI1tvMD6
3GULbd8KDJiA3LxsgWFZO9ckLhI4EjI5u6pR4OjjytZZ8QJrXYIP3veVONwS
te3mSoHgl6OyByRKVFg3p4+PFpjhH7rtapVEygsMXfqVwJeT8qtPuRrqKrCB
vjcwk37H1f8MhNB9uLqvgWR6DlfPNdQ5mDqXAT86J1PnNhBG78HUexnqPRmC
6b0NNQcdN2kuUs1JRwzNTao56rCnuUo1Z13NXao96MihvUhYaE86LtPeJLxp
j7raq1B71uFBexcqB7rKhcAsyomOOZQbiUGUI4avKVcSoZQzpnInEU45ZOhF
uZQooJwyLKbcSgRSjhlSKNeGyjnDLsq9gVrqAcNL6oWBMuoJwxzqjYHJ1COG
j6lXJuKoZ0z1zsTf1EOG/dRLE4+opzqOUG9NJFCPddVrE32o57rqvYmNxAEd
nYkLJm4SJzTFDRMRxBENXYgrJuKJM5rijqk4pCGDuGQoTlkxibhlKI5ZsYK4
ZijOWXGcuGcoDlpxh7hoYDNx0gpX4qZUHLUimbgqcZ04a1XclYrDVsVliZnE
aSv2EbclhhPHNcV1iWLivIYi4r6BUvKAhi/JC4byhIYG8oaBEPKIhjHkFUN5
RkMxecdUHtKwjbxk4hV5SsP35C0TF8hjGqzkNRPN5DkNeeQ9L0wnD2rKi17K
k1ZsIG964Sl51IqN5FUvPCDPWpV3vRBGHvZUXvZCFnnaEyHkbS9Uksc9YU9e
98L/nvfEf4D2SSs=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.343215510839148, 12.343215510839148},
           ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJw9l3k4VPsfx8Util9CKi3MOTPnDGbGHKJry31HUrYUZUmRNaEiS2kV11bi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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 17.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 9.}], PointBox[{14., 9.}], 
          PointBox[{10., 13.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["1",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cdcedeee.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cdcedeee.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 22}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}]},
          PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}]}, 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.863850574712645, 9.863850574712643}, 
           3.866248560260101, {3.1063705051953523`, 4.74761112877913}]}, 
         PolygonBox[{{7.5542640687119285`, 6.705735931288071}, {
          6.422893218813452, 7.271421356237309}, {6.988578643762691, 
          7.837106781186548}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.638784489160852, 6.638784489160852}, 
          ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwt1fk/1IkDx/EJO6JSiMHcY67PzGxEW0L1XkfliHWU0qaSo0LJ0SFpHZVy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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 6.682784489160851}, 
          ImageScaled[{0, 1}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{10., 13.999999999996009`}, {10., 5.99999999999511}}]}, 
         PolygonBox[{{10., 10.6}, {9.6, 9.4}, {10.4, 9.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.9452, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[CompressedData["
1:eJw91fk71IsCx/Gx3EMUlTLMd3Zm5vv9Dlk6oSSfFkvRpjiS1BHJGqV0OQ06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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.656784489160851, 13.343215510839148}, 
          ImageScaled[{1, 0}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.991692493946733, 9.991692493946733}, 
           4.008316114996395, {0.0020725690695229115`, 1.5687237577253734`}]},
          PolygonBox[{{13.250264068711928`, 12.401735931288073`}, {
          12.684578643762691`, 13.533106781186547`}, {12.118893218813454`, 
          12.96742135623731}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 13.317215510839148},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{10., 14.}], PointBox[{10., 6.}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["2",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/1c1d212c2d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/1c1d212c2d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}]},
          PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}]}, 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.863850574712645, 9.863850574712643}, 
           3.866248560260101, {3.1063705051953523`, 4.74761112877913}]}, 
         PolygonBox[{{7.5542640687119285`, 6.705735931288071}, {
          6.422893218813452, 7.271421356237309}, {6.988578643762691, 
          7.837106781186548}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.638784489160852, 6.638784489160852}, 
          ImageScaled[{1, 1}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.991692493946733, 10.008307506053267`}, 
           4.008316114996395, {-1.5687237577253734`, \
-0.0020725690695229115`}]}, 
         PolygonBox[{{13.250264068711928`, 7.598264068711928}, {
          12.684578643762691`, 6.466893218813452}, {12.118893218813454`, 
          7.03257864376269}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 6.682784489160851}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJxFln08Vdkax1ekTklEfbydo3OsvfexNUXdZkKGx40SEnlJLxOJvOUeUeOl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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.645199999999999, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[CompressedData["
1:eJw91fk71IsCx/Gx3EMUlTLMd3Zm5vv9Dlk6oSSfFkvRpjiS1BHJGqV0OQ06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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.656784489160851, 13.343215510839148}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJw1lXtQVGUYxpdLIOZgoAuThqTsuW+Clopc8gnEBDQTDDSVakXwRk6IOpJg
AikqkMplDGRxuanoiIiLRKlcotUMRRmvCE7ipUQQUMFFqabx/fafM7Oze853
3vd5fr/xurUhyy1VKlWiSqX6//r6o8XrqwZREZX+n3toETZ+k8nso0HU3c19
xlAtrEZFP1yXokH26JYr+6K1aBrSHQ9t0QDTjR6bV2lR3rwruYzjoLNV7IYW
a9G1XL9BvZFD2rEf3+300WKv3K2f1MCh+LNHiZNHajHw70CAow2PtE7bgKKr
Cpb4bP2jxIdHcnN5QFGmgoBOtdkcyaP/kKnjxhwF++/PzApP5LH3VdbCdmsF
Phb9i6bs4FHQGS8POyvjqNFzht12HncOmOz8E2X4d8yPs4rnUexeXmMTIKMv
ZrhTbSSP71qKR4WrZUTsMFa/DORhEtRrfu+R0LlHXblAy+NcvYVzxg0Jvuni
kKs9j6S5W+simyQ8zzU+WdDL4VDgYIT+koRVx9MifrjOoaZUFzbijoQRqdZH
3Oo5VN08bdc/KOG+/rC97wkOs9bnbHGYICOhNs371SEOkyfezkwKkTFywG9S
2kEOuuzakj93yDh8rcWRK+dQH2wcFdQoo1T10vCilsM9h1ivbywUPHKOd7Br
56DPn5Nt8lJQeq/ivR4bHibTmWGlMQoKVr6MNnjzuPbGyaDUHAW37z5y/+Bb
Hu7XU5aEnFBw0TVy9a8NPMY07i3LPaMg9y9+dpyjgIoPg8Z2/6Rg6uiP1NnL
BJxqFWwtihW4VdVonp8Q8PjLsf51CQrM29OzZ78SIB7bsNEvUMGthiPJ+71F
eByLa/7eTsGSkpDVdTEipr49fCFfL2PQcHB93m4RXpfnhZk3yMgc7/XJ3CIR
60ILrU8qMt6aZuK8SkX0Lm2aXtIh4UDPRJ+OXBFP3r2Vtssg4WzbrJ/LkkVY
9W5pTo2WkPNwzD/bl4noy3N9oZ0m4cbmmd3VviJSk73dMhwkuDreV8WrRQz1
BsTrBkR8Ojmz4kKXAJ1HQ4rj3yLCXL+4GHheAErXVp95ICLU4XGGU5mAtVZN
LdN6RDjZZFje3COg0Dy7tstawlN3x6MXtgpov/LO1FY3CTYuusVX4wWcL9h4
NS5YwskuLVecIGBcZIavYZOE5VneWXU7BRi73jx1+oiEfBvL2H2FAi7XJU2q
aJcwFGxujW4U8LSOc7IfKcOvSuupeSrA0JZe6jddxsdB53qCFRGxLuGGa4tk
pL5fsqJmjQi3857DK2NkOAWs0Wwzipj3i73t17Ey8outG/stJaRXFkXtiZKR
MEHdlDdfQsrqtr5LgTJWPMiq2JYvISvSvdLFRUZc8JzqwrsS1tM1k75fSb9L
pv8l0n3S6L7sOey5znQOdi52TnZu9h7svdh79tF7szmwuehpTlU0tyiaI5ur
keZ8juZuS3tge3lGezLQ3pxpj2yvbM8zaO8sB19RLlhOWG7GUY5YrljOWO5Y
Di0plyyn3ZTbAspxD+Wa5TyWcs96wHrBejKFehNBPXKnXrVSz1jvBqmHndRL
DfW0inrrST1mvc6jno+l3jcTBxgX2ogT14kbjCOMK4wzjDuMQx3EJcYpxq0y
4hjjGuMc4x7jIOPiA+LkKeIm4yjj6kriLOPuM+Iw4zLjtIm4zTj+G3GdcZ5x
n3mgiLzAPNFO3mAe0ZNXmGd2k3fyyUPPyUvMU0nkraXksV3ktRfkuSLyHvPg
TvLiE/Ik8+Zx8ijz6kXybA5515o8zLwczjxN3rYkj1uS1/8DOddQig==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 13.317215510839148},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{10., 14.}], PointBox[{10., 6.}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["3",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/1c1d212c2d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/1c1d212c2d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}]},
          PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}]}, 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 10.}, 4., {-3.141592653589793, 0.}]}, 
         PolygonBox[{{10.6, 6.}, {9.4, 5.6}, {9.4, 6.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwl1Pk/lAkAx/EpIUdKrDmeZ2YaPPM8j8qRnZFifDs25I4iIbZCeVmpVlrV
VtvLEFttx+RVZIpcG8lul4ouKomkQ2yHo5chstuljGNf235+ef8HH8n3CUvW
jOdwOMs4HM5/jn2Ni/+1guK8rLAkjYv47xanm7pYI00qsHxqz4XaM1+nLdUa
5e5XJY4cLoJMvG+2t1mjM2BBhafWAsEXI2Y7yShM6QtPumHJhYpJmOiWSSFN
wpG7beSC9C1ant1K4WzCRPb1ay6K9VsIM0KK/OoYWVwiD5YRTN3MxVIcW1+V
H2XER1LO5tfp0VLYCPJfRBbzESWSt9Wsl4Kj1U/snCfAJacxS0mcFFkK2v9C
vQCBdskDfSFSHL4/VM1bQKDp5YNjA65SyPMbXdW5BFa5RcY9E0qRfLHD3fYF
AbukjI3tWgp7o951DmgJmNmdzjnSSuFa3OP8nwcJDGZcXtx/mUKWISfMvInA
XtsZk9edoDCO0plbtIfAA4+kRZszKWxVruIaMATS1ClvC7ZTgNsFg4YyAXoU
wubWLRRM/eUpcqkAjsvfc5x3UHi8vXTkg4qPrdo5Dd0HKbgeHVz+wpCPB6Ye
846dp7Arots2LpOH3uaLDUY9FGYnHkgaonhYFiQITbaR4nSOs3/zKy4Wnn4b
GJIshe7KEznjbnFRP7o3LqxBCvLOLIV7Mxd/bo/R3JPS8PSV568z4aHjjBkr
S6FxV7XVVZzIg8N5zVO/GhoT0kPfZL/nwcguWfNyjEa0yemC2xl8dI8v1cTQ
DA569Rjl2ArQnxY7rJzD4EbwgpHMJgFSNS3nRp0Z1Nrt99sQR2Bann1YCMNg
YLPwqf5HAvHLLVbEGjAwzDzT2RlLoqy0YUJpO41peeWO9E0SU62yzCrP0SgL
WL9QME6I59sMDavTabR26Ma9mSbE/twBU6coGmZFKzWFEiE6NSu77yhoBCXe
8IzXEWIkRJW91JpGy+wIovI2ifu9Ln3TzWh8mn3Y40oiibl3Su57G9Mo3m1+
YIceidg0u0VFU2jEn3Pvf5dJoKvJceYcCQ3LSbuulUwi8GWFb/cnBY3fX6oW
7ToggN62ZUGp62hsl2m5g5QAe+qcf23LoxGuUF4KeMhHxNUl5rU9NEp6x5Uf
VfORb9WyX+3M4PPhs7LNR/iIDN3do9jHQFoe2CGu5COqzzrW/jWDPg3D/KEv
gMOgMjtIxsKYXxUjThFAuea6cfEWFi98SnjXjAjUN8q5VqUsnig2jM8qI+Dl
/CphdT2LnQFKbUcwCVXW+garJywq6nQE6mESqopEcs49Fj85fTPhykEhYrQS
eXgZC9+qXNMCCxEM3pdVn/yFxQw4s147RfB+I+O/8WPhcMi2JbtJBNfimtt+
PBY3794b6tITI601aWlhO4OiscJwViKGVVrtQqacQeXktcebpolhYuZRbKdk
YNLpMpqnJ0a4+SfezLUMrqfrUyaPRJhXcdyiIpjBx0ecQVWGCMLGGuOcQAb7
62R/ezuI8EG9RekfzuB5GOFjcE8I+3AfbscmBrtTjrE/RApxoutq/4yjDOYX
f/vx0BAJB/+CpCv1DKq6oI3PI3HSzy3oNyMWf8U+Vz9bTaLs/NSOh0EsQt8O
/ZPpTmJMyvplnGLxuT7XsT2AhPsW8tS+LyzqNuhqq1NJyD8a65V62WCG2tSn
t4uEfbR3l0Rlg/uz7HWfRAvBjPRzljTbwEVzSjFfR4Tmo0eG947aYJPlp8Yf
y0Qwq73VVmM+HfzgkMKeFWLYHogt1phPx/DXj4rB+dp0/AuqBEGf
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
          2.9202782112420023`}], 
         PolygonBox[{{10.6, 15.1}, {9.4, 15.5}, {9.4, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{10., 13.95}, 2.05, {3.3629070959375844`, 
          6.061870864831795}], 
         PolygonBox[{{9.4, 11.9}, {10.6, 11.5}, {10.6, 12.3}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwt1PtfzXcAx/GTlEbmqJwomnbO93w/n8/30EU6a7m8h+bSlkJK9ujmkUhi
1CmjC0qhdFkSio7bysIaXeRBFzNSYaXSqQiVcskhl5qwx2avX57/wcvSf92i
gCEikWipSCT6108p8EkZ+qd7G+s5KpD4osg8Z5oMd8LieietVCBqR7DTxXgZ
vJuikwsjFZhx2udBc6sMl87PO7YqWoHOjVN6De05lKq3eA1Zo0C2lHf+M5HD
XmmnveMsBarTNbdLNBymLkT7dgMFwlTnB4vN5PBKnSGNrhTgsGf/Vq/5chR3
mtr6hgnYMubwt04BcrhL7we4ywUcKpHZjlsnx5aGM+rxGobkE03JJqvluDli
hWV1OkND2ZULcUvl8Dl3uKBsGUOg9zm1taMcitqTE34VGK7li/grZnIkOls3
7jdksOhZLors59Brqb/vxXuKnTeiC541cojoDBvnJ2LYxTymiUs4RHlEvb9m
zOAcXMCFZnMIKupeSJQMPn1rXiYkcNiQ0+2Svoph+2/R4oc/cZgmSYqffpxh
YL3nOT8Vh7h+p59jehic+ZTBLyM5LKpRR+jYCFhsl3oTqRxaM3d7NagE+Dor
5b7nOHg6tNVVFgoo6ujdyB5xmL1tD1N3C5jc9iGzjsghS24taxyuQN7d0clV
KjnMXLsqu8cqcOj58aTyGjnsPH27PooVEO04YaXP8SCRSRkz+gTots0aMnUT
D90fl2+orhBQtfWLJKPLPOoSuvviYgSYf2dyN+Q9D88XrmmhdgLEv3dY3ZYR
7NPwReKHDM1T0oo7lARde8ffy0plGGy89Wi5ksA63Scvbw6D771s1zKOoNeo
xq7lI4WJxXCm0ScIH9CTPr5CcfnhaTPpPR6uC+PnXs+k2PShZAE5y0O8yt1F
s4nimLFThSSeh9Pj+Wd0gygkb4KPBnnzOO1+YPil1RSSkOctNxx5BO5YYfk2
gqLec9QrZskj3X9O/JMMit1HVT23R/Ew7FOHiyopgid+7K834BE7644m/y1F
65In18xH8rCycty9yY6h/IqbLHcCD/+nn0WZhzIk3G/LW+3I4+m7FuQWMDTQ
2Ks6gTzurNAr7nzEkBEysPaHHB7KYm1X4WgBlQW2R2Z38YjSDngcZAJS+gbd
xfYEf3gs0c6zEvBS7XFs/24CidYmRWYhYJW0O1N1n8AstNw+6y2DJr+HptpQ
+EmMD1hfYrA+P+m1NoxC+83Tdl7FEJhgPi4tj2JBxosFfTIGYnTqoGkVRWLV
05LVtyhC2psPT6mneHPaLFYviqJj6eWLhdcobDqz211tKWqd9r2bm0+henJ0
xEEtQVPk95+/2krhWa0ZOlBKsKyoemqKC8VX+le/jk4jEI08WzrZlCJmza36
9HCCSSMf80faCX6RNB2aGUTw+voCMvEMwdpWta5rEMHJ2X2aYTsIvEfoXPAP
J3DIPepXG0gQcaY+42IKQZPkToHBUgLPgM1uYwsJ+jdn5h52I+ga2jMx8AHB
7OrFloNeBAFJ/ObSMRRZR/QrHDYQkJc7L8GZoiS/olu5j6CmXK63LoqibNdV
v9gqAos86V+uJymiXdbbWxpQJDwLcPm7iqImXrJX6Uax37ZlrUkzhUHosJkN
aoqX/rrWG29T9BjLbBpeU3R1+1Rnl1JsuaDrZjiPwbKFilkiBf2orC1PYzC4
3mt4w5liZZM4fPktBu2x6A7TDwQx+jm1kwYZmNEp3bpcAq1d4EQLYwE1Odt6
bRYRHJyjzBptIkDnv4+S/xXwD+brQVU=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["4",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}]},
          PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}]}, 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 10.}, 4., {-3.141592653589793, 0.}]}, 
         PolygonBox[{{10.6, 6.}, {9.4, 5.6}, {9.4, 6.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwl1Pk/lAkAx/EpIUdKrDmeZ2YaPPM8j8qRnZFifDs25I4iIbZCeVmpVlrV
VtvLEFttx+RVZIpcG8lul4ouKomkQ2yHo5chstuljGNf235+ef8HH8n3CUvW
jOdwOMs4HM5/jn2Ni/+1guK8rLAkjYv47xanm7pYI00qsHxqz4XaM1+nLdUa
5e5XJY4cLoJMvG+2t1mjM2BBhafWAsEXI2Y7yShM6QtPumHJhYpJmOiWSSFN
wpG7beSC9C1ant1K4WzCRPb1ay6K9VsIM0KK/OoYWVwiD5YRTN3MxVIcW1+V
H2XER1LO5tfp0VLYCPJfRBbzESWSt9Wsl4Kj1U/snCfAJacxS0mcFFkK2v9C
vQCBdskDfSFSHL4/VM1bQKDp5YNjA65SyPMbXdW5BFa5RcY9E0qRfLHD3fYF
AbukjI3tWgp7o951DmgJmNmdzjnSSuFa3OP8nwcJDGZcXtx/mUKWISfMvInA
XtsZk9edoDCO0plbtIfAA4+kRZszKWxVruIaMATS1ClvC7ZTgNsFg4YyAXoU
wubWLRRM/eUpcqkAjsvfc5x3UHi8vXTkg4qPrdo5Dd0HKbgeHVz+wpCPB6Ye
846dp7Arots2LpOH3uaLDUY9FGYnHkgaonhYFiQITbaR4nSOs3/zKy4Wnn4b
GJIshe7KEznjbnFRP7o3LqxBCvLOLIV7Mxd/bo/R3JPS8PSV568z4aHjjBkr
S6FxV7XVVZzIg8N5zVO/GhoT0kPfZL/nwcguWfNyjEa0yemC2xl8dI8v1cTQ
DA569Rjl2ArQnxY7rJzD4EbwgpHMJgFSNS3nRp0Z1Nrt99sQR2Bann1YCMNg
YLPwqf5HAvHLLVbEGjAwzDzT2RlLoqy0YUJpO41peeWO9E0SU62yzCrP0SgL
WL9QME6I59sMDavTabR26Ma9mSbE/twBU6coGmZFKzWFEiE6NSu77yhoBCXe
8IzXEWIkRJW91JpGy+wIovI2ifu9Ln3TzWh8mn3Y40oiibl3Su57G9Mo3m1+
YIceidg0u0VFU2jEn3Pvf5dJoKvJceYcCQ3LSbuulUwi8GWFb/cnBY3fX6oW
7ToggN62ZUGp62hsl2m5g5QAe+qcf23LoxGuUF4KeMhHxNUl5rU9NEp6x5Uf
VfORb9WyX+3M4PPhs7LNR/iIDN3do9jHQFoe2CGu5COqzzrW/jWDPg3D/KEv
gMOgMjtIxsKYXxUjThFAuea6cfEWFi98SnjXjAjUN8q5VqUsnig2jM8qI+Dl
/CphdT2LnQFKbUcwCVXW+garJywq6nQE6mESqopEcs49Fj85fTPhykEhYrQS
eXgZC9+qXNMCCxEM3pdVn/yFxQw4s147RfB+I+O/8WPhcMi2JbtJBNfimtt+
PBY3794b6tITI601aWlhO4OiscJwViKGVVrtQqacQeXktcebpolhYuZRbKdk
YNLpMpqnJ0a4+SfezLUMrqfrUyaPRJhXcdyiIpjBx0ecQVWGCMLGGuOcQAb7
62R/ezuI8EG9RekfzuB5GOFjcE8I+3AfbscmBrtTjrE/RApxoutq/4yjDOYX
f/vx0BAJB/+CpCv1DKq6oI3PI3HSzy3oNyMWf8U+Vz9bTaLs/NSOh0EsQt8O
/ZPpTmJMyvplnGLxuT7XsT2AhPsW8tS+LyzqNuhqq1NJyD8a65V62WCG2tSn
t4uEfbR3l0Rlg/uz7HWfRAvBjPRzljTbwEVzSjFfR4Tmo0eG947aYJPlp8Yf
y0Qwq73VVmM+HfzgkMKeFWLYHogt1phPx/DXj4rB+dp0/AuqBEGf
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
           2.9202782112420023`}]}, 
         PolygonBox[{{10.6, 15.1}, {9.4, 15.5}, {9.4, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 13.95}, 2.05, {3.3629070959375844`, 
           6.061870864831795}]}, 
         PolygonBox[{{9.4, 11.9}, {10.6, 11.5}, {10.6, 12.3}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwt1PtfzXcAx/GTlEbmqJwomnbO93w/n8/30EU6a7m8h+bSlkJK9ujmkUhi
1CmjC0qhdFkSio7bysIaXeRBFzNSYaXSqQiVcskhl5qwx2avX57/wcvSf92i
gCEikWipSCT6108p8EkZ+qd7G+s5KpD4osg8Z5oMd8LieietVCBqR7DTxXgZ
vJuikwsjFZhx2udBc6sMl87PO7YqWoHOjVN6De05lKq3eA1Zo0C2lHf+M5HD
XmmnveMsBarTNbdLNBymLkT7dgMFwlTnB4vN5PBKnSGNrhTgsGf/Vq/5chR3
mtr6hgnYMubwt04BcrhL7we4ywUcKpHZjlsnx5aGM+rxGobkE03JJqvluDli
hWV1OkND2ZULcUvl8Dl3uKBsGUOg9zm1taMcitqTE34VGK7li/grZnIkOls3
7jdksOhZLors59Brqb/vxXuKnTeiC541cojoDBvnJ2LYxTymiUs4RHlEvb9m
zOAcXMCFZnMIKupeSJQMPn1rXiYkcNiQ0+2Svoph+2/R4oc/cZgmSYqffpxh
YL3nOT8Vh7h+p59jehic+ZTBLyM5LKpRR+jYCFhsl3oTqRxaM3d7NagE+Dor
5b7nOHg6tNVVFgoo6ujdyB5xmL1tD1N3C5jc9iGzjsghS24taxyuQN7d0clV
KjnMXLsqu8cqcOj58aTyGjnsPH27PooVEO04YaXP8SCRSRkz+gTots0aMnUT
D90fl2+orhBQtfWLJKPLPOoSuvviYgSYf2dyN+Q9D88XrmmhdgLEv3dY3ZYR
7NPwReKHDM1T0oo7lARde8ffy0plGGy89Wi5ksA63Scvbw6D771s1zKOoNeo
xq7lI4WJxXCm0ScIH9CTPr5CcfnhaTPpPR6uC+PnXs+k2PShZAE5y0O8yt1F
s4nimLFThSSeh9Pj+Wd0gygkb4KPBnnzOO1+YPil1RSSkOctNxx5BO5YYfk2
gqLec9QrZskj3X9O/JMMit1HVT23R/Ew7FOHiyopgid+7K834BE7644m/y1F
65In18xH8rCycty9yY6h/IqbLHcCD/+nn0WZhzIk3G/LW+3I4+m7FuQWMDTQ
2Ks6gTzurNAr7nzEkBEysPaHHB7KYm1X4WgBlQW2R2Z38YjSDngcZAJS+gbd
xfYEf3gs0c6zEvBS7XFs/24CidYmRWYhYJW0O1N1n8AstNw+6y2DJr+HptpQ
+EmMD1hfYrA+P+m1NoxC+83Tdl7FEJhgPi4tj2JBxosFfTIGYnTqoGkVRWLV
05LVtyhC2psPT6mneHPaLFYviqJj6eWLhdcobDqz211tKWqd9r2bm0+henJ0
xEEtQVPk95+/2krhWa0ZOlBKsKyoemqKC8VX+le/jk4jEI08WzrZlCJmza36
9HCCSSMf80faCX6RNB2aGUTw+voCMvEMwdpWta5rEMHJ2X2aYTsIvEfoXPAP
J3DIPepXG0gQcaY+42IKQZPkToHBUgLPgM1uYwsJ+jdn5h52I+ga2jMx8AHB
7OrFloNeBAFJ/ObSMRRZR/QrHDYQkJc7L8GZoiS/olu5j6CmXK63LoqibNdV
v9gqAos86V+uJymiXdbbWxpQJDwLcPm7iqImXrJX6Uax37ZlrUkzhUHosJkN
aoqX/rrWG29T9BjLbBpeU3R1+1Rnl1JsuaDrZjiPwbKFilkiBf2orC1PYzC4
3mt4w5liZZM4fPktBu2x6A7TDwQx+jm1kwYZmNEp3bpcAq1d4EQLYwE1Odt6
bRYRHJyjzBptIkDnv4+S/xXwD+brQVU=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["5",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {88, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}]},
          PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}]}, 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9l3k0lPsfx5FsKdzKLM/MeGYzGy3qiqjeLVS6Ja0qUaRcsl4pUbIkpexd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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.49248734177215, 10.325721518987342`}, 
           3.5076434169353834, {-4.2728793590333805`, -3.048598176639251}]}, 
         PolygonBox[{{6.744683363014101, 12.586945885274677`}, {
          5.802019380136116, 11.74350969006806}, {6.496613893835683, 
          11.34659853938259}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
           2.9202782112420023`}]}, 
         PolygonBox[{{10.6, 15.1}, {9.4, 15.5}, {9.4, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lXlUzWkcxm9X0pQsla1B/fbf7yLGconw4JQlVzKhog6XUjEtOJaSpd1e
lLhNSCrK0kJ2WUaE4aqMSEO2Q90Uahha5hjv+b3/vH+8592+3+f5PJQ2eJav
UqFQBCsUiu/zj2GHH/MA/NOUNNW6yBZH/9RUPs1XQe38LtFEZ4v1mnlLqz1U
WKU5qg/Kt0XjuOBBmhYJ5a3CX++/2QKhA8dUHZbwvNnng9bBDtGTujd0mSch
PvBGxadoO3h5HAwt4iTU2MBs4GM73E4yuXPVVMKW1sTkOHsKmz0F/zJjCR6t
xebF6yn4VV4+GNlLQqzh5LnIGxRE316W9o4S5nqNUSUoaKy5XeNgWCbBUK3x
GzeYhm7ahcnrMiR8zetsfN2NRub8Ph2NnkjosXVDWrg/jXvph9/Hmqvw/sRH
3zUraOy/3zvcY7gKVpYPWnyX06jdmtVgO0uFDENAiX4xDfUMdTf9IhUm9yjZ
u38ajTsT7xS6BajQkJqVtoOlocvabmGySIUDHneW7Gmi0L061GySmwreXe0O
dbpMwakxNurrMBUc8xSnImIoRPlHjj1tpsKV3cjUzaTwUBylb6yQEKduXJnM
Udhs1X3j3V0SpJ9dlyWZUbCOqLbWO0lwVm/sUWZMIfCC8dCoDyKqPFL9DvWi
4Khzu7QtVUSFunX+zkkUklPK4uxdRPx7tNS9KoZC98gvBt5UhMLGV3e8koK6
Z8js8Y8FzDZsvt4yjMaoKc6DPl8TMNHap9F4J42CtfG7ikoEtL/qaVlTQ2Pz
Y6y48kLA2g/X08p4BnV95z1/YClie9LHDW+8GBgNLc2j3EQwfg87vYxgsCAh
4b42RcSQwvSsQ4kMQj5bbIp5JiLXjHGy3ccg7J6aZVgJn0ZqElenMPBPluqO
LJAQKLjkDtjJ4P5ILscvUcLF2b8WnNvEoG/vGdq0Qgm/jTSqOhLMoLzF81ji
DQkptdOcmz0Y1FXmLN5VIuHA77+MOD2Wwe3cjvNqiiQojUJfXu3PQO1y9Up4
igTrxLzPQ9poFPz0IuJRgISpj6xi1j2jUVF+qeXsYAnrnpsHam7SGLA7x2R8
nYhszeth9edplFdae4sHRPw936spuJjGxGSlzXBXEX1gtDO/koZ9rV2DViHi
ZtHuwlmmDBJW9vvw5KyA+CrNqabpDNy5Kz5TNwhIjG8N/5rOYC7Ftes9BeIz
Fne/j+kCglcrozv6sJhD1tewBS7mhay8f+TUZdOPf2bl898Wt4XMEDj5fioj
0zwBHCaQ93kW2Ny1dOJQRt4fbduUXDCKg4r874xoCIuy4+T/1we5mt434pBP
6tPWtqPvuBoWI0j9Fi66d3vaNVaub2CP0+fMslm5/km32ti5CazcH+ecYxrn
9Sz6k/7tqTzlXhHCyv21uFUQFO/Pyv13b356/rkfK+tDP93H0zuIxXKin+p9
qi99I1ksJPpavtRiY59MFkqiv5gujtpBj1kYiD7bbd7V9+/PYQvRb3Fdetdv
IZys7xyrVY4d7nJwIPpXvNH5zhJ42R8mc9S5bBiPbsQ/qlJlRshFHruIv7js
xfu83/IYQ/x3oXRD7aBvPAKIPx+9ytu9tJmHJfFveGnXrYFPeMQTf2NZsZfv
SR7lxP83XNtdIsN4RBI+ZDQ+8/4ygZf5oc0evjfAnEc3whfLxZ7a0CpO5s/5
WoclC09zMp98rPY4DE7lZH7V19t30G3nZL5Zulno4rZxMv8MKzdqo1M46Akf
TVw/fXM8wSGb8NOKLth3Vc8hlfD1SOYfD4PbOYQR/q61mukcMZqHRPicpUQT
NvFYQvi9UhkUuOYBjy2E7/1eFzeX8wJKCf9XJ48e0DlckPPB1iy9S1qJgEiS
Hz2NDEmmSlHOFyfP3JQpgogGkj9v5pufaRkqyvkUGzOiqpkVkU3yy+h/v4ly
vv0HZubadQ==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10.44866935483871, 10.29209677419355}, 
           3.563322870125016, {-0.08206522583826792, 1.1203574543313137`}]}, 
         PolygonBox[{{13.8401833630141, 11.539054114725324`}, {
          13.592113893835684`, 12.779401460617411`}, {12.897519380136117`, 
          12.382490309931942`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["6",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {110, 22}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}]},
          PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}]}, 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 10.}, 4., {-3.141592653589793, 0.}]}, 
         PolygonBox[{{10.6, 6.}, {9.4, 5.6}, {9.4, 6.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwl1Pk/lAkAx/EpIUdKrDmeZ2YaPPM8j8qRnZFifDs25I4iIbZCeVmpVlrV
VtvLEFttx+RVZIpcG8lul4ouKomkQ2yHo5chstuljGNf235+ef8HH8n3CUvW
jOdwOMs4HM5/jn2Ni/+1guK8rLAkjYv47xanm7pYI00qsHxqz4XaM1+nLdUa
5e5XJY4cLoJMvG+2t1mjM2BBhafWAsEXI2Y7yShM6QtPumHJhYpJmOiWSSFN
wpG7beSC9C1ant1K4WzCRPb1ay6K9VsIM0KK/OoYWVwiD5YRTN3MxVIcW1+V
H2XER1LO5tfp0VLYCPJfRBbzESWSt9Wsl4Kj1U/snCfAJacxS0mcFFkK2v9C
vQCBdskDfSFSHL4/VM1bQKDp5YNjA65SyPMbXdW5BFa5RcY9E0qRfLHD3fYF
AbukjI3tWgp7o951DmgJmNmdzjnSSuFa3OP8nwcJDGZcXtx/mUKWISfMvInA
XtsZk9edoDCO0plbtIfAA4+kRZszKWxVruIaMATS1ClvC7ZTgNsFg4YyAXoU
wubWLRRM/eUpcqkAjsvfc5x3UHi8vXTkg4qPrdo5Dd0HKbgeHVz+wpCPB6Ye
846dp7Arots2LpOH3uaLDUY9FGYnHkgaonhYFiQITbaR4nSOs3/zKy4Wnn4b
GJIshe7KEznjbnFRP7o3LqxBCvLOLIV7Mxd/bo/R3JPS8PSV568z4aHjjBkr
S6FxV7XVVZzIg8N5zVO/GhoT0kPfZL/nwcguWfNyjEa0yemC2xl8dI8v1cTQ
DA569Rjl2ArQnxY7rJzD4EbwgpHMJgFSNS3nRp0Z1Nrt99sQR2Bann1YCMNg
YLPwqf5HAvHLLVbEGjAwzDzT2RlLoqy0YUJpO41peeWO9E0SU62yzCrP0SgL
WL9QME6I59sMDavTabR26Ma9mSbE/twBU6coGmZFKzWFEiE6NSu77yhoBCXe
8IzXEWIkRJW91JpGy+wIovI2ifu9Ln3TzWh8mn3Y40oiibl3Su57G9Mo3m1+
YIceidg0u0VFU2jEn3Pvf5dJoKvJceYcCQ3LSbuulUwi8GWFb/cnBY3fX6oW
7ToggN62ZUGp62hsl2m5g5QAe+qcf23LoxGuUF4KeMhHxNUl5rU9NEp6x5Uf
VfORb9WyX+3M4PPhs7LNR/iIDN3do9jHQFoe2CGu5COqzzrW/jWDPg3D/KEv
gMOgMjtIxsKYXxUjThFAuea6cfEWFi98SnjXjAjUN8q5VqUsnig2jM8qI+Dl
/CphdT2LnQFKbUcwCVXW+garJywq6nQE6mESqopEcs49Fj85fTPhykEhYrQS
eXgZC9+qXNMCCxEM3pdVn/yFxQw4s147RfB+I+O/8WPhcMi2JbtJBNfimtt+
PBY3794b6tITI601aWlhO4OiscJwViKGVVrtQqacQeXktcebpolhYuZRbKdk
YNLpMpqnJ0a4+SfezLUMrqfrUyaPRJhXcdyiIpjBx0ecQVWGCMLGGuOcQAb7
62R/ezuI8EG9RekfzuB5GOFjcE8I+3AfbscmBrtTjrE/RApxoutq/4yjDOYX
f/vx0BAJB/+CpCv1DKq6oI3PI3HSzy3oNyMWf8U+Vz9bTaLs/NSOh0EsQt8O
/ZPpTmJMyvplnGLxuT7XsT2AhPsW8tS+LyzqNuhqq1NJyD8a65V62WCG2tSn
t4uEfbR3l0Rlg/uz7HWfRAvBjPRzljTbwEVzSjFfR4Tmo0eG947aYJPlp8Yf
y0Qwq73VVmM+HfzgkMKeFWLYHogt1phPx/DXj4rB+dp0/AuqBEGf
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJw9lXk01Wkcxi9aHIqyzdQU7m+7pvv7XcpSGtVTEw2RFi2EJhNJtpZDFJUk
M5Xl2EKmsY8W6UYNNd2kQssMWogmTGmzpCJJmDOn99z3n/eP97zb9/s8n0fs
FbTSW1UkEgWJRKL/5y/DGF9mKT70JdvrXTDC2llyCb1MCiu7V4njMowQJc9L
pgqlCHEqqgs8Z4RJlQkNcjUeDcOShz1DRlDE3bvOrOfR1u/51svaGLsv90x6
m8cj1u/G/ffRxigo3BBn38yjfSo0+EfGsNo6aDF/gMcvw4kph2RihBY0pQlD
PNYNKzQVkWKkSxZuiHjJI6brbHnUDTGaMl5211fxWOP23YwEEYVYS8Obukk8
uv9x8plvSsGnbPEfB9x5DJZMGFO1gsL63OefRlge+of3Zu32pTDLc/3ksD4p
eorfee/aQcHL7EV04W0pdHXqP3tvp2Cw03VS2xkpcrq23KzbROHWudo3psel
WKJ/89ivDhQs/rRwLE6V4k1mQVYcQ8HHdfu7weNSnFh3e3NqnxhvqLj+y8VS
eGgb54y/IkaFdtiesXeksCkRlUYcFCMiLeKaQ78UV5OQn7FcDGljtam2lMch
q96dKawYoV09e80DeHz7jbN/soYYXVFUp2kFD1urffoNY8RIXTx0d4+WgOZ1
mT45X4lx3bt40Y5NAh5YDbvHfy+Gv6+wq75UwMeiWpeWg2K8iRiv+2hAwOgU
74wzTWLcehV/8iong0vXz1WfzSlUXyxvUJ8nw0I9z94x8RSWxYQG2FvLIOow
0GlvpxDKKY4smC5D2NuqrAaOhv7TPCNZt4Cjye/2PnejMXrXyvlJsQDa58H4
pxE0fgsKMsvyFWB2PrsgJ5FGgvq7yHBjAac1aFujdBoxM2tbHrfweD/bKTE0
jcYxv4d6a0/w8JMsPSWNpzGzpnl1eiCPS6tXycv303j24lyWlyOPgNkqLb8H
0RDUClYFzuWR9trBrn8dDQPJ6swAax4njs+0LJtHw8rlU56hPQ9VlW1PKw1p
3CqdvyDal4deYsmA2QiFZR+mR5mk8rBv1D24p5UCzy9SW1LHY0+bpp9TNYUH
/qsHr+oJKHTqMO+uoCBIOnMafxTQ6u7WF6SgcMVvuON2iYCvoRJ/rolCvX7r
pKxRAdUXks6vVKcRfPhfLXaJDLEtTqV9jjRONy/IvrBPhoTY4d2fsmkUPWkW
mRbIiM8YWJibm5uflyEoVDV6rCeDk2Q9lJEv1TzPKPfPsfd3PDPAKM9/qRgJ
XiZh0UDuF+fmayaAhYK8z1U+9Y6OLQsZeX+0UV+KfA6Lh+R/F026wg8Ys8r/
dwU6q/+twsKZ1GdkJG7a/HYGt0n9Nv701y2Ha4yyvlv0y8o1Chnok/on14ww
axMYZX9sT552sotk8JT0L7Wp1OV+MKPs78QaeWCsL6Psv0v/44o2H0apjzpH
T1ePQAZxRD+P02d8nBbF4ATR1/atE/dNyWcwQvQXo2XjJTxioEf0OTr1Vbeh
IYsQot8rndnaQ8GsUt9FuiE2andY1BD9j3ZkeK+UcEp/jFtjdYoJ59BL/DOj
VjU3+DKHAOIvtnBTusdLDjeI/ypq974WhjikEX82PitJ2trPoYf4N7xW+7Bf
M4cw4m/4K9y8z3IQiP9vOI8ujQrnEEn4kNvb6vFxIYdLhB8bCy2ObdHk0Ev4
orPJ1WtbC6vkT8Vr680by1hYEj556qZam2aySn51d8vUMo6ySr7prJiYcegI
q+Rf5859XtFpLMwIH8c5vx+yKWbhSvipQ8nTK+tYeBO+FuVffxA0yiKG8DdM
d7ldxFwOjYTPBarow35Oye+dqoF+u+o5hBC+T+tQ9N/jJJhN+B+SMlc6YbdE
mQ9GGtlaWTcliCD5YaDSlayuaoJKki+2rqfSfpCYYDLJn+fumhc/zzLBAZJP
MQctW/oZE7iS/PriNxOokHz7D2GV8Iw=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lXlUzWkcxm9X0pQsla1B/fbf7yLGconw4JQlVzKhog6XUjEtOJaSpd1e
lLhNSCrK0kJ2WUaE4aqMSEO2Q90Uahha5hjv+b3/vH+8592+3+f5PJQ2eJav
UqFQBCsUiu/zj2GHH/MA/NOUNNW6yBZH/9RUPs1XQe38LtFEZ4v1mnlLqz1U
WKU5qg/Kt0XjuOBBmhYJ5a3CX++/2QKhA8dUHZbwvNnng9bBDtGTujd0mSch
PvBGxadoO3h5HAwt4iTU2MBs4GM73E4yuXPVVMKW1sTkOHsKmz0F/zJjCR6t
xebF6yn4VV4+GNlLQqzh5LnIGxRE316W9o4S5nqNUSUoaKy5XeNgWCbBUK3x
GzeYhm7ahcnrMiR8zetsfN2NRub8Ph2NnkjosXVDWrg/jXvph9/Hmqvw/sRH
3zUraOy/3zvcY7gKVpYPWnyX06jdmtVgO0uFDENAiX4xDfUMdTf9IhUm9yjZ
u38ajTsT7xS6BajQkJqVtoOlocvabmGySIUDHneW7Gmi0L061GySmwreXe0O
dbpMwakxNurrMBUc8xSnImIoRPlHjj1tpsKV3cjUzaTwUBylb6yQEKduXJnM
Udhs1X3j3V0SpJ9dlyWZUbCOqLbWO0lwVm/sUWZMIfCC8dCoDyKqPFL9DvWi
4Khzu7QtVUSFunX+zkkUklPK4uxdRPx7tNS9KoZC98gvBt5UhMLGV3e8koK6
Z8js8Y8FzDZsvt4yjMaoKc6DPl8TMNHap9F4J42CtfG7ikoEtL/qaVlTQ2Pz
Y6y48kLA2g/X08p4BnV95z1/YClie9LHDW+8GBgNLc2j3EQwfg87vYxgsCAh
4b42RcSQwvSsQ4kMQj5bbIp5JiLXjHGy3ccg7J6aZVgJn0ZqElenMPBPluqO
LJAQKLjkDtjJ4P5ILscvUcLF2b8WnNvEoG/vGdq0Qgm/jTSqOhLMoLzF81ji
DQkptdOcmz0Y1FXmLN5VIuHA77+MOD2Wwe3cjvNqiiQojUJfXu3PQO1y9Up4
igTrxLzPQ9poFPz0IuJRgISpj6xi1j2jUVF+qeXsYAnrnpsHam7SGLA7x2R8
nYhszeth9edplFdae4sHRPw936spuJjGxGSlzXBXEX1gtDO/koZ9rV2DViHi
ZtHuwlmmDBJW9vvw5KyA+CrNqabpDNy5Kz5TNwhIjG8N/5rOYC7Ftes9BeIz
Fne/j+kCglcrozv6sJhD1tewBS7mhay8f+TUZdOPf2bl898Wt4XMEDj5fioj
0zwBHCaQ93kW2Ny1dOJQRt4fbduUXDCKg4r874xoCIuy4+T/1we5mt434pBP
6tPWtqPvuBoWI0j9Fi66d3vaNVaub2CP0+fMslm5/km32ti5CazcH+ecYxrn
9Sz6k/7tqTzlXhHCyv21uFUQFO/Pyv13b356/rkfK+tDP93H0zuIxXKin+p9
qi99I1ksJPpavtRiY59MFkqiv5gujtpBj1kYiD7bbd7V9+/PYQvRb3Fdetdv
IZys7xyrVY4d7nJwIPpXvNH5zhJ42R8mc9S5bBiPbsQ/qlJlRshFHruIv7js
xfu83/IYQ/x3oXRD7aBvPAKIPx+9ytu9tJmHJfFveGnXrYFPeMQTf2NZsZfv
SR7lxP83XNtdIsN4RBI+ZDQ+8/4ygZf5oc0evjfAnEc3whfLxZ7a0CpO5s/5
WoclC09zMp98rPY4DE7lZH7V19t30G3nZL5Zulno4rZxMv8MKzdqo1M46Akf
TVw/fXM8wSGb8NOKLth3Vc8hlfD1SOYfD4PbOYQR/q61mukcMZqHRPicpUQT
NvFYQvi9UhkUuOYBjy2E7/1eFzeX8wJKCf9XJ48e0DlckPPB1iy9S1qJgEiS
Hz2NDEmmSlHOFyfP3JQpgogGkj9v5pufaRkqyvkUGzOiqpkVkU3yy+h/v4ly
vv0HZubadQ==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwt1PtfzXcAx/GTlEbmqJwomnbO93w/n8/30EU6a7m8h+bSlkJK9ujmkUhi
1CmjC0qhdFkSio7bysIaXeRBFzNSYaXSqQiVcskhl5qwx2avX57/wcvSf92i
gCEikWipSCT6108p8EkZ+qd7G+s5KpD4osg8Z5oMd8LieietVCBqR7DTxXgZ
vJuikwsjFZhx2udBc6sMl87PO7YqWoHOjVN6De05lKq3eA1Zo0C2lHf+M5HD
XmmnveMsBarTNbdLNBymLkT7dgMFwlTnB4vN5PBKnSGNrhTgsGf/Vq/5chR3
mtr6hgnYMubwt04BcrhL7we4ywUcKpHZjlsnx5aGM+rxGobkE03JJqvluDli
hWV1OkND2ZULcUvl8Dl3uKBsGUOg9zm1taMcitqTE34VGK7li/grZnIkOls3
7jdksOhZLors59Brqb/vxXuKnTeiC541cojoDBvnJ2LYxTymiUs4RHlEvb9m
zOAcXMCFZnMIKupeSJQMPn1rXiYkcNiQ0+2Svoph+2/R4oc/cZgmSYqffpxh
YL3nOT8Vh7h+p59jehic+ZTBLyM5LKpRR+jYCFhsl3oTqRxaM3d7NagE+Dor
5b7nOHg6tNVVFgoo6ujdyB5xmL1tD1N3C5jc9iGzjsghS24taxyuQN7d0clV
KjnMXLsqu8cqcOj58aTyGjnsPH27PooVEO04YaXP8SCRSRkz+gTots0aMnUT
D90fl2+orhBQtfWLJKPLPOoSuvviYgSYf2dyN+Q9D88XrmmhdgLEv3dY3ZYR
7NPwReKHDM1T0oo7lARde8ffy0plGGy89Wi5ksA63Scvbw6D771s1zKOoNeo
xq7lI4WJxXCm0ScIH9CTPr5CcfnhaTPpPR6uC+PnXs+k2PShZAE5y0O8yt1F
s4nimLFThSSeh9Pj+Wd0gygkb4KPBnnzOO1+YPil1RSSkOctNxx5BO5YYfk2
gqLec9QrZskj3X9O/JMMit1HVT23R/Ew7FOHiyopgid+7K834BE7644m/y1F
65In18xH8rCycty9yY6h/IqbLHcCD/+nn0WZhzIk3G/LW+3I4+m7FuQWMDTQ
2Ks6gTzurNAr7nzEkBEysPaHHB7KYm1X4WgBlQW2R2Z38YjSDngcZAJS+gbd
xfYEf3gs0c6zEvBS7XFs/24CidYmRWYhYJW0O1N1n8AstNw+6y2DJr+HptpQ
+EmMD1hfYrA+P+m1NoxC+83Tdl7FEJhgPi4tj2JBxosFfTIGYnTqoGkVRWLV
05LVtyhC2psPT6mneHPaLFYviqJj6eWLhdcobDqz211tKWqd9r2bm0+henJ0
xEEtQVPk95+/2krhWa0ZOlBKsKyoemqKC8VX+le/jk4jEI08WzrZlCJmza36
9HCCSSMf80faCX6RNB2aGUTw+voCMvEMwdpWta5rEMHJ2X2aYTsIvEfoXPAP
J3DIPepXG0gQcaY+42IKQZPkToHBUgLPgM1uYwsJ+jdn5h52I+ga2jMx8AHB
7OrFloNeBAFJ/ObSMRRZR/QrHDYQkJc7L8GZoiS/olu5j6CmXK63LoqibNdV
v9gqAos86V+uJymiXdbbWxpQJDwLcPm7iqImXrJX6Uax37ZlrUkzhUHosJkN
aoqX/rrWG29T9BjLbBpeU3R1+1Rnl1JsuaDrZjiPwbKFilkiBf2orC1PYzC4
3mt4w5liZZM4fPktBu2x6A7TDwQx+jm1kwYZmNEp3bpcAq1d4EQLYwE1Odt6
bRYRHJyjzBptIkDnv4+S/xXwD+brQVU=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["7",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}]},
   AspectRatio->NCache[
     Rational[1, 3], 0.3333333333333333],
   ImageSize->{768, 256},
   PlotRange->{{0, 132}, {0, 44}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"775df3e9-4995-45e7-a4a2-f4c03f9dbad4"]
}, Open  ]],

Cell["1-loop counter-term diagrams", "Text",ExpressionUUID->"7a33cb45-bb09-491c-ab7b-c6d27e8e9026"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagGhostSECT", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[22]:=",ExpressionUUID->"ce7686cd-51f7-4f47-a609-fa243817116a"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}]},
          PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}]}, 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.889185614849188, 9.889185614849188}, 
           3.8907640091254843, {3.1131074069185303`, 4.7408742270559525`}]}, 
         PolygonBox[{{7.5622640687119285`, 6.713735931288071}, {
          6.430893218813452, 7.279421356237309}, {6.996578643762691, 
          7.845106781186548}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.646784489160852, 6.646784489160852}, 
          ImageScaled[{1, 1}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10.110814385150812`, 9.889185614849188}, 
           3.8907640091254843, {-1.5992815734661594`, 
           0.028485246671263065`}]}, 
         PolygonBox[{{13.286264068711928`, 7.5622640687119285`}, {
          12.72057864376269, 6.430893218813452}, {12.154893218813454`, 
          6.996578643762691}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.35321551083915, 6.646784489160852}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJw9l3lcTPv/xystIinbTM1U0zQzZ5ssFdroFRK5VHIpW2hBEXVLUSpyKV2S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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 10.}], PointBox[{14., 10.}], 
          {Thickness[0.015], LineBox[{{9.5, 5.5}, {10.5, 6.5}}], 
           LineBox[{{9.5, 6.5}, {10.5, 5.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["1",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/ecedcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/ecedcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}]},
          PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}]}, 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw1lX1UzXccx69KklhNus/3/n6/Huh4KCUta+uNYSpUI+mYCI07GyVPLXXO
7Yrk6oHGRmmhxWZ1ayG1SvQgzJDKnR7UqXloTrMmKdnZfL73n+8599z7+32/
38/7/Xrx4ZuD1puIRKJ4kUj03/r2I8Hb1QE6s/TmVcfFsDs6OLvuqj2W9Ndm
3gwUIy2y0eOXOHt0eWz1WOcoRtNMd6XR1R6/2vQZNsrEKDJNPdTXKgCSPqtn
08UIXSaasVovwBB6u/ykRgz/T/XJsRCQG7z/J9PLYsQ/M0n3GeKhirX3KXaR
4NjY9aW3rvAwSrxljgUSPNl5iPvgGx6ufeKkKe9LUfDzxfXhu3kcHdLJf7gm
hf+aLJNnm3nM9PNYNLRUhkJrn4P6zTzChLpEnyYZKibtU7jG8Nj6QNO+zU+O
VWM6h4L0PHY7ex/RnpOj0r64wj+Xx2PrppHqV3J85BK550AVj/Gf95vfnqbA
m3vpSTVtPNpKenN6FipwqSpztuUQj/w5K7bn+CqQ8M80RdUEAZssKqV20xVI
OPakOHuygICOwZroYTka0prKtd4C8ur/MpoVy+HmkyBeskCALqLuK+cQOUYl
ZHi2+Qo4+yohO6RHBv78mLUv5wmo/c5kqukOGc6VVZeFegpoMbup+HJYiluv
BnTdSgH3TPozdyVJUfLc+eydlzyaJ8dGB6qlsPJKdntay6Pc+c4k01oJgsXF
1+uTeShXJaQPJkrQ/vHFmhHzecjO7svbtk6CpQMde1QDHIJGj8n+M1wCl5Ri
m9Q8Ds/HZh8xJEjgUTziRHgIh6+9g/vyqiXoCNvQ2mLFYWd8RMFaRykaO0bf
mHhYjdYvvPXRmVLYrD6Q3+2khla9JdJiogxTAuxyWhpVqAjauOPEJRniQvoM
+lwVDvSqiqoD5NB4vu7tz1DhxVWHRT92yFHRYrbrZo4K1nP6X+g1CjikjIgz
1qlQaOYU0NypQOIjvV+GiRqWld2C4KfE+LtvkksWqmF0Mj8jylKisnTcxd+P
qFG1fKXXHaMSmfNSDF3damjfu3EqXaRC2ajbgSUSDrG9jsdqxqnwScZKjdaL
Q+qpYSftSBXy1pz0tVzKoezvhVF7upTwr2uZNRzBIVZn0b6uQInG0+OnR0Ry
EB7Ezc3foMTBc2l2SVEcNnWuWG7+rhIfpppsadjIQVYSpeQNCjgY3im4Fcyh
xMZ4qshPgZz8ejPei4N275Xdsx7J0eupcT9tzUF2+knhGb0ch/devz+1VI0b
4Ypo0Vw5Ch283GJmqzFyWcaM6nFyrEmJ8Zh0QYXQNIvfol7IYO8SOKGeU8HN
c0Fr12sZrqztGYjXKdHsYshqc5Jj9fZrVt8/VmCDx92y81vkSB+85jA/RIEY
zage32Y5Ymll339Gv1tJ/7tPz6mk57rSewR6L9tHGO3LjPbJ9l1P52DnYudk
52b3wO7lAt2TQPfG7pHdq4bumd07mwObSwzNaRHNrZTmyObK5szmznLAcqGj
nGRRbmooR5cpVw8oZ7aUO5bD/ZTLAsqpE+XWlnJcTrl+STnfSLlPpR7EUi+q
qCesN4nUI2vq1UPqWQP1jvXwIfXyKPXUnXrbRz2eRr1mPV9GvZcSB1qIC4wT
jBtlxBFL4kojceYCcaeBOMS4ZCROMW5dJY4JxLU84pw5cU9LHHQnLuYSJxk3
FxNHdcRVDeMscZdxuIy4zDgtanzLbVvi+Dzi+lPifBVxP448EEZeiCZPXCZv
hJNHDOSVWeQZ5p3j5CEDecmdPPUHeaudPPYteY0jzzHv5ZEHfcmLReTJEPLm
HPJoIXmVefYeebeTPJxKXl5MnrYlb2vJ42/+/9hj+P9VjH8Bzc5Tng==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.646784489160852, 6.646784489160852}, 
          ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwt1fk/1IkDx/FxV2JTwtzzGeb6zBRaVor1dsQ2qkUH2VYRFSVMVpuYvjmS
LWdhhRId00GkKWIlIclRUUpK8ai1kRQt5drHPvb7+uX5J7wIvxCPAFUKhXKA
QqH8639J8J8mqJ66fuyBuQQGv0/YN9YZw0udYU71lCA97InlH3Jj6AY4v1kd
LEHnd98yu8yMQR3TENyXSVCmlnps9CUXr0biv8zaLoH3eorFliQuFB5ZnGKp
BKt+TjoSBS6KOm4K5WwJDgyppttNEvhov3sLr1+MHJ2AyrY7BI6NvJa9Py/G
u1+PcWyzCfRrhFcG+olRcq08wC+awLWDtjKSLsYq35OqQyEEArwDnh18TOLq
PLvkpBACD4ZybLYcJ3FLeJhhFkngblrTNyu8SWzW7pv0SCLgMOB77XsRiRpj
5a1V5wgc3asfPaxKwsk0LP5oLYG90riorH4RZh6nJzb0ENArTCie/VyEyto8
+zmTBBQ+7XXFXSLEfl7MqF3IRdMEeyT8TxHict4p88VcPNWNya2nkOhI66yO
seHiMi0hPZpHYoldrOGPLlxUN9MdBtaS0IrNsOqRcnFJtfpKeyIJ4rr21vEV
XDCvyAPldSSKquqrvK24SIvO/thIEaPt65e4t0wuMuXq5o7Lxaj4JLr4aJyA
/rvbKzxDxdCxPrJk4C4BYiBzpzxXjA2GyvtNRwh8cqv+LqZKjFc/lDeoOBMY
uVgprm8RY/2X3njWFw489381TWwVwzRFqZeq4EDri6mFoFoMS6XKKT8vDpSv
O+LFeWL0bd7x8sVcDpxqmgVrgsV40ju7WXCcDb17vhUrzMWYv+Xolbd8NuyG
Xe7uHyQhcTMoePGEhfwNrk4lBSTkXqOlSedYuJkQys/zJBFkNTU8lsFCfF7w
swu6JG69UN/XUsDCuE+cekWTCCYpKvKuRhYUU4OdC5JFONSf5JqhysbEqaND
u71F0G+fOVKxko1jg1GXZsxEqKnULX+exQa7w70vc74IuStSSt+8ZaO6L7vo
+owQlVoP3SuMOKjVCr6aOy7E2oxNQTHWHJQX/W/w+ykhFL6F0jnrOOBqPne2
1RFhVeOLZdPbOKj9YyKlRSDCk7MLzLeFcfAhDT4KVxFSitIMEmUcSHXXdkxG
iPB9qmpoRyAHewqdw0LOi2BS+k1J2wYOTMbSF/G7RCi80qROWHMAG9btXm0S
w1ZB356dx8Geot/4YmsSxxPuP1tUycaJ1o/1B3xIlJlYL4m0Z0O+XhmQ9ysJ
v5RIS+ENFtbemMhqiCPBNXVf2MRhYbt/9zydgyTqtg5+ORDHhP6O82apu0j4
Rtybe/4vBlYHZJ4+40IifeKeibMXA3ekk4ldC0hEBWkNSp/SsVQ15313uwg7
LNurrofS8cgpZ5/kiAjPTEtP9vDpIFpnq9XYirDEyuXlmykaQnd4fj7xQYif
0mY9kP1Ng3u5w5udZ4RQX59hUa9LhyK4763DZiHu+zHCKY50WNnQFgRyhaCd
fXf1QhId8xozmr0/CBCTcCd6WT8dPm6WEy8bBLih13WmzJWBF2uGfzS7IAC1
QsYkShmoDZlKEWcKENS30VNzPhMyj91/RSQJwO2WO17ZwQTpPdianSxAZNys
V/4lTFyz4tarZAtQNbJSFv+GCa+Tm5SfLwmQemaaH6PBQlFQYUZ0gwBRw7yc
Bl0WnMYXFzv/KUDs0uYz6RQWzH5eKkiaK0Sd5ybrR11MsAvGjedbCNHN17xA
OclEhAFlmfFPQsytecvlujJRpW3trZQLcVWd7/a0j4HgpTM16TlCGDiM/Z0U
xACRFu2YXSzEWJ3J6su9dEj9D2qpK4VIHmaV1bvRUduuIai4LEStR+DeUzdp
GOgcXZx2XIjD7NCwWQIaxtusFUd3CdEbbJMUnkdFpu4EddBSiH0HtpVs5VHB
zs8iuCMC/G6zYVRRb4QW6fSWvPMCjOrkZ5XGGuFRqHQoxFMAj9na+e/9jFCk
yYx8rSkA7eJhxS/+RuDecLGeruCD4RObPnHICJf6pRaW4XxUiR4J1e4a4XND
eIv+Uj4ei6PC3dlU/KDzZP0iLT46VMfy9iVSsURDcz+1l4cu9RbG7mkq1jku
czzbyEPdadVFantp6Fk5mqt1kwfF19h8r0EavkYFNXKUPMRsa9wv8qKjtSaq
v6Sch3NNH7vUlXRIdgvto+/wsKZ3oiF8mo4o/4XSzR08BM2qoRqYMxA952Gf
7TseShw2RhRIGXCy9av+rMZHT8VwweBKBlTI4AhrDh/6O8c0Hy5moPJBcuQe
Wz4G5nVqsL/SgW4pyjbyIRfZZMUU0XF6lKFWJOMjvDvo1S+udNh37u1ri+fD
n9t4yK6ThjUfasJkqXxYu1qunlxHw7WTvlN6qXzkTMbRL92jws3V5UReDB8W
o4aJkuVUGCXs6qndxscrIxsar8QIAZ9OOJnZ8MGJMrZTmhohVm8quEaND8WG
34rVbhvieoEsPPYWD2XeD6sLgwyhuDhz/5SMBwej0blD5oZwmwzZpU3w0Ko3
WhpIM4TkXnMvr80EfZZ7LP15hghNFjU5HDTBmrG7eS3uhhjcrl5ttdwEMerp
T31yDaHy/69Pz/ybIf4BYiBYNA==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.35321551083915, 6.646784489160852}, 
          ImageScaled[{0, 1}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 10.}, 4., {0., 3.141592653589793}]}, 
         PolygonBox[{{10.6, 14.}, {9.4, 14.4}, {9.4, 13.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 10.}], PointBox[{14., 10.}], 
          {Thickness[0.015], LineBox[{{9.5, 5.5}, {10.5, 6.5}}], 
           LineBox[{{9.5, 6.5}, {10.5, 5.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["2",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/ecedcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/ecedcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}]},
          PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}]}, 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 10.899999999999999`}, 
           4.1, {-2.9202782112420023`, -0.2213144423477913}]}, 
         PolygonBox[{{10.6, 6.8}, {9.4, 6.3999999999999995`}, {9.4, 7.2}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.8548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9l3k4Vfkfxy2VtNAmt8u97nXvWRlbtIp3JRWT0KJkS7RZaija0ZQWiqtl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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.145199999999999}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 10.}], 
          {Thickness[0.015], LineBox[{{13.5, 9.5}, {14.5, 10.5}}], 
           LineBox[{{13.5, 10.5}, {14.5, 9.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["3",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cdcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cdcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}]},
          PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}]}, 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 10.899999999999999`}, 
           4.1, {-2.9202782112420023`, -0.2213144423477913}]}, 
         PolygonBox[{{10.6, 6.8}, {9.4, 6.3999999999999995`}, {9.4, 7.2}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.8548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9l3k4Vfkfxy2VtNAmt8u97nXvWRlbtIp3JRWT0KJkS7RZaija0ZQWiqtl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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.145199999999999}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{14., 10.}], 
          {Thickness[0.015], LineBox[{{5.5, 9.5}, {6.5, 10.5}}], 
           LineBox[{{5.5, 10.5}, {6.5, 9.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["4",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cdcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cdcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 0}, {0, 0}, {22, 22}]},
   AspectRatio->NCache[
     Rational[1, 4], 0.25],
   ImageSize->{512, 128},
   PlotRange->{{0, 88}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"ed981503-cf11-4016-841f-5ab93f80b8e9"]
}, Open  ]],

Cell["Tree-level counter-term diagrams", "Text",ExpressionUUID->"6d06f568-df1b-47b3-97ee-aa9c0bc13701"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagGhostTreeSECT", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"4", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[23]:=",ExpressionUUID->"dd063afb-b707-4677-b815-4cd74d0f9eb6"],

Cell[BoxData[
 FormBox[
  GraphicsBox[InsetBox[
    GraphicsBox[
     TagBox[
      TooltipBox[
       {Thickness[0.005], 
        {Dashing[{0.005, 0.030000000000000002`}], 
         LineBox[{{-1.1173284519827575`*^-12, 9.999999999996362}, {
          9.999999999996676, 9.999999999996362}}]}, 
        PolygonBox[{{5.6, 10.}, {4.4, 9.6}, {4.4, 10.4}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["uG",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {5., 9.0548}, NCache[
         ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
        {Dashing[{0.005, 0.030000000000000002`}], 
         LineBox[{{20.00000000000112, 10.000000000003638`}, {
          10.000000000003325`, 10.000000000003638`}}]}, 
        PolygonBox[{{15.6, 10.}, {14.4, 10.4}, {14.4, 9.6}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["uG",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {15., 10.9452}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
        {PointSize[0.04], 
         {Thickness[0.015], LineBox[{{9.5, 9.5}, {10.5, 10.5}}], 
          LineBox[{{9.5, 10.5}, {10.5, 9.5}}]}}, InsetBox[
         TagBox[
          StyleBox[
           TagBox["1",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->11.729454545454546`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           11.729454545454546`]& ], {10., -0.5}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
       "\"ac/bc/0.m\"",
       TooltipStyle->"TextStyling"],
      Annotation[#, "ac/bc/0.m", "Tooltip"]& ],
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}],
   AspectRatio->NCache[
     Rational[1, 4], 0.25],
   ImageSize->{512, 128},
   PlotRange->{{0, 88}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"06f3a3b9-05cc-4602-9761-940307333380"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Master integrals", "Section",ExpressionUUID->"9acbcc74-ffcf-4226-90e5-26f45c890867"],

Cell["The only required masters are 1- and 2-loop tadpoles", "Text",ExpressionUUID->"56a29aec-6d10-4805-b436-af5fb30363c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoleMaster", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$FeynCalcDirectory", ",", "\"\<Examples\>\"", 
       ",", "\"\<MasterIntegrals\>\"", ",", "\"\<Tadpoles\>\"", 
       ",", "\"\<tad1LxFx1x1xxEp999x.m\>\""}], "}"}], "]"}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[24]:=",ExpressionUUID->"3328356c-40d3-4a65-a1ee-878c18668fb0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoleMaster1", "=", 
   RowBox[{
    RowBox[{"tadpoleMaster", "/.", 
     RowBox[{"m1", "->", "mxt"}]}], "/.", 
    RowBox[{"tad1L", "->", "\"\<tad1Lv1\>\""}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[25]:=",ExpressionUUID->"fa4507c7-4fc8-4367-aa31-490ec8a32665"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoleMaster2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Get", "[", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
        "$FeynCalcDirectory", ",", "\"\<Examples\>\"", 
         ",", "\"\<MasterIntegrals\>\"", ",", "\"\<Tadpoles\>\"", ",", 
         "\n", "\"\<tad2LxFx111x111xxEp1x.m\>\""}], "}"}], "]"}], "]"}], "/.", 
     RowBox[{"m1", "->", "mxt"}]}], "/.", 
    RowBox[{"tad2LxFx111x111xxEp1x", "->", "\"\<tad2Lv2\>\""}]}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[26]:=",ExpressionUUID->"bf7995e9-73cf-4da5-b78f-e2c34684fdb1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Obtain the amplitudes", "Section",ExpressionUUID->"db724d62-66db-43d8-8e05-a525a8020461"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "ghostSE$RawAmp", ",", "ghostSECT$RawAmp", ",", 
     "diagGhostTreeSECT$RawAmp"}], "}"}], " ", "=", " ", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"FCFAConvert", "[", 
      RowBox[{
       RowBox[{"CreateFeynAmp", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Truncated", "->", "True"}], ",", "\n", "\t", 
         RowBox[{"GaugeRules", "->", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"PreFactor", "->", "1"}]}], "]"}], ",", "\n", "\t", 
       RowBox[{"IncomingMomenta", "->", 
        RowBox[{"{", "p", "}"}]}], ",", " ", 
       RowBox[{"OutgoingMomenta", "->", 
        RowBox[{"{", "p", "}"}]}], ",", "\n", "\t", 
       RowBox[{"LorentzIndexNames", "->", 
        RowBox[{"{", 
         RowBox[{"mu", ",", "nu"}], "}"}]}], ",", " ", 
       RowBox[{"DropSumOver", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"LoopMomenta", "->", 
        RowBox[{"{", 
         RowBox[{"k1", ",", "k2"}], "}"}]}], ",", " ", 
       RowBox[{"UndoChiralSplittings", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"ChangeDimension", "->", "D"}], ",", " ", 
       RowBox[{"SMP", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"FinalSubstitutions", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"SMP", "[", "\"\<m_u\>\"", "]"}], "->", "0"}], ",", 
          RowBox[{
           RowBox[{"SMP", "[", "\"\<g_s\>\"", "]"}], "->", 
           RowBox[{"4", " ", "Pi", " ", 
            RowBox[{"Sqrt", "[", "as4", "]"}]}]}]}], "}"}]}]}], "]"}], "&"}], 
    "/@", 
    RowBox[{"{", "\n", "\t", 
     RowBox[{"diagGhostSE", ",", "diagGhostSECT", ",", "diagGhostTreeSECT"}], 
     "}"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[27]:=",ExpressionUUID->"771fa71f-e5b9-45fd-8e82-e71f6a49704f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate the amplitudes", "Section",ExpressionUUID->"9fad96a2-b2f7-4f8c-b54d-184233f1a5e2"],

Cell[CellGroupData[{

Cell["Ghost self-energy at 2 loops", "Subsection",ExpressionUUID->"e07b9a52-ca27-4cef-8cdd-bad26784c30e"],

Cell["\<\
The 2-loop ghost self-energy has superficial degree of divergence equal to 2\
\>", "Text",ExpressionUUID->"da3ea411-2709-40aa-8144-499774283e56"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"divDegree", "=", "2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ghostSE$RawAmp2", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"ghostSE$RawAmp", "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", "3"}], "]"}], "]"}], ",", 
     RowBox[{"Nf", " ", 
      RowBox[{"ghostSE$RawAmp", "[", 
       RowBox[{"[", 
        RowBox[{"4", ";;", "4"}], "]"}], "]"}]}], ",", 
     RowBox[{"ghostSE$RawAmp", "[", 
      RowBox[{"[", 
       RowBox[{"5", ";;", "7"}], "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aux1", "=", 
   RowBox[{"FCLoopGetFeynAmpDenominators", "[", 
    RowBox[{"ghostSE$RawAmp2", ",", "\n", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "k2"}], "}"}], ",", "denHead", ",", 
     RowBox[{"Momentum", "->", 
      RowBox[{"{", "p", "}"}]}], ",", 
     RowBox[{"\"\<Massless\>\"", "->", "True"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"aux2", "=", 
  RowBox[{"FCLoopAddAuxiliaryMass", "[", 
   RowBox[{
    RowBox[{"aux1", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k1", ",", "k2"}], "}"}], ",", 
    RowBox[{"-", 
     RowBox[{"mxt", "^", "2"}]}], ",", "0", ",", 
    RowBox[{"Head", "->", "denHead"}]}], "]"}]}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[28]:=",ExpressionUUID->"9b01b097-e627-471f-b89a-313d4fe9f83a"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          SuperscriptBox[
           FormBox[
            FormBox["k1", TraditionalForm], TraditionalForm], 2], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         SuperscriptBox[
          FormBox[
           FormBox["k1", TraditionalForm], TraditionalForm], 2], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          SuperscriptBox[
           FormBox[
            FormBox["k2", TraditionalForm], TraditionalForm], 2], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         SuperscriptBox[
          FormBox[
           FormBox["k2", TraditionalForm], TraditionalForm], 2], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "+", 
                   FormBox["k2", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "+", 
                  FormBox["k2", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "-", 
                   FormBox["k2", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "-", 
                  FormBox["k2", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k2", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k2", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "+", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "+", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   RowBox[{"-", 
                    FormBox["k1", TraditionalForm]}], "+", 
                   FormBox["k2", TraditionalForm], "+", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  RowBox[{"-", 
                    FormBox["k1", TraditionalForm]}], "+", 
                  FormBox["k2", TraditionalForm], "+", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[32]=",ExpressionUUID->"c5b27f08-72e5-41ed-a00b-c8cbd98555b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSE$PreAmp1", "=", 
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"aux1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/.", "aux2"}], ")"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[33]:=",ExpressionUUID->"75ba2c4f-63c5-46f7-a9ca-4289a7893345"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"1.933693`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[33]=",ExpressionUUID->"4228ca3a-0736-4e82-ac52-5b41c2abdcdf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSE$Amp", "=", 
    RowBox[{
     RowBox[{"ghostSE$PreAmp1", "//", "\n", 
      RowBox[{
       RowBox[{"SUNSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"FCI", "->", "True"}], ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"DiracSimplify", "[", 
       RowBox[{"#", ",", 
        RowBox[{"FCI", "->", "True"}], ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[34]:=",ExpressionUUID->"0eb4ef93-322f-4f77-b92c-fd417716c151"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"1.737757`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[34]=",ExpressionUUID->"dbcd999a-4021-4313-a037-70d688174a16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isoSymbols", "=", 
  RowBox[{"FCMakeSymbols", "[", 
   RowBox[{"KK", ",", 
    RowBox[{"Range", "[", 
     RowBox[{"1", ",", "$KernelCount"}], "]"}], ",", "List"}], 
   "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[35]:=",ExpressionUUID->"f576f701-884f-411e-b4b3-fa62a2df79ba"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
   "KK1", ",", "KK2", ",", "KK3", ",", "KK4", ",", "KK5", ",", "KK6", ",", 
    "KK7", ",", "KK8"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[35]=",ExpressionUUID->"ae23ffae-5d02-4d20-b0f1-f82dccf125b2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSE$Amp1", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{"ghostSE$Amp", ",", "p", ",", 
      RowBox[{"IsolateNames", "->", "isoSymbols"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[36]:=",ExpressionUUID->"4e92d210-064a-4627-879a-8aa1dc57d89e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"1.653522`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[36]=",ExpressionUUID->"939f7c8f-48ab-4559-9a63-0dc6a4ba381d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSE$Amp2", "=", 
    RowBox[{"FourSeries", "[", 
     RowBox[{"ghostSE$Amp1", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "0", ",", "divDegree"}], "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[37]:=",ExpressionUUID->"8e2839a6-98a6-4723-a383-9cc3d5c35535"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"5.99745`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[37]=",ExpressionUUID->"34ebfeb0-47e8-4150-b9aa-b8f7aa2678f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSE$Amp3", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"FRH2", "[", 
       RowBox[{"ghostSE$Amp2", ",", "isoSymbols"}], "]"}], ",", 
      "FeynAmpDenominator", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[38]:=",ExpressionUUID->"aa200af6-14d8-4621-b225-7e4f90a71d38"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.455524`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[38]=",ExpressionUUID->"b54919a6-b3ab-4ad9-9bcc-fed14f4a59c2"]
}, Open  ]],

Cell["\<\
The rest of the calculation follows the standard multiloop template\
\>", "Text",ExpressionUUID->"c9326955-2474-4b5c-827b-e549364f1b0f"],

Cell[BoxData[{
 RowBox[{"FCClearScalarProducts", "[", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", "p", "]"}], "=", "pp"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[39]:=",ExpressionUUID->"7a52d494-ebaf-47dc-8dc8-608b238aaf40"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ghostSE$Amp4", ",", "ghostSE$Topos"}], "}"}], "=", 
    RowBox[{"FCLoopFindTopologies", "[", 
     RowBox[{"ghostSE$Amp3", ",", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "k2"}], "}"}], ",", 
      RowBox[{"FCI", "->", "True"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}], ",", "\n", 
      RowBox[{"FCLoopBasisOverdeterminedQ", "->", "True"}], ",", 
      RowBox[{"FinalSubstitutions", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Hold", "[", "SPD", "]"}], "[", "p", "]"}], "->", "pp"}], 
        "}"}]}]}], "]"}]}], ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[41]:=",ExpressionUUID->"18a008cc-2ac5-43ec-ab2e-e8186991d4e9"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the initial candidate \
topologies: \"\>", "\[InvisibleSpace]", "3"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the initial candidate topologies: ", 3],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"591e08bc-32c1-4200-8eed-dbfe753f783b"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified unique \
topologies: \"\>", "\[InvisibleSpace]", "2"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified unique topologies: ", 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"b8b58fde-486c-48c3-a553-7840b2f3e0e6"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the preferred topologies \
among the unique topologies: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the preferred topologies among the unique \
topologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"1a8cb59d-de6b-4304-8e73-9f4d6fad2d5c"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified subtopologies: \
\"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified subtopologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"f38f7901-7eac-4020-a877-9a1958b5fd71"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of found topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "2"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of found topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"29508129-767c-4926-ab1c-c7ee333180c9"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.990798`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[41]=",ExpressionUUID->"e469b6b2-02b8-42d0-9a1e-39627256f314"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSE$Amp5", "=", 
    RowBox[{"FCLoopTensorReduce", "[", 
     RowBox[{"ghostSE$Amp4", ",", "ghostSE$Topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[42]:=",ExpressionUUID->"edc31e41-516b-4fb6-9f80-bddbbf63b8d4"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"2.206382`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[42]=",ExpressionUUID->"a4ea92b4-5d45-4df8-87a2-afc08c9a9c5c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSE$Amp6", "=", 
    RowBox[{"DiracSimplify", "[", 
     RowBox[{"ghostSE$Amp5", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[43]:=",ExpressionUUID->"f6766e33-0e81-4903-8450-0780f38d9bfe"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.087816`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[43]=",ExpressionUUID->"519f9af0-0968-49ba-a6d8-c58e460f23d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ghostSE$Amp7", ",", "ghostSE$Topos2"}], "}"}], "=", 
    RowBox[{"FCLoopRewriteOverdeterminedTopologies", "[", 
     RowBox[{"ghostSE$Amp6", ",", "ghostSE$Topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[44]:=",ExpressionUUID->"e21c5d98-2672-45a5-8bfc-34bb06b0bfdf"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteIncompleteTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"No overdetermined topologies detected.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteIncompleteTopologies: ", 
    Style["No overdetermined topologies detected.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"0347f879-04f1-438a-a7ea-cfa901af8199"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.074264`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[44]=",ExpressionUUID->"20243037-ee93-44f2-9104-81d35aa1b398"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ghostSE$Amp8", ",", "ghostSE$Topos3"}], "}"}], "=", 
    RowBox[{"FCLoopRewriteIncompleteTopologies", "[", 
     RowBox[{"ghostSE$Amp7", ",", "ghostSE$Topos2", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[45]:=",ExpressionUUID->"2479bd30-3aff-4217-aa8b-a4dbfcd69c19"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteIncompleteTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"No incomplete topologies detected.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteIncompleteTopologies: ", 
    Style["No incomplete topologies detected.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"28bb340f-1a45-4598-b81d-244595960d6d"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.072378`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[45]=",ExpressionUUID->"21a2a403-5a45-4d9b-9b99-f2228790c334"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSE$SubTopos", "=", 
    RowBox[{"FCLoopFindSubtopologies", "[", 
     RowBox[{"ghostSE$Topos3", ",", 
      RowBox[{"Flatten", "->", "True"}], ",", 
      RowBox[{"Remove", "->", "True"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[46]:=",ExpressionUUID->"a0a7ee46-7fc0-4d1e-b01c-d3a0f506c092"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.097679`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[46]=",ExpressionUUID->"9ba8143b-3f76-47fc-af70-38d026cbe921"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ghostSE$TopoMappings", ",", "\n", "ghostSE$FinalTopos"}], "}"}], 
   "=", 
   RowBox[{"FCLoopFindTopologyMappings", "[", 
    RowBox[{"ghostSE$Topos3", ",", 
     RowBox[{"PreferredTopologies", "->", "ghostSE$SubTopos"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[47]:=",ExpressionUUID->"4a20955d-3cb0-4c6f-a2cf-27150a1ceefe"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1", "\[InvisibleSpace]", 
    StyleBox["\<\" mapping relations \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1, 
    Style[" mapping relations ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"b5c2b5cb-1e99-4c9f-b006-7bbf279f57dc"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of independent topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of independent topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"997d72ce-ea70-47a9-a369-7f50f9d77fc0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSE$AmpGLI", "=", 
    RowBox[{"FCLoopApplyTopologyMappings", "[", 
     RowBox[{"ghostSE$Amp8", ",", 
      RowBox[{"{", 
       RowBox[{"ghostSE$TopoMappings", ",", "\n", "ghostSE$FinalTopos"}], 
       "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[48]:=",ExpressionUUID->"de54728e-6117-42e7-a5e7-a203859135b7"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.749583`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[48]=",ExpressionUUID->"78fa5fca-b6a0-4c91-bcd9-33e355d845dc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ghostSE$GLIs", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"ghostSE$AmpGLI", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[49]:=",ExpressionUUID->"83a696f6-1d86-4c1b-b867-bd770b072eb0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ghostSE$dir", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
     "$TemporaryDirectory", ",", "\"\<Reduction-ghostSE-2L-massless\>\""}], 
     "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"CreateDirectory", "[", "ghostSE$dir", "]"}], "]"}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[50]:=",ExpressionUUID->"490f87f5-aecb-474a-90b9-2cce0bfa20a3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraCreateJobFile", "[", 
  RowBox[{
  "ghostSE$FinalTopos", ",", " ", "ghostSE$GLIs", ",", " ", "ghostSE$dir"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[52]:=",ExpressionUUID->"081cf176-6ddd-461c-8b6c-fe0ba5f9c1f8"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "{", "\<\"/tmp/Reduction-ghostSE-2L-massless/fctopology1/job.yaml\"\>", 
   "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[52]=",ExpressionUUID->"088e6aa6-4033-4a69-ba63-8989e55319d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"KiraCreateIntegralFile", "[", 
  RowBox[{
  "ghostSE$GLIs", ",", " ", "ghostSE$FinalTopos", ",", " ", "ghostSE$dir"}], 
  "]"}], "\n", 
 RowBox[{"KiraCreateConfigFiles", "[", 
  RowBox[{
  "ghostSE$FinalTopos", ",", " ", "ghostSE$GLIs", ",", " ", "ghostSE$dir", ",",
    " ", "\n", " ", 
   RowBox[{"KiraMassDimensions", " ", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"pp", " ", "->", " ", "2"}], ",", 
      RowBox[{"mxt", "->", "1"}]}], "}"}]}]}], "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[53]:=",ExpressionUUID->"f8b9c0ec-2874-4942-9837-c29ef2c8198d"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "111"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 111],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"dc0ca246-73a5-4c9c-9c4d-8be4e17df86b"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "{", "\<\"/tmp/Reduction-ghostSE-2L-massless/fctopology1/KiraLoopIntegrals\"\
\>", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[53]=",ExpressionUUID->"9c81466f-2b91-4f63-be37-88ad4e59dd0d"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"/tmp/Reduction-ghostSE-2L-massless/fctopology1/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-ghostSE-2L-massless/fctopology1/config/kinematics.yaml\"\>\
"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[54]=",ExpressionUUID->"7de2db9c-9bcc-41f6-856c-0d42b2ff86f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraRunReduction", "[", 
  RowBox[{
  "ghostSE$dir", ",", " ", "ghostSE$FinalTopos", ",", " ", "\n", " ", 
   RowBox[{"KiraBinaryPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<.local\>\"", ",", " ", "\"\<bin\>\"", ",",
        " ", "\"\<kira\>\""}], "}"}], "]"}]}], ",", "\n", " ", 
   RowBox[{"KiraFermatPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<bin\>\"", ",", " ", "\"\<ferl64\>\"", ",",
        " ", "\"\<fer64\>\""}], "}"}], "]"}]}]}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[55]:=",ExpressionUUID->"a8831962-17c0-419b-9e84-a8e011beb23e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "True", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[55]=",ExpressionUUID->"d46cae7f-8a16-4a6c-97f6-330bf87f34b0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ghostSE$ReductionTables", "=", 
   RowBox[{
    RowBox[{"KiraImportResults", "[", 
     RowBox[{"ghostSE$FinalTopos", ",", " ", "ghostSE$dir"}], "]"}], "//", 
    "Flatten"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[56]:=",ExpressionUUID->"a81e6414-1e74-4da1-bc31-9f3f986f2214"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSE$resPreFinal1", "=", 
    RowBox[{"(", 
     RowBox[{"ghostSE$AmpGLI", "/.", 
      RowBox[{"Dispatch", "[", "ghostSE$ReductionTables", "]"}]}], ")"}]}], 
   ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[57]:=",ExpressionUUID->"7cac1a0d-57dc-47f7-bad5-b6f616bc3312"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.008507`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[57]=",ExpressionUUID->"2a863a12-cbed-4d5c-b203-a4f26a2fce9c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSE$resPreFinal2", "=", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Collect2", "[", 
        RowBox[{"#", ",", "GLI", ",", "DiracGamma", ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}], ",", 
      "ghostSE$resPreFinal1"}], "]"}]}], ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[58]:=",ExpressionUUID->"8bc200df-6d2e-4b0c-9a67-b16ad942c67f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.519004`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[58]=",ExpressionUUID->"bea39538-4095-4cad-bbc3-9ecbfb4be4b6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ghostSE$masters", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"ghostSE$resPreFinal1", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[59]:=",ExpressionUUID->"7290cf66-56f4-40cf-8493-e6aa9d073b3e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ghostSE$MIMappings", "=", 
  RowBox[{"FCLoopFindIntegralMappings", "[", 
   RowBox[{"ghostSE$masters", ",", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"tadpoleMaster1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"tadpoleMaster2", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", "\n", 
      "ghostSE$FinalTopos"}], "]"}], ",", 
    RowBox[{"PreferredIntegrals", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"tadpoleMaster1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], 
        RowBox[{
         RowBox[{"tadpoleMaster1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"tadpoleMaster2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[60]:=",ExpressionUUID->"275325af-f716-4bc3-8d26-12f924cb7066"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm]}], ")"}], "\[Rule]", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["G", "tad1LxFx1x1xxEp999x"], "(", 
         FormBox["1",
          TraditionalForm], ")"}], "2"]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad2Lv2\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}]}]},
     {
      RowBox[{
       SuperscriptBox["G", "\<\"tad2Lv2\"\>"], "(", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}], 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["G", "tad1LxFx1x1xxEp999x"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "2"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[60]=",ExpressionUUID->"c4132bec-8c74-4e45-b24d-284011256865"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"isoSymbols1", "=", 
   RowBox[{"FCMakeSymbols", "[", 
    RowBox[{"LL", ",", 
     RowBox[{"Range", "[", 
      RowBox[{"1", ",", "$KernelCount"}], "]"}], ",", "List"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"isoSymbols2", "=", 
   RowBox[{"FCMakeSymbols", "[", 
    RowBox[{"LM", ",", 
     RowBox[{"Range", "[", 
      RowBox[{"1", ",", "$KernelCount"}], "]"}], ",", "List"}], "]"}]}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[61]:=",ExpressionUUID->"a5a2419c-84f7-4cdf-937a-85ad3e74005d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSE$resPreFinal2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Collect2", "[", 
         RowBox[{"ghostSE$resPreFinal1", ",", "D", ",", "GLI", ",", 
          RowBox[{"IsolateNames", "->", "isoSymbols1"}], ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "//", 
        RowBox[{
         RowBox[{"FCReplaceD", "[", 
          RowBox[{"#", ",", 
           RowBox[{"D", "->", 
            RowBox[{"4", "-", 
             RowBox[{"2", "ep"}]}]}]}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{"ghostSE$MIMappings", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}]}], "//", "\n", 
      RowBox[{
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"tadpoleMaster1", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"tadpoleMaster2", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"Collect2", "[", 
       RowBox[{"#", ",", "ep", ",", 
        RowBox[{"IsolateNames", "->", "isoSymbols2"}], ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[63]:=",ExpressionUUID->"87fdd785-d99b-47e0-aa03-09054d7faeaa"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"1.957084`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[63]=",ExpressionUUID->"8f971b7d-7ca7-44d5-b7f2-d03db30d2068"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSE$resPreFinal3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ghostSE$resPreFinal2", "//", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"ep", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}], 
      "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"I", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "*", "Pi"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "+", " ", "ep"}], ")"}]}]}], ")"}], "^",
            "2"}], " ", "#"}], ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}]}], 
   ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[64]:=",ExpressionUUID->"5b281886-0e42-44a3-8a4e-347c7d59790d"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.753305`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[64]=",ExpressionUUID->"7d2efaeb-4a94-4d30-a789-089e8cf20c11"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSE$resPreFinal4", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"FRH2", "[", 
       RowBox[{
        RowBox[{"FRH2", "[", 
         RowBox[{"ghostSE$resPreFinal3", ",", "isoSymbols2"}], "]"}], ",", 
        "isoSymbols1"}], "]"}], ",", "DiracGamma", ",", "pp", ",", "mxt", ",",
       "ep", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[65]:=",ExpressionUUID->"677d2e4d-9759-4e5f-a77d-e46afe2fb622"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.220541`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[65]=",ExpressionUUID->"8e65dc0e-4c4c-4461-8c3a-3071a8491f7e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"isoSymbols3", "=", 
   RowBox[{"FCMakeSymbols", "[", 
    RowBox[{"LH", ",", 
     RowBox[{"Range", "[", 
      RowBox[{"1", ",", "$KernelCount"}], "]"}], ",", "List"}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[66]:=",ExpressionUUID->"fb08829a-7f30-4fdd-8f99-dd619a5596ef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSE$resPreFinal5", "=", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{"Collect2", "[", 
         RowBox[{"ghostSE$resPreFinal4", ",", "mxt", ",", 
          RowBox[{"IsolateNames", "->", "isoSymbols3"}], ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mxt", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "Normal"}]}], ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[67]:=",ExpressionUUID->"8d9b4d6f-0f58-4347-a316-1e6472ea349f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"1.161128`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[67]=",ExpressionUUID->"e2621628-0b2c-4cce-9287-bf23628d94dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSE$resPreFinal6", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FRH2", "[", 
        RowBox[{"ghostSE$resPreFinal5", ",", "isoSymbols3"}], "]"}], "//", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"m_Symbol", "^", "2"}], "]"}], ":>", 
           RowBox[{"2", 
            RowBox[{"Log", "[", "m", "]"}]}]}]}], "]"}], "&"}]}], ",", 
      "DiracGamma", ",", "pp", ",", "mxt", ",", "ep", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[68]:=",ExpressionUUID->"abc049d0-55f8-4dd3-9d21-a4de7940f2f4"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.100552`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[68]=",ExpressionUUID->"511fe7bc-e76f-47ca-aae7-c0202fe648c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ghostSE$resFinal", "=", 
  RowBox[{"Collect2", "[", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{
     "ghostSE$resPreFinal6", ",", "ep", ",", "CA", ",", "CF", ",", "mq", ",", 
      "Nf", ",", "SUNFDelta", ",", "as4", ",", "DiracGamma", ",", "GaugeXi", ",", 
      RowBox[{"Factoring", "->", "FullSimplify"}]}], "]"}], ",", "ep", ",", 
    "mq", ",", "mxt"}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[69]:=",ExpressionUUID->"84cb15ff-c1c0-460e-8f37-a8540ca3af3a"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["as4", "2"], " ", "pp", " ", 
     SubscriptBox["C", "A"], " ", 
     SuperscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Glu1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Glu2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SubscriptBox["C", "A"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"35", " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"8", " ", 
        SubscriptBox["N", "f"]}]}], ")"}]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["ep", "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["as4", "2"], " ", "pp", " ", 
     SubscriptBox["C", "A"], " ", 
     RowBox[{"log", "(", "mxt", ")"}], " ", 
     SuperscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Glu1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Glu2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SubscriptBox["C", "A"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"35", " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"8", " ", 
        SubscriptBox["N", "f"]}]}], ")"}]}], 
    RowBox[{"8", " ", "ep"}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"960", " ", "ep"}]], 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["as4", "2"], " ", "pp", " ", 
     SubscriptBox["C", "A"], " ", 
     SuperscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Glu1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Glu2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27", " ", 
        SubscriptBox["C", "A"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "3"]}], "+", 
       RowBox[{"95", " ", 
        SubscriptBox["C", "A"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"199", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"180", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["C", "A"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"541", " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"2100", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"72", " ", 
        SubscriptBox["N", "f"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"16", " ", 
        SubscriptBox["N", "f"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"608", " ", 
        SubscriptBox["N", "f"]}], "-", 
       RowBox[{"480", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["N", "f"]}]}], ")"}]}]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[69]=",ExpressionUUID->"4ce88231-8379-450c-bddf-3ad69bd22cc4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Gluon self-energy 1-loop CT", "Subsection",ExpressionUUID->"5b3e1375-336f-4653-afe6-cd837feaddda"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"divDegree", "=", "2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aux1", "=", 
   RowBox[{"FCLoopGetFeynAmpDenominators", "[", 
    RowBox[{"ghostSECT$RawAmp", ",", 
     RowBox[{"{", "k1", "}"}], ",", "denHead", ",", 
     RowBox[{"Momentum", "->", 
      RowBox[{"{", "p", "}"}]}], ",", 
     RowBox[{"\"\<Massless\>\"", "->", "True"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"aux2", "=", 
  RowBox[{"FCLoopAddAuxiliaryMass", "[", 
   RowBox[{
    RowBox[{"aux1", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", "k1", "}"}], ",", 
    RowBox[{"-", 
     RowBox[{"mxt", "^", "2"}]}], ",", "0", ",", 
    RowBox[{"Head", "->", "denHead"}]}], "]"}]}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[70]:=",ExpressionUUID->"102a2659-0625-4ab8-84fa-51233a2349f1"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          SuperscriptBox[
           FormBox[
            FormBox["k1", TraditionalForm], TraditionalForm], 2], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         SuperscriptBox[
          FormBox[
           FormBox["k1", TraditionalForm], TraditionalForm], 2], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "+", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "+", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[73]=",ExpressionUUID->"d8ddf9ed-7c0e-4813-8f5b-09577893e227"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ghostSECT$StrName", "=", 
  RowBox[{"StringReplace", "[", 
   RowBox[{
    RowBox[{"ToString", "[", 
     RowBox[{"Hold", "[", "ghostSECT$Amp", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\"\<Hold[\>\"", "->", "\"\<\>\""}], ",", 
      RowBox[{"\"\<]\>\"", "->", "\"\<\>\""}]}], "}"}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[74]:=",ExpressionUUID->"a87d9466-9970-40f6-94d7-b7fecca78a47"],

Cell[BoxData[
 FormBox["\<\"ghostSECT$Amp\"\>", TraditionalForm]], "Output",
 CellLabel->"Out[74]=",ExpressionUUID->"e0dc4f8a-ec9c-4554-a920-d1f203bd1de9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSECT$Amp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"aux1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/.", "aux2"}], ")"}], "//", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{"#", ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
      "\n", 
      RowBox[{
       RowBox[{"SUNSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"DiracSimplify", "[", 
       RowBox[{"#", ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[75]:=",ExpressionUUID->"58767cc4-b3a4-40ed-be74-4136b3f7f6fd"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.256244`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[75]=",ExpressionUUID->"1e64bb23-d1ea-4dae-a3c9-297cdbadfab5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSECT$Amp1", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{"ghostSECT$Amp", ",", "p", ",", 
      RowBox[{"IsolateNames", "->", "KK"}]}], "]"}]}], ";"}], "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSECT$Amp2", "=", 
    RowBox[{"FourSeries", "[", 
     RowBox[{"ghostSECT$Amp1", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "0", ",", "divDegree"}], "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSECT$Amp3", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"FRH", "[", "ghostSECT$Amp2", "]"}], ",", "FeynAmpDenominator", 
      ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[76]:=",ExpressionUUID->"434c483a-fd18-4167-baa1-f5738d4efef5"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.134373`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[76]=",ExpressionUUID->"08e28d6c-aa51-4db4-ab90-8e70790bd317"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.113066`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[77]=",ExpressionUUID->"e178a620-2f60-49b2-8da2-e8bba5b86eba"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.120988`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[78]=",ExpressionUUID->"73823280-8429-4681-ab17-a6d0dec93b09"]
}, Open  ]],

Cell["\<\
The rest of the calculation follows the standard multiloop template\
\>", "Text",ExpressionUUID->"8e96324b-62f5-42a3-97c3-8afdb10c41a5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", "p", "]"}], "=", "pp"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[79]:=",ExpressionUUID->"44512dc2-c8a9-4e71-ad7b-db0aac0878c1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ghostSECT$Amp4", ",", "ghostSECT$Topos"}], "}"}], "=", 
   RowBox[{"FCLoopFindTopologies", "[", 
    RowBox[{"ghostSECT$Amp3", ",", 
     RowBox[{"{", "k1", "}"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}], ",", "\n", 
     RowBox[{"FCLoopBasisOverdeterminedQ", "->", "True"}], ",", 
     RowBox[{"FinalSubstitutions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Hold", "[", "SPD", "]"}], "[", "p", "]"}], "->", "pp"}], 
       "}"}]}], ",", 
     RowBox[{"Names", "->", "ghostSEtopo"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[84]:=",ExpressionUUID->"01452e06-b6e3-41e6-8a69-661216d122da"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the initial candidate \
topologies: \"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the initial candidate topologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"d9083f09-33c1-409b-8613-097e99cb3d50"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified unique \
topologies: \"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified unique topologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"9f838ba1-0e62-41c3-9cc0-26fdccdcc13e"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the preferred topologies \
among the unique topologies: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the preferred topologies among the unique \
topologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"2e024a41-5143-46a1-80e0-a1bef3d1ab08"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified subtopologies: \
\"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified subtopologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"b3a41034-c921-4da5-9b27-b2f189733485"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of found topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of found topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"b399494d-1bb3-4292-82f6-029841f8a2ec"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSECT$Amp5", "=", 
    RowBox[{"FCLoopTensorReduce", "[", 
     RowBox[{"ghostSECT$Amp4", ",", "ghostSECT$Topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[85]:=",ExpressionUUID->"21a0d250-3b61-4515-a899-5506968534e2"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.395083`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[85]=",ExpressionUUID->"9ff706d0-711e-4459-b252-cde9aa2c0c2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSECT$Amp6", "=", 
    RowBox[{"DiracSimplify", "[", 
     RowBox[{"ghostSECT$Amp5", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[86]:=",ExpressionUUID->"c8980946-6c01-467c-a136-dbb93f1cea96"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.043036`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[86]=",ExpressionUUID->"084f1392-0d26-4403-bd4b-7bc01bbfdb60"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ghostSECT$Amp7", ",", "ghostSECT$Topos2"}], "}"}], "=", 
   RowBox[{"FCLoopRewriteOverdeterminedTopologies", "[", 
    RowBox[{"ghostSECT$Amp6", ",", "ghostSECT$Topos", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[87]:=",ExpressionUUID->"f1813504-dc0c-48ad-990d-16cc6358c903"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteIncompleteTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"No overdetermined topologies detected.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteIncompleteTopologies: ", 
    Style["No overdetermined topologies detected.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"8dc04631-223d-48ac-b01a-8eecb99b9de2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"ghostSECT$Amp8", ",", "ghostSECT$Topos3"}], "}"}], "=", 
   RowBox[{"FCLoopRewriteIncompleteTopologies", "[", 
    RowBox[{"ghostSECT$Amp7", ",", "ghostSECT$Topos2", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[88]:=",ExpressionUUID->"4a9ae225-47f9-48d8-aa80-0ab9d6e8f1bd"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteIncompleteTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"No incomplete topologies detected.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteIncompleteTopologies: ", 
    Style["No incomplete topologies detected.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"7ea3ed8a-d64b-4ef6-93cb-95faa27b38b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSECT$SubTopos", "=", 
    RowBox[{"FCLoopFindSubtopologies", "[", 
     RowBox[{"ghostSECT$Topos2", ",", 
      RowBox[{"Flatten", "->", "True"}], ",", 
      RowBox[{"Remove", "->", "True"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[89]:=",ExpressionUUID->"382bb892-f3aa-407e-8367-d49a8452cd0e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.059756`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[89]=",ExpressionUUID->"f0022b43-4d93-4d0c-b380-80f69d220a80"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ghostSECT$TopoMappings", ",", "ghostSECT$FinalTopos"}], "}"}], "=", 
    RowBox[{"FCLoopFindTopologyMappings", "[", 
     RowBox[{"ghostSECT$Topos2", ",", 
      RowBox[{"PreferredTopologies", "->", "ghostSECT$SubTopos"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[90]:=",ExpressionUUID->"5b130566-3e80-4f32-85c6-6be31f62f523"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "0", "\[InvisibleSpace]", 
    StyleBox["\<\" mapping relations \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 0, 
    Style[" mapping relations ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"03af4f07-eb1d-4090-8191-da85a1db5ee8"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of independent topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of independent topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"e5f759cb-c276-4474-98a5-754a16634f67"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.07901`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[90]=",ExpressionUUID->"5a0fe7fd-833b-4672-9ec7-3ce1d11b6408"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSECT$AmpGLI", "=", 
    RowBox[{"FCLoopApplyTopologyMappings", "[", 
     RowBox[{"ghostSECT$Amp8", ",", 
      RowBox[{"{", 
       RowBox[{"ghostSECT$TopoMappings", ",", "ghostSECT$FinalTopos"}], "}"}],
       ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[91]:=",ExpressionUUID->"24cdd1af-cf6a-40d9-89d8-4e361239b44d"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.123544`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[91]=",ExpressionUUID->"3376710a-d7dc-4e58-a2f6-76faf9758992"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ghostSECT$GLIs", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"ghostSECT$AmpGLI", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[92]:=",ExpressionUUID->"4ce1137a-a229-45ca-bae9-fec1bdbe7317"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ghostSECT$dir", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"$TemporaryDirectory", ",", 
      RowBox[{"\"\<Reduction-\>\"", "<>", "ghostSECT$StrName", 
       "<>", "\"\<-1L-massive\>\""}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"CreateDirectory", "[", "ghostSECT$dir", "]"}], "]"}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[93]:=",ExpressionUUID->"6b1981f7-89ad-4e31-9e02-aadc291702b5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraCreateJobFile", "[", 
  RowBox[{
  "ghostSECT$FinalTopos", ",", " ", "ghostSECT$GLIs", ",", " ", 
   "ghostSECT$dir"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[95]:=",ExpressionUUID->"c5d34d65-f659-4f22-9804-37ed22a079ad"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "{", "\<\"/tmp/Reduction-ghostSECT$Amp-1L-massive/ghostSEtopo1/job.yaml\"\>\
", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[95]=",ExpressionUUID->"ebd53a24-e6b0-42fa-9691-86bfc28d15f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"KiraCreateIntegralFile", "[", 
  RowBox[{
  "ghostSECT$GLIs", ",", " ", "ghostSECT$FinalTopos", ",", " ", 
   "ghostSECT$dir"}], "]"}], "\n", 
 RowBox[{"KiraCreateConfigFiles", "[", 
  RowBox[{
  "ghostSECT$FinalTopos", ",", " ", "ghostSECT$GLIs", ",", " ", 
   "ghostSECT$dir", ",", " ", "\n", " ", 
   RowBox[{"KiraMassDimensions", " ", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"pp", " ", "->", " ", "2"}], ",", 
      RowBox[{"mxt", "->", "1"}]}], "}"}]}]}], "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[96]:=",ExpressionUUID->"4eba7ff9-3370-4f27-9b0f-f07e6b476a78"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "5"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 5],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[96]:=",ExpressionUUID->"161f57f4-7e65-46f0-ad71-fba71aecb356"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "{", "\<\"/tmp/Reduction-ghostSECT$Amp-1L-massive/ghostSEtopo1/\
KiraLoopIntegrals\"\>", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[96]=",ExpressionUUID->"5bc4da9d-340b-4992-a68e-25298c0781df"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"/tmp/Reduction-ghostSECT$Amp-1L-massive/ghostSEtopo1/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-ghostSECT$Amp-1L-massive/ghostSEtopo1/config/kinematics.\
yaml\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[97]=",ExpressionUUID->"5ab823eb-fe3b-4be4-a5c2-6e2c2d591bb6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraRunReduction", "[", 
  RowBox[{
  "ghostSECT$dir", ",", " ", "ghostSECT$FinalTopos", ",", " ", "\n", " ", 
   RowBox[{"KiraBinaryPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<.local\>\"", ",", " ", "\"\<bin\>\"", ",",
        " ", "\"\<kira\>\""}], "}"}], "]"}]}], ",", "\n", " ", 
   RowBox[{"KiraFermatPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<bin\>\"", ",", " ", "\"\<ferl64\>\"", ",",
        " ", "\"\<fer64\>\""}], "}"}], "]"}]}]}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[98]:=",ExpressionUUID->"c8ad1341-caf8-4e19-bea6-33638abf44e9"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "True", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[98]=",ExpressionUUID->"806b62c6-c457-4fa2-95fb-052fbfd67f00"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ghostSECT$ReductionTables", "=", 
   RowBox[{
    RowBox[{"KiraImportResults", "[", 
     RowBox[{"ghostSECT$FinalTopos", ",", " ", "ghostSECT$dir"}], "]"}], "//",
     "Flatten"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[99]:=",ExpressionUUID->"96eea5dd-3cdf-4463-889c-4e7f404424e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ghostSECT$resPreFinal1", "=", 
   RowBox[{"Collect2", "[", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{"ghostSECT$AmpGLI", "/.", 
       RowBox[{"Dispatch", "[", "ghostSECT$ReductionTables", "]"}]}], "]"}], ",",
      "GLI", ",", "\n", "GaugeXi", ",", "D", ",", "DiracGamma", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[100]:=",ExpressionUUID->"b647cf0f-a782-458b-b6e6-5aa96ccb98c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ghostSECT$masters", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"ghostSECT$resPreFinal1", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[101]:=",ExpressionUUID->"d9cb5d97-cc07-452d-8785-d96605361339"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ghostSECT$MIMappings", "=", 
  RowBox[{"FCLoopFindIntegralMappings", "[", 
   RowBox[{"ghostSECT$masters", ",", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"tadpoleMaster1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", "\n", "ghostSECT$FinalTopos"}], 
     "]"}], ",", 
    RowBox[{"PreferredIntegrals", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tadpoleMaster1", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}]}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[102]:=",ExpressionUUID->"98ab1e20-ebc4-4ccd-982e-ca022965063e"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "ghostSEtopo1"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "tad1LxFx1x1xxEp999x"], "(", 
        FormBox["1",
         TraditionalForm], ")"}]}]},
     {
      RowBox[{
       SuperscriptBox["G", "tad1LxFx1x1xxEp999x"], "(", 
       FormBox["1",
        TraditionalForm], ")"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[102]=",ExpressionUUID->"80955d3e-b609-464c-8f57-0de6ab26d038"]
}, Open  ]],

Cell["\<\
Our master integrals are calculated using the standard multiloop \
normalization. To convert it back to the textbook normalization we need to \
multiply by I*(4 Pi)^(ep-2)\
\>", "Text",ExpressionUUID->"25ab0452-4c7b-475e-8ba4-15b5ed3ed427"],

Cell["\<\
At this point we need to insert the 1-loop renormalization constants\
\>", "Text",ExpressionUUID->"70de2bbf-3364-44f1-9a29-fb99d21e3063"],

Cell[BoxData[
 RowBox[{
  RowBox[{"knownResults1L", " ", "=", " ", 
   RowBox[{"{", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZA", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13", "*", "CA"}], " ", "-", " ", 
         RowBox[{"4", "*", "Nf"}], " ", "-", " ", 
         RowBox[{"3", "*", "CA", "*", 
          RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"6", "*", "ep"}], ")"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZAmxt", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "8"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"CA", " ", "+", " ", 
          RowBox[{"8", "*", "Nf"}], " ", "+", " ", 
          RowBox[{"3", "*", "CA", "*", 
           RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}]}], ")"}], "/", 
        "ep"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZxi", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13", "*", "CA"}], " ", "-", " ", 
         RowBox[{"4", "*", "Nf"}], " ", "-", " ", 
         RowBox[{"3", "*", "CA", "*", 
          RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"6", "*", "ep"}], ")"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZpsi", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"CF", "*", 
           RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}], ")"}], "/", "ep"}], 
        ")"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZumxt", ",", " ", "1"}], "]"}], " ", "->", " ", "0"}], ",",
      " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZu", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"CA", "*", 
         RowBox[{"(", 
          RowBox[{"3", " ", "-", " ", 
           RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}], ")"}]}], ")"}], "/", 
       
       RowBox[{"(", 
        RowBox[{"4", "*", "ep"}], ")"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZg", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "6"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"11", "*", "CA"}], " ", "-", " ", 
          RowBox[{"2", "*", "Nf"}]}], ")"}], "/", "ep"}]}]}]}], "}"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[103]:=",ExpressionUUID->"54e63a04-2bcf-44d9-955f-119eae57137e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSECT$resPreFinal2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Collect2", "[", 
              RowBox[{"ghostSECT$resPreFinal1", ",", "D", ",", "GLI", ",", 
               RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
             RowBox[{
              RowBox[{"FCReplaceD", "[", 
               RowBox[{"#", ",", 
                RowBox[{"D", "->", 
                 RowBox[{"4", "-", 
                  RowBox[{"2", "ep"}]}]}]}], "]"}], "&"}]}], "//", "\n", 
            RowBox[{
             RowBox[{"ReplaceAll", "[", 
              RowBox[{"#", ",", 
               RowBox[{"ghostSECT$MIMappings", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}]}], "//", 
           RowBox[{
            RowBox[{"ReplaceAll", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"tadpoleMaster1", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"tadpoleMaster2", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//",
           "\n", 
          RowBox[{
           RowBox[{"Collect2", "[", 
            RowBox[{"#", ",", "ep", ",", 
             RowBox[{"IsolateNames", "->", "KK2"}]}], "]"}], "&"}]}], "//", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"I", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "*", "Pi"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "+", " ", "ep"}], ")"}]}]}], ")"}],
              " ", "#"}], ",", 
            RowBox[{"{", 
             RowBox[{"ep", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}]}], "//",
         "Normal"}], "//", 
       RowBox[{
        RowBox[{"FCLoopAddMissingHigherOrdersWarning", "[", 
         RowBox[{"#", ",", "ep", ",", "epHelp"}], "]"}], "&"}]}], "//", 
      "FRH"}], "//", "\n", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"mxt", "^", "2"}], "]"}], "->", 
          RowBox[{"2", 
           RowBox[{"Log", "[", "mxt", "]"}]}]}], "}"}]}], "]"}], "&"}]}]}], 
   ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[104]:=",ExpressionUUID->"22350708-aba9-413a-bdba-9ee148df162a"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"2.050277`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[104]=",ExpressionUUID->"3a6792e2-5810-4597-b033-bf3965bccfd7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSECT$resPreFinal2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Collect2", "[", 
         RowBox[{"ghostSECT$resPreFinal1", ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", "as4", "}"}], ",", 
            RowBox[{"List", "@@", "renConstants"}]}], "]"}], ",", 
          RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{"Zxi", "->", "ZA"}]}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", "\n", "\t", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
            RowBox[{"1", "+", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"as4", " ", 
                RowBox[{"rc", "[", 
                 RowBox[{
                  RowBox[{"ToExpression", "[", 
                   RowBox[{"\"\<del\>\"", "<>", 
                    RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
                 "]"}]}], "+", 
               RowBox[{
                RowBox[{"as4", "^", "2"}], " ", 
                RowBox[{"rc", "[", 
                 RowBox[{
                  RowBox[{"ToExpression", "[", 
                   RowBox[{"\"\<del\>\"", "<>", 
                    RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "2"}], 
                 "]"}]}]}], ")"}]}]}], "}"}]}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"as4", ",", "0", ",", "2"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}]}], ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[105]:=",ExpressionUUID->"1f0c8a48-8bd5-4cc7-a319-c9b884d25624"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.118346`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[105]=",ExpressionUUID->"ddc5b837-8958-4808-b0a1-a2ba0cf25e3e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"ghostSECT$resPreFinal3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Collect2", "[", 
           RowBox[{
            RowBox[{"ghostSECT$resPreFinal2", "//", "FRH"}], ",", 
            RowBox[{"{", 
             RowBox[{"rc", ",", "D", ",", "GLI"}], "}"}], ",", 
            RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
          RowBox[{
           RowBox[{"FCReplaceD", "[", 
            RowBox[{"#", ",", 
             RowBox[{"{", 
              RowBox[{"D", "->", 
               RowBox[{"4", "-", 
                RowBox[{"2", "ep"}]}]}], "}"}]}], "]"}], "&"}]}], "//", 
         RowBox[{
          RowBox[{"ReplaceRepeated", "[", 
           RowBox[{"#", ",", "knownResults1L"}], "]"}], "&"}]}], "//", "\n", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{"ghostSECT$MIMappings", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"tadpoleMaster1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"tadpoleMaster2", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//", 
      
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"FreeQ", "[", 
           RowBox[{"#", ",", "GLI"}], "]"}]}], ",", 
         RowBox[{"Abort", "[", "]"}], ",", "#"}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"Collect2", "[", 
       RowBox[{"#", ",", "ep", ",", 
        RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[106]:=",ExpressionUUID->"c67ebc6b-4e6f-48c5-8a89-24a1dfd2a38e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.096744`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[106]=",ExpressionUUID->"6c597207-7670-4f90-9f0b-c7a0c17f1db8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ghostSECT$resFinal", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ghostSECT$resPreFinal3", "//", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"I", "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"4", "*", "Pi"}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "+", " ", "ep"}], ")"}]}]}], 
                ")"}], " ", "#"}], ",", 
              RowBox[{"{", 
               RowBox[{"ep", ",", "0", ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", 
          "Normal"}], "//", "FRH"}], "//", "\n", 
        RowBox[{
         RowBox[{"Collect2", "[", 
          RowBox[{"#", ",", "mxt", ",", 
           RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"mxt", ",", "0", ",", "2"}], "}"}]}], "]"}], "&"}]}], "//",
       "Normal"}], "//", "FRH"}], "//", 
    RowBox[{
     RowBox[{"ReplaceAll", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"m_", "^", "2"}], "]"}], ":>", 
        RowBox[{"2", 
         RowBox[{"Log", "[", "m", "]"}]}]}]}], "]"}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{"#", ",", "ep", ",", "mq", ",", "mxt"}], "]"}], 
    "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[107]:=",ExpressionUUID->"7e685ca3-f032-4fce-98f2-846c69c7f055"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["as4", "2"], " ", "pp", " ", 
      SubscriptBox["C", "A"], " ", 
      SuperscriptBox["\[Delta]", 
       RowBox[{
        FormBox[
         FormBox["Glu1",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["Glu2",
          TraditionalForm],
         TraditionalForm]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SubscriptBox["C", "A"], " ", 
         SubsuperscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm], "2"]}], "-", 
        RowBox[{"35", " ", 
         SubscriptBox["C", "A"]}], "+", 
        RowBox[{"8", " ", 
         SubscriptBox["N", "f"]}]}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["ep", "2"]}]]}], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["as4", "2"], " ", "pp", " ", 
     SubscriptBox["C", "A"], " ", 
     RowBox[{"log", "(", "mxt", ")"}], " ", 
     SuperscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Glu1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Glu2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SubscriptBox["C", "A"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"35", " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"8", " ", 
        SubscriptBox["N", "f"]}]}], ")"}]}], 
    RowBox[{"8", " ", "ep"}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"960", " ", "ep"}]], 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["as4", "2"], " ", "pp", " ", 
     SubscriptBox["C", "A"], " ", 
     SuperscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Glu1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Glu2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27", " ", 
        SubscriptBox["C", "A"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "3"]}], "+", 
       RowBox[{"95", " ", 
        SubscriptBox["C", "A"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"169", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"180", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["C", "A"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"1491", " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"2100", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"72", " ", 
        SubscriptBox["N", "f"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"16", " ", 
        SubscriptBox["N", "f"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"408", " ", 
        SubscriptBox["N", "f"]}], "-", 
       RowBox[{"480", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["N", "f"]}]}], ")"}]}]}]}], TraditionalForm]], "Output",
 CellLabel->
  "Out[107]=",ExpressionUUID->"1c2eeb12-22e0-448c-b388-fdab3cc634df"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Determination of renormalization constants", "Subsection",ExpressionUUID->"4f892795-f180-49a3-bbd0-41fcabb98c2f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"diagGhostTreeSECT$Amp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Total", "[", "diagGhostTreeSECT$RawAmp", "]"}], ")"}], "//", 
       
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{"Zxi", "->", "ZA"}]}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"ReplaceRepeated", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", "\n", "\t", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
           RowBox[{"1", "+", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"as4", " ", 
               RowBox[{"rc", "[", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"\"\<del\>\"", "<>", 
                   RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
                "]"}]}], "+", 
              RowBox[{
               RowBox[{"as4", "^", "2"}], " ", 
               RowBox[{"rc", "[", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"\"\<del\>\"", "<>", 
                   RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "2"}], 
                "]"}]}]}], ")"}]}]}], "}"}]}], "]"}], "&"}]}], "//", "\n", 
     "\t", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"as4", ",", "0", ",", "2"}], "}"}]}], "]"}], "&"}]}], "//", 
    "Normal"}], "//", 
   RowBox[{
    RowBox[{"ReplaceRepeated", "[", 
     RowBox[{"#", ",", "knownResults1L"}], "]"}], "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[108]:=",ExpressionUUID->"12e0a8a0-1cc2-483a-b706-c2812ab66eb6"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["as4", "2"], " ", 
    SuperscriptBox["\[Delta]", 
     RowBox[{
      FormBox[
       FormBox["Glu1",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["Glu2",
        TraditionalForm],
       TraditionalForm]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "pp", " ", 
       RowBox[{"rc", "(", 
        RowBox[{"delZu", ",", "2"}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["mxt", "2"], " ", 
       RowBox[{"rc", "(", 
        RowBox[{"delZumxt", ",", "2"}], ")"}]}]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "as4", " ", "pp", " ", 
     SubscriptBox["C", "A"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       SubscriptBox["\[Xi]", 
        FormBox["\<\"G\"\>",
         TraditionalForm]]}], ")"}], " ", 
     SuperscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Glu1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Glu2",
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"4", " ", "ep"}]]}], TraditionalForm]], "Output",
 CellLabel->
  "Out[108]=",ExpressionUUID->"2274e641-2e9a-4940-959d-91d38449c145"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ghostSE$RenConstants2L", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"SUNSimplify", "[", " ", 
         RowBox[{
          RowBox[{
          "ghostSE$resFinal", "+", " ", "ghostSECT$resFinal", "+", " ", 
           "diagGhostTreeSECT$Amp"}], ",", 
          RowBox[{"SUNNToCACF", "->", "False"}]}], "]"}], ",", "as4", ",", 
        "2"}], "]"}], ",", "\n", "as4", ",", "mxt", ",", "DiracGamma", ",", 
      RowBox[{"Factoring", "->", "Simplify"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"FCMatchSolve", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
        "ep", ",", "CF", ",", "DiracGamma", ",", "mq", ",", "mxt", ",", 
         "SUNDelta", ",", "SUNTF", ",", "SUNFDelta", ",", "CA", ",", 
         "GaugeXi", ",", "as4", ",", "Pair", ",", "pp", ",", "Nf", ",", 
         "SUNN"}], "}"}]}], "]"}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{"#", ",", "ep"}], "]"}], "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[109]:=",ExpressionUUID->"64afa747-7e2d-4418-83fb-f3e245b7e3f5"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCMatchSolve: Following coefficients trivially vanish: \"\>", 
    "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rc", "(", 
       RowBox[{"delZumxt", ",", "2"}], ")"}], "\[Rule]", "0"}], "}"}]}],
   SequenceForm[
   "FCMatchSolve: Following coefficients trivially vanish: ", \
{$CellContext`rc[$CellContext`delZumxt, 2] -> 0}],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"0ac21edc-dd10-4641-af63-715067b50c41"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCMatchSolve: Solving for: \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"rc", "(", 
      RowBox[{"delZu", ",", "2"}], ")"}], "}"}]}],
   SequenceForm["FCMatchSolve: Solving for: ", {
     $CellContext`rc[$CellContext`delZu, 2]}],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"3b398b7d-2cee-4ffb-8baa-5e92acd565e3"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"FCMatchSolve: A solution exists.\"\>",
   StripOnInput->False,
   LineColor->RGBColor[0., 0.44999999999999996`, 0.],
   FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
   FontWeight->Bold,
   FontColor->RGBColor[0., 0.44999999999999996`, 0.]], 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"3ae5799c-9fc0-4bdb-acad-c974e85592a3"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"rc", "(", 
      RowBox[{"delZumxt", ",", "2"}], ")"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"rc", "(", 
      RowBox[{"delZu", ",", "2"}], ")"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"N", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SubscriptBox["N", "f"]}], "+", 
          RowBox[{"3", " ", "N", " ", 
           SubsuperscriptBox["\[Xi]", 
            FormBox["\<\"G\"\>",
             TraditionalForm], "2"]}], "-", 
          RowBox[{"35", " ", "N"}]}], ")"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["ep", "2"]}]], "-", 
      FractionBox[
       RowBox[{"N", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"20", " ", 
           SubscriptBox["N", "f"]}], "-", 
          RowBox[{"3", " ", "N", " ", 
           SubscriptBox["\[Xi]", 
            FormBox["\<\"G\"\>",
             TraditionalForm]]}], "-", 
          RowBox[{"95", " ", "N"}]}], ")"}]}], 
       RowBox[{"96", " ", "ep"}]]}]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[109]=",ExpressionUUID->"3837e12f-5532-477b-b844-f941c6a8832d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check the final results", "Section",ExpressionUUID->"05c1e63c-42b4-45f2-b55c-0bceff196de9"],

Cell["Our final QCD 2-loop wave-function renormalization constants", "Text",ExpressionUUID->"ac3fa91e-a18b-4ab4-8612-5f19c8ac9ebf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"finalResults", "=", 
   RowBox[{
    RowBox[{"Thread", "[", 
     RowBox[{"Rule", "[", 
      RowBox[{
       RowBox[{"List", "@@", "renConstants"}], ",", "\n", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"List", "@@", "renConstants"}], "/.", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
           RowBox[{"1", "+", " ", 
            RowBox[{"as4", " ", 
             RowBox[{"rc", "[", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<del\>\"", "<>", 
                 RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
              "]"}]}], "+", " ", 
            RowBox[{
             RowBox[{"as4", "^", "2"}], " ", 
             RowBox[{"rc", "[", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<del\>\"", "<>", 
                 RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "2"}], 
              "]"}]}]}]}]}], ")"}], "//", "\n", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"SUNSimplify", "[", 
              RowBox[{"knownResults1L", ",", 
               RowBox[{"SUNNToCACF", "->", "False"}]}], "]"}], ",", 
             "ghostSE$RenConstants2L"}], "]"}]}], "]"}], "&"}]}]}], "]"}], 
     "]"}], "//", 
    RowBox[{
     RowBox[{"SelectNotFree", "[", 
      RowBox[{"#", ",", "Zu", ",", "Zumxt"}], "]"}], "&"}]}]}], ";"}]], "Code",\

 InitializationCell->False,
 CellLabel->
  "In[110]:=",ExpressionUUID->"dcbced22-251c-4a85-83dd-1d69e0800781"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"finalResults", "//", "TableForm"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[112]:=",ExpressionUUID->"669a3070-07c8-4a4a-b96b-c6ad9d5a0773"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       RowBox[{"Zu", "\[Rule]", 
        RowBox[{
         RowBox[{
          SuperscriptBox["as4", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"N", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 SubscriptBox["N", "f"]}], "+", 
                RowBox[{"3", " ", "N", " ", 
                 SubsuperscriptBox["\[Xi]", 
                  FormBox["\<\"G\"\>",
                   TraditionalForm], "2"]}], "-", 
                RowBox[{"35", " ", "N"}]}], ")"}]}], 
             RowBox[{"32", " ", 
              SuperscriptBox["ep", "2"]}]], "-", 
            FractionBox[
             RowBox[{"N", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"20", " ", 
                 SubscriptBox["N", "f"]}], "-", 
                RowBox[{"3", " ", "N", " ", 
                 SubscriptBox["\[Xi]", 
                  FormBox["\<\"G\"\>",
                   TraditionalForm]]}], "-", 
                RowBox[{"95", " ", "N"}]}], ")"}]}], 
             RowBox[{"96", " ", "ep"}]]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"as4", " ", "N", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             SubscriptBox["\[Xi]", 
              FormBox["\<\"G\"\>",
               TraditionalForm]]}], ")"}]}], 
          RowBox[{"4", " ", "ep"}]], "+", "1"}]}]},
      {
       RowBox[{"Zumxt", "\[Rule]", "1"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellLabel->
  "Out[112]//TableForm=",ExpressionUUID->"d5884e7c-d0bd-45bf-a032-\
a4d9a308bac7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"knownResult", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZumxt", ",", " ", "2"}], "]"}], " ", "->", " ", "0"}], ",",
      " ", "\n", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZu", ",", " ", "2"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "96"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"SUNN", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"20", "*", "Nf"}], " ", "-", " ", 
             RowBox[{"95", "*", "SUNN"}], " ", "-", " ", 
             RowBox[{"3", "*", "SUNN", "*", 
              RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}]}], ")"}]}], ")"}], 
         "/", "ep"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"SUNN", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", "*", "Nf"}], " ", "-", " ", 
            RowBox[{"35", "*", "SUNN"}], " ", "+", " ", 
            RowBox[{"3", "*", "SUNN", "*", 
             RowBox[{
              RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}], "^", "2"}]}]}], 
           ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"32", "*", 
          RowBox[{"ep", "^", "2"}]}], ")"}]}]}]}]}], "}"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[113]:=",ExpressionUUID->"7e7e4a50-350d-4841-9cb6-b5e1c6c35be7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FCCompareResults", "[", 
  RowBox[{"ghostSE$RenConstants2L", ",", "knownResult", ",", "\n", 
   RowBox[{"Text", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\\tCompare to Chetyrkin, Four-loop renormalization of QCD: \
full set of renormalization constants and anomalous dimensions, \\\n\
arXiv:hep-ph/0405193:\>\"", ",", "\n", "\"\<CORRECT.\>\"", 
      ",", "\"\<WRONG!\>\""}], "}"}]}], ",", " ", 
   RowBox[{"Interrupt", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Hold", "[", 
       RowBox[{"Quit", "[", "1", "]"}], "]"}], ",", "Automatic"}], "}"}]}]}], 
  "]"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<\\tCPU Time used: \>\"", ",", " ", 
    RowBox[{"Round", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"TimeUsed", "[", "]"}], ",", "4"}], "]"}], ",", "0.001"}], 
     "]"}], ",", " ", "\"\< s.\>\""}], "]"}], ";"}], "\n"}], "Code",
 InitializationCell->False,
 CellLabel->
  "In[116]:=",ExpressionUUID->"ad89edaf-6791-4b4e-9a37-f6d2b856568d"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"\\tCompare to Chetyrkin, Four-loop renormalization of QCD: \
full set of renormalization constants and anomalous dimensions, \
arXiv:hep-ph/0405193:\"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"CORRECT.\"\>", "Text",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontWeight->Bold,
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]]}],
   SequenceForm[
    Style[
    "\tCompare to Chetyrkin, Four-loop renormalization of QCD: full set of \
renormalization constants and anomalous dimensions, arXiv:hep-ph/0405193:", 
     "Text", Bold], " ", 
    Style["CORRECT.", "Text", 
     RGBColor[0, 
      Rational[2, 3], 0], Bold]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"fe75051a-cf88-42e3-8c26-39187450e29e"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellLabel->
  "Out[116]=",ExpressionUUID->"aa6c1c4e-d868-432c-998c-2c9751f0eebc"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\tCPU Time used: \"\>", "\[InvisibleSpace]", "49.947`", 
    "\[InvisibleSpace]", "\<\" s.\"\>"}],
   SequenceForm["\tCPU Time used: ", 49.947, " s."],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"4c188f73-0262-4587-8bd9-7e7686c9e269"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{840.75, 683.25},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
FrontEndVersion->"14.3 for Linux x86 (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e03f876f-8ca2-44fb-ab4a-fb049643935a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 163, 3, 217, "Title",ExpressionUUID->"c74497b6-062d-4e78-928f-5da42208afce"],
Cell[CellGroupData[{
Cell[764, 29, 131, 0, 65, "Section",ExpressionUUID->"732dfa6f-97ad-48d5-84c0-cba52a18a058"],
Cell[898, 31, 131, 0, 33, "Text",ExpressionUUID->"5b5698ec-a0a7-4355-a8ad-3ca1fa27c6ad"],
Cell[CellGroupData[{
Cell[1054, 35, 1748, 49, 389, "Code",ExpressionUUID->"08385248-2bbb-4d54-a6b2-d9e5e050f734",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[2827, 88, 3657, 97, 73, "Print",ExpressionUUID->"be17b72e-7c05-46cb-84cb-3567bf6051da"],
Cell[6487, 187, 292, 6, 26, "Print",ExpressionUUID->"30d45d82-769b-4891-b424-1f52a89a690e"],
Cell[6782, 195, 336, 8, 48, "Print",ExpressionUUID->"2a5202c7-9646-4418-ac2a-171e811f904b"],
Cell[7121, 205, 1890, 54, 50, "Print",ExpressionUUID->"25fd0350-f327-483d-949f-9911fc2ec018"],
Cell[9014, 261, 233, 6, 26, "Print",ExpressionUUID->"ba94556c-6690-4541-89a1-b1fdb7f836ab"],
Cell[9250, 269, 266, 6, 26, "Print",ExpressionUUID->"5d0b2a95-d254-45b8-8e9a-ea5127aa5bbe"],
Cell[9519, 277, 3714, 97, 50, "Print",ExpressionUUID->"d7ab9f44-cb84-4c77-b2a3-f26d9d40f664"],
Cell[13236, 376, 295, 6, 26, "Print",ExpressionUUID->"f4679460-c7b3-4009-a34c-760f50b748e9"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13592, 389, 96, 0, 65, "Section",ExpressionUUID->"a3d10481-5aea-4ad1-b023-11ca7b8766f6"],
Cell[CellGroupData[{
Cell[13713, 393, 395, 9, 35, "Code",ExpressionUUID->"367cf15e-e51f-4d46-820b-f558019443b1",
 InitializationCell->False],
Cell[14111, 404, 203, 3, 38, "Output",ExpressionUUID->"1b667c86-469b-43ea-a2a9-6d790567dde7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14351, 412, 300, 7, 35, "Code",ExpressionUUID->"a96abe44-cb55-4074-8435-3eba42e7153c",
 InitializationCell->False],
Cell[14654, 421, 152, 3, 23, "Print",ExpressionUUID->"c736c2b8-424e-4361-8c8a-c829b2ce598d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14843, 429, 273, 6, 35, "Code",ExpressionUUID->"5bc2d1da-2fbb-42e5-92a2-497f6c47ecc0",
 InitializationCell->False],
Cell[15119, 437, 242, 5, 38, "Output",ExpressionUUID->"9fd28794-d61f-4a7c-b16f-bc51767fa94d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15410, 448, 99, 0, 65, "Section",ExpressionUUID->"89eb0e89-1dc8-4c65-9361-2e726961c009"],
Cell[15512, 450, 88, 0, 33, "Text",ExpressionUUID->"6f0b2a6a-bce5-4faa-8d25-527ccde4c44a"],
Cell[15603, 452, 589, 14, 91, "Code",ExpressionUUID->"724cffa3-c57b-4210-8dc5-6791ef25729d",
 InitializationCell->False],
Cell[16195, 468, 1513, 40, 97, "Code",ExpressionUUID->"b1189fed-5af9-42b9-a470-2381e2c6e1d4",
 InitializationCell->False],
Cell[17711, 510, 1517, 40, 97, "Code",ExpressionUUID->"5d5846d3-512c-4674-89a7-3031ad7dda39",
 InitializationCell->False],
Cell[19231, 552, 1521, 40, 97, "Code",ExpressionUUID->"7c0f313b-5a21-4465-a1a7-4c2daed5b823",
 InitializationCell->False],
Cell[20755, 594, 102, 0, 33, "Text",ExpressionUUID->"c81564e3-4d66-4748-bc90-b084ba700daf"],
Cell[CellGroupData[{
Cell[20882, 598, 572, 14, 57, "Code",ExpressionUUID->"ddc637a1-c53c-4902-866a-5981d3a41a53",
 InitializationCell->False],
Cell[21457, 614, 74726, 1490, 264, "Print",ExpressionUUID->"775df3e9-4995-45e7-a4a2-f4c03f9dbad4"]
}, Open  ]],
Cell[96198, 2107, 99, 0, 33, "Text",ExpressionUUID->"7a33cb45-bb09-491c-ab7b-c6d27e8e9026"],
Cell[CellGroupData[{
Cell[96322, 2111, 569, 14, 57, "Code",ExpressionUUID->"ce7686cd-51f7-4f47-a609-fa243817116a",
 InitializationCell->False],
Cell[96894, 2127, 30588, 611, 136, "Print",ExpressionUUID->"ed981503-cf11-4016-841f-5ab93f80b8e9"]
}, Open  ]],
Cell[127497, 2741, 103, 0, 33, "Text",ExpressionUUID->"6d06f568-df1b-47b3-97ee-aa9c0bc13701"],
Cell[CellGroupData[{
Cell[127625, 2745, 578, 14, 57, "Code",ExpressionUUID->"dd063afb-b707-4677-b815-4cd74d0f9eb6",
 InitializationCell->False],
Cell[128206, 2761, 2300, 59, 136, "Print",ExpressionUUID->"06f3a3b9-05cc-4602-9761-940307333380"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[130555, 2826, 90, 0, 65, "Section",ExpressionUUID->"9acbcc74-ffcf-4226-90e5-26f45c890867"],
Cell[130648, 2828, 123, 0, 33, "Text",ExpressionUUID->"56a29aec-6d10-4805-b436-af5fb30363c6"],
Cell[130774, 2830, 463, 12, 35, "Code",ExpressionUUID->"3328356c-40d3-4a65-a1ee-878c18668fb0",
 InitializationCell->False],
Cell[131240, 2844, 323, 8, 35, "Code",ExpressionUUID->"fa4507c7-4fc8-4367-aa31-490ec8a32665",
 InitializationCell->False],
Cell[131566, 2854, 627, 16, 53, "Code",ExpressionUUID->"bf7995e9-73cf-4da5-b78f-e2c34684fdb1",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[132230, 2875, 95, 0, 65, "Section",ExpressionUUID->"db724d62-66db-43d8-8e05-a525a8020461"],
Cell[132328, 2877, 1831, 45, 190, "Code",ExpressionUUID->"771fa71f-e5b9-45fd-8e82-e71f6a49704f",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[134196, 2927, 98, 0, 65, "Section",ExpressionUUID->"9fad96a2-b2f7-4f8c-b54d-184233f1a5e2"],
Cell[CellGroupData[{
Cell[134319, 2931, 105, 0, 53, "Subsection",ExpressionUUID->"e07b9a52-ca27-4cef-8cdd-bad26784c30e"],
Cell[134427, 2933, 155, 2, 33, "Text",ExpressionUUID->"da3ea411-2709-40aa-8144-499774283e56"],
Cell[CellGroupData[{
Cell[134607, 2939, 1402, 39, 131, "Code",ExpressionUUID->"9b01b097-e627-471f-b89a-313d4fe9f83a",
 InitializationCell->False],
Cell[136012, 2980, 10014, 282, 249, "Output",ExpressionUUID->"c5b27f08-72e5-41ed-a00b-c8cbd98555b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146063, 3267, 464, 13, 35, "Code",ExpressionUUID->"75ba2c4f-63c5-46f7-a9ca-4289a7893345",
 InitializationCell->False],
Cell[146530, 3282, 193, 4, 38, "Output",ExpressionUUID->"4228ca3a-0736-4e82-ac52-5b41c2abdcdf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146760, 3291, 670, 18, 53, "Code",ExpressionUUID->"0eb4ef93-322f-4f77-b92c-fd417716c151",
 InitializationCell->False],
Cell[147433, 3311, 193, 4, 38, "Output",ExpressionUUID->"dbcd999a-4021-4313-a037-70d688174a16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147663, 3320, 317, 8, 35, "Code",ExpressionUUID->"f576f701-884f-411e-b4b3-fa62a2df79ba",
 InitializationCell->False],
Cell[147983, 3330, 267, 6, 38, "Output",ExpressionUUID->"ae23ffae-5d02-4d20-b0f1-f82dccf125b2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148287, 3341, 413, 10, 35, "Code",ExpressionUUID->"4e92d210-064a-4627-879a-8aa1dc57d89e",
 InitializationCell->False],
Cell[148703, 3353, 193, 4, 38, "Output",ExpressionUUID->"939f7c8f-48ab-4559-9a63-0dc6a4ba381d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148933, 3362, 431, 11, 35, "Code",ExpressionUUID->"8e2839a6-98a6-4723-a383-9cc3d5c35535",
 InitializationCell->False],
Cell[149367, 3375, 192, 4, 38, "Output",ExpressionUUID->"34ebfeb0-47e8-4150-b9aa-b8f7aa2678f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149596, 3384, 452, 12, 35, "Code",ExpressionUUID->"aa200af6-14d8-4621-b225-7e4f90a71d38",
 InitializationCell->False],
Cell[150051, 3398, 193, 4, 38, "Output",ExpressionUUID->"b54919a6-b3ab-4ad9-9bcc-fed14f4a59c2"]
}, Open  ]],
Cell[150259, 3405, 146, 2, 33, "Text",ExpressionUUID->"c9326955-2474-4b5c-827b-e549364f1b0f"],
Cell[150408, 3409, 260, 6, 53, "Code",ExpressionUUID->"7a52d494-ebaf-47dc-8dc8-608b238aaf40",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[150693, 3419, 799, 20, 53, "Code",ExpressionUUID->"18a008cc-2ac5-43ec-ab2e-e8186991d4e9",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[151517, 3443, 411, 10, 28, "Print",ExpressionUUID->"591e08bc-32c1-4200-8eed-dbfe753f783b"],
Cell[151931, 3455, 411, 10, 28, "Print",ExpressionUUID->"b8b58fde-486c-48c3-a553-7840b2f3e0e6"],
Cell[152345, 3467, 453, 11, 28, "Print",ExpressionUUID->"1a8cb59d-de6b-4304-8e73-9f4d6fad2d5c"],
Cell[152801, 3480, 403, 10, 28, "Print",ExpressionUUID->"f38f7901-7eac-4020-a877-9a1958b5fd71"],
Cell[153207, 3492, 863, 19, 28, "Print",ExpressionUUID->"29508129-767c-4926-ab1c-c7ee333180c9"]
}, Open  ]],
Cell[154085, 3514, 193, 4, 38, "Output",ExpressionUUID->"e469b6b2-02b8-42d0-9a1e-39627256f314"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154315, 3523, 378, 9, 35, "Code",ExpressionUUID->"edc31e41-516b-4fb6-9f80-bddbbf63b8d4",
 InitializationCell->False],
Cell[154696, 3534, 193, 4, 38, "Output",ExpressionUUID->"a4ea92b4-5d45-4df8-87a2-afc08c9a9c5c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154926, 3543, 351, 9, 35, "Code",ExpressionUUID->"f6766e33-0e81-4903-8450-0780f38d9bfe",
 InitializationCell->False],
Cell[155280, 3554, 193, 4, 38, "Output",ExpressionUUID->"519f9af0-0968-49ba-a6d8-c58e460f23d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155510, 3563, 461, 11, 35, "Code",ExpressionUUID->"e21c5d98-2672-45a5-8bfc-34bb06b0bfdf",
 InitializationCell->False],
Cell[155974, 3576, 851, 18, 28, "Print",ExpressionUUID->"0347f879-04f1-438a-a7ea-cfa901af8199"],
Cell[156828, 3596, 193, 4, 38, "Output",ExpressionUUID->"20243037-ee93-44f2-9104-81d35aa1b398"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157058, 3605, 458, 11, 35, "Code",ExpressionUUID->"2479bd30-3aff-4217-aa8b-a4dbfcd69c19",
 InitializationCell->False],
Cell[157519, 3618, 843, 18, 28, "Print",ExpressionUUID->"28bb340f-1a45-4598-b81d-244595960d6d"],
Cell[158365, 3638, 193, 4, 38, "Output",ExpressionUUID->"21a2a403-5a45-4d9b-9b99-f2228790c334"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158595, 3647, 460, 11, 35, "Code",ExpressionUUID->"a0a7ee46-7fc0-4d1e-b01c-d3a0f506c092",
 InitializationCell->False],
Cell[159058, 3660, 193, 4, 38, "Output",ExpressionUUID->"9ba8143b-3f76-47fc-af70-38d026cbe921"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159288, 3669, 472, 11, 53, "Code",ExpressionUUID->"4a20955d-3cb0-4c6f-a2cf-27150a1ceefe",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[159785, 3684, 1306, 29, 28, "Print",ExpressionUUID->"b5c2b5cb-1e99-4c9f-b006-7bbf279f57dc"],
Cell[161094, 3715, 875, 19, 28, "Print",ExpressionUUID->"997d72ce-ea70-47a9-a369-7f50f9d77fc0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[162018, 3740, 482, 12, 53, "Code",ExpressionUUID->"de54728e-6117-42e7-a5e7-a203859135b7",
 InitializationCell->False],
Cell[162503, 3754, 193, 4, 38, "Output",ExpressionUUID->"78fa5fca-b6a0-4c91-bcd9-33e355d845dc"]
}, Open  ]],
Cell[162711, 3761, 258, 6, 35, "Code",ExpressionUUID->"83a696f6-1d86-4c1b-b867-bd770b072eb0",
 InitializationCell->False],
Cell[162972, 3769, 458, 13, 53, "Code",ExpressionUUID->"490f87f5-aecb-474a-90b9-2cce0bfa20a3",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[163455, 3786, 263, 6, 36, "Code",ExpressionUUID->"081cf176-6ddd-461c-8b6c-fe0ba5f9c1f8",
 InitializationCell->False],
Cell[163721, 3794, 227, 5, 38, "Output",ExpressionUUID->"088e6aa6-4033-4a69-ba63-8989e55319d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163985, 3804, 614, 15, 78, "Code",ExpressionUUID->"f8b9c0ec-2874-4942-9837-c29ef2c8198d",
 InitializationCell->False],
Cell[164602, 3821, 382, 9, 28, "Print",ExpressionUUID->"dc0ca246-73a5-4c9c-9c4d-8be4e17df86b"],
Cell[164987, 3832, 234, 5, 38, "Output",ExpressionUUID->"9c81466f-2b91-4f63-be37-88ad4e59dd0d"],
Cell[165224, 3839, 674, 16, 38, "Output",ExpressionUUID->"7de2db9c-9bcc-41f6-856c-0d42b2ff86f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165935, 3860, 759, 17, 78, "Code",ExpressionUUID->"a8831962-17c0-419b-9e84-a8e011beb23e",
 InitializationCell->False],
Cell[166697, 3879, 161, 3, 38, "Output",ExpressionUUID->"d46cae7f-8a16-4a6c-97f6-330bf87f34b0"]
}, Open  ]],
Cell[166873, 3885, 335, 8, 36, "Code",ExpressionUUID->"a81e6414-1e74-4da1-bc31-9f3f986f2214",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[167233, 3897, 364, 9, 35, "Code",ExpressionUUID->"7cac1a0d-57dc-47f7-bad5-b6f616bc3312",
 InitializationCell->False],
Cell[167600, 3908, 193, 4, 38, "Output",ExpressionUUID->"2a863a12-cbed-4d5c-b203-a4f26a2fce9c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167830, 3917, 486, 12, 35, "Code",ExpressionUUID->"8bc200df-6d2e-4b0c-9a67-b16ad942c67f",
 InitializationCell->False],
Cell[168319, 3931, 193, 4, 38, "Output",ExpressionUUID->"bea39538-4095-4cad-bbc3-9ecbfb4be4b6"]
}, Open  ]],
Cell[168527, 3938, 267, 6, 35, "Code",ExpressionUUID->"7290cf66-56f4-40cf-8493-e6aa9d073b3e",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[168819, 3948, 1091, 29, 53, "Code",ExpressionUUID->"275325af-f716-4bc3-8d26-12f924cb7066",
 InitializationCell->False],
Cell[169913, 3979, 2347, 78, 75, "Output",ExpressionUUID->"c4132bec-8c74-4e45-b24d-284011256865"]
}, Open  ]],
Cell[172275, 4060, 558, 16, 53, "Code",ExpressionUUID->"a5a2419c-84f7-4cdf-937a-85ad3e74005d",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[172858, 4080, 1476, 39, 53, "Code",ExpressionUUID->"87fdd785-d99b-47e0-aa03-09054d7faeaa",
 InitializationCell->False],
Cell[174337, 4121, 193, 4, 38, "Output",ExpressionUUID->"8f971b7d-7ca7-44d5-b7f2-d03db30d2068"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174567, 4130, 1130, 34, 36, "Code",ExpressionUUID->"5b281886-0e42-44a3-8a4e-347c7d59790d",
 InitializationCell->False],
Cell[175700, 4166, 193, 4, 38, "Output",ExpressionUUID->"7d2efaeb-4a94-4d30-a789-089e8cf20c11"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175930, 4175, 581, 15, 35, "Code",ExpressionUUID->"677d2e4d-9759-4e5f-a77d-e46afe2fb622",
 InitializationCell->False],
Cell[176514, 4192, 193, 4, 38, "Output",ExpressionUUID->"8e65dc0e-4c4c-4461-8c3a-3071a8491f7e"]
}, Open  ]],
Cell[176722, 4199, 339, 9, 35, "Code",ExpressionUUID->"fb08829a-7f30-4fdd-8f99-dd619a5596ef",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[177086, 4212, 652, 16, 35, "Code",ExpressionUUID->"8d9b4d6f-0f58-4347-a316-1e6472ea349f",
 InitializationCell->False],
Cell[177741, 4230, 193, 4, 38, "Output",ExpressionUUID->"e2621628-0b2c-4cce-9287-bf23628d94dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177971, 4239, 799, 21, 36, "Code",ExpressionUUID->"abc049d0-55f8-4dd3-9d21-a4de7940f2f4",
 InitializationCell->False],
Cell[178773, 4262, 193, 4, 38, "Output",ExpressionUUID->"511fe7bc-e76f-47ca-aae7-c0202fe648c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179003, 4271, 520, 11, 35, "Code",ExpressionUUID->"84cb15ff-c1c0-460e-8f37-a8540ca3af3a",
 InitializationCell->False],
Cell[179526, 4284, 3748, 119, 110, "Output",ExpressionUUID->"4ce88231-8379-450c-bddf-3ad69bd22cc4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[183323, 4409, 104, 0, 53, "Subsection",ExpressionUUID->"5b3e1375-336f-4653-afe6-cd837feaddda"],
Cell[CellGroupData[{
Cell[183452, 4413, 880, 23, 91, "Code",ExpressionUUID->"102a2659-0625-4ab8-84fa-51233a2349f1",
 InitializationCell->False],
Cell[184335, 4438, 3594, 102, 127, "Output",ExpressionUUID->"d8ddf9ed-7c0e-4813-8f5b-09577893e227"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187966, 4545, 459, 11, 35, "Code",ExpressionUUID->"a87d9466-9970-40f6-94d7-b7fecca78a47",
 InitializationCell->False],
Cell[188428, 4558, 155, 2, 38, "Output",ExpressionUUID->"e0dc4f8a-ec9c-4554-a920-d1f203bd1de9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188620, 4565, 873, 26, 53, "Code",ExpressionUUID->"58767cc4-b3a4-40ed-be74-4136b3f7f6fd",
 InitializationCell->False],
Cell[189496, 4593, 193, 4, 38, "Output",ExpressionUUID->"1e64bb23-d1ea-4dae-a3c9-297cdbadfab5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189726, 4602, 964, 26, 72, "Code",ExpressionUUID->"434c483a-fd18-4167-baa1-f5738d4efef5",
 InitializationCell->False],
Cell[190693, 4630, 193, 4, 38, "Output",ExpressionUUID->"08e28d6c-aa51-4db4-ab90-8e70790bd317"],
Cell[190889, 4636, 193, 4, 38, "Output",ExpressionUUID->"e178a620-2f60-49b2-8da2-e8bba5b86eba"],
Cell[191085, 4642, 193, 4, 38, "Output",ExpressionUUID->"73823280-8429-4681-ab17-a6d0dec93b09"]
}, Open  ]],
Cell[191293, 4649, 146, 2, 33, "Text",ExpressionUUID->"8e96324b-62f5-42a3-97c3-8afdb10c41a5"],
Cell[191442, 4653, 278, 7, 53, "Code",ExpressionUUID->"44512dc2-c8a9-4e71-ad7b-db0aac0878c1",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[191745, 4664, 729, 18, 53, "Code",ExpressionUUID->"01452e06-b6e3-41e6-8a69-661216d122da",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[192499, 4686, 411, 10, 28, "Print",ExpressionUUID->"d9083f09-33c1-409b-8613-097e99cb3d50"],
Cell[192913, 4698, 411, 10, 28, "Print",ExpressionUUID->"9f838ba1-0e62-41c3-9cc0-26fdccdcc13e"],
Cell[193327, 4710, 453, 11, 28, "Print",ExpressionUUID->"2e024a41-5143-46a1-80e0-a1bef3d1ab08"],
Cell[193783, 4723, 403, 10, 28, "Print",ExpressionUUID->"b3a41034-c921-4da5-9b27-b2f189733485"],
Cell[194189, 4735, 863, 19, 28, "Print",ExpressionUUID->"b399494d-1bb3-4292-82f6-029841f8a2ec"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[195101, 4760, 384, 9, 35, "Code",ExpressionUUID->"21a0d250-3b61-4515-a899-5506968534e2",
 InitializationCell->False],
Cell[195488, 4771, 193, 4, 38, "Output",ExpressionUUID->"9ff706d0-711e-4459-b252-cde9aa2c0c2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195718, 4780, 355, 9, 35, "Code",ExpressionUUID->"c8980946-6c01-467c-a136-dbb93f1cea96",
 InitializationCell->False],
Cell[196076, 4791, 193, 4, 38, "Output",ExpressionUUID->"084f1392-0d26-4403-bd4b-7bc01bbfdb60"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196306, 4800, 419, 9, 35, "Code",ExpressionUUID->"f1813504-dc0c-48ad-990d-16cc6358c903",
 InitializationCell->False],
Cell[196728, 4811, 851, 18, 28, "Print",ExpressionUUID->"8dc04631-223d-48ac-b01a-8eecb99b9de2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197616, 4834, 416, 9, 35, "Code",ExpressionUUID->"4a9ae225-47f9-48d8-aa80-0ab9d6e8f1bd",
 InitializationCell->False],
Cell[198035, 4845, 843, 18, 28, "Print",ExpressionUUID->"7ea3ed8a-d64b-4ef6-93cb-95faa27b38b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198915, 4868, 464, 11, 35, "Code",ExpressionUUID->"382bb892-f3aa-407e-8367-d49a8452cd0e",
 InitializationCell->False],
Cell[199382, 4881, 193, 4, 38, "Output",ExpressionUUID->"f0022b43-4d93-4d0c-b380-80f69d220a80"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199612, 4890, 521, 12, 35, "Code",ExpressionUUID->"5b130566-3e80-4f32-85c6-6be31f62f523",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[200158, 4906, 1306, 29, 28, "Print",ExpressionUUID->"03af4f07-eb1d-4090-8191-da85a1db5ee8"],
Cell[201467, 4937, 875, 19, 28, "Print",ExpressionUUID->"e5f759cb-c276-4474-98a5-754a16634f67"]
}, Open  ]],
Cell[202357, 4959, 192, 4, 38, "Output",ExpressionUUID->"5a0fe7fd-833b-4672-9ec7-3ce1d11b6408"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202586, 4968, 483, 12, 35, "Code",ExpressionUUID->"24cdd1af-cf6a-40d9-89d8-4e361239b44d",
 InitializationCell->False],
Cell[203072, 4982, 193, 4, 38, "Output",ExpressionUUID->"3376710a-d7dc-4e58-a2f6-76faf9758992"]
}, Open  ]],
Cell[203280, 4989, 262, 6, 35, "Code",ExpressionUUID->"4ce1137a-a229-45ca-bae9-fec1bdbe7317",
 InitializationCell->False],
Cell[203545, 4997, 512, 13, 53, "Code",ExpressionUUID->"6b1981f7-89ad-4e31-9e02-aadc291702b5",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[204082, 5014, 270, 6, 36, "Code",ExpressionUUID->"c5d34d65-f659-4f22-9804-37ed22a079ad",
 InitializationCell->False],
Cell[204355, 5022, 231, 5, 38, "Output",ExpressionUUID->"ebd53a24-e6b0-42fa-9691-86bfc28d15f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204623, 5032, 627, 15, 78, "Code",ExpressionUUID->"4eba7ff9-3370-4f27-9b0f-f07e6b476a78",
 InitializationCell->False],
Cell[205253, 5049, 378, 9, 28, "Print",ExpressionUUID->"161f57f4-7e65-46f0-ad71-fba71aecb356"],
Cell[205634, 5060, 240, 5, 38, "Output",ExpressionUUID->"5bc4da9d-340b-4992-a68e-25298c0781df"],
Cell[205877, 5067, 686, 16, 38, "Output",ExpressionUUID->"5ab823eb-fe3b-4be4-a5c2-6e2c2d591bb6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206600, 5088, 763, 17, 78, "Code",ExpressionUUID->"c8ad1341-caf8-4e19-bea6-33638abf44e9",
 InitializationCell->False],
Cell[207366, 5107, 161, 3, 38, "Output",ExpressionUUID->"806b62c6-c457-4fa2-95fb-052fbfd67f00"]
}, Open  ]],
Cell[207542, 5113, 341, 8, 36, "Code",ExpressionUUID->"96eea5dd-3cdf-4463-889c-4e7f404424e2",
 InitializationCell->False],
Cell[207886, 5123, 512, 12, 53, "Code",ExpressionUUID->"b647cf0f-a782-458b-b6e6-5aa96ccb98c5",
 InitializationCell->False],
Cell[208401, 5137, 275, 7, 35, "Code",ExpressionUUID->"d9cb5d97-cc07-452d-8785-d96605361339",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[208701, 5148, 648, 17, 53, "Code",ExpressionUUID->"98ab1e20-ebc4-4ccd-982e-ca022965063e",
 InitializationCell->False],
Cell[209352, 5167, 918, 28, 50, "Output",ExpressionUUID->"80955d3e-b609-464c-8f57-0de6ab26d038"]
}, Open  ]],
Cell[210285, 5198, 250, 4, 55, "Text",ExpressionUUID->"25ab0452-4c7b-475e-8ba4-15b5ed3ed427"],
Cell[210538, 5204, 147, 2, 33, "Text",ExpressionUUID->"70de2bbf-3364-44f1-9a29-fb99d21e3063"],
Cell[210688, 5208, 2858, 82, 162, "Code",ExpressionUUID->"54e63a04-2bcf-44d9-955f-119eae57137e",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[213571, 5294, 2649, 73, 97, "Code",ExpressionUUID->"22350708-aba9-413a-bdba-9ee148df162a",
 InitializationCell->False],
Cell[216223, 5369, 197, 5, 38, "Output",ExpressionUUID->"3a6792e2-5810-4597-b033-bf3965bccfd7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216457, 5379, 1939, 52, 57, "Code",ExpressionUUID->"1f0c8a48-8bd5-4cc7-a319-c9b884d25624",
 InitializationCell->False],
Cell[218399, 5433, 197, 5, 38, "Output",ExpressionUUID->"ddc5b837-8958-4808-b0a1-a2ba0cf25e3e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218633, 5443, 1945, 55, 53, "Code",ExpressionUUID->"c67ebc6b-4e6f-48c5-8a89-24a1dfd2a38e",
 InitializationCell->False],
Cell[220581, 5500, 197, 5, 38, "Output",ExpressionUUID->"6c597207-7670-4f90-9f0b-c7a0c17f1db8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220815, 5510, 1750, 52, 57, "Code",ExpressionUUID->"7e685ca3-f032-4fce-98f2-846c69c7f055",
 InitializationCell->False],
Cell[222568, 5564, 3799, 121, 110, "Output",ExpressionUUID->"1c2eeb12-22e0-448c-b388-fdab3cc634df"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[226416, 5691, 119, 0, 53, "Subsection",ExpressionUUID->"4f892795-f180-49a3-bbd0-41fcabb98c2f"],
Cell[CellGroupData[{
Cell[226560, 5695, 1785, 51, 76, "Code",ExpressionUUID->"12e0a8a0-1cc2-483a-b706-c2812ab66eb6",
 InitializationCell->False],
Cell[228348, 5748, 1320, 45, 67, "Output",ExpressionUUID->"2274e641-2e9a-4940-959d-91d38449c145"]
}, Open  ]],
Cell[CellGroupData[{
Cell[229705, 5798, 1173, 30, 57, "Code",ExpressionUUID->"64afa747-7e2d-4418-83fb-f3e245b7e3f5",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[230903, 5832, 567, 15, 28, "Print",ExpressionUUID->"0ac21edc-dd10-4641-af63-715067b50c41"],
Cell[231473, 5849, 461, 12, 28, "Print",ExpressionUUID->"3b398b7d-2cee-4ffb-8baa-5e92acd565e3"],
Cell[231937, 5863, 544, 13, 28, "Print",ExpressionUUID->"3ae5799c-9fc0-4bdb-acad-c974e85592a3"]
}, Open  ]],
Cell[232496, 5879, 1208, 37, 72, "Output",ExpressionUUID->"3837e12f-5532-477b-b844-f941c6a8832d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[233765, 5923, 97, 0, 65, "Section",ExpressionUUID->"05c1e63c-42b4-45f2-b55c-0bceff196de9"],
Cell[233865, 5925, 131, 0, 33, "Text",ExpressionUUID->"ac3fa91e-a18b-4ab4-8612-5f19c8ac9ebf"],
Cell[233999, 5927, 1710, 47, 78, "Code",ExpressionUUID->"dcbced22-251c-4a85-83dd-1d69e0800781",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[235734, 5978, 179, 4, 35, "Code",ExpressionUUID->"669a3070-07c8-4a4a-b96b-c6ad9d5a0773",
 InitializationCell->False],
Cell[235916, 5984, 2058, 60, 86, "Output",ExpressionUUID->"d5884e7c-d0bd-45bf-a032-a4d9a308bac7"]
}, Open  ]],
Cell[237989, 6047, 1466, 42, 57, "Code",ExpressionUUID->"7e7e4a50-350d-4841-9cb6-b5e1c6c35be7",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[239480, 6093, 1032, 26, 137, "Code",ExpressionUUID->"ad89edaf-6791-4b4e-9a37-f6d2b856568d",
 InitializationCell->False],
Cell[240515, 6121, 1175, 33, 53, "Print",ExpressionUUID->"fe75051a-cf88-42e3-8c26-39187450e29e"],
Cell[241693, 6156, 142, 3, 38, "Output",ExpressionUUID->"aa6c1c4e-d868-432c-998c-2c9751f0eebc"],
Cell[241838, 6161, 368, 9, 28, "Print",ExpressionUUID->"4c188f73-0262-4587-8bd9-7e7686c9e269"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/QCD-Renormalization-2L-GlGl.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    723061,      15836]
NotebookOptionsPosition[    699296,      15400]
NotebookOutlinePosition[    699697,      15416]
CellTagsIndexPosition[    699654,      15413]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
2-loop QCD renormalization in the minimal subtraction schemes - gluon \
self-energy\
\>", "Title",ExpressionUUID->"7872505a-7f80-4fad-9005-9d8b2552d9ea"],

Cell[CellGroupData[{

Cell["Load FeynCalc and the necessary add-ons or other packages", "Section",ExpressionUUID->"f8a49ffa-7e00-4af1-8f8b-94c33b98d2ea"],

Cell["This example uses a custom QCD model created with FeynRules.", "Text",ExpressionUUID->"dc2c40de-87ee-4f81-8d22-c7cd1525aec1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "description", 
   "=", "\"\<Renormalization, QCD, MSbar, Gluon self-energy, massless, 2-loop\
\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{"If", "[", " ", 
   RowBox[{
    RowBox[{"$FrontEnd", " ", "===", " ", "Null"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{"$FeynCalcStartupMessages", " ", "=", " ", "False"}], ";", "\n", 
     "\t", 
     RowBox[{"Print", "[", "description", "]"}], ";"}]}], "\n", "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"If", "[", " ", 
   RowBox[{
    RowBox[{"$Notebooks", " ", "===", " ", "False"}], ",", "\n", "\t", 
    RowBox[{"$FeynCalcStartupMessages", " ", "=", " ", "False"}]}], "\n", 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"LaunchKernels", "[", "8", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$LoadAddOns", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<FeynArts\>\"", ",", "\"\<FeynHelpers\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{"<<", "FeynCalc`"}], "\n", 
 RowBox[{
  RowBox[{"$FAVerbose", " ", "=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"$ParallelizeFeynCalc", "=", "True"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"FCCheckVersion", "[", 
   RowBox[{"10", ",", "2", ",", "0"}], "]"}], ";"}], "\n", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringSplit", "[", 
       RowBox[{"$FeynHelpersVersion", ",", "\"\<.\>\""}], "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "<", "2"}], ",", "\n", "\t", 
   RowBox[{
    RowBox[{
    "Print", "[", "\"\<You need at least FeynHelpers 2.0 to run this example.\
\>\"", "]"}], ";", "\n", "\t", 
    RowBox[{"Abort", "[", "]"}], ";"}]}], "\n", "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[1]:=",ExpressionUUID->"55d5c753-0179-4b27-91ef-5a534e706bfa"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynCalc \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"10.2.0 (dev version, 2026-06-09 15:39:01 +02:00, 5abce74a). \
For help, use the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{
       RowBox[{"online", " ", "documentation"}], ","}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://feyncalc.github.io/referenceDev"], None},
      ButtonNote->"https://feyncalc.github.io/referenceDev"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["forum",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" and have a look at the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
    "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"here", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL[
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
      ButtonNote->
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynCalc ", "Text", Bold], 
   Style["10.2.0 (dev version, 2026-06-09 15:39:01 +02:00, 5abce74a). For \
help, use the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["online documentation,", ButtonData :> {
        URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
      "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]], 
    "Text"], 
   Style[" visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
   Style[" and have a look at the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" The PDF-version of the manual can be downloaded ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["here.", ButtonData :> {
        URL[
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c76b1d37-0c84-42eb-9cca-2a5813d5cffa"],

Cell[BoxData[
 StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ddadbeef-1dc9-4190-a715-d3f4e0d93c9f"],

Cell[BoxData[
 StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
  "Text",
  StripOnInput->False,
  FontSlant->Italic]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"fcd379e4-b54d-4152-b035-ba2e8b7c1cad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynArts \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"3.12 (27 Mar 2025) patched for use with FeynCalc, for \
documentation see the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["manual",
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        First[
         FileNames[{"*.pdf", "*.PDF"}, 
          FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" or visit \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"www", ".", "feynarts", ".", "de", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["http://www.feynarts.de/"], None},
      ButtonNote->"www.feynarts.de/"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynArts ", "Text", Bold], 
   Style["3.12 (27 Mar 2025) patched for use with FeynCalc, for documentation \
see the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "manual", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        First[
         FileNames[{"*.pdf", "*.PDF"}, 
          FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" or visit ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["www.feynarts.de.", ButtonData :> {
        URL["http://www.feynarts.de/"], None}, BaseStyle -> "Hyperlink", 
      ButtonNote -> "www.feynarts.de/"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e4197de7-6c3e-455f-87dc-e0c42973d627"],

Cell[BoxData[
 StyleBox["\<\"If you use FeynArts in your research, please cite\"\>", "Text",
  
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"03600726-9e26-4f52-bb81-594b3726f687"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] T. Hahn, Comput. Phys. Commun., 140, 418-431, 2001, \
arXiv:hep-ph/0012260\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"02bd2083-f2b2-44b4-8cee-9300fc69006c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynHelpers \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"2.0.0 (2026-02-05 17:03:01 +02:00, 5db84fbb). For help, use \
the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{
       RowBox[{"online", " ", "documentation"}], ","}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://feyncalc.github.io/referenceFeynHelpersDev"], None},
      ButtonNote->"https://feyncalc.github.io/referenceFeynHelpersDev"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["forum",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" and have a look at the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
    "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"here", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL[
        "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"], None},
      ButtonNote->
       "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynHelpers ", "Text", Bold], 
   Style["2.0.0 (2026-02-05 17:03:01 +02:00, 5db84fbb). For help, use the ", 
    "Text"], 
   Style[
    DisplayForm[
     ButtonBox["online documentation,", ButtonData :> {
        URL["https://feyncalc.github.io/referenceFeynHelpersDev"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://feyncalc.github.io/referenceFeynHelpersDev"]], "Text"], 
   Style[" visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
   Style[" and have a look at the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]], 
      Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" The PDF-version of the manual can be downloaded ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["here.", ButtonData :> {
        URL[
        "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"53cb2f11-e307-477d-a4d6-4eb4ee8671b8"],

Cell[BoxData[
 StyleBox["\<\" If you use FeynHelpers in your research, please evaluate \
FeynHelpersHowToCite[] to learn how to cite this work.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"846a171f-f9c1-446d-8a50-e6f6cef0509f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Configure some options", "Section",ExpressionUUID->"7c3e6d1c-b2a0-4834-88ac-e9f2ffa36ced"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modelDir", "=", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
    "$UserBaseDirectory", ",", "\"\<Applications\>\"", ",", "\"\<FeynCalc\>\"",
      ",", "\"\<Examples\>\"", ",", "\"\<Models\>\"", ",", "\"\<QCD\>\""}], 
    "}"}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[12]:=",ExpressionUUID->"5c0c3d64-e1a5-43ae-8fc3-b5198d713c6c"],

Cell[BoxData[
 FormBox["\<\"/home/vs/.Wolfram/Applications/FeynCalc/Examples/Models/QCD\"\>\
", TraditionalForm]], "Output",
 CellLabel->"Out[12]=",ExpressionUUID->"39ff9bf4-a14a-44ef-aa85-0519b7ef32b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FAPatch", "[", 
   RowBox[{
    RowBox[{"PatchModelsOnly", "->", "True"}], ",", 
    RowBox[{"FAModelsDirectory", "->", "modelDir"}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[13]:=",ExpressionUUID->"71b21ff1-ef64-4a1c-932d-13d86e55e3f5"],

Cell["Successfully patched FeynArts.", "Print",
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"0bc96e2a-a960-41af-a62f-9015cb51de1b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"renConstants", "=", 
  RowBox[{
  "Zm", "|", "Zpsi", "|", "ZA", "|", "ZAmxt", "|", "Zu", "|", "Zumxt", "|", 
   "Zg", "|", "Zxi"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[14]:=",ExpressionUUID->"23971d45-67d8-47dd-b428-e6d40d4ca50c"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "Zm", "|", "Zpsi", "|", "ZA", "|", "ZAmxt", "|", "Zu", "|", "Zumxt", "|", 
   "Zg", "|", "Zxi"}], TraditionalForm]], "Output",
 CellLabel->"Out[14]=",ExpressionUUID->"d8f0ab35-91d2-4dac-ad89-4fcba963c346"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate Feynman diagrams", "Section",ExpressionUUID->"626b9967-3de0-433c-b524-d44f1367625a"],

Cell["Nicer typesetting", "Text",ExpressionUUID->"312ffa74-6adc-498d-9380-e508bbfdf2ef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"mu", ",", "\"\<\[Mu]\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"nu", ",", "\"\<\[Nu]\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"rho", ",", "\"\<\[Rho]\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"si", ",", "\"\<\[Sigma]\>\""}], "]"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[15]:=",ExpressionUUID->"dc8dd90b-2cbc-4fc4-8ba4-430bc50dc168"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagGluonSE", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateTopologies", "[", 
      RowBox[{"2", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"V", "[", "5", "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"V", "[", "5", "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{"3", "|", "4"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", "|", "3"}], "}"}]}], "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[19]:=",ExpressionUUID->"523ea8cf-bca8-4a2f-974f-0608b0adc400"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagGluonSECT", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateCTTopologies", "[", 
      RowBox[{"2", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"V", "[", "5", "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"V", "[", "5", "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{"3", "|", "4"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", "|", "3"}], "}"}]}], "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[20]:=",ExpressionUUID->"8889a3d7-e2c8-4475-83d6-3c7b6896587e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagGluonTreeSECT", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateCTTopologies", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"V", "[", "5", "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"V", "[", "5", "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{"3", "|", "4"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", "|", "3"}], "}"}]}], "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[21]:=",ExpressionUUID->"0b071367-19f5-4af1-b1ab-9975384d1556"],

Cell["Self-energy and vertex diagrams", "Text",ExpressionUUID->"242a5718-7032-4bf1-9d6b-24722e8e9cd3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagGluonSE", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"6", ",", " ", "4"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"6", ",", " ", "4"}], "}"}]}]}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[22]:=",ExpressionUUID->"0e06f013-2ec3-43d3-beaa-c3efec889949"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOSURL7b2V2zRNEkn5XqKy3IpmlRjrRFRulaWL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 8.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmk1TknE9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nS7ofsPNQQAiFIoT4u3RaLpfLVwH676LAV+3+hxFTISDZx1JDMQVhtSDw
jRICErQ/bnamwM3txPyV7UJAt3XvVARQwNVal+1aIgLkfVT5aiQFR1WyV6/5
VQToUspZ+jAFs+LCFzZUiQD9XT9jtxcFmoZVEexMGpDjzBVbLCkI7FG58HE9
DeikoKp8IQXLjnON7w/RgNSCywb7SIhf5l8eVkADYriXNVkkxBr8VRzcSAOy
Wvz5iBMJVc8otcBHNKCp6x756iSYuzzfUtJLAyqa/Tirk4CVeq2isW4aUL/Y
piGNgH7h8+S6OzQgYlbv4t0E9Eb5PFE/z+d7mGVkRoB9mZm6QzwNKCTxjJIO
AbsqZE1m3vyzoWefJgGQnthaZkED0pCc4ZYSUHM/YDh1GQ1I1m/TKCagebmx
QdVsGlDHQGC8AwF2t8bH8sZFgIgh94ZjBJxBlsh/WAQIcoKUaglQlI0a3h0R
AZrqmjosJ0CoFW17bUoESHAz6uF6EtK3+tvLvqUBxbhoFMSQkJToZrJpLX/+
jQ7fVhJUC33k3T40oEry3uA3FOTqa6+oK6UBSfYKp40puHrh9Dulcb5fFZPG
LhQYqBM2Fub6gF6Zt+UFUdBWp7jncoI+IL29/QoSCoQpP8v3P9UH1HLr/dNQ
CqodrV83fccAYqwipLspcPlznbjAhAEUopw4dx0FanGPPVOcGECSoPc/zKfg
SpGHTBLAALodJjj2iITO8KFCWSwf7+7WmkZCRqf/Zr8M/vtkob0dCVKV40r1
MgaQLL8nfS4JFyPCHSryGEDejdtV2whQnJUx2ZDNAFKbZz07iYAa7Q55aSoD
aOfFORGuBGyk584IimEAZViajJsQ0F6tO+gYwgASLHTZRBGwr6dHcM2TAVRJ
OFVrEuC+L+bkF3sGkIbOxEWCABRlllZgwQDyXWTzhxEBC97Uey8w5us5sH3K
mQDFrdfPRYoYQFbH3H+JJ0B4+7L2Bz0+3jctupGAWrUgF6uVDKDN88pjFUkY
cz9x5DXLACqqnKFlTULyhaUPVIGvb2dzXSIJOvmNoXF8/hhdrTkPSHjlXpT9
woc/X1B5VpmCjlUOQdsS+P75l2WaUhCZizY+uczXIy8JdqNgratmi7iH70/F
O+cQ6qtuWUBWteFLJBQMZr40btNl8XuJi/yajg2L45mu4tgiPxafb5SxzW1x
Eovz9zqvkQaeZ3F9Pnb99LtaFtcvzPAPU29n8f/B29jc690s/v8uc5tBxUcs
7s+iAqvtkk4W9290gVn6mxYW91ceXr/HqZrF/b+ZGHxAgc//dT6purqTG0+x
eH6cRY92YTSL59vVNjYdG8zi+f84qI+27GXxfnz85CUwdWPx/tj9FlW8YQeL
9+vQ+MEJM1cW759U70RZgheL95OO0nJ0DWLx/tpsO+0aGc/i/Vb1W35qfwGL
9z/3+5o2pyYW68OisFzdZITF+olmnSR31TisL82cMOvC1RzW38uJtz07dnJY
nxbnuOhDUg7rV/+V376cYg7rO6TUCqW2cFj/W8W2g07POcwHg+6mbv33HObH
sL+pY/5MMebLlzKBR6aSGPPnSmSf/CdlMeZTgLZUSiuK/+fX/hdD1GcO843I
sFQ2HOUw/8L1K7WK+jjMx/ZzZdoD9zjMTwe9gQn7Kg7z9dINq+TAEg7zN3E4
wSgni8N8HnmtNayYymF+T99TfViSxGG+UydHgy1/5zD/qz1UVlnw8V/9wXG4
Kb+ulMP+MXrDM+toPYf9pTEltFjhKYf95+BQHnhNc9ifptfUBWRTYuxfT/65
NOi+QYz9zZNw1rPxE2P/s7U1mRzJEGN/dM189qm5Roz9syVY40jcgBj7683/
9GuA/fdfEbPmZQ==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 7.354800000000001}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9l3k0lPsfx5FsKYRZn5l5zGI2WtQVUb1VtN2SlptKlCKXkK6UEqFFdElI
SdImrXQrilIktIhbCCVFddsXFS7id37nfs8z/zxnzpkzM8/3+Xze79fLwjt4
no+WhoZGn4aGxv+v/72s8N9VDPcNXoqSEVYYM+NuxchbFsi5ouUb5GYFh/hr
pmERFvA0+PPJHR8rBGY4LEwdYYE6+3GHF/tbwWKr6xu9FhqxfVNjjnhaYWmR
1pzSBBpJfc23R02xwuzEdJeiiTQi0wJXpnKt8OvAfa7dNxHsdvm3Wr1Uw/bc
x8xbkSLErAqI+3xCjXIbgbWNVIRtc8feF3qrcafgXlP0KyHmjxv0cTClRof2
yNzUMiGmbFz7vrRBhfgE/cA1V4UQ12l8oNJUcDWsOZtcIcTMz+yJEYtVOCv+
403yKyFu7aQ/PpWpkNHfciPaRIQln+oDGnuV2FNp2B3iLEKei6j89FMlWPsu
p9yNECGn+IXfL3eUMKwZZLTtogg+j+qi+kqVaFl+QOL4WoT0u1rjRZVKWGVO
iTPTp+Ge9O3W7EYlbhzkvQ7n0QgpODr05ncl4gIEvZMtaewfPXPiKL4KY0qz
/APVNOptpFnNM1RIfWZt/VVBo6fLtzI2UoUl+RfabwpocC9yErYXqJAwuqXm
iR6Nfzx6Hds/qWCj56T54qEIATiV6ytVo8z9zGVWpAgZhls4lfPVaJPnHUk2
FeG98csPzeFq9Dh19WmmCfHe+a32wxQ1Vma0DC8fLETozjHaoYfVSF3a+eG5
vwCaG9RuSw6qIZXE2P99l8KcooFS/k41fJymdAyyprDX7cgfy1eqcTVcGG17
gA//U9YZj0ersWe+wLOAxUdy2+fcYT9U0Pp+aNupMzywms5Gj8xX4cDA2a5w
Dx6ORU5Ky/dVoVN/gjxczcM+B+56bUqFPcrj6eUcHmyKx6UtfKSE1UP+oN/F
PGxct3naoiQlIo3VIYVTedBY1h4zcp4SpwMNFhVt4kH1T9+qDQIlBq6Vfyos
4eGRjnbHrA4FvGbVeV4w4MPxUc0s378VuPI50eWhOx/n947IsSlWoGpcxqKq
Y3zYhq6f25qngCBgl1X/az44o2K2LM9ToCNvSl6hkMIc150mv19V4PgzkyMm
0ymsbRi4sbRage6a7C1vl1N4oKqKt3+ngIxvdKlgNYV8K88hKcOUaKx/I1ux
lIK07TYv2k4JOkXx3MKBQt+NLb0nfZRYlxvvGK5DIabK/KJLihIxl2te4Tof
lTP6hPNLlKgaG/hrkxcf2V5nwo62KzFqyZpF/p95iBdtHKA0VNBJc5+mCOKh
YevyaT3GKnhsYafuauVizNkNUk0zFRpPdvktmc5FntGfs8t1Vbiy7uf7rPMc
3Pv2Y/PD90rcbTm4YCKXgwvHqQu1N5XwXljqFZHERjb7p+OGOCVueryeMI/D
xmDvU4lBzkpIe5fE37zKgmZtU92wXgVUYUmZthtZ6D4TGzLknAJ6d3ST5L+x
4FH+PZrtpcD3Wa3Xnsxn4dn3nu5kMwV2eFQPjw5mYb3NhzznWjmG3I8aWHuC
hZQgNts5VY4suYXZwS8sROSnjmxfIcfu4L0vNWax0d2+uey2vRzDcpvejz7P
RtH0P9P1KDmqU9oci005EPMD/FfrydHa6Tx923oOvi6QHlnVb4k8d3d71gMO
RJttOlf9tMSCwxZXqzlcNBwIulGsLYd3yqXiLjcu7k+3CTlpKkfg0KJ1zWFc
ePb/m+2klCNmM//g2e1cFGy9EeA3VY6Jfn+ERW3houCX4wtzV8oxqlmxUOzJ
hepKUJD1djmsCkI26im4yC0Zb1KaI0fF2ArN8U85cPXR3/T4thyHuoLbF0Zw
0DnczPJ8qxxXjq+OPWHAQVzEnsrwr3IYmbyTOMazodJ9si27Ww6Ndq1e8wEW
Grd0qno75EjUPS2RB7HQdq+7w7xVjpgvebUzW8whCP3xcPU1OaSNKwz05psj
5WfSlbAEOVb1NchUDWYou6lweD5bjvgec4FtoBlecO9cdtKRI3GJq2GtwAxf
7A21Na5YQjo3zkn1wRQrqdOOP3wt4dDKd01vNsVFSazQmG2JVn7IsHlvTWF3
acSHb/dkcInZaxfLMkN+RumEk3Ey1OzX2RnlaYZYWWanh6sMp3X570ZcM8O7
eTuMllnIUFa6QzdOaY6NOcHlhgNSrEkNLB6SbY5ay7oVxm+ksJthvm80l4W5
m494bXkihY+bUc31RBas5yoMhjdKsYkPuUYvCyW/R8b7PZVCJ8e+cMCdjaHi
B86Cf6R4ZTK4f/9xNuwPvb3V3inFYMGi2Xub2Rhy3nTYLgMZnkvurMztZuN+
71r1a1qGqE/zHFN+spH5dcfaKjsZlmVlN2m9ZSNzVrDj47ky3O7Xk6cVs6EZ
mq6IWi1DzvZ/9avC2Ijse571dpMMGV8dDT9QbMxxd04YvEuGurrFIfwLLFzs
kb4/miTD6ayLubbjWLBTU9WHd8swtk43vu2iOYw9nCaLI2X4doI9YquVObqt
7Ic2essgzhIEm540w6QO57s242U47Gd0b6jKDOe9lzvv05ah0OL5iO5iU0xL
Hj0h+JYUI0JG+vd7m+Kva92L1OFSFA1SHfSTmmLdP+vTjJRSOJT6NbK0TZHE
iff/0iBh3rtO0c2t2yHBFfL5oqAHZXscJbAm3zf/0OGi33vFuEx+r2xo0S/V
t8XIIv9H/1FFh/yQGDT5v1+OlVxviRbjE7mfqrp2m+V/iGFD7nf24Cdmy9aK
kUPO46+TRaE9YWLUkvOKHiRawdouRjo5z4EEv8db94txjJz3qkt7binyxCgn
z2PlsPCkcZVieJDnNUY7qY7bKkYkeZ4/3D58DfshZp53pTfLkdKXQJfMw7eW
0UVtHAlek3mZvC96fbpEAj0yT4/yHv/4KJcw85a/zTM7RiqBL5nHUU3qrM9s
CezJvMYt3uPwTUOCIDLPrHPhX44+E6OczPuW5pX6x/LFOEP2Ya7PxDL3DWLU
kn25M+tvU8OxYmaf5jyNePH5jQWzb1ntC28ZHLBg9tG44lvvwDQLSMi+0q9t
Z5b8SzP7jEmPy0V/0Ygj+x6otXbarlAa3iQP2hMMrPdPoWFJ8kIwVnfoO5rG
DpInihj9eu2hNHaTvGnolm720qWhSfJoY2yw3Y5hNExJXul/fN/kRtO4RPLs
QkbndsV4Ghkk79ydbn+auJhm8rB+WnLyw000VCQvZ9xdenpRJs3k6YwopKYX
00zeHtXU8SppoJk8HltYnej+gWbyWu2bjKm9NFaQPG/bVq1/UMuCyXujM088
D2paIJ/0wbOXqWn7u2g8I33hXLjOr6udRhXpEz1q24TxFTSGkL7Z5hpQS2XR
iCN9FJj85k1RAI2DpK8Sqk3nFo2kYUD6zJllMOxpgwjbSd9N3cDqq3US4Rvp
Q4PcburtCSHTl/1ev/7Wpi9k+vS7w7k28XoB07fXawfvMPlMoYz08aGCikOe
kRTT1/4cM72lCgr3SZ8fe/5q1YYvfFwjfZ950rjw52M+GggPLOifGDLkGZ/h
hU83jTQrBvjQIzxRjlPDi+0o2BDeWLdGt2xxLIVKwiN9QXUH1jVRiCa8YrhV
Wz9/rAAhhGeuOITe/ZkogJDwTnbOlLdNbQKGh3xOB7/brRZCQnjJYr7G1uk+
QnQSnvJd8fWp9Z9ChrceHu7VnnREyPBYKtvcyylbCD7htRPNRy9m7BIyPBe3
eLnfmGVCFBDeW9rRxffjC7GM8OD50Tq2JrcFDC9qudj3ZC8VIJfwpCFfP8Tt
BYXNhDczd+2pX7CYYni0Jq7avKuSz/BqgVZ0fZYNn+HZ+tk5fdmHedhPeLdl
PH2+zZzH8LDq3PF7czO5DC83e1znTLLn4jrhaZ8EjYiqrxz4Et7+aXJq2aw7
HFgSHud93d/FLuXgAOF1dah159JGDrwJz6ufjbOcachleL/m9eCaEHcuXhIf
UEWdO29TyGV8YYyL/g57MQ+jiU/UHnjw9vteHnYT3zA2tgnp1uIzPvJbRuGt
mWv4jK/8nRkQe/gOHzbEZ0QpRS+jWBR2Et9xe8HZuMqVQgnxoYf+PQmlIRTU
xJdsF/+moRtB4SnxqYtxjiPSAikYEN86tq50w2kXivGxmZIFClc9ConE18K/
lMhcLvGxn/jcWovaWN3ZfMb3Shb1yyvqeZhDfHCTkUgZMY+HXcQX3ZP/lX2v
5OIL8cnvnumryxy4jG922yo/05c4qCA+uuejyilnHIfxVa16qf3j+2zMJj77
XGdmaFY4G3OI7/bohPVem8xmfNh9d3Lpr2o2xMSXXd6/mr5mLBvBxKcLEnvG
SJaxMYH4tpuJU17sUTbj4/85OweaxNf/B7ppc6A=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwl1fs/lIkCx3G3qCiUmjE388w8M/PM6NSGlZL6ui4qJEklnCHVdHOsJJWl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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.626784489160852, 12.373215510839149}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJwtlXtUj3ccx39dtnIpM5adXKLf83wvzxOJsSbWu9FlVuQWI7lLcsl9OPu1
xhJRjMolRbLICblWOJST1XZEmBiHE+mo5trQYWzHZ9/fP885v/P7Pc/3+Xze
79erx9T5I2fYWyyWeIvF8v5qZ3n/0UAXi4GKb6beSfXTENzx0IcjfQxkTuzV
9kqChvqrz5paRxgIHZI5r+KSBufDa13zYg3c9y2u2tlDx6bAyNfJcQYeW8a9
sFukI6V79PgB0w2crpvutOOsDiT6ek4ONjBtRFq7FQ4M++Y21Zd3NvD8WNOt
eD8GbW94lnudRHnNvYacGQzxMXWx+/ZItJQOq3NJYNh+5MZ8uyiJLsFHPdxS
GE4dclt31E3ik1dPYj9KYRhbuq+da7XA0MG9OrRbxdB0xt98lyrQv311etp8
Bv+A5t6WCIEyn0BtWARD8QK3ZR66QMmFK7m/fcEwvvWbyH/ecYQnH582rgvD
/mkP3avrOKK7vXrY8K+OxEcHnsXVcFRsjX3rVq+jcWCOJaCGo2ZaWVvvyzrW
Lcvo1LOOY/nJ9mcjzupwedF6SuZbji1J0ZF5x3TcvigzYjwFovPjHYIKdRwb
WyZrwwXCfWqGzD6hY3nH2sALiQK/2872GF6uI8phzPOoUoHud0N117s60np3
urDmrUDUrIrZMY4MA/ucLrn8uYRNP/9mQz+GzlNbjdo7R2J0Un3XWwsYBhUX
FCZslbgROJmfPsngntmzpG+RROpq94Jdjhy1J3z9rJUSPjfX+riP4eD98g9k
VEr80LfPEo+9HEfDEuyeFEn8Zbu9ee5TjvyoyiHFGRLNsel+LX0Eap3HxB2O
lpi/uGZ9RIxAh19lYLIpMakytsp9k8C81weaCusFShsTmpz2C7TcHWx/L1Pg
3oM5ukehwO51BfVXRgg8dnTrm5QvkPpdfEmDs0BQ6qlPIzMElrq+tDmVcxxs
TBNRKwS8Ay/GLU7iGPGi4O7BCIH8BcWn6kZzhKUf2/6jt8DQTu3WbDA5/G0e
6fedBObuzh3q78IR4+PAV9/jOBfTOHXla4YpfVtd21PK0a1hULCtmcH32oEi
pzyO+utLIge2MPSOLujuuIXjUofz50Y5c9i5BKb/vJZj959VK1o8ORYFjPOe
m8QxJLFia20QR/bYbT+xTRyW/lwftJCjZPsM2T+XY5bJOx/K4fjFo7i6uZTj
hr1L9sQ/OCyFVWfiGzmCCgPGtXESsOXOvrGjq0DlhFVv/T8TCP2gsI1tvMD6
3GULbd8KDJiA3LxsgWFZO9ckLhI4EjI5u6pR4OjjytZZ8QJrXYIP3veVONwS
te3mSoHgl6OyByRKVFg3p4+PFpjhH7rtapVEygsMXfqVwJeT8qtPuRrqKrCB
vjcwk37H1f8MhNB9uLqvgWR6DlfPNdQ5mDqXAT86J1PnNhBG78HUexnqPRmC
6b0NNQcdN2kuUs1JRwzNTao56rCnuUo1Z13NXao96MihvUhYaE86LtPeJLxp
j7raq1B71uFBexcqB7rKhcAsyomOOZQbiUGUI4avKVcSoZQzpnInEU45ZOhF
uZQooJwyLKbcSgRSjhlSKNeGyjnDLsq9gVrqAcNL6oWBMuoJwxzqjYHJ1COG
j6lXJuKoZ0z1zsTf1EOG/dRLE4+opzqOUG9NJFCPddVrE32o57rqvYmNxAEd
nYkLJm4SJzTFDRMRxBENXYgrJuKJM5rijqk4pCGDuGQoTlkxibhlKI5ZsYK4
ZijOWXGcuGcoDlpxh7hoYDNx0gpX4qZUHLUimbgqcZ04a1XclYrDVsVliZnE
aSv2EbclhhPHNcV1iWLivIYi4r6BUvKAhi/JC4byhIYG8oaBEPKIhjHkFUN5
RkMxecdUHtKwjbxk4hV5SsP35C0TF8hjGqzkNRPN5DkNeeQ9L0wnD2rKi17K
k1ZsIG964Sl51IqN5FUvPCDPWpV3vRBGHvZUXvZCFnnaEyHkbS9Uksc9YU9e
98L/nvfEf4D2SSs=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.343215510839148, 12.343215510839148},
           ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJw9l3k4VPsfx8Util9CKi3MOTPnDGbGHKJry31HUrYUZUmRNaEiS2kV11bi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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 17.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 9.}], PointBox[{14., 9.}], 
          PointBox[{10., 13.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["1",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cdcedeee.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cdcedeee.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 66}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXs4VHkYx18zXYZRjWtKis45YpXKViTt790NMYpEZdkytbEu7VINq5uQ
Ltg2jy0pCtsNpXaLkqippcjj1nbRtm0uKXJpTIjd1uwz7fM755/znOec83t/
v/f9fj9fiw0RK4MEABABAJo7o1Kr1WojhI8Xixm17zY9iDVCaIi6WljFYMy6
+7sKOg0RGryvbM5mcIdz/KkXroYIKy6Y3N3HYJxyv3HmCQOEyFB3yzgG5xqe
Kgwd0EcwCTAbSmEwgyu7em+VPsKKM3f25jNoL/GpK6zUQzDJKBA9YfBEw+uf
OQ89hAONTyv0WGwROE7seSNByCHv7VazaJdm7zcrT4LQcDltQQ6L016HLZUm
ShBS6wPXdrHow+xmamM1z2kZzKccGgfUFIUfkSDEJIcv3Mphw3eWB20qJAgy
A2nlOQ7jg7ods0frIZjbmGbXcvjZyV7FQh9N/TcVca0cBlRe9bpyRg8hrmi6
dTuHSe3SedsG9BCwxTPiEYfitoku0xfpIxxInuhSxGGib19Dc4Q+QkNZTN4e
DuOC5zh2HdRHcJj9T6Irh4qaosGHqfoI5tZ1+4DDadZRWQ+iNP35ybO1mMVy
Z++2l5r1FHaBBuEsenLDozraNPsTyzNYFhU2Zj/si9RDsJofVfiKQX+XDQGS
VxKEELscnWIGq12DZQ5SCYJyv/f5NAZ19eyebVs6AUE5ZJkTz+Dr+RtG1O/G
IeDnTm8TGIxlm7xs8nURrOaFJ6Yz+PBpV//JKDGC7GK83Q0GQyvq2o8G6yDI
Svwrexm81t/uYbFfGwGWVDC2LGaVFOeHvRAhONyesTuKxf3+l0AqFyF0zDL5
UcGiyzy/hD5XEYJJItbpcDjGvoA89xUhHAgpq/biEGJSu4aPar6P/iUghcNb
4uo1grHaCH5yofI6h6rO6eLx6doIiqqNpU0cWjmPCXSz10EQ7VnZ0s7hfW0P
rvKZDoKVIul4M4cqlZdBsFyMYLV9pn01hxPGn7f9TSVGWDG5dWouh83Dj9xF
Ul2E5guLS8M4dMrc61oaoYugPF683JrDlqOMq99XughxQ0H3mlnUMXafVC/W
RTBJyU04wmJ6v/zDtV1ihDmxqlHLWBxXPNK0rlgHQfE0tUTE4shzpzOHrmsj
SEx35tUzKD8Mb2YdFiHI1i/74jSDnZkuv2Z5j0WQvfzeIolBZZPGb6MRYswc
Xu9mcNCo1PPri6P49+FmaqMH4UL+f9Xfd/wjXQX8+q2M1oxcqRZf3/9lstAt
Afj93d/7be36DjWh+5+SULLVa6ma0PMF7+jfkmKuJvT8EOmz6W24mtD+NJzy
bXQaB3z/em9e6j6WAnx/jfOK/nBktfj+Vx0ezrlWpcXPZ6T3z/6+UAE/v7m1
C/L+HRLw81XKIgzHhAj5+b/JXaWYfl7I66Pg9Lld468Lef18uWaFujhFyOvL
edh99RFzIa8/q/JJRX/FCHh9RvfMmRxyTIvX7xS1gXh9MvD6bg3xkuUXjhCq
f33XRUIw+UCoP6oOZbrrbh4m1D830oNjpz4ZJNRfUVnRaTe/6SfUfy8EKfXt
i1WE+jOpbnJ3YKSSUP9m5Mrbm8x7CfX3vthVU8K9uwn1//ZQP6nfti5C+VAy
e6ft2dQuQvlx/JY8Zjium1C+BHvgkx7LXkL5U2b60Nb0EyWhfIrKYm/bhfYR
yq8OB5cPJldUhPKtvHa54Z7Od4Tyb3deUI33235C+Rj0vnGmd8EAofyUPxZs
qRk1SChfNxr5tj7uHSCUv0ahFtnSwAFC+bz27MRTHr79hPI7LEImD/1dU/9/
vgs3X7nr1qkklP8fFkyV3vHuITQfVNyrtMu+HYTmx84ltzxmGLQRmi9uSzvv
jU57Rmj+xJxbw/gFNRKaT81h8esvcwpC8+tjrF2ILqf59h+I7sc8
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.75, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlX1QTXkYx59WVNrSWhHK1TlH1Ez3nhebSPUk6dUaRdprxLaSbkrlSspL
NtGbtkxCDW7UtLEoob3olextt9KGpDd3025lXLZZbVrSztkxvz3/nPnNOed3
nuf5fb+fr3XITv/QTwBgJwCI91dTAADsEf67GBRmH2nMQ3sENt3bfwmDd1vn
1NlliOsrfllbGKzf5CrN7rZHKAsYWLqXwRqDO0qekyJk5918epDBgd1SW98U
KcJgUZ+BkkFBV8hYPpYilMmdEwIZ7N/TbmFrJUMYDFs/uojB8lmZ0ki5DCFe
auP0isbvPoQo09JlCFtqDZtLafzDoT9g6JIMgV0d2biZxuhMn+7OKhlCNKs6
P4PGwCiMOl0rriPDupsoVPrnL/C5IUNI3Z17P5PCk5odS1+ckSGoXt5YFkSh
a3NaCLtfhqB91L+Fp1Bblir5JlD8v7nTQSsK/c8wQTb2MoQk3572ORQ6HesM
dZ8sQ6idV55tR2GCqbInqk+KEL978JYvhVXrj56cppEisO5HN+yjsKZpIGSq
WoqgadVPVFMoyS8+fKJSiqBt5/ZOUBgd0VA+s0Gcz45yKx8aCzdtyDIR98Nm
1ctcGr+KTB43NhXre5MR1kWjRDGsvuMpQ+j4Od1/NoP+PV+2jWbKEE41bx7x
YbCgu+nB804Zgln8lXWRDPZWnb5nNotFMDN4uvkAg+5qAZLcWITa6rtm+xmM
fqef16lgETp+yU0MZ7DhcIi1Xw6LoFp7oHklg7sWrppkXyGuPYuXfcZguFty
+9wHLAJUOXX/SuNLr8aL0/tZBI1LR1I6jVdnvKiJG2YRLNoGYlxp3DN2/YH1
KIswmFjDjVAoUU8N2jrCIsSfdHcooxCGj9WDTnw/bU2RksLU3ik3JM9YhO8z
3k9bRWHd+QIXl2YWAZcUeCykMHGJ5M1MNYvwdt/leXMovH82cOPRIrF+17hQ
CYWFennOu8T6O1IeahwodDlrl19yiEUo+93qt2AK72HD39VxLML8gHqPExSe
8pNVGsaK8wn1udZOof4xp1GlkkVIMsh3lNDo0tNueeSAWL8yeL+CxsivY8A7
m0VoPWTyroLGYFsts65UrM9mp+cojbg1yLhFwyL82Z+8gWUwRlezIkHsT3W2
omojg8l+T8KbzDkE1dzU3jgG+/QBADmE1L6fLJIYdKtalCco/n/ub4lVKcc5
8n2hquQNV8mR/ZO7JF2X2jnyf+WFrImbrzlS34WFts/36vGk/t499wwzjHnS
n/ePrV6jJjzpHxqXGbkZ8WQ+RyIehwZ94Mj8KENFfeYrjsx3XFFaFN/FkfmH
NWuNh+5z5Hzmh2ytq7vGkfOT24z5aFUcOd++z2OdJ8T+Pp5/ve9ISUE6R/Sh
MPZle1M5oh/zEXNMy+KIvp7UOqzXFXBEfxs1+2z7yziiz7V96vdtTRzRr2XS
md4Ksf6P+o41ehe+wJwn+j/n2zRx0IUn/pjkuc3p9Xae+Cc3b7ZF1nGe+Msx
r2PmYTVP/Ne2xuCCdTdP/DkrwEXvn7c88e9f8keOY6YC8fen66xKlFYC8f/1
5Zedv2AEwodv52W2JNAC4cck+fLFb+cKhC9F4x45GnG/j/xZWT19dfA4T/jk
eFP3cMcQT/gV84NTdMsjnvCNoW+3hNXxhH/xxd7Pp5bzhI9pWl4nL+YJP0+1
PfOqOMcTvpZWd+ZML+QJf6OGTAKNL/KEz/kpLR63b/GE30Zj6u2NbTzh+2tN
7q6IYZ7w38v0qi7GXCD50NqyPULuLJD86J98vmFbmEDypU+uHazMEUj+hBTG
nlPcEkg+2Y0vL7j+TCD5pdATc20xybd/AWUOuww=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 8.354800000000001}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwd1fk/1IkDx/EJqS2blBlzmMMwM5/5zEhqrVJ4SxKr1Fjrzvdbsp2SnBWV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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5.780804063066694, 13.258307950948126}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJw11vlfzIkDx/Ex2ZBvSdcisc3nnM9MqVZI5F0oR0WKXI20Hdg2ytAhR4fN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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.327031425101243, 10.376416186234852},
           ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJw11vk7VfsCx3FJMqRcTZQG27L2Wuu7doYMXVt8lByNGlCESlFKhqIo53Rs
Y5NUhAoZG0ynwRANCA2nJJGQlFCRKJVkus+957nvX17/wlvDxWutq7SUlNQl
KSmp//pPIvwjhZI7qbm2eiKMP72gss6Agnpw1rNsBxGUGwZMCv0o6ISan6re
J4LJudZfktsUmt4/2Ts7VITU0Pc2rgpakDpQPVwQIsIm8bCmmr0WgndpH432
E+G+/mgwm6GFBa/Y6uANIgT5V6zDZy2sehocq6YtQlrP3S6veTQej55cHj7I
w14uXOy1jUaXpEFuZwkPm+vRU0ojaUhe6+yI+ZOHaZc8ey+LRm/h47RWUx4f
Pa5apN+hEa9UEi0/QvD21PTMFRU0bE5ENYaWEKyraapgy2i4+p/KCo8gWJNR
tXh8AQ0TZti6ez3B/V1S5xvSaQRv7dlirkPgqKnYFh1FY021hVWRCkHp1b83
KAXQqLs11XaBFEHEn/4q7Ztp1E2zLzUf4PDsev1v4Utp5KrumTo8zEHy+cpO
bX0akWE39pOJBPdDU0N+atCoCaBDKJYgyUK2qWcyDbP1Hl21KwlKNVf/pqVI
48Ld6AMlBwhy6i4p35CjMbHS6c74HALDp7pbS5RoSMRqe33aCQYLN5/ZPpNG
5BplJ//ZPPDNsT9Vj8bUWW/ynO149DfOdhLa0Aj0C0y2OsIjJmatrN6fNOID
+BznAh4BgRr3PfJpTKsXK/xs5NGooaNY9Z1GR2H/yMOvPHLHxblFmQih3rzk
w/RhHhUVB5aaRQgR6DlrYvNPHh7Ltac01QnhkG4q/tjOw108+uhfAgZXKtLn
dpbzkHnaXRXqzqD32JgA51ger7QVDdUuM/ir1bZ27yYel8RajvNfMwjlJ/94
PoeHc2KHTb8si3qXxCvuTQTXXD6WbhOw+HG4RJOOITDo2ui5WYfFyVm2ck+t
CXJM24bSdVk8Xzz0d6MSwY4LFsoXhSykx9c4Oz3jcNkkROg8hYX33t/Lxp7n
kJ06+mbmLwZ3jKVcZnhxiNCOfmTTxCDpU0V23HIOZ85tKPEtYhB073Q0r8ch
L87n9+J4BrkuX0vMNTksHI4+Rx1k8NJxQaT0HA4VmYdrNm5m4LbqcMNaLQ6f
93U9ubWMwYGVdYmVBhx+BB5ydxQz6DdSd4y15uA8dsKt6fMZjMjbu53z4bBp
oYddmh4Dq+TGFvOzHFKChdXnjRmEz1+vHXOfw/Zdmx1ClzOoPv1ywpJ+DuUO
jskVrgwqpb9nFtIEntKJkbGHGVQdi9dn1xGsu6wzqzufgczGBy7lAQR/2Hz/
sKabgd7+noMvYgkiveo/VxEWGZKLZweuEMj678+o92Yh8+1VruVVAvqlpMuy
iEWP+4M2yWUC45f5st7jOESeGnq76DSBaoHhEwtrDmcG4yOGPQlgmVF/PJrD
zW+LLeVNCQwjgmfOq+HQUhSxRCJNoKzql7JjHEHY+8sFM+9y4M9P2j6bJ2Ba
Ite37uOg/yDvzqAFwWqFueMHeA4mblHPTlgTGLflL7NvY9F2YiBhxQqCLZF+
BheSWIwYr2/yMSFQldnl272ZhWxCYMt7DYLtB97avWBZrDVxGVQe5XCldqB9
5yCDsJ32abEvONze8l5g9YKBQvZgomkmh5tUV9NfRQzKVi1qzD/E4Wgh65Rx
icHZziMmv9txmHXczGMwicFwn+7JUl0Oj/zGzXC+wCCOCx27fjIHKjg0aP1l
Bnq3TnRnD7Gw91zxa1ERA9fwmaN1n1moHjObgxoG5sXXqsM6WVgueS5L9TJQ
sNw7SHpZ9OoIp3uqsFCLKFb9MsqibeAisTBiMUzUfzxU4zBpxki8vyMLJUep
Sb4LOTzaYuBw7hCLaxLPUa+dHH6PtXGclshi6HtGS18SB4uHyV/W5bEIM9d4
0fCKw36HPNnuMhafDZtVo+YQVE1uTmkqZxH3zTVE2Y0g19StPOsmC4Og0MD2
bAILY/WwzAssDLO8X5t9IxDv0uofCWDxekzgxdmGPAQz3+XesGSxjSb6od48
YsqzjW/IsTibO1Vy8wKPofnNRWfLGEgXIzaonAftONVEsp/B21+rH9o18pBJ
1HxazDFgX/Vbhr/lkZN9ZXpYixBxN6LPmDfy6KiRljyKE+JIb8ezwxU8NjiZ
vv64QYhWU0VOPZ2H6sEdIwkaQvwUFFYuOsgjj/KV+tpHY0fyvc70ZTz62j3k
ratpyMz4Ea4+jUfxtxNsXD6NyB2ayUFvCMIftm5clUHDaM7J0qgsgjd3Hhjl
JdKwmdgw+VEgQZrRcN2XRBrLtIcTnNYRhFW8t56TQcNXb1Wzuh7BvXHHb9ld
p3HMIVWwZwaBytFK3cwKGnof3ps5KREI5p+9ov6KRoS9YIyfIkGU1LStYd9p
KAeO9f00hSD+fOnocWUhUqausDnLEoz0LE6LI0K43JfbJbWU4MPisdMeWQgR
OHApc/UegjHiOB9lByGsU4/FeqYRZEQkz13oLgQ9Rr7jUzNBq/BtI+sthK9P
x1L5WTyk7B5f7fAQwnQgvuPyJh7NRyXBn5yECNC+LbcllcePhTEvVi4SQjIh
M+xgO482wa8lLWpCIINNUtcUoXyrbcrqdhriYw92b7cXoc76y3TdDBqr54+5
cS1UBPFEWtDkTEOnTJhUki6ClYJXmpUKjU9Ltlp+LRBBGBoT+vyeFqjVbcGe
xSJ0H82/2blPC7+5bssz+EuErH+3N1XM04KJmYzHnFgRnEprCzQ+U6jqtjW6
5yOC9K+/nScWUFBM4lzXLBIhaah+cu0RCjNDVta7KIqgstJwQ687hdbdBgfv
P+VhvmLfScaGwnbTrwn2p3go9G1tzLKi8OFQZVuDLY8JtR6diy0pnJa3GahV
51GX6J7mv5zCm23v7p78SCAOTEwos6OgqB+SN+4Owe6aBZI0Nwpzh1r6Hp8j
CIpMcbodQEFbYDuRCiEIPkTrP46ksHRhkeK7/QQ2c61uX0yjMCFr0aWA/QQJ
f/xLdV4RBXu73j3dEoLXF+Zd162iEP2yWbsxniDCyXSWewuFKjtlF99ignfe
I71unyhcT5vmfLyDIPgPcU5CH4WcqSISp8bD8EfiMp8+Cg/kq7/nrOURmazW
bdtJIX0TqY8/wUOltqfz5wsKe8zuvXr5hEdCu4uMVyGFx/a2sjcURJD7NG/Z
lkgKkyzntqxbLEJE3eOluvYUXIaua7X5iqBoenWr0gwK2XMn3bx7XgQVWeeb
PTWamHL+jVFKoQh+FsZfQsI0kdIfpNNQKcJonXL1oJEmbh3ctXR3pQhvXtrn
lHUKkFdfpGRSIILS6Hx9cYoACdFROsPxIrTcdc313CLAE3/1fF1vEVQ+6pk9
4QQoaYs+Myr+/2cKMPq/ePwHW1p+Bg==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.32371857489876, 14.307833813765146}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJw9mHlYTev7h0NChTj2PK72tttThjKkyIeKkkSGNAghQylDhFQapJRDOifz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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 4.5548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {PointSize[0.04], PointBox[{9., 14.5}], PointBox[{5.5, 10.}], 
          PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["2",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/b1/2c2121c1.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/b1/2c2121c1.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 66}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXs4VHkYx18zXYZRjWtKis45YpXKViTt790NMYpEZdkytbEu7VINq5uQ
Ltg2jy0pCtsNpXaLkqippcjj1nbRtm0uKXJpTIjd1uwz7fM755/znOec83t/
v/f9fj9fiw0RK4MEABABAJo7o1Kr1WojhI8Xixm17zY9iDVCaIi6WljFYMy6
+7sKOg0RGryvbM5mcIdz/KkXroYIKy6Y3N3HYJxyv3HmCQOEyFB3yzgG5xqe
Kgwd0EcwCTAbSmEwgyu7em+VPsKKM3f25jNoL/GpK6zUQzDJKBA9YfBEw+uf
OQ89hAONTyv0WGwROE7seSNByCHv7VazaJdm7zcrT4LQcDltQQ6L016HLZUm
ShBS6wPXdrHow+xmamM1z2kZzKccGgfUFIUfkSDEJIcv3Mphw3eWB20qJAgy
A2nlOQ7jg7ods0frIZjbmGbXcvjZyV7FQh9N/TcVca0cBlRe9bpyRg8hrmi6
dTuHSe3SedsG9BCwxTPiEYfitoku0xfpIxxInuhSxGGib19Dc4Q+QkNZTN4e
DuOC5zh2HdRHcJj9T6Irh4qaosGHqfoI5tZ1+4DDadZRWQ+iNP35ybO1mMVy
Z++2l5r1FHaBBuEsenLDozraNPsTyzNYFhU2Zj/si9RDsJofVfiKQX+XDQGS
VxKEELscnWIGq12DZQ5SCYJyv/f5NAZ19eyebVs6AUE5ZJkTz+Dr+RtG1O/G
IeDnTm8TGIxlm7xs8nURrOaFJ6Yz+PBpV//JKDGC7GK83Q0GQyvq2o8G6yDI
Svwrexm81t/uYbFfGwGWVDC2LGaVFOeHvRAhONyesTuKxf3+l0AqFyF0zDL5
UcGiyzy/hD5XEYJJItbpcDjGvoA89xUhHAgpq/biEGJSu4aPar6P/iUghcNb
4uo1grHaCH5yofI6h6rO6eLx6doIiqqNpU0cWjmPCXSz10EQ7VnZ0s7hfW0P
rvKZDoKVIul4M4cqlZdBsFyMYLV9pn01hxPGn7f9TSVGWDG5dWouh83Dj9xF
Ul2E5guLS8M4dMrc61oaoYugPF683JrDlqOMq99XughxQ0H3mlnUMXafVC/W
RTBJyU04wmJ6v/zDtV1ihDmxqlHLWBxXPNK0rlgHQfE0tUTE4shzpzOHrmsj
SEx35tUzKD8Mb2YdFiHI1i/74jSDnZkuv2Z5j0WQvfzeIolBZZPGb6MRYswc
Xu9mcNCo1PPri6P49+FmaqMH4UL+f9Xfd/wjXQX8+q2M1oxcqRZf3/9lstAt
Afj93d/7be36DjWh+5+SULLVa6ma0PMF7+jfkmKuJvT8EOmz6W24mtD+NJzy
bXQaB3z/em9e6j6WAnx/jfOK/nBktfj+Vx0ezrlWpcXPZ6T3z/6+UAE/v7m1
C/L+HRLw81XKIgzHhAj5+b/JXaWYfl7I66Pg9Lld468Lef18uWaFujhFyOvL
edh99RFzIa8/q/JJRX/FCHh9RvfMmRxyTIvX7xS1gXh9MvD6bg3xkuUXjhCq
f33XRUIw+UCoP6oOZbrrbh4m1D830oNjpz4ZJNRfUVnRaTe/6SfUfy8EKfXt
i1WE+jOpbnJ3YKSSUP9m5Mrbm8x7CfX3vthVU8K9uwn1//ZQP6nfti5C+VAy
e6ft2dQuQvlx/JY8Zjium1C+BHvgkx7LXkL5U2b60Nb0EyWhfIrKYm/bhfYR
yq8OB5cPJldUhPKtvHa54Z7Od4Tyb3deUI33235C+Rj0vnGmd8EAofyUPxZs
qRk1SChfNxr5tj7uHSCUv0ahFtnSwAFC+bz27MRTHr79hPI7LEImD/1dU/9/
vgs3X7nr1qkklP8fFkyV3vHuITQfVNyrtMu+HYTmx84ltzxmGLQRmi9uSzvv
jU57Rmj+xJxbw/gFNRKaT81h8esvcwpC8+tjrF2ILqf59h+I7sc8
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.75, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlX1QTXkYx59WVNrSWhHK1TlH1Ez3nhebSPUk6dUaRdprxLaSbkrlSspL
NtGbtkxCDW7UtLEoob3olextt9KGpDd3025lXLZZbVrSztkxvz3/nPnNOed3
nuf5fb+fr3XITv/QTwBgJwCI91dTAADsEf67GBRmH2nMQ3sENt3bfwmDd1vn
1NlliOsrfllbGKzf5CrN7rZHKAsYWLqXwRqDO0qekyJk5918epDBgd1SW98U
KcJgUZ+BkkFBV8hYPpYilMmdEwIZ7N/TbmFrJUMYDFs/uojB8lmZ0ki5DCFe
auP0isbvPoQo09JlCFtqDZtLafzDoT9g6JIMgV0d2biZxuhMn+7OKhlCNKs6
P4PGwCiMOl0rriPDupsoVPrnL/C5IUNI3Z17P5PCk5odS1+ckSGoXt5YFkSh
a3NaCLtfhqB91L+Fp1Bblir5JlD8v7nTQSsK/c8wQTb2MoQk3572ORQ6HesM
dZ8sQ6idV55tR2GCqbInqk+KEL978JYvhVXrj56cppEisO5HN+yjsKZpIGSq
WoqgadVPVFMoyS8+fKJSiqBt5/ZOUBgd0VA+s0Gcz45yKx8aCzdtyDIR98Nm
1ctcGr+KTB43NhXre5MR1kWjRDGsvuMpQ+j4Od1/NoP+PV+2jWbKEE41bx7x
YbCgu+nB804Zgln8lXWRDPZWnb5nNotFMDN4uvkAg+5qAZLcWITa6rtm+xmM
fqef16lgETp+yU0MZ7DhcIi1Xw6LoFp7oHklg7sWrppkXyGuPYuXfcZguFty
+9wHLAJUOXX/SuNLr8aL0/tZBI1LR1I6jVdnvKiJG2YRLNoGYlxp3DN2/YH1
KIswmFjDjVAoUU8N2jrCIsSfdHcooxCGj9WDTnw/bU2RksLU3ik3JM9YhO8z
3k9bRWHd+QIXl2YWAZcUeCykMHGJ5M1MNYvwdt/leXMovH82cOPRIrF+17hQ
CYWFennOu8T6O1IeahwodDlrl19yiEUo+93qt2AK72HD39VxLML8gHqPExSe
8pNVGsaK8wn1udZOof4xp1GlkkVIMsh3lNDo0tNueeSAWL8yeL+CxsivY8A7
m0VoPWTyroLGYFsts65UrM9mp+cojbg1yLhFwyL82Z+8gWUwRlezIkHsT3W2
omojg8l+T8KbzDkE1dzU3jgG+/QBADmE1L6fLJIYdKtalCco/n/ub4lVKcc5
8n2hquQNV8mR/ZO7JF2X2jnyf+WFrImbrzlS34WFts/36vGk/t499wwzjHnS
n/ePrV6jJjzpHxqXGbkZ8WQ+RyIehwZ94Mj8KENFfeYrjsx3XFFaFN/FkfmH
NWuNh+5z5Hzmh2ytq7vGkfOT24z5aFUcOd++z2OdJ8T+Pp5/ve9ISUE6R/Sh
MPZle1M5oh/zEXNMy+KIvp7UOqzXFXBEfxs1+2z7yziiz7V96vdtTRzRr2XS
md4Ksf6P+o41ehe+wJwn+j/n2zRx0IUn/pjkuc3p9Xae+Cc3b7ZF1nGe+Msx
r2PmYTVP/Ne2xuCCdTdP/DkrwEXvn7c88e9f8keOY6YC8fen66xKlFYC8f/1
5Zedv2AEwodv52W2JNAC4cck+fLFb+cKhC9F4x45GnG/j/xZWT19dfA4T/jk
eFP3cMcQT/gV84NTdMsjnvCNoW+3hNXxhH/xxd7Pp5bzhI9pWl4nL+YJP0+1
PfOqOMcTvpZWd+ZML+QJf6OGTAKNL/KEz/kpLR63b/GE30Zj6u2NbTzh+2tN
7q6IYZ7w38v0qi7GXCD50NqyPULuLJD86J98vmFbmEDypU+uHazMEUj+hBTG
nlPcEkg+2Y0vL7j+TCD5pdATc20xybd/AWUOuww=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 8.354800000000001}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwt1flbjvkCx/EnZRtOCxVpWqTnXr73fdMilKv6pDrR2HpC2pgZydIm0jJa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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {14.219195936933307, 13.258307950948126},
           ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwt1vk/1IkDx/FQrsiRGcbcPmbMfD7zUSQp15vSYXVs5VhbKsfU1hSJcqbi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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.748281425101243, 14.219833813765145}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJwt1vk/1YkCh3GJihItpHNytu9yNsmaCH1CRadkC5OaIkKYZEmbNaGGiAlD
lGsZUsquyBjRqEZ7E0pEllSobEmZ171zn1/e/8LDdT1g6y4tJSV1QUpK6r/+
mwr+lUT1/V2N53xUQM/rpu/cIWDo1FPFGVbBW1IxdUMWgfjbibufRi4DvzFf
ZTyMwPiGilRXripsNae1C/0IhEW1xYXdUsV0R4eH1UECihdvRp1yWQ4HZe+q
jggCf1vMJYxHl6Op57CXUzaBpiKWxc4gBhxKm551txDwu7lxr2YXA+3VdVaf
ZEjkG96zatViItZ/ojXajIT2G5N0Zy8mtEeo1R7RJHw8PyyPiWHiyPzbso53
STiY6adnnWEi5fB01foFFMi2uJDRCCa6guLLnCwpBFZtTz7izkRI1gpjOozC
Z+dV8g7GTNjUrU5JK6IwR/ZbVZoCE1eUCmi5FgrB8aZ3ZdoZWPmqMNm0m4Lb
6MSXmTwGilPLFWIGKcgLCdvMQAYOWMolpvRSWEolbquxYGDO2eetZU8oXFeo
ChVQDHDb1lXlV1BIOTAdXr+AgVe1c2tuxFEIn/J4EyjNwMiyxN7rOyhUHi7Y
ZCDHgHzYCZMeLgW/j5kaDwkGJJZyfS/fkIiQ6BUft2cgqbol7mI+CY0rMmdz
zjNwJP5Syp79JBzmsUu8pxlQLjmyyk2HhOGiIGk/fyY09yeVt8mQIKYFu899
ZWLE/fKS7NcESv+QoxYnr8CalSO/Lf6LAPOg7pZibTUYfY1rvtNEIDuzrWfN
EzXkpihkHXtA4NGSmN8pXxY0VNzJ7gECS/PKJoy/sGDaPW97vRKJebMrnlke
ZGMg1WdgxpzEh57hzxkP2XhvrCt4E0kiw4lZpSfPQbBrsoPlnySaux+wp9Q4
sOpc/EPfQgoeNVGHVpEcrCgZlI9xoFAXp3zaiMXBt+iO0DUZFKwazL7QCzl4
9XVJgls7hUMD/cuuvWdDT7ZA9GoRjbz6jNrGUjaW9zz6q3sdjXHjm8ezAtgI
v6P/RGUvDY8pZ7uPOmx06r8bjjhKw3pWh1rvBAu5IWvohJM01t35MDPnFguT
UaTzoigaxwQF8tvTWHD+JVoiOUTj08szbOejLGxZSVhM7qShUmI/au/NQlRP
Y56tAY2JZTUiC18WtIvqtJUVaDj2xajNj2RhL+nwMKidwuD0AlOtIhZKG/yV
VHMp+GnWkS/fsuCfPyae8KFgOXN3/JAJG0oYfLFxDYWO/rPfPQvYeC9xGtos
R6E0J/BZ/2IOGmKUzOgeEkfjA3QLf+CgUvqef04zCfuHId8V8zkYLHiT/LWG
xFDp0zDFMQ4uW7NuZdeRKP9BboHQjAutjARv5iMS6nkdWmVxXFjUnv/w/hOJ
fSF7G9Tvc2H6o8zzCzwKH3o0riXI8KAxFny5ZxeFaKOGtNSVPDSOVEiasinc
dfVW/7SJB9sWSezoIIUkVbMROzseyvzTlimsplF3IuCxnzUPsQPvO5+H0Tge
5RH8EjzoBmDN8SYa186psttoHmx2f314XoaPgw94umqyPPytW35pz1o+zFX/
XJ/6igtlb/djPp58LC21aVhdyYX8h3CrJ6f50Gs3PFl3hguPfa6Fsv/h45JZ
++Wc/VwcjuzSbLrCR1GmUdyUhIuXCnwzTjEf83BkyE+Xi8VzpyaDcvjo7Px2
wo7iYqjvil34GT6KaePwdDYXrE7ptD1+fFz76K83SXChJEk0KNzMx577arw3
2lxoypwUuLD5MJe8r8ncwkW1/uT+byM0JE9Gt5MHuajk3DTc1kDj+JWkY+RF
LkqV81bsS6FhcT3X9VUrF9brnaP2+dGITb34bj6Dh51RU00OdjR+OlRmft+F
h5c6hj/3rqfRdyyMU3SFh1GTnY0aJjR+j2bYXZjiobi/76+TljSaluk9sthA
wNv9Y9oWNxqnG76spU4T2NNkHd4ZTyPt1OXgjiYCvbtv0BmNNEpzd4ckjxGI
b3WhvsvyUXBzznl6GQl10036PVZ8WAx3ybgJSRg16I3fy+DD/MCwvZo6CfNZ
tbO03vLxbfBoFcEhocHuz7qnI0Be4+Me0VwS6b9OlN8/LMCpq9+Pp/cQyHgR
OjqvUoB3W90qtlcT+Dunu3PorQBnfOSvhscSGHMYZCYuEYJjGBll6UjANFe/
M1RbiN3vqqer+QTSfeVGSjYKYSu7am38NA9dfiVmXtZCGAR6hLJbeci5qWXD
tBbie6xQaXstD6UGeoyfNgqxz7ooP/0SD0aGyklrdYVw/a7gOZDDQ6fTVbUs
hhCGC6dT7xXwILpROTkzJYDtQOFs/+s8EGdX5fCfC1DMHxkvfcaDzJbu2UYl
AvhfcDJb/I2Hetcpx9qfBVDmK9bWaBC4zc4Z8PISYIfrEp3DXgRYl0JDiK0C
CCslLy4UEVBtzA0sNxAgcZGZWOkzAXeJWJKhJUDzriY9dWMSSi+StFtWC+B5
3f7Ah2gSmzNsekM2C9Cy//X03BYSaef7Oj/7CNDuVBHEXUAhg2vR75cpQKBq
ddDS9RTMd/a/0W0XoGvfjyX6XhTGK8i4TI4QW3JS4jIjKTz3Cj2yx1cIz3M7
VE3jKBDH/M611gphUeaWzYmmoH10XYPzfBEYG/SvaxykEOrClMRtF6H47ZzQ
ddso3E44dyE9TYS04fzEZzwK2gYlNgceixD3yPTpuyESn+XruTdmieF2yf9q
bSWJpBB6qJ8S48dNj3LjQ0h4TRMnZdeJcd4pKi9yI4liV6nXqVvFoM83Ox5d
SuJ1Sfa0v60Yp5Qvan5+SyCsjWGVaiXG2q2/1Uw2E5j/R20g00yM10zaU7WM
QM6pdztILTE+einp7Sok4CJfnDa4XIzH7LGNNpcJVGg7Djd/F+HjFt+7s2sJ
FIqe3t76WoSZhPT7Sq0EFG+aj1ncEsF4gjxUMENgptzw7oN8ES6OTLska5E4
46uhonNGhK5f/It1fEhYCfy39h4TYfS91dSJKyQOejbH2/iLoK1zYLnqZxKz
nn4ayA8QwT5yWwRpSKFvpbg4M0KEaL2fws+GUdhf7GZpkilCsH1rilo9hf5f
17qW3hYhyZ2QTpik0BKR1ST4JoLJi8nwEYpGs97G8ccmYrg9D8h4tIGGdGtm
/0ysGJ/ObosLd6Dxm8HDRttWMTRDxhR0HWlkjXRnKgrVocjYMKxmQaOJa5QR
EKwO35mBW3tFNFg6agsX1Kv//+tozPqfK/EPSCMvJg==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.580718574898757, 10.48916618623485}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJw9mHlcjOv7x0OSCnHMvj4zY/ZQWVLJR8uppCJLWoQQKuHI2iKVtCE6J/sW
J5Ilcai0KDFJTpGIsreiKCXJ8nt9f+d+zfPP88e8ZuZ57vu6r8/7fVH+azyW
D9TR0eEM0NH53/2/i47/7hIkLvIo35VOg1GkJtPylhhLWmSpqb40JB5Syp6G
i7Hm+1ynNWY0GApcXcLGiTHLV57XJ6Uho8opd/ULESJsHl6wtKIhvt9evmyX
CLXleXecQ2jw33iqSgwRnvXKdy4tpOHNkvYmxTcKpq3WueMkdERZUJN9iig4
Ki9kq4/SkTCzsFKzm8KGQZostYiB8OStFQnBFHaFbHlefZ4BJePboRJPCpFe
81d0TmJin31b3nl3Ci8MfV1a85lw/mp5p9qDAlvjcqbQnIXlLjYJZosoZAR1
JVseZcE5+urUlD8oCNuKB3z4zMKv9zNt9ydSOGPeuFY4kY3cLSLmiL8pmOcf
OdDix0bk/KelPcUUnN4YdTLXsuFWz+YnP6UwweKd/eKVbBhdSZo35xOFwMag
oa5ObCxc8F74a6AIzsk3zy0aycZ5f7m3v7EI/py3K4zvsPDbkwMpvgwRcuOt
CitXsdBdxqJV0UU4+iy3qE2HhdfzPRKODRMh0Hu5d2IKEyhbuO7WNwph8oVj
NvOZuOecPXzVcwqdff8c+5DNgK9z0Hr6PxT+/O1dmZMbA20lDc+fbadg0Ge8
Nv87HTMCx6eG2lP4UtSy42EJHWrPFtqqn0I8zGHYjU6nI20nXXdIjhBOu2IH
J52gI4LVLXL1F2JW21dsKqKD+XHOtWujhOidy6gW9dPhq4m/0bhLgPB6g5aW
OQwM2Bxsxx4sgL3Pe8fVZQzo/drbZbWXj/KP5hxjRyYkqyNsvk/iY8T+gIeB
tUyMH7ZHb3wfD9nvRsx+u5IFR6e7YafreOgY6Z2u7GeBdzLvpskjHrK718Ye
jWOj6JElo7mVB5XJhZURehxUpSak7RnFx+IHfbcHbuJgcvQejv5MPqa6jFk6
u5aDmQbGjcV7+LBeMvqNj4ALo1DPljF1fNh5S8+WzeEiv183QEcowLIrN45o
1nFx+GBMVpa/AMbVAhvzLVxk/h6zzvqIADmlfnfXBXIxv3rFm7i7Ati/j5Mf
+52LisKtTcNbBXCP+Cg9OoKLQN+2+rYeAdJnDdloVs5BU8DbpCOdAnxXDB1s
EMrBz7GhVTrPBPCNeWmTzeBgJa2XOfWiANV/LNfZmMtGaPqLtprVApi293Ta
+LKRaV+1/R5TgIqbsf6WQ9nY3NAX0nKJj4iOex7xt1l4Qc+60DKBD6PPL3P+
TWPhUZons/AcD9ma1sl3trMQN7bJLJ3Gg/vofvOKBBaaDW5tMQjjght23Wlr
NgurDo+SLHnNQcia7MGRPSx8CDp+6KA7B/SNO2Wb57Nhf2G65mglG9ZFk5+M
r2JjfOqxhRf92HhRMfdLtxcHFR+ThfcN2MjN9l7N/8SBkYlzoeMjFkJrWuZd
TuRi0cR7oesLWFjQutLoi4iHlCnJDidKWTj082BxXw4PtrsKndDIgt+hD6ub
JvLxJO/gMAseGwFs7JWc5WNjy71op5Vs9LWydvsNEaDsgGFGdDEbA5t3jnDz
ECBkzV9F17kc1O+n2cXFC3Cid+uthi0clKadq5l0ToCf/PEzfB5wEBs5puH7
dQFE63zVrnwuqg05FXdzBMit5P066cuF742IzDeHBcg//OfAcQlcnMy3H9od
KoDtFXFv1kkuVrYcbTCFAB0DQyNOnuaiW2fnlM06AsQed+1038vFyEGZmiV5
fHS9lVruX8HFXNOqMzPW8NGhY9PeIuMimvv6zhQZH1Hv627b1XBAN39OXWzm
waeD0nMP4iD4nbvO7Cs8SO/wjod0seHkOi1+7z4evjYoVrcFsbFW5brBNIEH
3yaPHz/rWahvMZv87yEelPGz45scWRh4Q/w89C4Pct19D0/9wwTtiqnubBof
3by0yaUqJkJHu9jHhfOh9Lln/CSbAZGe+8pp/XycX3z6Vv8MBvbPkPF6kwTo
STu7z+YXHbs/jurr+02Im5tm5cse0GFtsb7p81IhdKZfjFpeSkdJz7N21xwh
ugU13lkP6Vir29en6RdiYluX3Z1fdBiPfB5yYyoFS9XL7BcODHgL/kzERgq8
6T0FT48zIKyUbrc4TeHXPkZW+RAmTtCoJhsNBWvvqijPTUw0YtiD+JcUyl/7
9I1rZeJBUWJ8fjuFupRib5e5LJROt79c0EXBZMNsutk1Fr5N1tU9+JECM9Pv
sHIoG1O3GdYubaIg6bFb6uXMRrTfXwcn1FLIOJFYWbOejd7URZPVNyncqpU2
ZsSxUZDUqr/jDIU7ZunxNVFsZFypTc1IphB9ZsEOW3825ta0YtI6Cje5Bvev
qtiYY6vu53tSePJs2ZurL1gwebrLMgkUHj2YXr8rggVZhJld1TgKV9sev3Q2
ZCGq4+V7OxmFy9uu9/2TxIQN40fJaAWFuBmvDywbxET6HVaO3mQK3eMrO05v
YmC93buZNh4U0gfn7FnWQYfxvOHDhodRCCnu2fF5NR3tb2R2tdkUYkKsdTO/
02Dracfo7aRgKPjRHHKChq6o7fIOKxF8Rq/i2PrRMHZTbm94kgjm0uYFN6bQ
IMtItPrSIMJ159RNVyfQMKsu9UyqWgwL5fkVbHcazqZ0Vvy7UQyXvUKvz3E0
mDy67HApV4zzh6d5pdXRELhddX/QJzGWXPoSoT+Nju71Due3cSTYsk4mDLlK
x1zPAdtvWEoQx+isjzBjYHVQZD7XTYKNhe5nm3MYiLlW9PrcfAnyu7v/PjGO
iZx0r9T6eRJc088fLDvFhKnHGvi5SmARfuPAMX0WnMLm7/9oI4HdFjfORx8W
SuYWWFiqJWjwFhrVHmQhd8qQbRq6BJa9X0o+FrO0HHO/8n8XC853vkZZtIlh
RT63ybLT3K4Ra7+fF5u50rhEDAfy+9UXUopP5ogxhfy/y8KMYMk5MfLJ84U7
T+fPyxTjBnn+fX9ud3h7WYzN5P0unv0ZaX9bjB3k/Q2T8+dENYoRRtYnNfKR
2fcREiwn6/dQ5ZY/y1GCC2R9568ZPtE0QQI3sv7nZcELgmsk2v2p89pQNlQ8
Brlk/x7EO+rHhI7R7q/BtsgnI8vGwIvsf+HZglb94VIYkPoYxasrULpLEU3q
59O5zq7OWCmCSH0lF9CulFyQ4hSpP98pza595VJ0kPosaR1o8/6xFDtJ/UaO
FI4uqJPiPKnvuuj7BeOrpdr6r5H+cTu0WKo9H1mFNbqvz0pRS85PlppRfHe3
VHu+vGYqg73WS7XnzzaU0bt1gRS3yfk0CD5RXjNNijJyfiNPBgbcU0rxNznf
pVHdyiNsqfb865X39wcYS7X9warohpvdMCnGkv4xdvqGTQ6jpHhM+gu7uGvs
JqEUlaT/LHr3gl1iIYUV6U8vzZ9Ganyk+En619+vgjYUJ0jBIf2tq0O0175U
CgvS//b06+lZ6Mq0/dHWYMyoHFcZekj/LNEks42OyPAD//XXUON2Pb0PMpSQ
/nvVO3idrqUc3aQ/fwqvc1kcLccl0r9LNjx7XlAih5j091BpS4RnjxxdpP+H
i0L2OnAUEJJ8GJUc0HjATKHND6dAL4cVVgosJvni6/XK6vokBb6Q/Ck3qNvm
KVVATvIpNGDkx7NGCniR/Cpet4e79IMcsSTf5q1gnvcul+MDyb+NkSqu+yk5
PpN8jN1m/fbWNjmiSH7ONLo8smWRXJuvl9IX9u9wkGvz10M0PWu4mVybz8yt
XezDUrk2v4vQvneARA6K5Pvxq8q0RqUc30j+j5qw4UWBlRzHCR/oDLP+Wjdf
jlWEH2IMP+fOCpejlPBFVdei6+1Zci1/VOcMdR7WJEcd4ZMrOubCGKkC0wi/
1CTd64sNUWA34RsnutG8M/kK+BH+OXnG4+6nIUroEz5KOVQbO3iOEuWEn94I
l/254oBSy1fd9tYfbj1Swo7wl2O57AcGq9BG+Gyd7en6UpkKKwm/1W0Y2My2
UqGF8J38iGEjd5oKsYT/tuilZByYoEId4cMS/UOPrXgq1BN+PHi88F//fiW2
EL5cMXTwzlcPlDhL+PPA7/d/lZ1SYgPh01k2Ka9koUosI/w6ICjsxzcHJb4T
vs32/F7WzFGimfDvgunxwaZfFVhB+NgvseB9doNCy88Zx2ZxNBUKeBC+/sr4
tDjglgJnCH+7SdNNuRqFls+fP/yQxXuswDXC74ureoZ7fFLAgPD9Uu/Vbp40
pZb/3RmDjkbaKzGB+EHQqkyXknAl/iX+kLFDM/VygRK5xC/0ex9eDByoApf4
R4bBZs/dLirYEz/ZfLUybcZfKowl/sLVD+ja1KDS+s1CDwPfuzw1dIn/2O7b
amQ0Xw0d4kex87r3h0Sr4U38aUFSzKKyE2owiF/55E2NyL+kRjjxrzRp6Iue
i2r8RfwsVmhUSD+uhor4W1hMryZ9uxozid9N/JJ4tH6BWut/eoP+zk6QqeFN
/LA0aHb7rU8q3CX+WOFx/2H+dZXWL7P3nRImbVPhJfHPU1b+J1kuKnwmfur+
x/DKXq4Ko4i/1ucdV87qVeIc8dt7w2aEPa1Xwpf4b9PbxOdV95QwJH7csHvL
zs8apdafm9MvmydXKxFO/NqkeZdmTZMSecS/1xoKfw3VU+En8XOTirg8f1MV
HIm/r+d6q6kAFfyJ34/8NvtZUroKjsT/p9fMnbmzUYUUMh/Id7Lbu1+hhpzM
D36P5J5rC1EjjMwXGgIzz6y6rMZOMn9oTXotbm1XYxuZT/wWG2TtRpngFZlf
pHFOceudTLCUzDduvqJn+vubYAeZf9Q9CBLHBJto5yPl22t9ygNMMJjMT9yN
giddm22ina9YVj/m5I01wVAyf/mPZ0zw6/8vMf4PIF57wA==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 4.5548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {PointSize[0.04], PointBox[{11., 14.5}], PointBox[{14.5, 10.}], 
          PointBox[{5.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["3",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"a1/bc/2c2121c1.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "a1/bc/2c2121c1.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 66}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{9.863850574712645, 9.863850574712643}, 
          3.866248560260101, {3.1063705051953523`, 4.74761112877913}], 
         PolygonBox[{{7.5542640687119285`, 6.705735931288071}, {
          6.422893218813452, 7.271421356237309}, {6.988578643762691, 
          7.837106781186548}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.638784489160852, 6.638784489160852}, 
          ImageScaled[{1, 1}]], 
         CircleBox[{9.991692493946733, 10.008307506053267`}, 
          4.008316114996395, {-1.5687237577253734`, -0.0020725690695229115`}],
          PolygonBox[{{13.250264068711928`, 7.598264068711928}, {
          12.684578643762691`, 6.466893218813452}, {12.118893218813454`, 
          7.03257864376269}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 6.682784489160851}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJxFln08Vdkax1ekTklEfbydo3OsvfexNUXdZkKGx40SEnlJLxOJvOUeUeOl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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.645199999999999, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         CircleBox[{9.921417840375588, 10.078582159624414`}, 
          3.9222051239866547, {-4.732425519871255, -3.121556114103228}], 
         PolygonBox[{{6.723735931288071, 12.427735931288073`}, {
          7.289421356237309, 13.559106781186546`}, {7.855106781186548, 
          12.99342135623731}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.656784489160851, 13.343215510839148}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{9.991692493946733, 9.991692493946733}, 
          4.008316114996395, {0.0020725690695229115`, 1.5687237577253734`}], 
         PolygonBox[{{12.401735931288073`, 13.250264068711928`}, {
          13.533106781186547`, 12.684578643762691`}, {12.96742135623731, 
          12.118893218813454`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 13.317215510839148},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{10., 14.}], PointBox[{10., 6.}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["4",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/1c1d212c2d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/1c1d212c2d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 66}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.863850574712645, 9.863850574712643}, 
           3.866248560260101, {3.1063705051953523`, 4.74761112877913}]}, 
         PolygonBox[{{7.5542640687119285`, 6.705735931288071}, {
          6.422893218813452, 7.271421356237309}, {6.988578643762691, 
          7.837106781186548}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.638784489160852, 6.638784489160852}, 
          ImageScaled[{1, 1}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.991692493946733, 10.008307506053267`}, 
           4.008316114996395, {-1.5687237577253734`, \
-0.0020725690695229115`}]}, 
         PolygonBox[{{13.250264068711928`, 7.598264068711928}, {
          12.684578643762691`, 6.466893218813452}, {12.118893218813454`, 
          7.03257864376269}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 6.682784489160851}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJxFln08Vdkax1ekTklEfbydo3OsvfexNUXdZkKGx40SEnlJLxOJvOUeUeOl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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.645199999999999, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.921417840375588, 10.078582159624414`}, 
           3.9222051239866547, {-4.732425519871255, -3.121556114103228}]}, 
         PolygonBox[{{6.723735931288071, 12.427735931288073`}, {
          7.289421356237309, 13.559106781186546`}, {7.855106781186548, 
          12.99342135623731}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.656784489160851, 13.343215510839148}, 
          ImageScaled[{1, 0}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.991692493946733, 9.991692493946733}, 
           4.008316114996395, {0.0020725690695229115`, 1.5687237577253734`}]},
          PolygonBox[{{12.401735931288073`, 13.250264068711928`}, {
          13.533106781186547`, 12.684578643762691`}, {12.96742135623731, 
          12.118893218813454`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 13.317215510839148},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{10., 14.}], PointBox[{10., 6.}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["5",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/1c1d212c2d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/1c1d212c2d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {88, 66}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{9.863850574712645, 9.863850574712643}, 
          3.866248560260101, {3.1063705051953523`, 4.74761112877913}], 
         PolygonBox[{{7.5542640687119285`, 6.705735931288071}, {
          6.422893218813452, 7.271421356237309}, {6.988578643762691, 
          7.837106781186548}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.638784489160852, 6.638784489160852}, 
          ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwt1fk/1IkDx/EJO6JSiMHcY67PzGxEW0L1XkfliHWU0qaSo0LJ0SFpHZVy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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 6.682784489160851}, 
          ImageScaled[{0, 1}]], 
         LineBox[{{10., 13.999999999996009`}, {10., 5.99999999999511}}], 
         PolygonBox[{{10., 10.6}, {9.6, 9.4}, {10.4, 9.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.9452, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         CircleBox[{9.921417840375588, 10.078582159624414`}, 
          3.9222051239866547, {-4.732425519871255, -3.121556114103228}], 
         PolygonBox[{{6.723735931288071, 12.427735931288073`}, {
          7.289421356237309, 13.559106781186546`}, {7.855106781186548, 
          12.99342135623731}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.656784489160851, 13.343215510839148}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJw1lXtQVGUYxpdLIOZgoAuThqTsuW+Clopc8gnEBDQTDDSVakXwRk6IOpJg
AikqkMplDGRxuanoiIiLRKlcotUMRRmvCE7ipUQQUMFFqabx/fafM7Oze853
3vd5fr/xurUhyy1VKlWiSqX6//r6o8XrqwZREZX+n3toETZ+k8nso0HU3c19
xlAtrEZFP1yXokH26JYr+6K1aBrSHQ9t0QDTjR6bV2lR3rwruYzjoLNV7IYW
a9G1XL9BvZFD2rEf3+300WKv3K2f1MCh+LNHiZNHajHw70CAow2PtE7bgKKr
Cpb4bP2jxIdHcnN5QFGmgoBOtdkcyaP/kKnjxhwF++/PzApP5LH3VdbCdmsF
Phb9i6bs4FHQGS8POyvjqNFzht12HncOmOz8E2X4d8yPs4rnUexeXmMTIKMv
ZrhTbSSP71qKR4WrZUTsMFa/DORhEtRrfu+R0LlHXblAy+NcvYVzxg0Jvuni
kKs9j6S5W+simyQ8zzU+WdDL4VDgYIT+koRVx9MifrjOoaZUFzbijoQRqdZH
3Oo5VN08bdc/KOG+/rC97wkOs9bnbHGYICOhNs371SEOkyfezkwKkTFywG9S
2kEOuuzakj93yDh8rcWRK+dQH2wcFdQoo1T10vCilsM9h1ivbywUPHKOd7Br
56DPn5Nt8lJQeq/ivR4bHibTmWGlMQoKVr6MNnjzuPbGyaDUHAW37z5y/+Bb
Hu7XU5aEnFBw0TVy9a8NPMY07i3LPaMg9y9+dpyjgIoPg8Z2/6Rg6uiP1NnL
BJxqFWwtihW4VdVonp8Q8PjLsf51CQrM29OzZ78SIB7bsNEvUMGthiPJ+71F
eByLa/7eTsGSkpDVdTEipr49fCFfL2PQcHB93m4RXpfnhZk3yMgc7/XJ3CIR
60ILrU8qMt6aZuK8SkX0Lm2aXtIh4UDPRJ+OXBFP3r2Vtssg4WzbrJ/LkkVY
9W5pTo2WkPNwzD/bl4noy3N9oZ0m4cbmmd3VviJSk73dMhwkuDreV8WrRQz1
BsTrBkR8Ojmz4kKXAJ1HQ4rj3yLCXL+4GHheAErXVp95ICLU4XGGU5mAtVZN
LdN6RDjZZFje3COg0Dy7tstawlN3x6MXtgpov/LO1FY3CTYuusVX4wWcL9h4
NS5YwskuLVecIGBcZIavYZOE5VneWXU7BRi73jx1+oiEfBvL2H2FAi7XJU2q
aJcwFGxujW4U8LSOc7IfKcOvSuupeSrA0JZe6jddxsdB53qCFRGxLuGGa4tk
pL5fsqJmjQi3857DK2NkOAWs0Wwzipj3i73t17Ey8outG/stJaRXFkXtiZKR
MEHdlDdfQsrqtr5LgTJWPMiq2JYvISvSvdLFRUZc8JzqwrsS1tM1k75fSb9L
pv8l0n3S6L7sOey5znQOdi52TnZu9h7svdh79tF7szmwuehpTlU0tyiaI5ur
keZ8juZuS3tge3lGezLQ3pxpj2yvbM8zaO8sB19RLlhOWG7GUY5YrljOWO5Y
Di0plyyn3ZTbAspxD+Wa5TyWcs96wHrBejKFehNBPXKnXrVSz1jvBqmHndRL
DfW0inrrST1mvc6jno+l3jcTBxgX2ogT14kbjCOMK4wzjDuMQx3EJcYpxq0y
4hjjGuMc4x7jIOPiA+LkKeIm4yjj6kriLOPuM+Iw4zLjtIm4zTj+G3GdcZ5x
n3mgiLzAPNFO3mAe0ZNXmGd2k3fyyUPPyUvMU0nkraXksV3ktRfkuSLyHvPg
TvLiE/Ik8+Zx8ijz6kXybA5515o8zLwczjxN3rYkj1uS1/8DOddQig==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 13.317215510839148},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{10., 14.}], PointBox[{10., 6.}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["6",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/1c1d212c2d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/1c1d212c2d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {110, 66}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw1lQtME3ccx0sVJh3jJXJt79reHSAoE+Wl8pB8BxjUKVY66jILEQduMwgK
ijiZMA0bsCkGEB9DUdSKqPP9QAWxQH2xDXyQyHQgZj6iIxoVKsJctv2uSXNJ
0/b+9/t9v5+PsCgzIU0uk8nyZTKZnN4ymRJ2/129MbHwSdfmnxgkevl7ubR6
Yd70iMs6PYP5gzFNk/K94Gj0fWYRGYxd9M6SFOiFtZ+Nf3DLk4GiKMs+vVuE
37vckuwJDN7e67Me2yBiQ1JlnymNQXyxfnQ5RFRwHRr38wzKJvVnvT8kwLW5
92bUOCV8R5wQ45oFtC9v26Q/oITTSJ+CBVsFWEZ3ndSGqIBRNVm+eQIUObOZ
QosK8aa6daYMAa8MAd91zVHDessYUbdUQElWXWpYuxobrb+3y3IFaPsTW3fE
sqj0voA/SgTsCjXbPTSzODIn6ey2PQI+PF9Xb33J4mNb2cQ9FwUkyHzDL/lx
SFliVR+9K6BnminEJ5bDE+8ZhR02ASW6X4N00zm0VAftynYXoZ2fOOo3fw5t
o6bsneUnwrXSNyP5DYvNQ1Z9SJiIAMaW5XqUxSc/fLuXiRWxsLF/9HQDi5t5
5163xYn42WNmYuYjNYadRsqZGBEu9t/vHl6uxtVSs/PxEBFux+Mzgt+okFnI
pa9mRSSH2l48X69C8tr6tTv7Bdy6m+aZqlKBbZBbH7UKcLUMvdzZpETjcYZ7
WizA+sGL0DEFSrgNnZofGisgxyaPUiQpEaQ4OdkwwCOiqMhnxAIlZNuejjtp
5lEltHka1ygRKVafX2zk0Rk5Iff5BSUskxuXnFbwaDrUmJvGqfCqvsmaXaqD
zKLiZ1So4NHMNlwRdFi+fdu4Zo0ah5hHzZ92aJFnTJcZjqnhc819Wd0uLTzH
R2zJj2Pha4w4e6lUi/Cm7PScOyxm/5U4QV+lxTdBrUWZKRzC9/bu4y1a9CTI
hju7OGT1fm2//60WSad6OqOjNcjcen1uVbQO/Vf6HsZt1gCJtpayTTrYvG2P
Y25ocN/HPJDVrYPdjoCCQJsGMdNiB5568DAaTKvKHbSoWPUmryaUR8PpfcY1
wxpcf3U5WK3nETJ4bZn5ngYPyx1r7D7n4RE+YoG5VgPhMJ6lLOUh/qkqeC9F
A67T1rwug0ftyjEPvlJo0G2ya+lI4xG2++qZ9Qc4eFfVV9xO4DH8kdXgGMth
6palZ4JCeaRXzbPk9rBwvHGxrNmJx4qFh9uuFLJIrTk7u+CEDl9U39w0FM4i
ti+39k6YDu7OekO1AwsU+yUUHdEi9eBct8A+NbS47ahRaeFcf1de/loNa4pr
cH2eBuO5a9uLtSyed0e0NNznMHL164L0L1kwyh+jp+g5mF9oWlXtLGrp6k6f
K+h7j+l3E+l/Gul/Xek+arrvYjpHJJ1LOmcknXsJPccieq6V9JwO9NwZNIcp
NJdBmpMXzW0qzfEezXU/zZmluUt7kPbiTnuS9hZMe5T2Ku25nPYu5SCaciGn
nDyg3AxSjqKlXFHOpNwlUw6lXPZSTiMpt+soxzMo11GU87GUezX1QKRe5FNP
6qg3OdQjN+qVnHrWR72zUA8bqJdd1NOp1Ntq6vHw1v97LfU8kHq/gjjgRFyQ
OHGOuOFCHGGIK+3EGRNxx0QcSicuORGnLhO3nIhjb4lrB4lz7cS9ZOKgxEV/
4mQFcdOZOPoLcZUjzkrcLSYOS1yWOL2QuG0gjs8krgcQ548R96vJA5IXJE9I
3thAHmkhr9jIM3PIO87koSjyUgt5SkHeuk0e8yGvuZHnNpL3KsmDs8iLpeTJ
AfKm5FF78qrkWZG860AeNpCX48nT88jb/uRxGXn973f/vhj8A8w5MgE=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.638784489160852, 6.638784489160852}, 
          ImageScaled[{1, 1}]], 
         CircleBox[{9.991692493946733, 10.008307506053267`}, 
          4.008316114996395, {-1.5687237577253734`, -0.0020725690695229115`}],
          PolygonBox[{{12.401735931288073`, 6.749735931288071}, {
          13.533106781186547`, 7.315421356237309}, {12.96742135623731, 
          7.881106781186547}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 6.682784489160851}, 
          ImageScaled[{0, 1}]], 
         LineBox[{{10., 13.999999999996009`}, {10., 5.99999999999511}}], 
         PolygonBox[{{10., 10.6}, {9.6, 9.4}, {10.4, 9.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.9452, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[CompressedData["
1:eJw91fk71IsCx/Gx3EMUlTLMd3Zm5vv9Dlk6oSSfFkvRpjiS1BHJGqV0OQ06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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.656784489160851, 13.343215510839148}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{9.991692493946733, 9.991692493946733}, 
          4.008316114996395, {0.0020725690695229115`, 1.5687237577253734`}], 
         PolygonBox[{{13.250264068711928`, 12.401735931288073`}, {
          12.684578643762691`, 13.533106781186547`}, {12.118893218813454`, 
          12.96742135623731}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 13.317215510839148},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{10., 14.}], PointBox[{10., 6.}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["7",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/1c1d212c2d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/1c1d212c2d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 44}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.863850574712645, 9.863850574712643}, 
           3.866248560260101, {3.1063705051953523`, 4.74761112877913}]}, 
         PolygonBox[{{7.5542640687119285`, 6.705735931288071}, {
          6.422893218813452, 7.271421356237309}, {6.988578643762691, 
          7.837106781186548}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.638784489160852, 6.638784489160852}, 
          ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwt1fk/1IkDx/EJO6JSiMHcY67PzGxEW0L1XkfliHWU0qaSo0LJ0SFpHZVy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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 6.682784489160851}, 
          ImageScaled[{0, 1}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{10., 13.999999999996009`}, {10., 5.99999999999511}}]}, 
         PolygonBox[{{10., 10.6}, {9.6, 9.4}, {10.4, 9.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.9452, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.921417840375588, 10.078582159624414`}, 
           3.9222051239866547, {-4.732425519871255, -3.121556114103228}]}, 
         PolygonBox[{{6.723735931288071, 12.427735931288073`}, {
          7.289421356237309, 13.559106781186546`}, {7.855106781186548, 
          12.99342135623731}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.656784489160851, 13.343215510839148}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJw1lXtQVGUYxpdLIOZgoAuThqTsuW+Clopc8gnEBDQTDDSVakXwRk6IOpJg
AikqkMplDGRxuanoiIiLRKlcotUMRRmvCE7ipUQQUMFFqabx/fafM7Oze853
3vd5fr/xurUhyy1VKlWiSqX6//r6o8XrqwZREZX+n3toETZ+k8nso0HU3c19
xlAtrEZFP1yXokH26JYr+6K1aBrSHQ9t0QDTjR6bV2lR3rwruYzjoLNV7IYW
a9G1XL9BvZFD2rEf3+300WKv3K2f1MCh+LNHiZNHajHw70CAow2PtE7bgKKr
Cpb4bP2jxIdHcnN5QFGmgoBOtdkcyaP/kKnjxhwF++/PzApP5LH3VdbCdmsF
Phb9i6bs4FHQGS8POyvjqNFzht12HncOmOz8E2X4d8yPs4rnUexeXmMTIKMv
ZrhTbSSP71qKR4WrZUTsMFa/DORhEtRrfu+R0LlHXblAy+NcvYVzxg0Jvuni
kKs9j6S5W+simyQ8zzU+WdDL4VDgYIT+koRVx9MifrjOoaZUFzbijoQRqdZH
3Oo5VN08bdc/KOG+/rC97wkOs9bnbHGYICOhNs371SEOkyfezkwKkTFywG9S
2kEOuuzakj93yDh8rcWRK+dQH2wcFdQoo1T10vCilsM9h1ivbywUPHKOd7Br
56DPn5Nt8lJQeq/ivR4bHibTmWGlMQoKVr6MNnjzuPbGyaDUHAW37z5y/+Bb
Hu7XU5aEnFBw0TVy9a8NPMY07i3LPaMg9y9+dpyjgIoPg8Z2/6Rg6uiP1NnL
BJxqFWwtihW4VdVonp8Q8PjLsf51CQrM29OzZ78SIB7bsNEvUMGthiPJ+71F
eByLa/7eTsGSkpDVdTEipr49fCFfL2PQcHB93m4RXpfnhZk3yMgc7/XJ3CIR
60ILrU8qMt6aZuK8SkX0Lm2aXtIh4UDPRJ+OXBFP3r2Vtssg4WzbrJ/LkkVY
9W5pTo2WkPNwzD/bl4noy3N9oZ0m4cbmmd3VviJSk73dMhwkuDreV8WrRQz1
BsTrBkR8Ojmz4kKXAJ1HQ4rj3yLCXL+4GHheAErXVp95ICLU4XGGU5mAtVZN
LdN6RDjZZFje3COg0Dy7tstawlN3x6MXtgpov/LO1FY3CTYuusVX4wWcL9h4
NS5YwskuLVecIGBcZIavYZOE5VneWXU7BRi73jx1+oiEfBvL2H2FAi7XJU2q
aJcwFGxujW4U8LSOc7IfKcOvSuupeSrA0JZe6jddxsdB53qCFRGxLuGGa4tk
pL5fsqJmjQi3857DK2NkOAWs0Wwzipj3i73t17Ey8outG/stJaRXFkXtiZKR
MEHdlDdfQsrqtr5LgTJWPMiq2JYvISvSvdLFRUZc8JzqwrsS1tM1k75fSb9L
pv8l0n3S6L7sOey5znQOdi52TnZu9h7svdh79tF7szmwuehpTlU0tyiaI5ur
keZ8juZuS3tge3lGezLQ3pxpj2yvbM8zaO8sB19RLlhOWG7GUY5YrljOWO5Y
Di0plyyn3ZTbAspxD+Wa5TyWcs96wHrBejKFehNBPXKnXrVSz1jvBqmHndRL
DfW0inrrST1mvc6jno+l3jcTBxgX2ogT14kbjCOMK4wzjDuMQx3EJcYpxq0y
4hjjGuMc4x7jIOPiA+LkKeIm4yjj6kriLOPuM+Iw4zLjtIm4zTj+G3GdcZ5x
n3mgiLzAPNFO3mAe0ZNXmGd2k3fyyUPPyUvMU0nkraXksV3ktRfkuSLyHvPg
TvLiE/Ik8+Zx8ijz6kXybA5515o8zLwczjxN3rYkj1uS1/8DOddQig==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 13.317215510839148},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{10., 14.}], PointBox[{10., 6.}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["8",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/1c1d212c2d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/1c1d212c2d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 44}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw1lQtME3ccx0sVJh3jJXJt79reHSAoE+Wl8pB8BxjUKVY66jILEQduMwgK
ijiZMA0bsCkGEB9DUdSKqPP9QAWxQH2xDXyQyHQgZj6iIxoVKsJctv2uSXNJ
0/b+9/t9v5+PsCgzIU0uk8nyZTKZnN4ymRJ2/129MbHwSdfmnxgkevl7ubR6
Yd70iMs6PYP5gzFNk/K94Gj0fWYRGYxd9M6SFOiFtZ+Nf3DLk4GiKMs+vVuE
37vckuwJDN7e67Me2yBiQ1JlnymNQXyxfnQ5RFRwHRr38wzKJvVnvT8kwLW5
92bUOCV8R5wQ45oFtC9v26Q/oITTSJ+CBVsFWEZ3ndSGqIBRNVm+eQIUObOZ
QosK8aa6daYMAa8MAd91zVHDessYUbdUQElWXWpYuxobrb+3y3IFaPsTW3fE
sqj0voA/SgTsCjXbPTSzODIn6ey2PQI+PF9Xb33J4mNb2cQ9FwUkyHzDL/lx
SFliVR+9K6BnminEJ5bDE+8ZhR02ASW6X4N00zm0VAftynYXoZ2fOOo3fw5t
o6bsneUnwrXSNyP5DYvNQ1Z9SJiIAMaW5XqUxSc/fLuXiRWxsLF/9HQDi5t5
5163xYn42WNmYuYjNYadRsqZGBEu9t/vHl6uxtVSs/PxEBFux+Mzgt+okFnI
pa9mRSSH2l48X69C8tr6tTv7Bdy6m+aZqlKBbZBbH7UKcLUMvdzZpETjcYZ7
WizA+sGL0DEFSrgNnZofGisgxyaPUiQpEaQ4OdkwwCOiqMhnxAIlZNuejjtp
5lEltHka1ygRKVafX2zk0Rk5Iff5BSUskxuXnFbwaDrUmJvGqfCqvsmaXaqD
zKLiZ1So4NHMNlwRdFi+fdu4Zo0ah5hHzZ92aJFnTJcZjqnhc819Wd0uLTzH
R2zJj2Pha4w4e6lUi/Cm7PScOyxm/5U4QV+lxTdBrUWZKRzC9/bu4y1a9CTI
hju7OGT1fm2//60WSad6OqOjNcjcen1uVbQO/Vf6HsZt1gCJtpayTTrYvG2P
Y25ocN/HPJDVrYPdjoCCQJsGMdNiB5568DAaTKvKHbSoWPUmryaUR8PpfcY1
wxpcf3U5WK3nETJ4bZn5ngYPyx1r7D7n4RE+YoG5VgPhMJ6lLOUh/qkqeC9F
A67T1rwug0ftyjEPvlJo0G2ya+lI4xG2++qZ9Qc4eFfVV9xO4DH8kdXgGMth
6palZ4JCeaRXzbPk9rBwvHGxrNmJx4qFh9uuFLJIrTk7u+CEDl9U39w0FM4i
ti+39k6YDu7OekO1AwsU+yUUHdEi9eBct8A+NbS47ahRaeFcf1de/loNa4pr
cH2eBuO5a9uLtSyed0e0NNznMHL164L0L1kwyh+jp+g5mF9oWlXtLGrp6k6f
K+h7j+l3E+l/Gul/Xek+arrvYjpHJJ1LOmcknXsJPccieq6V9JwO9NwZNIcp
NJdBmpMXzW0qzfEezXU/zZmluUt7kPbiTnuS9hZMe5T2Ku25nPYu5SCaciGn
nDyg3AxSjqKlXFHOpNwlUw6lXPZSTiMpt+soxzMo11GU87GUezX1QKRe5FNP
6qg3OdQjN+qVnHrWR72zUA8bqJdd1NOp1Ntq6vHw1v97LfU8kHq/gjjgRFyQ
OHGOuOFCHGGIK+3EGRNxx0QcSicuORGnLhO3nIhjb4lrB4lz7cS9ZOKgxEV/
4mQFcdOZOPoLcZUjzkrcLSYOS1yWOL2QuG0gjs8krgcQ548R96vJA5IXJE9I
3thAHmkhr9jIM3PIO87koSjyUgt5SkHeuk0e8yGvuZHnNpL3KsmDs8iLpeTJ
AfKm5FF78qrkWZG860AeNpCX48nT88jb/uRxGXn973f/vhj8A8w5MgE=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.638784489160852, 6.638784489160852}, 
          ImageScaled[{1, 1}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.991692493946733, 10.008307506053267`}, 
           4.008316114996395, {-1.5687237577253734`, \
-0.0020725690695229115`}]}, 
         PolygonBox[{{12.401735931288073`, 6.749735931288071}, {
          13.533106781186547`, 7.315421356237309}, {12.96742135623731, 
          7.881106781186547}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 6.682784489160851}, 
          ImageScaled[{0, 1}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{10., 13.999999999996009`}, {10., 5.99999999999511}}]}, 
         PolygonBox[{{10., 10.6}, {9.6, 9.4}, {10.4, 9.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.9452, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[CompressedData["
1:eJw91fk71IsCx/Gx3EMUlTLMd3Zm5vv9Dlk6oSSfFkvRpjiS1BHJGqV0OQ06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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.656784489160851, 13.343215510839148}, 
          ImageScaled[{1, 0}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.991692493946733, 9.991692493946733}, 
           4.008316114996395, {0.0020725690695229115`, 1.5687237577253734`}]},
          PolygonBox[{{13.250264068711928`, 12.401735931288073`}, {
          12.684578643762691`, 13.533106781186547`}, {12.118893218813454`, 
          12.96742135623731}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 13.317215510839148},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{10., 14.}], PointBox[{10., 6.}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["9",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/1c1d212c2d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/1c1d212c2d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 44}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw1lQtME3ccx0sVJh3jJXJt79reHSAoE+Wl8pB8BxjUKVY66jILEQduMwgK
ijiZMA0bsCkGEB9DUdSKqPP9QAWxQH2xDXyQyHQgZj6iIxoVKsJctv2uSXNJ
0/b+9/t9v5+PsCgzIU0uk8nyZTKZnN4ymRJ2/129MbHwSdfmnxgkevl7ubR6
Yd70iMs6PYP5gzFNk/K94Gj0fWYRGYxd9M6SFOiFtZ+Nf3DLk4GiKMs+vVuE
37vckuwJDN7e67Me2yBiQ1JlnymNQXyxfnQ5RFRwHRr38wzKJvVnvT8kwLW5
92bUOCV8R5wQ45oFtC9v26Q/oITTSJ+CBVsFWEZ3ndSGqIBRNVm+eQIUObOZ
QosK8aa6daYMAa8MAd91zVHDessYUbdUQElWXWpYuxobrb+3y3IFaPsTW3fE
sqj0voA/SgTsCjXbPTSzODIn6ey2PQI+PF9Xb33J4mNb2cQ9FwUkyHzDL/lx
SFliVR+9K6BnminEJ5bDE+8ZhR02ASW6X4N00zm0VAftynYXoZ2fOOo3fw5t
o6bsneUnwrXSNyP5DYvNQ1Z9SJiIAMaW5XqUxSc/fLuXiRWxsLF/9HQDi5t5
5163xYn42WNmYuYjNYadRsqZGBEu9t/vHl6uxtVSs/PxEBFux+Mzgt+okFnI
pa9mRSSH2l48X69C8tr6tTv7Bdy6m+aZqlKBbZBbH7UKcLUMvdzZpETjcYZ7
WizA+sGL0DEFSrgNnZofGisgxyaPUiQpEaQ4OdkwwCOiqMhnxAIlZNuejjtp
5lEltHka1ygRKVafX2zk0Rk5Iff5BSUskxuXnFbwaDrUmJvGqfCqvsmaXaqD
zKLiZ1So4NHMNlwRdFi+fdu4Zo0ah5hHzZ92aJFnTJcZjqnhc819Wd0uLTzH
R2zJj2Pha4w4e6lUi/Cm7PScOyxm/5U4QV+lxTdBrUWZKRzC9/bu4y1a9CTI
hju7OGT1fm2//60WSad6OqOjNcjcen1uVbQO/Vf6HsZt1gCJtpayTTrYvG2P
Y25ocN/HPJDVrYPdjoCCQJsGMdNiB5568DAaTKvKHbSoWPUmryaUR8PpfcY1
wxpcf3U5WK3nETJ4bZn5ngYPyx1r7D7n4RE+YoG5VgPhMJ6lLOUh/qkqeC9F
A67T1rwug0ftyjEPvlJo0G2ya+lI4xG2++qZ9Qc4eFfVV9xO4DH8kdXgGMth
6palZ4JCeaRXzbPk9rBwvHGxrNmJx4qFh9uuFLJIrTk7u+CEDl9U39w0FM4i
ti+39k6YDu7OekO1AwsU+yUUHdEi9eBct8A+NbS47ahRaeFcf1de/loNa4pr
cH2eBuO5a9uLtSyed0e0NNznMHL164L0L1kwyh+jp+g5mF9oWlXtLGrp6k6f
K+h7j+l3E+l/Gul/Xek+arrvYjpHJJ1LOmcknXsJPccieq6V9JwO9NwZNIcp
NJdBmpMXzW0qzfEezXU/zZmluUt7kPbiTnuS9hZMe5T2Ku25nPYu5SCaciGn
nDyg3AxSjqKlXFHOpNwlUw6lXPZSTiMpt+soxzMo11GU87GUezX1QKRe5FNP
6qg3OdQjN+qVnHrWR72zUA8bqJdd1NOp1Ntq6vHw1v97LfU8kHq/gjjgRFyQ
OHGOuOFCHGGIK+3EGRNxx0QcSicuORGnLhO3nIhjb4lrB4lz7cS9ZOKgxEV/
4mQFcdOZOPoLcZUjzkrcLSYOS1yWOL2QuG0gjs8krgcQ548R96vJA5IXJE9I
3thAHmkhr9jIM3PIO87koSjyUgt5SkHeuk0e8yGvuZHnNpL3KsmDs8iLpeTJ
AfKm5FF78qrkWZG860AeNpCX48nT88jb/uRxGXn973f/vhj8A8w5MgE=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.638784489160852, 6.638784489160852}, 
          ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwt1fk/1IkDx/EJO6JSiMHcY67PzGxEW0L1XkfliHWU0qaSo0LJ0SFpHZVy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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 6.682784489160851}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJxFln08Vdkax1ekTklEfbydo3OsvfexNUXdZkKGx40SEnlJLxOJvOUeUeOl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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.645199999999999, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[CompressedData["
1:eJw91fk71IsCx/Gx3EMUlTLMd3Zm5vv9Dlk6oSSfFkvRpjiS1BHJGqV0OQ06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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.656784489160851, 13.343215510839148}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJw1lXtQVGUYxpdLIOZgoAuThqTsuW+Clopc8gnEBDQTDDSVakXwRk6IOpJg
AikqkMplDGRxuanoiIiLRKlcotUMRRmvCE7ipUQQUMFFqabx/fafM7Oze853
3vd5fr/xurUhyy1VKlWiSqX6//r6o8XrqwZREZX+n3toETZ+k8nso0HU3c19
xlAtrEZFP1yXokH26JYr+6K1aBrSHQ9t0QDTjR6bV2lR3rwruYzjoLNV7IYW
a9G1XL9BvZFD2rEf3+300WKv3K2f1MCh+LNHiZNHajHw70CAow2PtE7bgKKr
Cpb4bP2jxIdHcnN5QFGmgoBOtdkcyaP/kKnjxhwF++/PzApP5LH3VdbCdmsF
Phb9i6bs4FHQGS8POyvjqNFzht12HncOmOz8E2X4d8yPs4rnUexeXmMTIKMv
ZrhTbSSP71qKR4WrZUTsMFa/DORhEtRrfu+R0LlHXblAy+NcvYVzxg0Jvuni
kKs9j6S5W+simyQ8zzU+WdDL4VDgYIT+koRVx9MifrjOoaZUFzbijoQRqdZH
3Oo5VN08bdc/KOG+/rC97wkOs9bnbHGYICOhNs371SEOkyfezkwKkTFywG9S
2kEOuuzakj93yDh8rcWRK+dQH2wcFdQoo1T10vCilsM9h1ivbywUPHKOd7Br
56DPn5Nt8lJQeq/ivR4bHibTmWGlMQoKVr6MNnjzuPbGyaDUHAW37z5y/+Bb
Hu7XU5aEnFBw0TVy9a8NPMY07i3LPaMg9y9+dpyjgIoPg8Z2/6Rg6uiP1NnL
BJxqFWwtihW4VdVonp8Q8PjLsf51CQrM29OzZ78SIB7bsNEvUMGthiPJ+71F
eByLa/7eTsGSkpDVdTEipr49fCFfL2PQcHB93m4RXpfnhZk3yMgc7/XJ3CIR
60ILrU8qMt6aZuK8SkX0Lm2aXtIh4UDPRJ+OXBFP3r2Vtssg4WzbrJ/LkkVY
9W5pTo2WkPNwzD/bl4noy3N9oZ0m4cbmmd3VviJSk73dMhwkuDreV8WrRQz1
BsTrBkR8Ojmz4kKXAJ1HQ4rj3yLCXL+4GHheAErXVp95ICLU4XGGU5mAtVZN
LdN6RDjZZFje3COg0Dy7tstawlN3x6MXtgpov/LO1FY3CTYuusVX4wWcL9h4
NS5YwskuLVecIGBcZIavYZOE5VneWXU7BRi73jx1+oiEfBvL2H2FAi7XJU2q
aJcwFGxujW4U8LSOc7IfKcOvSuupeSrA0JZe6jddxsdB53qCFRGxLuGGa4tk
pL5fsqJmjQi3857DK2NkOAWs0Wwzipj3i73t17Ey8outG/stJaRXFkXtiZKR
MEHdlDdfQsrqtr5LgTJWPMiq2JYvISvSvdLFRUZc8JzqwrsS1tM1k75fSb9L
pv8l0n3S6L7sOey5znQOdi52TnZu9h7svdh79tF7szmwuehpTlU0tyiaI5ur
keZ8juZuS3tge3lGezLQ3pxpj2yvbM8zaO8sB19RLlhOWG7GUY5YrljOWO5Y
Di0plyyn3ZTbAspxD+Wa5TyWcs96wHrBejKFehNBPXKnXrVSz1jvBqmHndRL
DfW0inrrST1mvc6jno+l3jcTBxgX2ogT14kbjCOMK4wzjDuMQx3EJcYpxq0y
4hjjGuMc4x7jIOPiA+LkKeIm4yjj6kriLOPuM+Iw4zLjtIm4zTj+G3GdcZ5x
n3mgiLzAPNFO3mAe0ZNXmGd2k3fyyUPPyUvMU0nkraXksV3ktRfkuSLyHvPg
TvLiE/Ik8+Zx8ijz6kXybA5515o8zLwczjxN3rYkj1uS1/8DOddQig==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 13.317215510839148},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{10., 14.}], PointBox[{10., 6.}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["10",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/1c1d212c2d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/1c1d212c2d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 44}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 8.354800000000001}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10., 10.}, 4., {-3.141592653589793, 0.}], 
         PolygonBox[{{10.6, 6.}, {9.4, 5.6}, {9.4, 6.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{9.49248734177215, 10.325721518987342`}, 
          3.5076434169353834, {-4.2728793590333805`, -3.048598176639251}], 
         PolygonBox[{{6.149316636985899, 11.545054114725325`}, {
          6.397386106164317, 12.785401460617411`}, {7.091980619863884, 
          12.388490309931942`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
          2.9202782112420023`}], 
         PolygonBox[{{9.4, 15.1}, {10.6, 15.5}, {10.6, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lXlUzWkcxm9X0pQsla1B/fbf7yLGconw4JQlVzKhog6XUjEtOJaSpd1e
lLhNSCrK0kJ2WUaE4aqMSEO2Q90Uahha5hjv+b3/vH+8592+3+f5PJQ2eJav
UqFQBCsUiu/zj2GHH/MA/NOUNNW6yBZH/9RUPs1XQe38LtFEZ4v1mnlLqz1U
WKU5qg/Kt0XjuOBBmhYJ5a3CX++/2QKhA8dUHZbwvNnng9bBDtGTujd0mSch
PvBGxadoO3h5HAwt4iTU2MBs4GM73E4yuXPVVMKW1sTkOHsKmz0F/zJjCR6t
xebF6yn4VV4+GNlLQqzh5LnIGxRE316W9o4S5nqNUSUoaKy5XeNgWCbBUK3x
GzeYhm7ahcnrMiR8zetsfN2NRub8Ph2NnkjosXVDWrg/jXvph9/Hmqvw/sRH
3zUraOy/3zvcY7gKVpYPWnyX06jdmtVgO0uFDENAiX4xDfUMdTf9IhUm9yjZ
u38ajTsT7xS6BajQkJqVtoOlocvabmGySIUDHneW7Gmi0L061GySmwreXe0O
dbpMwakxNurrMBUc8xSnImIoRPlHjj1tpsKV3cjUzaTwUBylb6yQEKduXJnM
Udhs1X3j3V0SpJ9dlyWZUbCOqLbWO0lwVm/sUWZMIfCC8dCoDyKqPFL9DvWi
4Khzu7QtVUSFunX+zkkUklPK4uxdRPx7tNS9KoZC98gvBt5UhMLGV3e8koK6
Z8js8Y8FzDZsvt4yjMaoKc6DPl8TMNHap9F4J42CtfG7ikoEtL/qaVlTQ2Pz
Y6y48kLA2g/X08p4BnV95z1/YClie9LHDW+8GBgNLc2j3EQwfg87vYxgsCAh
4b42RcSQwvSsQ4kMQj5bbIp5JiLXjHGy3ccg7J6aZVgJn0ZqElenMPBPluqO
LJAQKLjkDtjJ4P5ILscvUcLF2b8WnNvEoG/vGdq0Qgm/jTSqOhLMoLzF81ji
DQkptdOcmz0Y1FXmLN5VIuHA77+MOD2Wwe3cjvNqiiQojUJfXu3PQO1y9Up4
igTrxLzPQ9poFPz0IuJRgISpj6xi1j2jUVF+qeXsYAnrnpsHam7SGLA7x2R8
nYhszeth9edplFdae4sHRPw936spuJjGxGSlzXBXEX1gtDO/koZ9rV2DViHi
ZtHuwlmmDBJW9vvw5KyA+CrNqabpDNy5Kz5TNwhIjG8N/5rOYC7Ftes9BeIz
Fne/j+kCglcrozv6sJhD1tewBS7mhay8f+TUZdOPf2bl898Wt4XMEDj5fioj
0zwBHCaQ93kW2Ny1dOJQRt4fbduUXDCKg4r874xoCIuy4+T/1we5mt434pBP
6tPWtqPvuBoWI0j9Fi66d3vaNVaub2CP0+fMslm5/km32ti5CazcH+ecYxrn
9Sz6k/7tqTzlXhHCyv21uFUQFO/Pyv13b356/rkfK+tDP93H0zuIxXKin+p9
qi99I1ksJPpavtRiY59MFkqiv5gujtpBj1kYiD7bbd7V9+/PYQvRb3Fdetdv
IZys7xyrVY4d7nJwIPpXvNH5zhJ42R8mc9S5bBiPbsQ/qlJlRshFHruIv7js
xfu83/IYQ/x3oXRD7aBvPAKIPx+9ytu9tJmHJfFveGnXrYFPeMQTf2NZsZfv
SR7lxP83XNtdIsN4RBI+ZDQ+8/4ygZf5oc0evjfAnEc3whfLxZ7a0CpO5s/5
WoclC09zMp98rPY4DE7lZH7V19t30G3nZL5Zulno4rZxMv8MKzdqo1M46Akf
TVw/fXM8wSGb8NOKLth3Vc8hlfD1SOYfD4PbOYQR/q61mukcMZqHRPicpUQT
NvFYQvi9UhkUuOYBjy2E7/1eFzeX8wJKCf9XJ48e0DlckPPB1iy9S1qJgEiS
Hz2NDEmmSlHOFyfP3JQpgogGkj9v5pufaRkqyvkUGzOiqpkVkU3yy+h/v4ly
vv0HZubadQ==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10.44866935483871, 10.29209677419355}, 
          3.563322870125016, {-0.08206522583826792, 1.1203574543313137`}], 
         PolygonBox[{{13.2448166369859, 12.580945885274676`}, {
          14.187480619863884`, 11.737509690068059`}, {13.492886106164317`, 
          11.34059853938259}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["11",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {88, 44}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 8.354800000000001}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10., 10.}, 4., {-3.141592653589793, 0.}], 
         PolygonBox[{{9.4, 6.}, {10.6, 5.6}, {10.6, 6.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{9.49248734177215, 10.325721518987342`}, 
          3.5076434169353834, {-4.2728793590333805`, -3.048598176639251}], 
         PolygonBox[{{6.744683363014101, 12.586945885274677`}, {
          5.802019380136116, 11.74350969006806}, {6.496613893835683, 
          11.34659853938259}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
          2.9202782112420023`}], 
         PolygonBox[{{10.6, 15.1}, {9.4, 15.5}, {9.4, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lXlUzWkcxm9X0pQsla1B/fbf7yLGconw4JQlVzKhog6XUjEtOJaSpd1e
lLhNSCrK0kJ2WUaE4aqMSEO2Q90Uahha5hjv+b3/vH+8592+3+f5PJQ2eJav
UqFQBCsUiu/zj2GHH/MA/NOUNNW6yBZH/9RUPs1XQe38LtFEZ4v1mnlLqz1U
WKU5qg/Kt0XjuOBBmhYJ5a3CX++/2QKhA8dUHZbwvNnng9bBDtGTujd0mSch
PvBGxadoO3h5HAwt4iTU2MBs4GM73E4yuXPVVMKW1sTkOHsKmz0F/zJjCR6t
xebF6yn4VV4+GNlLQqzh5LnIGxRE316W9o4S5nqNUSUoaKy5XeNgWCbBUK3x
GzeYhm7ahcnrMiR8zetsfN2NRub8Ph2NnkjosXVDWrg/jXvph9/Hmqvw/sRH
3zUraOy/3zvcY7gKVpYPWnyX06jdmtVgO0uFDENAiX4xDfUMdTf9IhUm9yjZ
u38ajTsT7xS6BajQkJqVtoOlocvabmGySIUDHneW7Gmi0L061GySmwreXe0O
dbpMwakxNurrMBUc8xSnImIoRPlHjj1tpsKV3cjUzaTwUBylb6yQEKduXJnM
Udhs1X3j3V0SpJ9dlyWZUbCOqLbWO0lwVm/sUWZMIfCC8dCoDyKqPFL9DvWi
4Khzu7QtVUSFunX+zkkUklPK4uxdRPx7tNS9KoZC98gvBt5UhMLGV3e8koK6
Z8js8Y8FzDZsvt4yjMaoKc6DPl8TMNHap9F4J42CtfG7ikoEtL/qaVlTQ2Pz
Y6y48kLA2g/X08p4BnV95z1/YClie9LHDW+8GBgNLc2j3EQwfg87vYxgsCAh
4b42RcSQwvSsQ4kMQj5bbIp5JiLXjHGy3ccg7J6aZVgJn0ZqElenMPBPluqO
LJAQKLjkDtjJ4P5ILscvUcLF2b8WnNvEoG/vGdq0Qgm/jTSqOhLMoLzF81ji
DQkptdOcmz0Y1FXmLN5VIuHA77+MOD2Wwe3cjvNqiiQojUJfXu3PQO1y9Up4
igTrxLzPQ9poFPz0IuJRgISpj6xi1j2jUVF+qeXsYAnrnpsHam7SGLA7x2R8
nYhszeth9edplFdae4sHRPw936spuJjGxGSlzXBXEX1gtDO/koZ9rV2DViHi
ZtHuwlmmDBJW9vvw5KyA+CrNqabpDNy5Kz5TNwhIjG8N/5rOYC7Ftes9BeIz
Fne/j+kCglcrozv6sJhD1tewBS7mhay8f+TUZdOPf2bl898Wt4XMEDj5fioj
0zwBHCaQ93kW2Ny1dOJQRt4fbduUXDCKg4r874xoCIuy4+T/1we5mt434pBP
6tPWtqPvuBoWI0j9Fi66d3vaNVaub2CP0+fMslm5/km32ti5CazcH+ecYxrn
9Sz6k/7tqTzlXhHCyv21uFUQFO/Pyv13b356/rkfK+tDP93H0zuIxXKin+p9
qi99I1ksJPpavtRiY59MFkqiv5gujtpBj1kYiD7bbd7V9+/PYQvRb3Fdetdv
IZys7xyrVY4d7nJwIPpXvNH5zhJ42R8mc9S5bBiPbsQ/qlJlRshFHruIv7js
xfu83/IYQ/x3oXRD7aBvPAKIPx+9ytu9tJmHJfFveGnXrYFPeMQTf2NZsZfv
SR7lxP83XNtdIsN4RBI+ZDQ+8/4ygZf5oc0evjfAnEc3whfLxZ7a0CpO5s/5
WoclC09zMp98rPY4DE7lZH7V19t30G3nZL5Zulno4rZxMv8MKzdqo1M46Akf
TVw/fXM8wSGb8NOKLth3Vc8hlfD1SOYfD4PbOYQR/q61mukcMZqHRPicpUQT
NvFYQvi9UhkUuOYBjy2E7/1eFzeX8wJKCf9XJ48e0DlckPPB1iy9S1qJgEiS
Hz2NDEmmSlHOFyfP3JQpgogGkj9v5pufaRkqyvkUGzOiqpkVkU3yy+h/v4ly
vv0HZubadQ==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10.44866935483871, 10.29209677419355}, 
          3.563322870125016, {-0.08206522583826792, 1.1203574543313137`}], 
         PolygonBox[{{13.8401833630141, 11.539054114725324`}, {
          13.592113893835684`, 12.779401460617411`}, {12.897519380136117`, 
          12.382490309931942`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["12",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {110, 44}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 8.354800000000001}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 10.}, 4., {-3.141592653589793, 0.}]}, 
         PolygonBox[{{10.6, 6.}, {9.4, 5.6}, {9.4, 6.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.49248734177215, 10.325721518987342`}, 
           3.5076434169353834, {-4.2728793590333805`, -3.048598176639251}]}, 
         PolygonBox[{{6.149316636985899, 11.545054114725325`}, {
          6.397386106164317, 12.785401460617411`}, {7.091980619863884, 
          12.388490309931942`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
           2.9202782112420023`}]}, 
         PolygonBox[{{9.4, 15.1}, {10.6, 15.5}, {10.6, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lXlUzWkcxm9X0pQsla1B/fbf7yLGconw4JQlVzKhog6XUjEtOJaSpd1e
lLhNSCrK0kJ2WUaE4aqMSEO2Q90Uahha5hjv+b3/vH+8592+3+f5PJQ2eJav
UqFQBCsUiu/zj2GHH/MA/NOUNNW6yBZH/9RUPs1XQe38LtFEZ4v1mnlLqz1U
WKU5qg/Kt0XjuOBBmhYJ5a3CX++/2QKhA8dUHZbwvNnng9bBDtGTujd0mSch
PvBGxadoO3h5HAwt4iTU2MBs4GM73E4yuXPVVMKW1sTkOHsKmz0F/zJjCR6t
xebF6yn4VV4+GNlLQqzh5LnIGxRE316W9o4S5nqNUSUoaKy5XeNgWCbBUK3x
GzeYhm7ahcnrMiR8zetsfN2NRub8Ph2NnkjosXVDWrg/jXvph9/Hmqvw/sRH
3zUraOy/3zvcY7gKVpYPWnyX06jdmtVgO0uFDENAiX4xDfUMdTf9IhUm9yjZ
u38ajTsT7xS6BajQkJqVtoOlocvabmGySIUDHneW7Gmi0L061GySmwreXe0O
dbpMwakxNurrMBUc8xSnImIoRPlHjj1tpsKV3cjUzaTwUBylb6yQEKduXJnM
Udhs1X3j3V0SpJ9dlyWZUbCOqLbWO0lwVm/sUWZMIfCC8dCoDyKqPFL9DvWi
4Khzu7QtVUSFunX+zkkUklPK4uxdRPx7tNS9KoZC98gvBt5UhMLGV3e8koK6
Z8js8Y8FzDZsvt4yjMaoKc6DPl8TMNHap9F4J42CtfG7ikoEtL/qaVlTQ2Pz
Y6y48kLA2g/X08p4BnV95z1/YClie9LHDW+8GBgNLc2j3EQwfg87vYxgsCAh
4b42RcSQwvSsQ4kMQj5bbIp5JiLXjHGy3ccg7J6aZVgJn0ZqElenMPBPluqO
LJAQKLjkDtjJ4P5ILscvUcLF2b8WnNvEoG/vGdq0Qgm/jTSqOhLMoLzF81ji
DQkptdOcmz0Y1FXmLN5VIuHA77+MOD2Wwe3cjvNqiiQojUJfXu3PQO1y9Up4
igTrxLzPQ9poFPz0IuJRgISpj6xi1j2jUVF+qeXsYAnrnpsHam7SGLA7x2R8
nYhszeth9edplFdae4sHRPw936spuJjGxGSlzXBXEX1gtDO/koZ9rV2DViHi
ZtHuwlmmDBJW9vvw5KyA+CrNqabpDNy5Kz5TNwhIjG8N/5rOYC7Ftes9BeIz
Fne/j+kCglcrozv6sJhD1tewBS7mhay8f+TUZdOPf2bl898Wt4XMEDj5fioj
0zwBHCaQ93kW2Ny1dOJQRt4fbduUXDCKg4r874xoCIuy4+T/1we5mt434pBP
6tPWtqPvuBoWI0j9Fi66d3vaNVaub2CP0+fMslm5/km32ti5CazcH+ecYxrn
9Sz6k/7tqTzlXhHCyv21uFUQFO/Pyv13b356/rkfK+tDP93H0zuIxXKin+p9
qi99I1ksJPpavtRiY59MFkqiv5gujtpBj1kYiD7bbd7V9+/PYQvRb3Fdetdv
IZys7xyrVY4d7nJwIPpXvNH5zhJ42R8mc9S5bBiPbsQ/qlJlRshFHruIv7js
xfu83/IYQ/x3oXRD7aBvPAKIPx+9ytu9tJmHJfFveGnXrYFPeMQTf2NZsZfv
SR7lxP83XNtdIsN4RBI+ZDQ+8/4ygZf5oc0evjfAnEc3whfLxZ7a0CpO5s/5
WoclC09zMp98rPY4DE7lZH7V19t30G3nZL5Zulno4rZxMv8MKzdqo1M46Akf
TVw/fXM8wSGb8NOKLth3Vc8hlfD1SOYfD4PbOYQR/q61mukcMZqHRPicpUQT
NvFYQvi9UhkUuOYBjy2E7/1eFzeX8wJKCf9XJ48e0DlckPPB1iy9S1qJgEiS
Hz2NDEmmSlHOFyfP3JQpgogGkj9v5pufaRkqyvkUGzOiqpkVkU3yy+h/v4ly
vv0HZubadQ==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10.44866935483871, 10.29209677419355}, 
           3.563322870125016, {-0.08206522583826792, 1.1203574543313137`}]}, 
         PolygonBox[{{13.2448166369859, 12.580945885274676`}, {
          14.187480619863884`, 11.737509690068059`}, {13.492886106164317`, 
          11.34059853938259}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["13",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 22}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 8.354800000000001}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 10.}, 4., {-3.141592653589793, 0.}]}, 
         PolygonBox[{{9.4, 6.}, {10.6, 5.6}, {10.6, 6.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.49248734177215, 10.325721518987342`}, 
           3.5076434169353834, {-4.2728793590333805`, -3.048598176639251}]}, 
         PolygonBox[{{6.744683363014101, 12.586945885274677`}, {
          5.802019380136116, 11.74350969006806}, {6.496613893835683, 
          11.34659853938259}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
           2.9202782112420023`}]}, 
         PolygonBox[{{10.6, 15.1}, {9.4, 15.5}, {9.4, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lXlUzWkcxm9X0pQsla1B/fbf7yLGconw4JQlVzKhog6XUjEtOJaSpd1e
lLhNSCrK0kJ2WUaE4aqMSEO2Q90Uahha5hjv+b3/vH+8592+3+f5PJQ2eJav
UqFQBCsUiu/zj2GHH/MA/NOUNNW6yBZH/9RUPs1XQe38LtFEZ4v1mnlLqz1U
WKU5qg/Kt0XjuOBBmhYJ5a3CX++/2QKhA8dUHZbwvNnng9bBDtGTujd0mSch
PvBGxadoO3h5HAwt4iTU2MBs4GM73E4yuXPVVMKW1sTkOHsKmz0F/zJjCR6t
xebF6yn4VV4+GNlLQqzh5LnIGxRE316W9o4S5nqNUSUoaKy5XeNgWCbBUK3x
GzeYhm7ahcnrMiR8zetsfN2NRub8Ph2NnkjosXVDWrg/jXvph9/Hmqvw/sRH
3zUraOy/3zvcY7gKVpYPWnyX06jdmtVgO0uFDENAiX4xDfUMdTf9IhUm9yjZ
u38ajTsT7xS6BajQkJqVtoOlocvabmGySIUDHneW7Gmi0L061GySmwreXe0O
dbpMwakxNurrMBUc8xSnImIoRPlHjj1tpsKV3cjUzaTwUBylb6yQEKduXJnM
Udhs1X3j3V0SpJ9dlyWZUbCOqLbWO0lwVm/sUWZMIfCC8dCoDyKqPFL9DvWi
4Khzu7QtVUSFunX+zkkUklPK4uxdRPx7tNS9KoZC98gvBt5UhMLGV3e8koK6
Z8js8Y8FzDZsvt4yjMaoKc6DPl8TMNHap9F4J42CtfG7ikoEtL/qaVlTQ2Pz
Y6y48kLA2g/X08p4BnV95z1/YClie9LHDW+8GBgNLc2j3EQwfg87vYxgsCAh
4b42RcSQwvSsQ4kMQj5bbIp5JiLXjHGy3ccg7J6aZVgJn0ZqElenMPBPluqO
LJAQKLjkDtjJ4P5ILscvUcLF2b8WnNvEoG/vGdq0Qgm/jTSqOhLMoLzF81ji
DQkptdOcmz0Y1FXmLN5VIuHA77+MOD2Wwe3cjvNqiiQojUJfXu3PQO1y9Up4
igTrxLzPQ9poFPz0IuJRgISpj6xi1j2jUVF+qeXsYAnrnpsHam7SGLA7x2R8
nYhszeth9edplFdae4sHRPw936spuJjGxGSlzXBXEX1gtDO/koZ9rV2DViHi
ZtHuwlmmDBJW9vvw5KyA+CrNqabpDNy5Kz5TNwhIjG8N/5rOYC7Ftes9BeIz
Fne/j+kCglcrozv6sJhD1tewBS7mhay8f+TUZdOPf2bl898Wt4XMEDj5fioj
0zwBHCaQ93kW2Ny1dOJQRt4fbduUXDCKg4r874xoCIuy4+T/1we5mt434pBP
6tPWtqPvuBoWI0j9Fi66d3vaNVaub2CP0+fMslm5/km32ti5CazcH+ecYxrn
9Sz6k/7tqTzlXhHCyv21uFUQFO/Pyv13b356/rkfK+tDP93H0zuIxXKin+p9
qi99I1ksJPpavtRiY59MFkqiv5gujtpBj1kYiD7bbd7V9+/PYQvRb3Fdetdv
IZys7xyrVY4d7nJwIPpXvNH5zhJ42R8mc9S5bBiPbsQ/qlJlRshFHruIv7js
xfu83/IYQ/x3oXRD7aBvPAKIPx+9ytu9tJmHJfFveGnXrYFPeMQTf2NZsZfv
SR7lxP83XNtdIsN4RBI+ZDQ+8/4ygZf5oc0evjfAnEc3whfLxZ7a0CpO5s/5
WoclC09zMp98rPY4DE7lZH7V19t30G3nZL5Zulno4rZxMv8MKzdqo1M46Akf
TVw/fXM8wSGb8NOKLth3Vc8hlfD1SOYfD4PbOYQR/q61mukcMZqHRPicpUQT
NvFYQvi9UhkUuOYBjy2E7/1eFzeX8wJKCf9XJ48e0DlckPPB1iy9S1qJgEiS
Hz2NDEmmSlHOFyfP3JQpgogGkj9v5pufaRkqyvkUGzOiqpkVkU3yy+h/v4ly
vv0HZubadQ==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10.44866935483871, 10.29209677419355}, 
           3.563322870125016, {-0.08206522583826792, 1.1203574543313137`}]}, 
         PolygonBox[{{13.8401833630141, 11.539054114725324`}, {
          13.592113893835684`, 12.779401460617411`}, {12.897519380136117`, 
          12.382490309931942`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["14",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 8.354800000000001}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9l3k0lPsfx5FsKdzKLM/MeGYzGy3qiqjeLVS6Ja0qUaRcsl4pUbIkpexd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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwl1Pk/lAkAx/EpIUdKrDmeZ2YaPPM8j8qRnZFifDs25I4iIbZCeVmpVlrV
VtvLEFttx+RVZIpcG8lul4ouKomkQ2yHo5chstuljGNf235+ef8HH8n3CUvW
jOdwOMs4HM5/jn2Ni/+1guK8rLAkjYv47xanm7pYI00qsHxqz4XaM1+nLdUa
5e5XJY4cLoJMvG+2t1mjM2BBhafWAsEXI2Y7yShM6QtPumHJhYpJmOiWSSFN
wpG7beSC9C1ant1K4WzCRPb1ay6K9VsIM0KK/OoYWVwiD5YRTN3MxVIcW1+V
H2XER1LO5tfp0VLYCPJfRBbzESWSt9Wsl4Kj1U/snCfAJacxS0mcFFkK2v9C
vQCBdskDfSFSHL4/VM1bQKDp5YNjA65SyPMbXdW5BFa5RcY9E0qRfLHD3fYF
AbukjI3tWgp7o951DmgJmNmdzjnSSuFa3OP8nwcJDGZcXtx/mUKWISfMvInA
XtsZk9edoDCO0plbtIfAA4+kRZszKWxVruIaMATS1ClvC7ZTgNsFg4YyAXoU
wubWLRRM/eUpcqkAjsvfc5x3UHi8vXTkg4qPrdo5Dd0HKbgeHVz+wpCPB6Ye
846dp7Arots2LpOH3uaLDUY9FGYnHkgaonhYFiQITbaR4nSOs3/zKy4Wnn4b
GJIshe7KEznjbnFRP7o3LqxBCvLOLIV7Mxd/bo/R3JPS8PSV568z4aHjjBkr
S6FxV7XVVZzIg8N5zVO/GhoT0kPfZL/nwcguWfNyjEa0yemC2xl8dI8v1cTQ
DA569Rjl2ArQnxY7rJzD4EbwgpHMJgFSNS3nRp0Z1Nrt99sQR2Bann1YCMNg
YLPwqf5HAvHLLVbEGjAwzDzT2RlLoqy0YUJpO41peeWO9E0SU62yzCrP0SgL
WL9QME6I59sMDavTabR26Ma9mSbE/twBU6coGmZFKzWFEiE6NSu77yhoBCXe
8IzXEWIkRJW91JpGy+wIovI2ifu9Ln3TzWh8mn3Y40oiibl3Su57G9Mo3m1+
YIceidg0u0VFU2jEn3Pvf5dJoKvJceYcCQ3LSbuulUwi8GWFb/cnBY3fX6oW
7ToggN62ZUGp62hsl2m5g5QAe+qcf23LoxGuUF4KeMhHxNUl5rU9NEp6x5Uf
VfORb9WyX+3M4PPhs7LNR/iIDN3do9jHQFoe2CGu5COqzzrW/jWDPg3D/KEv
gMOgMjtIxsKYXxUjThFAuea6cfEWFi98SnjXjAjUN8q5VqUsnig2jM8qI+Dl
/CphdT2LnQFKbUcwCVXW+garJywq6nQE6mESqopEcs49Fj85fTPhykEhYrQS
eXgZC9+qXNMCCxEM3pdVn/yFxQw4s147RfB+I+O/8WPhcMi2JbtJBNfimtt+
PBY3794b6tITI601aWlhO4OiscJwViKGVVrtQqacQeXktcebpolhYuZRbKdk
YNLpMpqnJ0a4+SfezLUMrqfrUyaPRJhXcdyiIpjBx0ecQVWGCMLGGuOcQAb7
62R/ezuI8EG9RekfzuB5GOFjcE8I+3AfbscmBrtTjrE/RApxoutq/4yjDOYX
f/vx0BAJB/+CpCv1DKq6oI3PI3HSzy3oNyMWf8U+Vz9bTaLs/NSOh0EsQt8O
/ZPpTmJMyvplnGLxuT7XsT2AhPsW8tS+LyzqNuhqq1NJyD8a65V62WCG2tSn
t4uEfbR3l0Rlg/uz7HWfRAvBjPRzljTbwEVzSjFfR4Tmo0eG947aYJPlp8Yf
y0Qwq73VVmM+HfzgkMKeFWLYHogt1phPx/DXj4rB+dp0/AuqBEGf
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
          2.9202782112420023`}], 
         PolygonBox[{{10.6, 15.1}, {9.4, 15.5}, {9.4, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{10., 13.95}, 2.05, {3.3629070959375844`, 
          6.061870864831795}], 
         PolygonBox[{{9.4, 11.9}, {10.6, 11.5}, {10.6, 12.3}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwt1PtfzXcAx/GTlEbmqJwomnbO93w/n8/30EU6a7m8h+bSlkJK9ujmkUhi
1CmjC0qhdFkSio7bysIaXeRBFzNSYaXSqQiVcskhl5qwx2avX57/wcvSf92i
gCEikWipSCT6108p8EkZ+qd7G+s5KpD4osg8Z5oMd8LieietVCBqR7DTxXgZ
vJuikwsjFZhx2udBc6sMl87PO7YqWoHOjVN6De05lKq3eA1Zo0C2lHf+M5HD
XmmnveMsBarTNbdLNBymLkT7dgMFwlTnB4vN5PBKnSGNrhTgsGf/Vq/5chR3
mtr6hgnYMubwt04BcrhL7we4ywUcKpHZjlsnx5aGM+rxGobkE03JJqvluDli
hWV1OkND2ZULcUvl8Dl3uKBsGUOg9zm1taMcitqTE34VGK7li/grZnIkOls3
7jdksOhZLors59Brqb/vxXuKnTeiC541cojoDBvnJ2LYxTymiUs4RHlEvb9m
zOAcXMCFZnMIKupeSJQMPn1rXiYkcNiQ0+2Svoph+2/R4oc/cZgmSYqffpxh
YL3nOT8Vh7h+p59jehic+ZTBLyM5LKpRR+jYCFhsl3oTqRxaM3d7NagE+Dor
5b7nOHg6tNVVFgoo6ujdyB5xmL1tD1N3C5jc9iGzjsghS24taxyuQN7d0clV
KjnMXLsqu8cqcOj58aTyGjnsPH27PooVEO04YaXP8SCRSRkz+gTots0aMnUT
D90fl2+orhBQtfWLJKPLPOoSuvviYgSYf2dyN+Q9D88XrmmhdgLEv3dY3ZYR
7NPwReKHDM1T0oo7lARde8ffy0plGGy89Wi5ksA63Scvbw6D771s1zKOoNeo
xq7lI4WJxXCm0ScIH9CTPr5CcfnhaTPpPR6uC+PnXs+k2PShZAE5y0O8yt1F
s4nimLFThSSeh9Pj+Wd0gygkb4KPBnnzOO1+YPil1RSSkOctNxx5BO5YYfk2
gqLec9QrZskj3X9O/JMMit1HVT23R/Ew7FOHiyopgid+7K834BE7644m/y1F
65In18xH8rCycty9yY6h/IqbLHcCD/+nn0WZhzIk3G/LW+3I4+m7FuQWMDTQ
2Ks6gTzurNAr7nzEkBEysPaHHB7KYm1X4WgBlQW2R2Z38YjSDngcZAJS+gbd
xfYEf3gs0c6zEvBS7XFs/24CidYmRWYhYJW0O1N1n8AstNw+6y2DJr+HptpQ
+EmMD1hfYrA+P+m1NoxC+83Tdl7FEJhgPi4tj2JBxosFfTIGYnTqoGkVRWLV
05LVtyhC2psPT6mneHPaLFYviqJj6eWLhdcobDqz211tKWqd9r2bm0+henJ0
xEEtQVPk95+/2krhWa0ZOlBKsKyoemqKC8VX+le/jk4jEI08WzrZlCJmza36
9HCCSSMf80faCX6RNB2aGUTw+voCMvEMwdpWta5rEMHJ2X2aYTsIvEfoXPAP
J3DIPepXG0gQcaY+42IKQZPkToHBUgLPgM1uYwsJ+jdn5h52I+ga2jMx8AHB
7OrFloNeBAFJ/ObSMRRZR/QrHDYQkJc7L8GZoiS/olu5j6CmXK63LoqibNdV
v9gqAos86V+uJymiXdbbWxpQJDwLcPm7iqImXrJX6Uax37ZlrUkzhUHosJkN
aoqX/rrWG29T9BjLbBpeU3R1+1Rnl1JsuaDrZjiPwbKFilkiBf2orC1PYzC4
3mt4w5liZZM4fPktBu2x6A7TDwQx+jm1kwYZmNEp3bpcAq1d4EQLYwE1Odt6
bRYRHJyjzBptIkDnv4+S/xXwD+brQVU=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["15",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL
KRUxpUERRSt1pjrDyHRhzRwVoYUkJiLJjGJ0cZk63U6JMitrvr3/2PuPvfa3
v+95n+f3TPPftWazEAD2AsDos2f0BpMQvl4smjdvksw6PBFBIV5bU8ugbsL+
LvNPExAGba0cChh0dm7962LABARsXLgihcGshGClw+3xCJn7+lbFM6htqzqW
wo1H8Ny+4VEig4PvRfV7j5ggGDuPZGUyWHsqRZj9UY5w/nNDYRmDJh5tBQZ7
5AihA8tWvmVQ3X42QmYgR9AkeZpZstihnpKhe1mGUPfAdLE/ix9O2xYaR8gQ
1G90YlQsHsGy5vFeMgQ9t7N+71mMd1noe9FVhuA7aOVvzeGvRdvyp3jLECxq
S5xCOCSqhU0xkTKElk/MmywO3YYsVzRckCFoZvrfu8WhjzLx2dq3MoSk0ID+
FxwuOHl9d6KNHCGp5oxlG4exj1q25kbKETriAh60cHhQMcH6iVqOoDAvcazl
cHdpWkaKRo7w3dQj4Rc49Ds0aXLZJBOElsnZTtEc3h2J+DLF2gThhiK5Hzns
q7RM3zHLBEFv9phE4FB1v1txSmqCMOgSO7OCxTrvKT6VjXKEPcr2dVEsvmxx
OhqUPLq+q81xexZfl1gKvC3lCG4v55oNMViRe/dSrEqGEH+qXlDN4Jn8GrN3
pqN6rdCrVjKY+awyICphHMKkG3Y/JDO4JabHOvu1MULjKfPhOAZVzwMFVi7G
CA5L9KcdZpBzLCio9hqLUPdHwt4sBqXW3ZsfzpEiJPWF9lxncH+R3b1AOyOE
+GT9m50M7ip7/HlovQQBDw5Ez2AxbNyTG0Olhgh12efsQ1gk20JiIpwMEeJ3
1F+8xGJdVs7Fro8GCAq/6cE9LKYamKxa/c4AIdMxv9uOw4fNxKVF3xBBo7ky
uJPDsZPjBJlrDBFyvbQJuRyWHD094FFhiBBcdkdyh8PUabfaHJwlCINvlZf/
5lDltOCqT40Ewa1ZtbSNQ01+xT65rxFCxwsDr2YOh7rk7vebjBBSO0rm3ONw
V0bH1e3LpQiK1PwxBRzW+CxrEqZLEdTR2XnhHOaMhE2er5YidBwP2ePIoTDa
Q3LtkhShWLMy8iOLoR3p/+SFShF8l4+0XmFx50lhVPIXI4TgHIdFoSy+anhs
W7jeCGFPY6v2WxYrOyoMXiRJENQDyzf0MRivdF+99KghAh71DKxiUNQ3VMSF
jeoD3yedY9BK175y0yJ9hMwV0oIfmf9zq4egxgOv4xh8a3Efz93U5d9/MhR7
Nh0T89/HbSwpLd8t4tf3XOTSz0bp8P+fOtP64dp8Ib+/E9uHkyJByO8/Z9E2
sw3HBfz5hg8V9y5ZI+DPrxAca61eLuD1WfpnGTe8TcDrlxo80fWkWsDrKzb+
UDKXE/L6Tz3gkvjhFyE/n3VVd1zP2+vw89v10tn07i0dfr4bz4ToFbuI+Plr
WuNHgi6JeH/YWtyoMNeKeP+E9r+/XDpezPvLJlDhbawr5v1XV3764JEqEe/P
Y52ziXi1iPdv6jJrHXG+Du/vtKjaeVm1Qt7/PY+lZ20fCPh8NN3285v/G/D5
Ody+fSiod4TQfAVK57mlRHwmNH+5SgizHPpIaD7Ly5/+5JM5QGh+pbGv3PS3
9BOa73CHiE9Fkb2E5v9CjeT+pqZuQvlwrfBEnjBbQyg/an8OG/RO6SKULwp4
t/FkYSeh/KnW9xRZZHQSyqfgMCcbG8cuQvm1YN5V5SNnDaF8641VrSwy6yaU
f9P1Yr33cz2E8tH0sti+c3EvofzMi/5XWezXRyhfvwSGv1D59hPKX52gcRkS
Ky2hfPZd7LUzrUhLKL/NUJ6zplVLKN+fDU9IOF+uJZT/7vkLPK7N1hLaD/u3
puW12vUT2h9TN6XP/P1ZL6H9Uli1JfipeQ+h/fPw/KP+FFMNof2EuY1BtoXv
Ce2v1MBXyXn1bYT2G9tb3ufY8IrQ/pvxTaHtktvPCe1H4xmmegL3OkL708Ih
qT0m4jqh/fo1vulB12j//gdO1A6/
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 8.354800000000001}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9l3k0lPsfx5FsKdzKLM/MeGYzGy3qiqjeLVS6Ja0qUaRcsl4pUbIkpexd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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwl1Pk/lAkAx/EpIUdKrDmeZ2YaPPM8j8qRnZFifDs25I4iIbZCeVmpVlrV
VtvLEFttx+RVZIpcG8lul4ouKomkQ2yHo5chstuljGNf235+ef8HH8n3CUvW
jOdwOMs4HM5/jn2Ni/+1guK8rLAkjYv47xanm7pYI00qsHxqz4XaM1+nLdUa
5e5XJY4cLoJMvG+2t1mjM2BBhafWAsEXI2Y7yShM6QtPumHJhYpJmOiWSSFN
wpG7beSC9C1ant1K4WzCRPb1ay6K9VsIM0KK/OoYWVwiD5YRTN3MxVIcW1+V
H2XER1LO5tfp0VLYCPJfRBbzESWSt9Wsl4Kj1U/snCfAJacxS0mcFFkK2v9C
vQCBdskDfSFSHL4/VM1bQKDp5YNjA65SyPMbXdW5BFa5RcY9E0qRfLHD3fYF
AbukjI3tWgp7o951DmgJmNmdzjnSSuFa3OP8nwcJDGZcXtx/mUKWISfMvInA
XtsZk9edoDCO0plbtIfAA4+kRZszKWxVruIaMATS1ClvC7ZTgNsFg4YyAXoU
wubWLRRM/eUpcqkAjsvfc5x3UHi8vXTkg4qPrdo5Dd0HKbgeHVz+wpCPB6Ye
846dp7Arots2LpOH3uaLDUY9FGYnHkgaonhYFiQITbaR4nSOs3/zKy4Wnn4b
GJIshe7KEznjbnFRP7o3LqxBCvLOLIV7Mxd/bo/R3JPS8PSV568z4aHjjBkr
S6FxV7XVVZzIg8N5zVO/GhoT0kPfZL/nwcguWfNyjEa0yemC2xl8dI8v1cTQ
DA569Rjl2ArQnxY7rJzD4EbwgpHMJgFSNS3nRp0Z1Nrt99sQR2Bann1YCMNg
YLPwqf5HAvHLLVbEGjAwzDzT2RlLoqy0YUJpO41peeWO9E0SU62yzCrP0SgL
WL9QME6I59sMDavTabR26Ma9mSbE/twBU6coGmZFKzWFEiE6NSu77yhoBCXe
8IzXEWIkRJW91JpGy+wIovI2ifu9Ln3TzWh8mn3Y40oiibl3Su57G9Mo3m1+
YIceidg0u0VFU2jEn3Pvf5dJoKvJceYcCQ3LSbuulUwi8GWFb/cnBY3fX6oW
7ToggN62ZUGp62hsl2m5g5QAe+qcf23LoxGuUF4KeMhHxNUl5rU9NEp6x5Uf
VfORb9WyX+3M4PPhs7LNR/iIDN3do9jHQFoe2CGu5COqzzrW/jWDPg3D/KEv
gMOgMjtIxsKYXxUjThFAuea6cfEWFi98SnjXjAjUN8q5VqUsnig2jM8qI+Dl
/CphdT2LnQFKbUcwCVXW+garJywq6nQE6mESqopEcs49Fj85fTPhykEhYrQS
eXgZC9+qXNMCCxEM3pdVn/yFxQw4s147RfB+I+O/8WPhcMi2JbtJBNfimtt+
PBY3794b6tITI601aWlhO4OiscJwViKGVVrtQqacQeXktcebpolhYuZRbKdk
YNLpMpqnJ0a4+SfezLUMrqfrUyaPRJhXcdyiIpjBx0ecQVWGCMLGGuOcQAb7
62R/ezuI8EG9RekfzuB5GOFjcE8I+3AfbscmBrtTjrE/RApxoutq/4yjDOYX
f/vx0BAJB/+CpCv1DKq6oI3PI3HSzy3oNyMWf8U+Vz9bTaLs/NSOh0EsQt8O
/ZPpTmJMyvplnGLxuT7XsT2AhPsW8tS+LyzqNuhqq1NJyD8a65V62WCG2tSn
t4uEfbR3l0Rlg/uz7HWfRAvBjPRzljTbwEVzSjFfR4Tmo0eG947aYJPlp8Yf
y0Qwq73VVmM+HfzgkMKeFWLYHogt1phPx/DXj4rB+dp0/AuqBEGf
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
           2.9202782112420023`}]}, 
         PolygonBox[{{10.6, 15.1}, {9.4, 15.5}, {9.4, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 13.95}, 2.05, {3.3629070959375844`, 
           6.061870864831795}]}, 
         PolygonBox[{{9.4, 11.9}, {10.6, 11.5}, {10.6, 12.3}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwt1PtfzXcAx/GTlEbmqJwomnbO93w/n8/30EU6a7m8h+bSlkJK9ujmkUhi
1CmjC0qhdFkSio7bysIaXeRBFzNSYaXSqQiVcskhl5qwx2avX57/wcvSf92i
gCEikWipSCT6108p8EkZ+qd7G+s5KpD4osg8Z5oMd8LieietVCBqR7DTxXgZ
vJuikwsjFZhx2udBc6sMl87PO7YqWoHOjVN6De05lKq3eA1Zo0C2lHf+M5HD
XmmnveMsBarTNbdLNBymLkT7dgMFwlTnB4vN5PBKnSGNrhTgsGf/Vq/5chR3
mtr6hgnYMubwt04BcrhL7we4ywUcKpHZjlsnx5aGM+rxGobkE03JJqvluDli
hWV1OkND2ZULcUvl8Dl3uKBsGUOg9zm1taMcitqTE34VGK7li/grZnIkOls3
7jdksOhZLors59Brqb/vxXuKnTeiC541cojoDBvnJ2LYxTymiUs4RHlEvb9m
zOAcXMCFZnMIKupeSJQMPn1rXiYkcNiQ0+2Svoph+2/R4oc/cZgmSYqffpxh
YL3nOT8Vh7h+p59jehic+ZTBLyM5LKpRR+jYCFhsl3oTqRxaM3d7NagE+Dor
5b7nOHg6tNVVFgoo6ujdyB5xmL1tD1N3C5jc9iGzjsghS24taxyuQN7d0clV
KjnMXLsqu8cqcOj58aTyGjnsPH27PooVEO04YaXP8SCRSRkz+gTots0aMnUT
D90fl2+orhBQtfWLJKPLPOoSuvviYgSYf2dyN+Q9D88XrmmhdgLEv3dY3ZYR
7NPwReKHDM1T0oo7lARde8ffy0plGGy89Wi5ksA63Scvbw6D771s1zKOoNeo
xq7lI4WJxXCm0ScIH9CTPr5CcfnhaTPpPR6uC+PnXs+k2PShZAE5y0O8yt1F
s4nimLFThSSeh9Pj+Wd0gygkb4KPBnnzOO1+YPil1RSSkOctNxx5BO5YYfk2
gqLec9QrZskj3X9O/JMMit1HVT23R/Ew7FOHiyopgid+7K834BE7644m/y1F
65In18xH8rCycty9yY6h/IqbLHcCD/+nn0WZhzIk3G/LW+3I4+m7FuQWMDTQ
2Ks6gTzurNAr7nzEkBEysPaHHB7KYm1X4WgBlQW2R2Z38YjSDngcZAJS+gbd
xfYEf3gs0c6zEvBS7XFs/24CidYmRWYhYJW0O1N1n8AstNw+6y2DJr+HptpQ
+EmMD1hfYrA+P+m1NoxC+83Tdl7FEJhgPi4tj2JBxosFfTIGYnTqoGkVRWLV
05LVtyhC2psPT6mneHPaLFYviqJj6eWLhdcobDqz211tKWqd9r2bm0+henJ0
xEEtQVPk95+/2krhWa0ZOlBKsKyoemqKC8VX+le/jk4jEI08WzrZlCJmza36
9HCCSSMf80faCX6RNB2aGUTw+voCMvEMwdpWta5rEMHJ2X2aYTsIvEfoXPAP
J3DIPepXG0gQcaY+42IKQZPkToHBUgLPgM1uYwsJ+jdn5h52I+ga2jMx8AHB
7OrFloNeBAFJ/ObSMRRZR/QrHDYQkJc7L8GZoiS/olu5j6CmXK63LoqibNdV
v9gqAos86V+uJymiXdbbWxpQJDwLcPm7iqImXrJX6Uax37ZlrUkzhUHosJkN
aoqX/rrWG29T9BjLbBpeU3R1+1Rnl1JsuaDrZjiPwbKFilkiBf2orC1PYzC4
3mt4w5liZZM4fPktBu2x6A7TDwQx+jm1kwYZmNEp3bpcAq1d4EQLYwE1Odt6
bRYRHJyjzBptIkDnv4+S/xXwD+brQVU=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["16",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 8.354800000000001}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9l3k0lPsfx5FsKdzKLM/MeGYzGy3qiqjeLVS6Ja0qUaRcsl4pUbIkpexd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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwl1Pk/lAkAx/EpIUdKrDmeZ2YaPPM8j8qRnZFifDs25I4iIbZCeVmpVlrV
VtvLEFttx+RVZIpcG8lul4ouKomkQ2yHo5chstuljGNf235+ef8HH8n3CUvW
jOdwOMs4HM5/jn2Ni/+1guK8rLAkjYv47xanm7pYI00qsHxqz4XaM1+nLdUa
5e5XJY4cLoJMvG+2t1mjM2BBhafWAsEXI2Y7yShM6QtPumHJhYpJmOiWSSFN
wpG7beSC9C1ant1K4WzCRPb1ay6K9VsIM0KK/OoYWVwiD5YRTN3MxVIcW1+V
H2XER1LO5tfp0VLYCPJfRBbzESWSt9Wsl4Kj1U/snCfAJacxS0mcFFkK2v9C
vQCBdskDfSFSHL4/VM1bQKDp5YNjA65SyPMbXdW5BFa5RcY9E0qRfLHD3fYF
AbukjI3tWgp7o951DmgJmNmdzjnSSuFa3OP8nwcJDGZcXtx/mUKWISfMvInA
XtsZk9edoDCO0plbtIfAA4+kRZszKWxVruIaMATS1ClvC7ZTgNsFg4YyAXoU
wubWLRRM/eUpcqkAjsvfc5x3UHi8vXTkg4qPrdo5Dd0HKbgeHVz+wpCPB6Ye
846dp7Arots2LpOH3uaLDUY9FGYnHkgaonhYFiQITbaR4nSOs3/zKy4Wnn4b
GJIshe7KEznjbnFRP7o3LqxBCvLOLIV7Mxd/bo/R3JPS8PSV568z4aHjjBkr
S6FxV7XVVZzIg8N5zVO/GhoT0kPfZL/nwcguWfNyjEa0yemC2xl8dI8v1cTQ
DA569Rjl2ArQnxY7rJzD4EbwgpHMJgFSNS3nRp0Z1Nrt99sQR2Bann1YCMNg
YLPwqf5HAvHLLVbEGjAwzDzT2RlLoqy0YUJpO41peeWO9E0SU62yzCrP0SgL
WL9QME6I59sMDavTabR26Ma9mSbE/twBU6coGmZFKzWFEiE6NSu77yhoBCXe
8IzXEWIkRJW91JpGy+wIovI2ifu9Ln3TzWh8mn3Y40oiibl3Su57G9Mo3m1+
YIceidg0u0VFU2jEn3Pvf5dJoKvJceYcCQ3LSbuulUwi8GWFb/cnBY3fX6oW
7ToggN62ZUGp62hsl2m5g5QAe+qcf23LoxGuUF4KeMhHxNUl5rU9NEp6x5Uf
VfORb9WyX+3M4PPhs7LNR/iIDN3do9jHQFoe2CGu5COqzzrW/jWDPg3D/KEv
gMOgMjtIxsKYXxUjThFAuea6cfEWFi98SnjXjAjUN8q5VqUsnig2jM8qI+Dl
/CphdT2LnQFKbUcwCVXW+garJywq6nQE6mESqopEcs49Fj85fTPhykEhYrQS
eXgZC9+qXNMCCxEM3pdVn/yFxQw4s147RfB+I+O/8WPhcMi2JbtJBNfimtt+
PBY3794b6tITI601aWlhO4OiscJwViKGVVrtQqacQeXktcebpolhYuZRbKdk
YNLpMpqnJ0a4+SfezLUMrqfrUyaPRJhXcdyiIpjBx0ecQVWGCMLGGuOcQAb7
62R/ezuI8EG9RekfzuB5GOFjcE8I+3AfbscmBrtTjrE/RApxoutq/4yjDOYX
f/vx0BAJB/+CpCv1DKq6oI3PI3HSzy3oNyMWf8U+Vz9bTaLs/NSOh0EsQt8O
/ZPpTmJMyvplnGLxuT7XsT2AhPsW8tS+LyzqNuhqq1NJyD8a65V62WCG2tSn
t4uEfbR3l0Rlg/uz7HWfRAvBjPRzljTbwEVzSjFfR4Tmo0eG947aYJPlp8Yf
y0Qwq73VVmM+HfzgkMKeFWLYHogt1phPx/DXj4rB+dp0/AuqBEGf
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJw9lXk01Wkcxi9aHIqyzdQU7m+7pvv7XcpSGtVTEw2RFi2EJhNJtpZDFJUk
M5Xl2EKmsY8W6UYNNd2kQssMWogmTGmzpCJJmDOn99z3n/eP97zb9/s8n0fs
FbTSW1UkEgWJRKL/5y/DGF9mKT70JdvrXTDC2llyCb1MCiu7V4njMowQJc9L
pgqlCHEqqgs8Z4RJlQkNcjUeDcOShz1DRlDE3bvOrOfR1u/51svaGLsv90x6
m8cj1u/G/ffRxigo3BBn38yjfSo0+EfGsNo6aDF/gMcvw4kph2RihBY0pQlD
PNYNKzQVkWKkSxZuiHjJI6brbHnUDTGaMl5211fxWOP23YwEEYVYS8Obukk8
uv9x8plvSsGnbPEfB9x5DJZMGFO1gsL63OefRlge+of3Zu32pTDLc/3ksD4p
eorfee/aQcHL7EV04W0pdHXqP3tvp2Cw03VS2xkpcrq23KzbROHWudo3psel
WKJ/89ivDhQs/rRwLE6V4k1mQVYcQ8HHdfu7weNSnFh3e3NqnxhvqLj+y8VS
eGgb54y/IkaFdtiesXeksCkRlUYcFCMiLeKaQ78UV5OQn7FcDGljtam2lMch
q96dKawYoV09e80DeHz7jbN/soYYXVFUp2kFD1urffoNY8RIXTx0d4+WgOZ1
mT45X4lx3bt40Y5NAh5YDbvHfy+Gv6+wq75UwMeiWpeWg2K8iRiv+2hAwOgU
74wzTWLcehV/8iong0vXz1WfzSlUXyxvUJ8nw0I9z94x8RSWxYQG2FvLIOow
0GlvpxDKKY4smC5D2NuqrAaOhv7TPCNZt4Cjye/2PnejMXrXyvlJsQDa58H4
pxE0fgsKMsvyFWB2PrsgJ5FGgvq7yHBjAac1aFujdBoxM2tbHrfweD/bKTE0
jcYxv4d6a0/w8JMsPSWNpzGzpnl1eiCPS6tXycv303j24lyWlyOPgNkqLb8H
0RDUClYFzuWR9trBrn8dDQPJ6swAax4njs+0LJtHw8rlU56hPQ9VlW1PKw1p
3CqdvyDal4deYsmA2QiFZR+mR5mk8rBv1D24p5UCzy9SW1LHY0+bpp9TNYUH
/qsHr+oJKHTqMO+uoCBIOnMafxTQ6u7WF6SgcMVvuON2iYCvoRJ/rolCvX7r
pKxRAdUXks6vVKcRfPhfLXaJDLEtTqV9jjRONy/IvrBPhoTY4d2fsmkUPWkW
mRbIiM8YWJibm5uflyEoVDV6rCeDk2Q9lJEv1TzPKPfPsfd3PDPAKM9/qRgJ
XiZh0UDuF+fmayaAhYK8z1U+9Y6OLQsZeX+0UV+KfA6Lh+R/F026wg8Ys8r/
dwU6q/+twsKZ1GdkJG7a/HYGt0n9Nv701y2Ha4yyvlv0y8o1Chnok/on14ww
axMYZX9sT552sotk8JT0L7Wp1OV+MKPs78QaeWCsL6Psv0v/44o2H0apjzpH
T1ePQAZxRD+P02d8nBbF4ATR1/atE/dNyWcwQvQXo2XjJTxioEf0OTr1Vbeh
IYsQot8rndnaQ8GsUt9FuiE2andY1BD9j3ZkeK+UcEp/jFtjdYoJ59BL/DOj
VjU3+DKHAOIvtnBTusdLDjeI/ypq974WhjikEX82PitJ2trPoYf4N7xW+7Bf
M4cw4m/4K9y8z3IQiP9vOI8ujQrnEEn4kNvb6vFxIYdLhB8bCy2ObdHk0Ev4
orPJ1WtbC6vkT8Vr680by1hYEj556qZam2aySn51d8vUMo6ySr7prJiYcegI
q+Rf5859XtFpLMwIH8c5vx+yKWbhSvipQ8nTK+tYeBO+FuVffxA0yiKG8DdM
d7ldxFwOjYTPBarow35Oye+dqoF+u+o5hBC+T+tQ9N/jJJhN+B+SMlc6YbdE
mQ9GGtlaWTcliCD5YaDSlayuaoJKki+2rqfSfpCYYDLJn+fumhc/zzLBAZJP
MQctW/oZE7iS/PriNxOokHz7D2GV8Iw=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lXlUzWkcxm9X0pQsla1B/fbf7yLGconw4JQlVzKhog6XUjEtOJaSpd1e
lLhNSCrK0kJ2WUaE4aqMSEO2Q90Uahha5hjv+b3/vH+8592+3+f5PJQ2eJav
UqFQBCsUiu/zj2GHH/MA/NOUNNW6yBZH/9RUPs1XQe38LtFEZ4v1mnlLqz1U
WKU5qg/Kt0XjuOBBmhYJ5a3CX++/2QKhA8dUHZbwvNnng9bBDtGTujd0mSch
PvBGxadoO3h5HAwt4iTU2MBs4GM73E4yuXPVVMKW1sTkOHsKmz0F/zJjCR6t
xebF6yn4VV4+GNlLQqzh5LnIGxRE316W9o4S5nqNUSUoaKy5XeNgWCbBUK3x
GzeYhm7ahcnrMiR8zetsfN2NRub8Ph2NnkjosXVDWrg/jXvph9/Hmqvw/sRH
3zUraOy/3zvcY7gKVpYPWnyX06jdmtVgO0uFDENAiX4xDfUMdTf9IhUm9yjZ
u38ajTsT7xS6BajQkJqVtoOlocvabmGySIUDHneW7Gmi0L061GySmwreXe0O
dbpMwakxNurrMBUc8xSnImIoRPlHjj1tpsKV3cjUzaTwUBylb6yQEKduXJnM
Udhs1X3j3V0SpJ9dlyWZUbCOqLbWO0lwVm/sUWZMIfCC8dCoDyKqPFL9DvWi
4Khzu7QtVUSFunX+zkkUklPK4uxdRPx7tNS9KoZC98gvBt5UhMLGV3e8koK6
Z8js8Y8FzDZsvt4yjMaoKc6DPl8TMNHap9F4J42CtfG7ikoEtL/qaVlTQ2Pz
Y6y48kLA2g/X08p4BnV95z1/YClie9LHDW+8GBgNLc2j3EQwfg87vYxgsCAh
4b42RcSQwvSsQ4kMQj5bbIp5JiLXjHGy3ccg7J6aZVgJn0ZqElenMPBPluqO
LJAQKLjkDtjJ4P5ILscvUcLF2b8WnNvEoG/vGdq0Qgm/jTSqOhLMoLzF81ji
DQkptdOcmz0Y1FXmLN5VIuHA77+MOD2Wwe3cjvNqiiQojUJfXu3PQO1y9Up4
igTrxLzPQ9poFPz0IuJRgISpj6xi1j2jUVF+qeXsYAnrnpsHam7SGLA7x2R8
nYhszeth9edplFdae4sHRPw936spuJjGxGSlzXBXEX1gtDO/koZ9rV2DViHi
ZtHuwlmmDBJW9vvw5KyA+CrNqabpDNy5Kz5TNwhIjG8N/5rOYC7Ftes9BeIz
Fne/j+kCglcrozv6sJhD1tewBS7mhay8f+TUZdOPf2bl898Wt4XMEDj5fioj
0zwBHCaQ93kW2Ny1dOJQRt4fbduUXDCKg4r874xoCIuy4+T/1we5mt434pBP
6tPWtqPvuBoWI0j9Fi66d3vaNVaub2CP0+fMslm5/km32ti5CazcH+ecYxrn
9Sz6k/7tqTzlXhHCyv21uFUQFO/Pyv13b356/rkfK+tDP93H0zuIxXKin+p9
qi99I1ksJPpavtRiY59MFkqiv5gujtpBj1kYiD7bbd7V9+/PYQvRb3Fdetdv
IZys7xyrVY4d7nJwIPpXvNH5zhJ42R8mc9S5bBiPbsQ/qlJlRshFHruIv7js
xfu83/IYQ/x3oXRD7aBvPAKIPx+9ytu9tJmHJfFveGnXrYFPeMQTf2NZsZfv
SR7lxP83XNtdIsN4RBI+ZDQ+8/4ygZf5oc0evjfAnEc3whfLxZ7a0CpO5s/5
WoclC09zMp98rPY4DE7lZH7V19t30G3nZL5Zulno4rZxMv8MKzdqo1M46Akf
TVw/fXM8wSGb8NOKLth3Vc8hlfD1SOYfD4PbOYQR/q61mukcMZqHRPicpUQT
NvFYQvi9UhkUuOYBjy2E7/1eFzeX8wJKCf9XJ48e0DlckPPB1iy9S1qJgEiS
Hz2NDEmmSlHOFyfP3JQpgogGkj9v5pufaRkqyvkUGzOiqpkVkU3yy+h/v4ly
vv0HZubadQ==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwt1PtfzXcAx/GTlEbmqJwomnbO93w/n8/30EU6a7m8h+bSlkJK9ujmkUhi
1CmjC0qhdFkSio7bysIaXeRBFzNSYaXSqQiVcskhl5qwx2avX57/wcvSf92i
gCEikWipSCT6108p8EkZ+qd7G+s5KpD4osg8Z5oMd8LieietVCBqR7DTxXgZ
vJuikwsjFZhx2udBc6sMl87PO7YqWoHOjVN6De05lKq3eA1Zo0C2lHf+M5HD
XmmnveMsBarTNbdLNBymLkT7dgMFwlTnB4vN5PBKnSGNrhTgsGf/Vq/5chR3
mtr6hgnYMubwt04BcrhL7we4ywUcKpHZjlsnx5aGM+rxGobkE03JJqvluDli
hWV1OkND2ZULcUvl8Dl3uKBsGUOg9zm1taMcitqTE34VGK7li/grZnIkOls3
7jdksOhZLors59Brqb/vxXuKnTeiC541cojoDBvnJ2LYxTymiUs4RHlEvb9m
zOAcXMCFZnMIKupeSJQMPn1rXiYkcNiQ0+2Svoph+2/R4oc/cZgmSYqffpxh
YL3nOT8Vh7h+p59jehic+ZTBLyM5LKpRR+jYCFhsl3oTqRxaM3d7NagE+Dor
5b7nOHg6tNVVFgoo6ujdyB5xmL1tD1N3C5jc9iGzjsghS24taxyuQN7d0clV
KjnMXLsqu8cqcOj58aTyGjnsPH27PooVEO04YaXP8SCRSRkz+gTots0aMnUT
D90fl2+orhBQtfWLJKPLPOoSuvviYgSYf2dyN+Q9D88XrmmhdgLEv3dY3ZYR
7NPwReKHDM1T0oo7lARde8ffy0plGGy89Wi5ksA63Scvbw6D771s1zKOoNeo
xq7lI4WJxXCm0ScIH9CTPr5CcfnhaTPpPR6uC+PnXs+k2PShZAE5y0O8yt1F
s4nimLFThSSeh9Pj+Wd0gygkb4KPBnnzOO1+YPil1RSSkOctNxx5BO5YYfk2
gqLec9QrZskj3X9O/JMMit1HVT23R/Ew7FOHiyopgid+7K834BE7644m/y1F
65In18xH8rCycty9yY6h/IqbLHcCD/+nn0WZhzIk3G/LW+3I4+m7FuQWMDTQ
2Ks6gTzurNAr7nzEkBEysPaHHB7KYm1X4WgBlQW2R2Z38YjSDngcZAJS+gbd
xfYEf3gs0c6zEvBS7XFs/24CidYmRWYhYJW0O1N1n8AstNw+6y2DJr+HptpQ
+EmMD1hfYrA+P+m1NoxC+83Tdl7FEJhgPi4tj2JBxosFfTIGYnTqoGkVRWLV
05LVtyhC2psPT6mneHPaLFYviqJj6eWLhdcobDqz211tKWqd9r2bm0+henJ0
xEEtQVPk95+/2krhWa0ZOlBKsKyoemqKC8VX+le/jk4jEI08WzrZlCJmza36
9HCCSSMf80faCX6RNB2aGUTw+voCMvEMwdpWta5rEMHJ2X2aYTsIvEfoXPAP
J3DIPepXG0gQcaY+42IKQZPkToHBUgLPgM1uYwsJ+jdn5h52I+ga2jMx8AHB
7OrFloNeBAFJ/ObSMRRZR/QrHDYQkJc7L8GZoiS/olu5j6CmXK63LoqibNdV
v9gqAos86V+uJymiXdbbWxpQJDwLcPm7iqImXrJX6Uax37ZlrUkzhUHosJkN
aoqX/rrWG29T9BjLbBpeU3R1+1Rnl1JsuaDrZjiPwbKFilkiBf2orC1PYzC4
3mt4w5liZZM4fPktBu2x6A7TDwQx+jm1kwYZmNEp3bpcAq1d4EQLYwE1Odt6
bRYRHJyjzBptIkDnv4+S/xXwD+brQVU=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["17",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {88, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9l3lUE1cUxp8BqkJYEyRkMjMJiFWKgEWWVnBuBUEsaGRXK4JdqKisiqgU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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5., 6.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9l3tYTOsXx18lTYkubntmdhqqaaZppr13CN0WnV9FnIZySLnfUrpzioop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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {15., 5.3548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlns4VPkfx3WhFJV0Ec7MOWfmzAy62vKTrN4jlS7oQkmrIY2ITdlcQsIv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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.5548, 9.5}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJxFlns0VWkfx0UUUUw34Rx7n3P25aDLNOWVId+D6ebeOCVqUMNLKmVyiTph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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.4452, 9.5}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[CompressedData["
1:eJw9mHlcTPv/x9ukFELLTcucM9s5M9M0U90Sba9yiaTcLKWyFYXIElkqUUmR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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 17.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{10., 7.}], PointBox[{10., 12.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["18",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bc/cdcddd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bc/cdcddd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {110, 22}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw1lHtMU2cYh9+WtbSCGNjEjTEQTw8bsIECc7AwvjdTB5JFRMqlOFzlokgi
lwZlkwUBRY1BQhCq0ATYGMqgOBAGzABjEaHEwQAJhHEJBNdULo5Lu0LBdqnL
d/45Oflyznkvz+9xiUs9kcgFgDAAMN+/V5tMJtMuhNeXCCPjN3jyDRsElI5D
L4NO8dzy5Cc7ETauaKcVDEKmK5ZesEao6niQdJXBvw4URL7tYIVQVVLmncvg
GW7ZUGePECGpplZWzODlwYES9TUBQuO9PE4bgwJx+rw0zRIBmj4/v8Tg5evC
ZkkhH2HWN4LxEmHetV7nrAUeQm1CdcMlEZ6Z5r4RdJOHoPLQGftF+HI7v7c9
hYewkXK+fw+L+F1sjW8JD6FbETVxisUh17CSJ2s8BKnRJ6Wcxcc/ROfXZPMR
PuiyKehl0embgU2+myVCbXUTmWWxr25EajdniZCjdxn+m8Vvwz8W80sFCFVP
d8yNsdhg1MvO+pj7KXZMbWExgB0u9FAKEXIsdKocFrvu5h74Y1WIkFbfHEdY
TFiY2OdpECIIEqcVWhFWhNtdOPabECF6JTejRoQBPrl5PxHz89c/fhIlwk3T
+1pxtgAhbW/l3l0itNpUWD/NM9dTV8wZYXDjoL41OZqPIJBMrVQzKIfr8y07
eQjH/3WwuMFg8eSyr7jZAmGlOdU+h8FDle8qTDFchBv+Vx4WMDjId9SH2HMQ
NF0yk5JBq6IOL+2CiUCREkdnGHStSE0dtTYSkIqHJ51EeGs1KvDo/W0CIDAM
JInw4O0Jhbhvi0CtcLi9TYRaz4spwvQtAtHlkRF8FtVLaYYjlVsEhiQDp0NZ
bNEJ/7E6vE3g+EdtW7dYvHpf9k7a0VcEGuNl650s1vidUNreNhLoDph9c4rF
uSYzfyYCGm2IRM1iRceYW2YrID33zP9iPegkB+n79jOXBIZpDtLvZ8f1cWP3
c5H+/2x5T3BWEBdpfUc0dg8jHLlI63effSY9qeQg7W9aGKwq3QSk/S8WuWjy
dwDS+bCRfbbJz14ROr9PWVU/hGwROt8OAyOPKtsgdP6tjat+8uc6Qvezesi2
2D10ndD91aX3qc8ZVgjdb0XfKS8l/yWh+x+RG3QSziKhfATvbvXo5b4glJ/9
j+5kBO3REMqXCjb9//TTEMpfkfejnrDQF4TyaXPO2TfOe5FQfmd2u/+srl8m
lO/wr2ICJz8z1/M///d+T7Bea1glNB8BTsd0Ldx1QvODCbHjGQ5aQvMV9+vh
X+TjWkLzx29flxXu0xGaz7f0m/r0RS2h+e2IlHULPbSE5vuxeKnsy/k1QvM/
JHzPP9B5lVA/9LiplInPlwn1x4cxik7BsoZQvzjAYE3FnXlC/bM91m+MCJ8i
1E8FDxa96keHCfXXXUlmVeXFbkL99lp7p7M6qf/+A+2bJN8=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9lGtQlFUYx59NKm7NLjJjyJDA+74SRi7vOS8XwSkflsRlBFkuKiLJnSGB
0oySvCwzDVQoCKKhttDiMICgw8YipMNlTSLlIurghIqsSTvIKIohhslAs304
58uZM2eec57L7//3TP0sJuM1AIgGAOv+/hIAABHh/yXg8RlcN+UhIph+8l4M
ElBn7D4bs0FEsN3vwKUL6EFebY3cLSIkh0ZX7hOwJ18526GznrMzBw8KaDQ/
Xp/1u4hwImFrSa6AYljmav6piKDZdmBBLaD2Vvn4jBNBgKjOo84CKoaqr/op
CYJHf+PodR59fd/UGVQEIf7HxJhCHmNrte7tmwjCmmF7WQCPqeg74R1DEGzL
jwY85HCvJi47P5IgYHqDVw2HXnfzIutDCIJeNlCewWH9o7goH5EgjIQ82xPE
4bym18Psan0/cZPJncP6Rovx3hKCUGA7pnTlsHxzvn/SlLUev9kVqzh8D2qc
Km5b68kdL9vIYfzdlaVf94kIBfP2gVoOHw4M5fdeEhHK4iKqTBwaf61de9Ek
Isyd4tIdeDx8/mOy7IqI0CA/eCiBxxO3m4fsR6xn/fYrDTzKYF+K/7Q13pxs
nuZxrCCnuk5uzWdz7sJqAT2Xe575248gzNXx8kQBp9yPpIXvIAgGO8v8VwKW
fJSaf/x7gqCIKJvUCvj2YZ2jvpUg7O3dH7lHQC+tW03APYLgElICsQIuBth0
amQUYVdst4+ngO+8YXeBulMEfZNS+JPHiQLXnEP+FAHmXqeVPA5kqtqKQylC
/AvlBjWPiiqXT56qKUJDxpnGlxySZ/F6hzCKINbRagOHtcnykO61FMFwU23z
OYff3spayPKhCBpdiaOKw7zRYMu1ZRQBL7s/5jl8YGPljiK4OJyvW85hjvdv
rmSSsPsE30pZ5TBh8R/UTndhD2HvG5zrk55fIOx/Y87ED4p2wvL753RneF4H
Yfn/+42l4os+wurrWXgRNnifsPofDL5SNS8Q1p+q4vEdVznK+nf2QNpM0kbK
+htnqira+SVl/X/+1y5dWw1l87n0aGzLW/2Uzc/yXUXKtmnK5nvZrrC6Ty6x
+Yf7aMTZdyXGx5ao09cmAyXGj1K1vWf9Oonx9TJQLAr6UGL8ZSvv7C70lxif
7TZJT3K8JMZvdHNRn36pxPgOTnCN4OYp499iDDJ7WCjTh9uKJsPwEGX66VhV
3BLfRZm+drY2HStqoUx/2p7rLn+co0yfpckF99U/U6bfY3fm0qI6KdN3a3BK
QP8NyvSf5vupm+MTyvyhpevkzVGFxPxDudL5YuUaifnL4pEb9qFpEvOf2hGb
hpZSiflTWDTGnvtFYv4V4dRtWmqWmL+1yaz8+TH/+w9z0+Oo
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {18., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lns8VHkfxym6rBIzY7YZM2fOOTNiLaFsEfJZo1clbVZS9lkl93JpUgkV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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7., 6.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9lns8VekaxzEZiVz23nbtXfuy9nVtk1CmGMovdFFE0m2GknuRS42SyjVy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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7., 13.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lntcTekax9NwkmSoKIZue6/b3nvtvRtpJqFfNyoll3BcuhAJ3dSUZEQZ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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13., 13.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lnk8lukax1UaSpoRIV7vvu8mFJIfMUnapaNOiJIpIiRM2SaUk4gmlEhT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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13., 6.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {PointSize[0.04], PointBox[{4., 10.}], PointBox[{16., 10.}], 
          PointBox[{10., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["19",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cecedede.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cecedede.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9l3s8lNkfx08uJXdmMDOaeZ5j0sZKWhWFnm+xLi1lK5ftIqpdpXLJVroh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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5., 7.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9l384VFkYx0+EofKr2pQ7M1cYM8aMe69K+dVbdovUmmJbFtsvlciPhhLy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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {15., 6.3548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10., 12.}, 4., {0., 3.141592653589793}], 
         PolygonBox[{{9.4, 16.}, {10.6, 16.4}, {10.6, 15.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 16.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[{{5.999999999999551, 12.}, {14.000000000000451`, 12.}}], 
         PolygonBox[{{10.6, 12.}, {9.4, 11.6}, {9.4, 12.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 12.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJwt1Xk8lWkfx/GTpfW8MlPqHM5y39e9HI8hS+OpMPRlorJUmJYxJMSkqREx
yr6mkCZJk2gyaeiptBJTSknb8GpaKGqK0WLpkUryHBzPa+451z/X/7/fdX3e
JCjcO0RHJBIliUSiv+9/Dod/bhqsu+e71mss1pT7bzUvouBjeUqvLZGFv8nV
/kAvCtMdtz1XW7EwpjKLL3AUaiLDHac9YzC5ue/zdCMKBeWfrIrayeCXwMf8
HSsKKYujnqWAQewMnTteYRRatsZYzx4hKDglUWZephBK/W5zop6g9oxhwxQJ
jWpRpo/efoJvn3gOzV1JQz/fw3l6AkFpRMGuc0U0ag1SvtgRTiBasOlxfycN
Whyz3DCcIKdgQLfQlIDNSuw6vJVAr+y1/PJ6gos/9IdX5hD4jld/2l5KcNFN
7/DPRwhKQze8+G8zQYLjrYd3rxDUW351YsEIwep7fftEzwgCU2wafp3J4ETI
nkv2wwRdvuN/deAYWJU4mPUZMhC1+spKOAaj3m86bn/GYM+ozZa/JAwk7n+2
VNgzWGLb0bVPQ1Ad5/ku2ZXBl/uKrZ+3EiydkB9s7MbARcMkbzlG0Kt+2Djf
hcG7ouKIXdEEgx3Kr0/NYXAlhTbtsCPYvXGG2F3B4GKG08AuDQ3ZJIMIlyGC
VIvm3inXaDyZONV8/Q2C9Neb5/bm0khfk1TpnU3gfmK2RWUQjYwf25NyXQho
pwmSEmcawYZn048N0Qh3dY3ztKZxtFL5SlpOo1ttl7fVisZBU/3IzpU0PizJ
2NAEGv+zWnrbR0xjVLIxvjaQxqBo1Sp1HoXPCw34vN00FsQFXD7IU5jz0v5O
fhMNuwmPhuKaleh5P7f8m2kEmzu2RhkeUeLbtjZXlR+BXfOxkbB8JXDpNyu7
MoLCpyY3Z5UoUTe9Pd2yn2DZ0uwzZjeUOLnps4WsDYPV81I3tIooYGnvjMZN
DGbXfPzwdiGFcQ+U86NLGdxL07WdVECB/q7bu7uJwYB/Zv3EFxT4s0VhK18z
mOnw5HGDhEZWjNjVYYyB/uOkpVnzaDi9XqvrP57FiYhebqoPjf7kVSvqxrGw
L3If0ITQUNTlDl1/y0Dz7uTY2k00Mrt9rtg9ZOCWdzMoM4KGWNPQGHSWARX8
sez+OhoxOT11BtsZ7N7uZXB3OY2Dihq94pUMKoPTv+Hn0aiKzCh/zjG4vvl6
zXEDGvoHPrL8e4JB+71+zjUUxuXvefCogaCsbbJm93wKQdYxfyQdInA8U2iN
SiUuPX3Z67+NYF+XbeNTpRLc0dW21rEEFqcGF+SmKsAFqvZ3JRD8oOyvPv5K
jokJ2Z+G5BG4pSz7znmFHCN7/5R4nydwFXv+4tgiA7tN5UX1EqjNLliWfi9D
Kcr/TcwYTFPPZG9zMtgZbPFr2cxg0VWP2XeHjTFzVRyz8AqDRd61kUEDxnAf
kIeGG7CIr216eEEsg+LrJukhXxbXgvoOjUEG7436Yzd/ZqHzL5Ojp7NlUBe7
WZQ8YTF5zpuFbi9l2jlwWP9istetxXKcE+bEwd4+cpLdSTl+FObIoU/anEJ9
ooBSmDMH6Uj2/oZQhXYPHKbeL0uNrlBo98RhXrLi7c5OhXaPHNrHnT6erKtE
hbBnDqmPbo3/TazUvgMOM95Ic2I1Cu074eARanu/4pECwxX1genvWDi13Dty
74ACPVdSivR+Z6FX7pDYs0iB/U+G1UOHWaQebDH7qUMOS7lT1YZkFms7vsp1
XSdHeZlL695gFqkmdZMC2mXweDP9ecEyFmnx0YFRS2Qo7lmusXFjcfdc5U6P
amPU9H9hl+XNou1V+LLznDGKdDeM1K5nEdkYc9D0gBEO1Z4MuJPHYp0N5cax
RogVmZsn3GKhtmwbiq2XYkj4pxx6iye3FqZIUST8Yw73PkRz79dIUSb8cw5P
c3IGC4OkCBI6wMExdaqFc4YUaUIneOT7hvitb5AiTegID73WV9+3KIzQJnSG
h47/fx5KthtpO8QjakpaFzVqhF1Cp1RI1nXyvhptjAGhYyr8ZWvfqew1Ro/Q
ORV2jLiI3q6QaTuoQpqFffDNszLUCJ1UoTDy6l3LUZm2oypww2H91yzl0Aid
VUFzunKO82K5tsMq/FEp9ohbJEeF0Gke9TphWZ6z5AgQOs5jR0C5744hGRKF
zvNwa3p0+/ExmdYBHufFA2zdYpnWCR7iJa22ic3G4ARHeMhndU+w8THWOsND
f3t7VccNI1wUHOLh0WlOhdkaQVdwiseD6gP94RVSVAmO8YgPMc2SWEgRIjjH
4yfBPQkeCA7yiBdclCBZcFKFw4KbEuQLjqq0rkpQJTirglRwV4JpgsMm8BNc
lsBLcNoEqwW3JWAEx02gGfv7SCBcYyb4P5KqTh8=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.122190257669732, 10.122190257669732}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwt1f0/VIkCx3HChkol5aE0c2bmnDnnzBRRHlJ8WXuTRq5ISLgVolBhLclD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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.915809742330268, 10.084190257669732},
           ImageScaled[{1, 0}]], 
         {PointSize[0.04], PointBox[{6., 12.}], PointBox[{14., 12.}], 
          PointBox[{10., 8.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["20",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bc/21212c1c.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bc/21212c1c.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9l3s8lNkfx08uJXdmMDOaeZ5j0sZKWhWFnm+xLi1lK5ftIqpdpXLJVroh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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5., 7.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9l384VFkYx0+EofKr2pQ7M1cYM8aMe69K+dVbdovUmmJbFtsvlciPhhLy
I6IR1ghb2paopCXNpjRblEphtzYqibShVhKlbGw22uc+T8/56z7nee+59z3n
vO/3+zlmG8PXbNZACDUhhNinTAchhCwAcdgnCd/lFvSbLrYApHRp159Hwr0q
bd3Z+y0ACaPrkD8JpdWavNBWC0BBmRpXdpJgIrf+a6GVJSDhWNRgIgmWB1J3
h8VYAjL5KlM7lgT+twPZY42WgLrqU3wCSYiK7k4YNBYAUqkXaAMJ79KvXC7x
FgBKCuwZ0SchIs9l5fMMNn7CMeYUH+6+VW7nXBQAiui5/GwuH2ysHTt1Wtn3
60/zD/HgG5lmacbfAkBd3OrEKTz43eXkL2/7BICO2ZZ67+fCwlDLc8u7BICa
zyzIMOKCV3fpMuc7AkDKcmdPFQH2Dw1mTTsnAIRy+tRBBOS/MjValyMANBQb
onAhoPv0vRsWYez3Ci8M2xFwN+/cix0eAkDkhdsKdwIc93hwvWzYfIr9BQkE
GMs79E5OFwCq+/SX3l0CdKj9Hwc1BYDWZ2V/sOeCQ3agrtMnS0Aye5fIKi7Y
+Gil6OqwcW8t5MiDVvtQMxHBjqdw0hp4oJytfn/Jhc1Hq7JsNR+cOH5qazYf
Kn6d+B4fkrp2H7A/za5PvUJkRkLJF+PXJ79m14dm8L8m4Zr9qV7GwQpQ3yGD
o6EkdIT47vl0wArQI4d3H+JJcLIoMg5+YgVIEb40IIGE3n1hqf5SIaCy+4/q
wkjo2bRm64NYISAFWI54ktBwoWXDlDohoMOW84+Yk1DI6Qw7+p8QEPWUQI/4
MH0iafS4WASobqamuQ8fjudOCNu/FgGCcZHsTx4UFuTZFAWKACGhtG4JD7zp
Sr9poSJAQ03rm3/jQkvHVM3XQWz81aRjzlww5stuVfmKAHVtqlHdJ0CmaGW2
LBEBUm0KzN5LwOLwl2lpc0WADOFAugcBtlnxc15/EgI6Nrchch4Bav2z4rJO
IaCuJ40pzgQo0Gv9pstCQKr42bCFAH3t8L+/PMbGX8WlVRAg0+zVaMwUAooI
VpRN5YJpg+HM3BT2/b26P+/lwpamyEH/NCGg5qcprlo8GI7akez4Izs2Wl+t
5IHvc7l/fpUQUN35oFMEH9pTxHbEX+z+aN68VsyHns5BzZYZIkDNfYK0qSR8
24tCjNaKAB2elGHuQsIFal/WmSIRIOGfRfxNJLxQycK03ogA+YD/gRgSiu3C
LGyWWAM6vNPUPomEYL+kOQa51oCCegNu7yJB6ilyK+q2BtQ4JbYxgARSWOM4
JhIDcksZj11AgijR9I5ymxhQWe6sYQ0SjvSJ5O6FYkBJju8aMvggs58RdPSW
GBCZs2iSFh/26d21L+sWA1KOXirezQMN4cdk5zdiQIbD8ye/5oJFSH5cNzuW
td0N2c6FbY+1em89FwNSPThTMkZAmZiafOWuGFCX4YvCQgJ++/nIEqKKnZ+T
ywQQIDdb9uJojhhQhMLqj0UEyI0fxTqFsfGQeNcFBIxXDlQZrmTH5SO/ryHA
4/owny9lx1vRsywC3OJ+KJw3SwxoyIMb+ZyA+EBe61VdMaA6y6B3q7mgE3Nc
qdJh8+vZeKKZCw+B+SPAmI0bPvvblweJZ478GmnNjhtnpPXyIPx225F+Tzaf
k/2CcD74nyZDdJLZ+RWDRQN8cN1v8/3mq2JACwf4tjYk5B3kVHO0bQDVnQz8
fi0JP63+3jvGywbQ4b3/npKTkGyU1f7shA2gR6FRykQS4nIssxaP2gBqjFMH
7yGhKa3VOHq5BJBJ4MT6bSTYJs9qyjkoAaTQPy5fTsJNe07p41YJIOX9+i0m
JPSmz4rTNZCy+vEgqJYP7S9/V3/rJAVETXRdd+CD353OmSX+UkDNm9H5szzY
1XatUx4uBRTRvDzVnAfbM7qNdXdKAa2f0fHDz1xo0qu2+iaMjcdubbXgwvus
Kb4D7HzKSb/iKgEzi2fvGl4qBYRS09dFEuC3sJynYS4FRI7y37gSUK/L+oYU
kMpZr82OgOAW7+7xTgmOq4J606fWSvD83NR/Sqcfl+DvX+WsePRLjgT/3yeB
NzhyQILzm+7kYp6llOD8JcvM+wPY+Z/XN8Cfv7zshgSv/2li376RIQnen/rH
o74W1lK8f9/l9C0IC5Xi/f2YbD2oUEvx/usnd8jrOLb4fHQ0IgWEny0+P2t1
cXlahS0+Xzp61H30gy0+f/NbL2WrSArXx3xV+IqPLhSun3Je3jk9HwrXl1YV
Y3UrmML15/tyy5yWXRSuz3VulRet9lC4fk/ci5hJxlG4vs1uq1Wboyhc/7Xm
2hFDQRTuj8AzuqWjvhTunwyUd73bjcL9NfWDfyZtT+H+065mnu4QULg/h4Zf
jJMmFO5fQ2I88+g0Cve3zHP+UgMOhfu/e2ivywZ2/FkfkveZPBcbUFg/iNfv
//iVoLC+5Bu+WvaYorD+UCvkBfYeFNan8+/NejRCKKxfKwNe+VHZFNY3adtV
+e5qCuvfP28aB7c9pbA+hle0ucVzaKyfigHnRSKKxvpa8GPiilFvGuuvl6lu
wqGdNNbnkaXBvW+VNNbv6oO3Vs8vpbG+e3g2uPScp7H+U+Sy9JYaGvvDN8XR
OxdcobF/EJysiZ9+o7G/1Ka5ZT05S2P/KZycvtu0hMb+FJQs7C/PobF/SVyv
veMk0djfXFdl1NSE0dj/LkF+78p1NPZHp7E2QuBFY/+MPRQzofCgsb8uGhCu
iXGnsf++r7mwTbWKxv48fDUpJNeHxv7dnrp4sjSYxv6eiw420sk09v9u6SzP
sSIa88G7e2tv51+nMT+EX3erbemjMV+URqtGVhgxmD/avO4vSXJgMJ9obKvI
7N3IYH6JTNhbOK5gMN+kFtxwCCxnMP/UJ9073t/IYD6a8695akkXg/mpI9Q9
/NVbBvNVZUC8S9xHBvPXV7Wr/tuA7DCfXdtRM0l3gsH8drn5YKxkhMF8d3PZ
dzsevmQw/8VdEkxd3sFgPnxw/ovCQTafz/xoYiCPll1kMF82zN4d9aGUwfxp
WlDhv6GAwXwq9BoUdGYzmF8TNp+x3p/BYL5V+0/YOGQxmH8ro3qM9uQzmI//
y7jYFHeCwfxcfqmrfdolBvP17XqypLKVwfyt93U2pLPr+8znXu266mRTO8zv
576sveHmaof5Xt3cr9y03Q7zf7ZoIsI93w7fD8Z+2RMXWWOH7w8mUKUn77LD
9wvHSax/zMP3j/8BTbfIkQ==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {15., 6.3548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 12.}, 4., {0., 3.141592653589793}]}, 
         PolygonBox[{{9.4, 16.}, {10.6, 16.4}, {10.6, 15.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 16.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{5.999999999999551, 12.}, {14.000000000000451`, 12.}}]}, 
         PolygonBox[{{10.6, 12.}, {9.4, 11.6}, {9.4, 12.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 12.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJwt1Xk8lWkfx/GTpfW8MlPqHM5y39e9HI8hS+OpMPRlorJUmJYxJMSkqREx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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.122190257669732, 10.122190257669732}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwt1f0/VIkCx3HChkol5aE0c2bmnDnnzBRRHlJ8WXuTRq5ISLgVolBhLclD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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.915809742330268, 10.084190257669732},
           ImageScaled[{1, 0}]], 
         {PointSize[0.04], PointBox[{6., 12.}], PointBox[{14., 12.}], 
          PointBox[{10., 8.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["21",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bc/21212c1c.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bc/21212c1c.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9l3s8lNkfx08uJXdmMDOaeZ5j0sZKWhWFnm+xLi1lK5ftIqpdpXLJVroh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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5., 7.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9l384VFkYx0+EofKr2pQ7M1cYM8aMe69K+dVbdovUmmJbFtsvlciPhhLy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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {15., 6.3548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9l3lcTPv/xystIilL20w1TTPNnHNmSYU29QqJXCq5yFJo4YpUt1WplEtx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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 16.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lns8Vekax9/ItLtLHJf23u1lb2utl4oaM4TDozQ5klEoReTSQR0HddzP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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 13.645199999999999}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJwt1Xk8lWkfx/GTpfW8MlPqHM5y39e9HI8hS+OpMPRlorJUmJYxJMSkqREx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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.122190257669732, 10.122190257669732}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwt1f0/VIkCx3HChkol5aE0c2bmnDnnzBRRHlJ8WXuTRq5ISLgVolBhLclD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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.915809742330268, 10.084190257669732},
           ImageScaled[{1, 0}]], 
         {PointSize[0.04], PointBox[{6., 12.}], PointBox[{14., 12.}], 
          PointBox[{10., 8.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["22",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bc/21212c1c.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bc/21212c1c.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9l3k0VWsfx0+SKZEGZ9jnHPtMnYmK3ErU/XaL5otGJCTkkqkrpZQx0WDu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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlns4VWsex38p5emq4oT23u291rvX3ovEzKgo8auUkpTY5VIuR8alHJdz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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 8.354800000000001}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9l3k4VPsfx6WJSKJthhmMMctZRkoqW3mrULpCukXdSNGmhCyFEC3ULanc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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{14., 10.}], PointBox[{6., 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["23",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"a1/b2/212121.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "a1/b2/212121.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {88, 0}, {0, 0}, {22, 22}]},
   AspectRatio->NCache[
     Rational[2, 3], 0.6666666666666666],
   ImageSize->{768, 512},
   PlotRange->{{0, 132}, {0, 88}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"dcba69b2-e5f1-4fc6-bb51-0c2b4bff0391"]
}, Open  ]],

Cell["1-loop counter-term diagrams", "Text",ExpressionUUID->"1a66cdd6-5ca0-436f-bdac-d815102d5f9e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagGluonSECT", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"6", ",", " ", "3"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"6", ",", " ", "3"}], "}"}]}]}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[23]:=",ExpressionUUID->"99c917c7-12fd-45cf-8892-b79bcf05afd8"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 11.645199999999999}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{9.889185614849188, 9.889185614849188}, 
          3.8907640091254843, {3.1131074069185303`, 4.7408742270559525`}], 
         PolygonBox[{{7.5622640687119285`, 6.713735931288071}, {
          6.430893218813452, 7.279421356237309}, {6.996578643762691, 
          7.845106781186548}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.646784489160852, 6.646784489160852}, 
          ImageScaled[{1, 1}]], 
         CircleBox[{10.110814385150812`, 9.889185614849188}, 
          3.8907640091254843, {-1.5992815734661594`, 0.028485246671263065`}], 
         PolygonBox[{{13.286264068711928`, 7.5622640687119285`}, {
          12.72057864376269, 6.430893218813452}, {12.154893218813454`, 
          6.996578643762691}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.35321551083915, 6.646784489160852}, 
          ImageScaled[{0, 1}]], 
         CircleBox[{10., 10.}, 4., {0., 3.141592653589793}], 
         PolygonBox[{{9.4, 14.}, {10.6, 14.4}, {10.6, 13.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 10.}], PointBox[{14., 10.}], 
          {Thickness[0.015], LineBox[{{9.5, 5.5}, {10.5, 6.5}}], 
           LineBox[{{9.5, 6.5}, {10.5, 5.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["1",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/ecedcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/ecedcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 44}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 11.645199999999999}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{9.889185614849188, 9.889185614849188}, 
          3.8907640091254843, {3.1131074069185303`, 4.7408742270559525`}], 
         PolygonBox[{{6.713735931288071, 7.5622640687119285`}, {
          7.279421356237309, 6.430893218813452}, {7.845106781186548, 
          6.996578643762691}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.646784489160852, 6.646784489160852}, 
          ImageScaled[{1, 1}]], 
         CircleBox[{10.110814385150812`, 9.889185614849188}, 
          3.8907640091254843, {-1.5992815734661594`, 0.028485246671263065`}], 
         PolygonBox[{{12.437735931288072`, 6.713735931288071}, {
          13.569106781186546`, 7.279421356237309}, {13.00342135623731, 
          7.845106781186548}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.35321551083915, 6.646784489160852}, 
          ImageScaled[{0, 1}]], 
         CircleBox[{10., 10.}, 4., {0., 3.141592653589793}], 
         PolygonBox[{{10.6, 14.}, {9.4, 14.4}, {9.4, 13.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 10.}], PointBox[{14., 10.}], 
          {Thickness[0.015], LineBox[{{9.5, 5.5}, {10.5, 6.5}}], 
           LineBox[{{9.5, 6.5}, {10.5, 5.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["2",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/ecedcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/ecedcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 44}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 11.645199999999999}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.889185614849188, 9.889185614849188}, 
           3.8907640091254843, {3.1131074069185303`, 4.7408742270559525`}]}, 
         PolygonBox[{{7.5622640687119285`, 6.713735931288071}, {
          6.430893218813452, 7.279421356237309}, {6.996578643762691, 
          7.845106781186548}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.646784489160852, 6.646784489160852}, 
          ImageScaled[{1, 1}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10.110814385150812`, 9.889185614849188}, 
           3.8907640091254843, {-1.5992815734661594`, 
           0.028485246671263065`}]}, 
         PolygonBox[{{13.286264068711928`, 7.5622640687119285`}, {
          12.72057864376269, 6.430893218813452}, {12.154893218813454`, 
          6.996578643762691}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.35321551083915, 6.646784489160852}, 
          ImageScaled[{0, 1}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 10.}, 4., {0., 3.141592653589793}]}, 
         PolygonBox[{{9.4, 14.}, {10.6, 14.4}, {10.6, 13.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 10.}], PointBox[{14., 10.}], 
          {Thickness[0.015], LineBox[{{9.5, 5.5}, {10.5, 6.5}}], 
           LineBox[{{9.5, 6.5}, {10.5, 5.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["3",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/ecedcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/ecedcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 44}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 11.645199999999999}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.889185614849188, 9.889185614849188}, 
           3.8907640091254843, {3.1131074069185303`, 4.7408742270559525`}]}, 
         PolygonBox[{{6.713735931288071, 7.5622640687119285`}, {
          7.279421356237309, 6.430893218813452}, {7.845106781186548, 
          6.996578643762691}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.646784489160852, 6.646784489160852}, 
          ImageScaled[{1, 1}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10.110814385150812`, 9.889185614849188}, 
           3.8907640091254843, {-1.5992815734661594`, 
           0.028485246671263065`}]}, 
         PolygonBox[{{12.437735931288072`, 6.713735931288071}, {
          13.569106781186546`, 7.279421356237309}, {13.00342135623731, 
          7.845106781186548}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.35321551083915, 6.646784489160852}, 
          ImageScaled[{0, 1}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 10.}, 4., {0., 3.141592653589793}]}, 
         PolygonBox[{{10.6, 14.}, {9.4, 14.4}, {9.4, 13.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 10.}], PointBox[{14., 10.}], 
          {Thickness[0.015], LineBox[{{9.5, 5.5}, {10.5, 6.5}}], 
           LineBox[{{9.5, 6.5}, {10.5, 5.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["4",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/ecedcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/ecedcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 44}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 11.645199999999999}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw1lX1UzXccx69KklhNus/3/n6/Huh4KCUta+uNYSpUI+mYCI07GyVPLXXO
7Yrk6oHGRmmhxWZ1ayG1SvQgzJDKnR7UqXloTrMmKdnZfL73n+8599z7+32/
38/7/Xrx4ZuD1puIRKJ4kUj03/r2I8Hb1QE6s/TmVcfFsDs6OLvuqj2W9Ndm
3gwUIy2y0eOXOHt0eWz1WOcoRtNMd6XR1R6/2vQZNsrEKDJNPdTXKgCSPqtn
08UIXSaasVovwBB6u/ykRgz/T/XJsRCQG7z/J9PLYsQ/M0n3GeKhirX3KXaR
4NjY9aW3rvAwSrxljgUSPNl5iPvgGx6ufeKkKe9LUfDzxfXhu3kcHdLJf7gm
hf+aLJNnm3nM9PNYNLRUhkJrn4P6zTzChLpEnyYZKibtU7jG8Nj6QNO+zU+O
VWM6h4L0PHY7ex/RnpOj0r64wj+Xx2PrppHqV3J85BK550AVj/Gf95vfnqbA
m3vpSTVtPNpKenN6FipwqSpztuUQj/w5K7bn+CqQ8M80RdUEAZssKqV20xVI
OPakOHuygICOwZroYTka0prKtd4C8ur/MpoVy+HmkyBeskCALqLuK+cQOUYl
ZHi2+Qo4+yohO6RHBv78mLUv5wmo/c5kqukOGc6VVZeFegpoMbup+HJYiluv
BnTdSgH3TPozdyVJUfLc+eydlzyaJ8dGB6qlsPJKdntay6Pc+c4k01oJgsXF
1+uTeShXJaQPJkrQ/vHFmhHzecjO7svbtk6CpQMde1QDHIJGj8n+M1wCl5Ri
m9Q8Ds/HZh8xJEjgUTziRHgIh6+9g/vyqiXoCNvQ2mLFYWd8RMFaRykaO0bf
mHhYjdYvvPXRmVLYrD6Q3+2khla9JdJiogxTAuxyWhpVqAjauOPEJRniQvoM
+lwVDvSqiqoD5NB4vu7tz1DhxVWHRT92yFHRYrbrZo4K1nP6X+g1CjikjIgz
1qlQaOYU0NypQOIjvV+GiRqWld2C4KfE+LtvkksWqmF0Mj8jylKisnTcxd+P
qFG1fKXXHaMSmfNSDF3damjfu3EqXaRC2ajbgSUSDrG9jsdqxqnwScZKjdaL
Q+qpYSftSBXy1pz0tVzKoezvhVF7upTwr2uZNRzBIVZn0b6uQInG0+OnR0Ry
EB7Ezc3foMTBc2l2SVEcNnWuWG7+rhIfpppsadjIQVYSpeQNCjgY3im4Fcyh
xMZ4qshPgZz8ejPei4N275Xdsx7J0eupcT9tzUF2+knhGb0ch/devz+1VI0b
4Ypo0Vw5Ch283GJmqzFyWcaM6nFyrEmJ8Zh0QYXQNIvfol7IYO8SOKGeU8HN
c0Fr12sZrqztGYjXKdHsYshqc5Jj9fZrVt8/VmCDx92y81vkSB+85jA/RIEY
zage32Y5Ymll339Gv1tJ/7tPz6mk57rSewR6L9tHGO3LjPbJ9l1P52DnYudk
52b3wO7lAt2TQPfG7pHdq4bumd07mwObSwzNaRHNrZTmyObK5szmznLAcqGj
nGRRbmooR5cpVw8oZ7aUO5bD/ZTLAsqpE+XWlnJcTrl+STnfSLlPpR7EUi+q
qCesN4nUI2vq1UPqWQP1jvXwIfXyKPXUnXrbRz2eRr1mPV9GvZcSB1qIC4wT
jBtlxBFL4kojceYCcaeBOMS4ZCROMW5dJY4JxLU84pw5cU9LHHQnLuYSJxk3
FxNHdcRVDeMscZdxuIy4zDgtanzLbVvi+Dzi+lPifBVxP448EEZeiCZPXCZv
hJNHDOSVWeQZ5p3j5CEDecmdPPUHeaudPPYteY0jzzHv5ZEHfcmLReTJEPLm
HPJoIXmVefYeebeTPJxKXl5MnrYlb2vJ42/+/9hj+P9VjH8Bzc5Tng==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.646784489160852, 6.646784489160852}, 
          ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwt1fk/1IkDx/FxV2JTwtzzGeb6zBRaVor1dsQ2qkUH2VYRFSVMVpuYvjmS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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.35321551083915, 6.646784489160852}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJw9l3lcTPv/xystIinbTM1U0zQzZ5ssFdroFRK5VHIpW2hBEXVLUSpyKV2S
RNw2ScJF5MYNkbQhkhZZb2VJpaRUWvR9/H73PM755zzm8ZjHzDmfz/vzej2f
hhu2LfVSUlBQGFRQUPi/+3+XHP/dJXANdicLJstRkTfdotJagqybSt5+znIU
B81ti4mSYO2oQ6/KveRI8HpwwfeZBNUWM9PcfOR4F5HD6xVLETU4b+/ptXKc
tRu6OjtQirjBl8VT58qR67/pH7tCKcITt3oc05FjZaROl4eqDOYxPu/k7xl4
UTHTUiHDXk/f6I6zDFK9/T9/3CrDPiezx/obGCRLdMfbHJLBZeaILypCBgd2
N1/8O1WGuSHbWwtraVhZhpYvPCODuFqhTZhIo35nEnUjWQaHDt7sMDcaF/xK
Rs88JEPRAdGX11IauQraIptgGVa21/i+GKBgnvxjhP0aGa7MN3hw4TWF72bS
vFO2MmTdatg0vZzCLn543yyZDF7PqyMGCykcdTRtb9CQ4cRDJUuDUgrVHreD
W3ukcI3rKlr8goKt5wed/R+k8M/LGHOvm0LIsUblO/VSJE1zmD1VQKNi9vrE
o9VS1JhIUl8upLHFsKpKs06K/l7v0qhwGlmOS4Q2jVLo5PJjf8+jEfREPFXS
K8Wn1QPWTe00PoW6R8RNksEX57O9JQzSXOiz3ZDhlMZufqkLg7FbyCkzd8jQ
qvW+7eVOBiPc9ylG/C1Dq91n5aoEBk9N4nv0hmQIPGCqHJjGYEbVvpg4BwKK
wYzzyj8Z+LXP9jhxisCS/OFCwQEGi93fqoZ/JnDU+fRv6zwYSIq23/U0JeFz
3vhU3TQG5ss7KzMDScQ3dmRrfqcxrHJ1FnOBxKT6v/ZMyaFhFkkpFz0jcSbc
JjHHm4ZK6Potc1tIHLfSCVIW0jBvNb6e0kXC5NbMxF+fU2iZFBD+qJ1ESECo
/Yo4CoXBPvaZb0gorGnaO2UpBaZ8V3XGfRL0p0HPYD0KkadTRmamk3iuqvxt
0TcSTi8Tnc7tImH9/Oki72ckJNE3Xx93IXH56OQsk1skhO9NqgWTScwIDHJ6
d4VEgMOtz5EaJPhT9+5ed4WEGrmWzPxKYInjAe3N/5C4rBU8pfcVge21w3dX
VZBQTppiG/uUwBO67KBFCwm/gL6zkscEcuRrRydoUpiQOHqrYxUBSWOx7h5z
CtvzWsduayQweHf3wDkvCqUX89cXDRLYWzYxd34CBRsp/5C7IYnShYP6LgUU
kr3K3cY7kUh3v7gjo4lCc9XCaodoEgcNQoaFCjR2/+3yurWMRG3kOvt+LRpL
bbunW2lRMP0rWKI4gcYE+b5HVasoXBl7aPEDNRqZ8xUP5mRTeNT1PbSqlYJA
+1rNui4KVzOFVyvvUXD81aDS1pxGOm/IOjiaQvozjYba32iobDh/2M+Ogt/e
qnyDMzQUK+urNQdItM67efV9EY2+i1H+oy+RCBOEmbdV01j9oHsPz52E6soj
huNqabzt7u+Ln0DijvPJHTZlNIJM2q7YVRLo10Gk/SUaCX48nt0xAtO2dARd
O0AjLOfYlKb1BCzL8g5FrKTR1xR6v9iCwA9m/KhPJI38BYdOjBQS0M07vF7c
Q0Es8PXZOJLAEeU3r2YVU+hcJjnt+VOG7OcuTd1JFAxCTXo8h2RYPnWb0cnf
KNSe9Lt7S5mAY55UrLyCwuMFJv7nxhNw+JFRcnQehbU/f6TbUgRs5gRco2ZR
yIu867tpHoGGRSXzYEshb3rmr9keBJqP+ta0O1Ggb/r5Gf9OoEVSWjTgSyG7
wFK7MItAygfhcGM8BUcv9V11xQRMlBdo1hRS6Bk3QXb5HYFM419mX+qnEB12
pHRnJ4GQ3lHtDZY0aLVX+9L7CEQeDlcKiqTxYncPPfCNgMUg7ddWRqPxUd+3
ie8I3FXLPrFSm4Fe4PeqjbcJtI9/2h+6nEHCUNzNHbEEnuyZ8KXlGIP790ir
fxcTuKUU1OlZzqBBp/xvW1UC/yx98YPXyeCrhYaywk0Z2uus3rWoy+EhvGD9
3VuGDVoBrtfHyZFrFKWvxZNBK6C0b/loOcyvT27reiTFm4I8j4JuBjmnCmed
i5YiKTfM+l4lgyhpcs9qRymYsG8Hm08zaFm6f+waQykM0qwHrXwZhGRte6Ax
LMHD6QvF/VMYVMqq12s1S+C56rvZxi4aTqGn3Xe/kmDJihD+6Zs0jJ3IUeNe
SDD3m3tbxF4aBZvDD256LcGQ3EMS6UJjjPiJnd4nCTSDhyJzjWlYpHwuauqR
INx/WX3eOBqjL4/XjBklhZaf4MnFETQeD2xnPoqkuBddu36GIo3kzv3by8yl
qMqZkhA+mkbyom3WdU5SpEaGbpkupqEYeIKM2CiF8awRA3/OoxE++G/q511S
mB5o+BHjT2OJq12sSowUxye62Aeco5HbL2nNiJPi4tSsi57vaZgzwoq0P6T4
OHEwX1PGQGu17RxxuBSqxt3Ndzcz6JNbjHmxQYqOqf4LdvzFwOab3UMTSyly
FoXo/mhhcHnDOrvjylJIOuKaR4jlsI+fNmtbkQSb7ZsfRi6R49rtvhXMTgmM
fvpce7RVjoBPQYljKQk2pD1K6N4tRxz/oM/XWiPus+Nctezq/UaQsN/P93ty
/4i1EXzY33NJScvfPCCGjP2/+2Pyp1cUi3GVfR715yXfiBQxvrLP+/VMwZ03
e8RQZ9+nrLrJZN1vYnxi33exyqsJa7aLcYldj2vn8gP7d4iRxK7XnhEG6yf9
LoYZu57DsZvqIpPEmMyut+f1I0XkFTG3Hx6aO+Nmloq5/TJVjqvWeSdGIbuf
353bOnd8F3P7XbphkrVQ3Qhh7Dx0vZmW38g3whh2XuYc3xN0wsgIg+w8Pb9S
9/0LYcTNW86+tel7JUZYzM7j1HomtYNnxM1rtNsRqy4FI5Sz8zzp0s6vGW/F
0GfnffdLD/UzOWLQ7Hlw8pp93zVYzJ2X8kXPxmuYibnztOR1WENHsyF33lKb
fi0addKQO49aJV0Dw/aG3HkVfZzhUPBDxJ1n2NQ9MLgmwm32vG9V2m4fEyjC
UzYPmmJHGSfNFeELmxd6ZmpjWkQi3GHzhNyrXqM8RgRLNm9q+ySh7moiLo9C
oraZ79cUYQebV+pfWuudRSJksXl29VTP76SlCKZs3rnaFrfPdhNxeVhjHx9f
tUuEVjYvFz5cdWFFsojL04UROHbilojL2wxFVfeCWhGXx2Y3Kg67tom4vGa8
4zFvQAQnNs8b91Wo/6lkyOX92Iuv1v6paMj1wdv3xxKTekWIZ/vC7kbApt4m
EYRsn4wU7ptlWSJCP9s3+xx9K4WpIlizfbQ1vrk531cEE7avYivGO+VPEWGA
7TO7SaM0X9caoIDtu3nBkwYrbQ24PhyV3Sf8fFaf68uf7r8sb1TX5/q02+pS
ozhIj+vbO5Uq+7U7hEhj+zglryRlbbiQ62sf/oSRq0ghdNk+P/PvB8/grwJk
sH2ffE7rxlCdABNZHlj2c7b/6LcCjhfa741VLBkWIIzliQc4P+6WuRCfWN4I
2KJ23y1KyPHIoF/1yYB6IcDyikaksnqOmR7KWJ65aRX4cOiwHvxZ3knPmvu5
vlGP4yGvC9ta/mD0OV4ydFGIXOClDxWWp7zXd742PqTP8VZV2oCyzWl9jseO
8Sa626brc7x29mVG7qkYfY7not3WbTJdow8py3urvvUKNgn0sZTlwcvTVGdo
F+txvKg036I/fZUe5CxPagjU/Z0bhLjP8mZyzJGaZW5CjkefRldM7C0VcLya
p7SnJtVEwPFszeKswfQ0XY5331iKLjdO1OV4mL6U+cgpWYfj5Zer7/BtLHQg
ZnnaK1YhrKyTz/H2kPb5NYvK+djK8rhuZ1Ivr5APM5bXmUDjnlUv+BzPM29n
yhw0dDjef/pR5am/qw40WR+gIy5dNrmhw/mC6Xz1/RZiXTSzPlF58snn7qO6
CGR9Q0vLxL9PScD5yPJTN4octgg4X3mW7BuVVi7AE9ZnDBLy30dMEmIn6zvO
DfwQT0ch5rA+VOXTH1voL0QN60sz3JYrqIUJOZ/KjbaenLhViFDWt84EFAZf
mC/kfMzBaBnpOFIIC9bXdn4tkM6/LsB11ue2G1ZGqS0WcL5XsOInUVKjy/ng
rrEGVNhSXVizvuga/0PaXaqDaNYnu9ee2HjfSofzzb4ZVIfoOh8prI8e+ULb
Zs3kc76qVCOxqHvM43z2X1WHwNSdPFxjfbdfdcfA7Tk8zodd/4gv/IXh4S3r
y/NbPyzYYsZDPOvTeYf7TY3W8FDE+raztu2VqAwe5+P/OTsfw/9/GeF/jkin
9A==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 10.}], PointBox[{14., 10.}], 
          {Thickness[0.015], LineBox[{{9.5, 5.5}, {10.5, 6.5}}], 
           LineBox[{{9.5, 6.5}, {10.5, 5.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["5",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/ecedcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/ecedcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {88, 44}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9l2lUFEcXhks22RdnkBlwBobuIkBw4UOFCNhXMSwGIlFZ4oJgNCIqi8SI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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9l3tYTNsbx5eJmkIpnKJOl71300xzae+dFJLX5SRCQy6lcjlCRaUpotCI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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {15., 8.354800000000001}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9mHk4Vfkfx7WTSpoig3vP3c65x10qNS3WdxJakH2rLGOQaDExRSlhikql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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 16.4452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], 
          {Thickness[0.015], LineBox[{{9.5, 9.5}, {10.5, 10.5}}], 
           LineBox[{{9.5, 10.5}, {10.5, 9.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["6",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bc/cc.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bc/cc.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {110, 44}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{10., 10.899999999999999`}, 
          4.1, {-2.9202782112420023`, -0.2213144423477913}], 
         PolygonBox[{{9.4, 6.8}, {10.6, 6.3999999999999995`}, {10.6, 7.2}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.8548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10., 9.100000000000001}, 4.1, {0.2213144423477913, 
          2.9202782112420023`}], 
         PolygonBox[{{10.6, 13.2}, {9.4, 13.6}, {9.4, 12.799999999999999`}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.145199999999999}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 10.}], 
          {Thickness[0.015], LineBox[{{13.5, 9.5}, {14.5, 10.5}}], 
           LineBox[{{13.5, 10.5}, {14.5, 9.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["7",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cdcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cdcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 22}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 10.899999999999999`}, 
           4.1, {-2.9202782112420023`, -0.2213144423477913}]}, 
         PolygonBox[{{9.4, 6.8}, {10.6, 6.3999999999999995`}, {10.6, 7.2}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.8548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 9.100000000000001}, 4.1, {0.2213144423477913, 
           2.9202782112420023`}]}, 
         PolygonBox[{{10.6, 13.2}, {9.4, 13.6}, {9.4, 12.799999999999999`}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.145199999999999}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 10.}], 
          {Thickness[0.015], LineBox[{{13.5, 9.5}, {14.5, 10.5}}], 
           LineBox[{{13.5, 10.5}, {14.5, 9.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["8",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cdcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cdcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9l3lUTesfxptJlCQdZ9p7n3M6nXOKBnUp0iMJdctcbtJEhVJUUkhlyFBu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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.8548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9l3k4Vfkfxy2VtNAmt8u97nXvWRlbtIp3JRWT0KJkS7RZaija0ZQWiqtl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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.145199999999999}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 10.}], 
          {Thickness[0.015], LineBox[{{13.5, 9.5}, {14.5, 10.5}}], 
           LineBox[{{13.5, 10.5}, {14.5, 9.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["9",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cdcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cdcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9l2lUFEcXhks22RdnkBlwBobuIkBw4UOFCNhXMSwGIlFZ4oJgNCIqi8SI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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9l3tYTNsbx5eJmkIpnKJOl71300xzae+dFJLX5SRCQy6lcjlCRaUpotCI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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {15., 8.354800000000001}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFl3k4Vfkfx69oRQspM0qWe7Z73XuPyhLiTSVEQ1mSEmVroVXm10ihjH0r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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.9452, 13.75}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[CompressedData["
1:eJxFl3s4lGkfx8ehVkXKYV81wxyYGWPMzDNJFPKlEGVLooN4lUOlKEp2hRSV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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.0548, 13.75}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         {PointSize[0.04], PointBox[{10., 10.}], 
          {Thickness[0.015], LineBox[{{9.5, 17.}, {10.5, 18.}}], 
           LineBox[{{9.5, 18.}, {10.5, 17.}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["10",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bc/dcdc.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bc/dcdc.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{10., 10.899999999999999`}, 
          4.1, {-2.9202782112420023`, -0.2213144423477913}], 
         PolygonBox[{{9.4, 6.8}, {10.6, 6.3999999999999995`}, {10.6, 7.2}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.8548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10., 9.100000000000001}, 4.1, {0.2213144423477913, 
          2.9202782112420023`}], 
         PolygonBox[{{10.6, 13.2}, {9.4, 13.6}, {9.4, 12.799999999999999`}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.145199999999999}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{14., 10.}], 
          {Thickness[0.015], LineBox[{{5.5, 9.5}, {6.5, 10.5}}], 
           LineBox[{{5.5, 10.5}, {6.5, 9.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["11",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cdcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cdcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {88, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 10.899999999999999`}, 
           4.1, {-2.9202782112420023`, -0.2213144423477913}]}, 
         PolygonBox[{{9.4, 6.8}, {10.6, 6.3999999999999995`}, {10.6, 7.2}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.8548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 9.100000000000001}, 4.1, {0.2213144423477913, 
           2.9202782112420023`}]}, 
         PolygonBox[{{10.6, 13.2}, {9.4, 13.6}, {9.4, 12.799999999999999`}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.145199999999999}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{14., 10.}], 
          {Thickness[0.015], LineBox[{{5.5, 9.5}, {6.5, 10.5}}], 
           LineBox[{{5.5, 10.5}, {6.5, 9.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["12",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cdcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cdcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {110, 22}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9lXtUTWkYxt9zOiddTkfOySVaSnvv3KZpkkjK9xLJQheaVWKso6JyLasL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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFlXs0VXkUx3+p0Q1JjSmklc45E9W9xznneqQYu4lZSkNLEpqI8ugxQp7l
cUd1vYowHiVcyjOlhySKkEcykkVpokiaaKWJEb3cWWdW6zfnn7POOmf/9j57
7+/nu8z9gJ2HAkIoFCHE36XTcrlcvgrQfxcFvmr3P4yYCgHJPpYaiikIqwWB
b5QQkKD9cbMzBW5uJ+avbBcCuq17pyKAAq7WumzXEhEg76PKVyMpOKqSvXrN
ryJAl1LO0ocpmBUXvrChSgTo7/oZu70o0DSsimBn0oAcZ67YYklBYI/KhY/r
aUAnBVXlCykgj3ON7w/RgNSCywb7SIgn/cvDCmhADPeyJouEWIO/ioMbaUBW
iz8fcSKh6hmhFviIBjR13SNfnQRzl+dbSnppQEWzH2d1ErBSr1U01k0D6hfb
NKQR0C98nlx3hwakM6t38W4CeqN8nqif5/M9zDIyI8C+zEzdIZ4GFJJ4Roki
YFeFrMnMm3829OzTJADSE1vLLGhAGpIz3FICau4HDKeSNCBZv02jmIDm5cYG
VbNpQB0DgfEOBNjdGh/LGxcB0hlybzhGwBlkifyHRYAgJ0iplgBF2ajh3RER
oKmuqcNyAoRa0bbXpkSABDejHq4nIX2rv73sWxpQjItGQQwJSYluJpvW8uff
6PBtJUG10Efe7UMDqlx2b/AbCnL1tVfUldKAJHuF08YUXL1w+p3SON+viklj
FwoM1HVsLMz1Ab0yb8sLoqCtTnHP5QR9QHp7+xUkFAhTfpbvf6oPqOXW+6eh
FFQ7Wr9u+o4BxFhFSHdT4PLnOnGBCQMoRDlx7joK1OIee6Y4MYAkQe9/mE/B
lSIPmSSAAXQ7THDsEQmd4UOFslg+3t2tNY2EjE7/zX4Z/PfJQns7EqQqx5Xq
ZQwgWX5P+lwSLkaEO1TkMYC8G7erthGgOCtjsiGbAaQ2z3p2EgE12h3y0lQG
0M6LcyJcCdhIz50RFMMAyrA0GTchoL1ad9AxhAEkWOiyiSBgX0+P4JonA6hS
x6lakwD3fTEnv9gzgDSoiYs6BKAos7QCCwaQ7yKbP4wIWPCm3nuBMV/Pge1T
zgQobr1+LlLEALI65v5LPAHC25e1P+jx8b5p0Y0E1KoFuVitZABtnlceq0jC
mPuJI69ZBlBR5QwtaxKSLyx9oAp8fTub6xJJoPIbQ+P4/DG6WnMekPDKvSj7
hQ9/vqDyrDIFHascgrYl8P3zL8s0pSAyF218cpmvR14S7EbBWlfNFnEP35+K
d84h1FfdsoCsasOXSCgYzHxp3KbL4vcSF/k1yobF8UxXcWyRH4vPN8rY5rY4
icX5e53XSAPPs7g+H7t++l0ti+sXZviHqbez+P/gbWzu9W4W/3+Xuc2g4iMW
92dRgdV2SSeL+ze6wCz9TQuL+ysPr9/jVM3i/t9MDD6gwOf/Op9UXd3JjadY
PD/Ooke7MJrF8+1qG5uODWbx/H8c1Edb9rJ4Pz5+8hKYurF4f+x+iyresIPF
+3Vo/OCEmSuL90+qd6IswYvF+0lHaTm6BrF4f222nXaNjGfxfqv6LT+1v4DF
+5/7fU2bUxOL9WFRWK5uMsJi/USzTpK7ahzWl2ZOmHXhag7r7+XE254dOzms
T4tzXPQhKYf1q//Kb19OMYf1HVJqhVJbOKz/rWLbQafnHOaDQXdTt/57DvNj
2N/UMX+mGPPlS5nAI1NJjPlzJbJP/pOyGPMpQFsqpRXF//Nr/4sh4jOH+aaT
YalsOMph/oXrV2oV9XGYj+3nyrQH7nGYnw56AxP2VRzm66UbVsmBJRzmb+Jw
glFOFof5PPJaa1gxlcP8nr6n+rAkicN8J06OBlv+zmH+V3uorLLg47/6g+Nw
U35dKYf9Y/SGZ9bReg77S2NKaLHCUw77z8GhPPCa5rA/Ta+pC8gmxNi/nvxz
adB9gxj7m6eOs56Nnxj7n62tyeRIhhj7o2vms0/NNWLsny3BGkfiBsTYX2/+
p18D7L//Ap9E51c=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9l3lUTesfxptJlCQdZ9p7n3M6nXOKBnUp0iMJdctcbtJEhVJUUkhlyFBu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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.8548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9l3k4Vfkfxy2VtNAmt8u97nXvWRlbtIp3JRWT0KJkS7RZaija0ZQWiqtl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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.145199999999999}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{14., 10.}], 
          {Thickness[0.015], LineBox[{{5.5, 9.5}, {6.5, 10.5}}], 
           LineBox[{{5.5, 10.5}, {6.5, 9.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["13",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cdcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cdcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}]},
   AspectRatio->NCache[
     Rational[1, 2], 0.5],
   ImageSize->{768, 384},
   PlotRange->{{0, 132}, {0, 66}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"b5c1fa70-605b-426f-bd36-c640b6ad8f20"]
}, Open  ]],

Cell["Tree-level counter-term diagrams", "Text",ExpressionUUID->"7c1c8057-a32f-4ad6-9652-d5317c27f23c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagGluonTreeSECT", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"4", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[24]:=",ExpressionUUID->"43340afc-e64b-4276-bee2-64934d985359"],

Cell[BoxData[
 FormBox[
  GraphicsBox[InsetBox[
    GraphicsBox[
     TagBox[
      TooltipBox[
       {Thickness[0.005], LineBox[CompressedData["
1:eJw9l2lUFEcXhks22RdnkBlwBobuIkBw4UOFCNhXMSwGIlFZ4oJgNCIqi8SI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         "]], InsetBox[
         TagBox[
          StyleBox[
           TagBox["g",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {5., 9.0548}, NCache[
         ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
        LineBox[CompressedData["
1:eJw9l3tYTNsbx5eJmkIpnKJOl71300xzae+dFJLX5SRCQy6lcjlCRaUpotCI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         "]], InsetBox[
         TagBox[
          StyleBox[
           TagBox["g",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {15., 10.9452}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
        {PointSize[0.04], 
         {Thickness[0.015], LineBox[{{9.5, 9.5}, {10.5, 10.5}}], 
          LineBox[{{9.5, 10.5}, {10.5, 9.5}}]}}, InsetBox[
         TagBox[
          StyleBox[
           TagBox["1",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->11.729454545454546`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           11.729454545454546`]& ], {10., -0.5}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
       "\"ac/bc/0.m\"",
       TooltipStyle->"TextStyling"],
      Annotation[#, "ac/bc/0.m", "Tooltip"]& ],
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}],
   AspectRatio->NCache[
     Rational[1, 4], 0.25],
   ImageSize->{512, 128},
   PlotRange->{{0, 88}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"8bd4a9f1-e6fc-47f3-a3db-389714a158e3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Master integrals", "Section",ExpressionUUID->"9d88c0e2-edfe-414f-a2de-207b403893cc"],

Cell["The only required masters are 1- and 2-loop tadpoles", "Text",ExpressionUUID->"d7458acc-505c-4da0-9f00-4aaafc653c49"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoleMaster", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$FeynCalcDirectory", ",", "\"\<Examples\>\"", 
       ",", "\"\<MasterIntegrals\>\"", ",", "\"\<Tadpoles\>\"", 
       ",", "\"\<tad1LxFx1x1xxEp999x.m\>\""}], "}"}], "]"}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[25]:=",ExpressionUUID->"5fffb277-2274-4307-a98d-5060c9d538c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoleMaster1", "=", 
   RowBox[{
    RowBox[{"tadpoleMaster", "/.", 
     RowBox[{"m1", "->", "mxt"}]}], "/.", 
    RowBox[{"tad1L", "->", "\"\<tad1Lv1\>\""}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[26]:=",ExpressionUUID->"b6a723c7-278f-473b-95ec-0560fa9cc73d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoleMaster2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Get", "[", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
        "$FeynCalcDirectory", ",", "\"\<Examples\>\"", 
         ",", "\"\<MasterIntegrals\>\"", ",", "\"\<Tadpoles\>\"", ",", 
         "\n", "\"\<tad2LxFx111x111xxEp1x.m\>\""}], "}"}], "]"}], "]"}], "/.", 
     RowBox[{"m1", "->", "mxt"}]}], "/.", 
    RowBox[{"tad2LxFx111x111xxEp1x", "->", "\"\<tad2Lv2\>\""}]}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[27]:=",ExpressionUUID->"f0498c0c-cbdb-4665-a5f7-381e083153b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Obtain the amplitudes", "Section",ExpressionUUID->"fdf59364-055e-474d-815e-626481e4351a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "gluonSE$RawAmp", ",", "gluonSECT$RawAmp", ",", 
     "diagGluonTreeSECT$RawAmp"}], "}"}], " ", "=", " ", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"FCFAConvert", "[", 
      RowBox[{
       RowBox[{"CreateFeynAmp", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Truncated", "->", "True"}], ",", "\n", "\t", 
         RowBox[{"GaugeRules", "->", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"PreFactor", "->", "1"}]}], "]"}], ",", "\n", "\t", 
       RowBox[{"IncomingMomenta", "->", 
        RowBox[{"{", "p", "}"}]}], ",", " ", 
       RowBox[{"OutgoingMomenta", "->", 
        RowBox[{"{", "p", "}"}]}], ",", "\n", "\t", 
       RowBox[{"LorentzIndexNames", "->", 
        RowBox[{"{", 
         RowBox[{"mu", ",", "nu"}], "}"}]}], ",", " ", 
       RowBox[{"DropSumOver", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"LoopMomenta", "->", 
        RowBox[{"{", 
         RowBox[{"k1", ",", "k2"}], "}"}]}], ",", " ", 
       RowBox[{"UndoChiralSplittings", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"ChangeDimension", "->", "D"}], ",", " ", 
       RowBox[{"SMP", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"FinalSubstitutions", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"SMP", "[", "\"\<m_u\>\"", "]"}], "->", "0"}], ",", 
          RowBox[{
           RowBox[{"SMP", "[", "\"\<g_s\>\"", "]"}], "->", 
           RowBox[{"4", " ", "Pi", " ", 
            RowBox[{"Sqrt", "[", "as4", "]"}]}]}]}], "}"}]}]}], "]"}], "&"}], 
    "/@", 
    RowBox[{"{", "\n", "\t", 
     RowBox[{"diagGluonSE", ",", "diagGluonSECT", ",", "diagGluonTreeSECT"}], 
     "}"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[28]:=",ExpressionUUID->"23718130-90b5-4707-8ee0-0c7f8f57e8a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate the amplitudes", "Section",ExpressionUUID->"6544381b-a281-472e-8a82-34b6facaf8cf"],

Cell[CellGroupData[{

Cell["Gluon self-energy at 2 loops", "Subsection",ExpressionUUID->"42dc5c25-720c-4da7-ba99-edce97a618c5"],

Cell["\<\
The 2-loop gluon self-energy has superficial degree of divergence equal to 2\
\>", "Text",ExpressionUUID->"3ace8d2f-647b-4853-be11-1bef7cfa446d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"divDegree", "=", "2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"gluonSE$RawAmp2", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"gluonSE$RawAmp", "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", "3"}], "]"}], "]"}], ",", 
     RowBox[{"Nf", " ", 
      RowBox[{"gluonSE$RawAmp", "[", 
       RowBox[{"[", 
        RowBox[{"4", ";;", "4"}], "]"}], "]"}]}], ",", 
     RowBox[{"gluonSE$RawAmp", "[", 
      RowBox[{"[", 
       RowBox[{"5", ";;", "5"}], "]"}], "]"}], ",", 
     RowBox[{"Nf", " ", 
      RowBox[{"gluonSE$RawAmp", "[", 
       RowBox[{"[", 
        RowBox[{"6", ";;", "7"}], "]"}], "]"}]}], ",", "\n", 
     RowBox[{"gluonSE$RawAmp", "[", 
      RowBox[{"[", 
       RowBox[{"8", ";;", "10"}], "]"}], "]"}], ",", 
     RowBox[{"Nf", " ", 
      RowBox[{"gluonSE$RawAmp", "[", 
       RowBox[{"[", 
        RowBox[{"11", ";;", "12"}], "]"}], "]"}]}], ",", 
     RowBox[{"gluonSE$RawAmp", "[", 
      RowBox[{"[", 
       RowBox[{"13", ";;", "14"}], "]"}], "]"}], ",", "\n", 
     RowBox[{"Nf", " ", 
      RowBox[{"gluonSE$RawAmp", "[", 
       RowBox[{"[", 
        RowBox[{"15", ";;", "15"}], "]"}], "]"}]}], ",", 
     RowBox[{"gluonSE$RawAmp", "[", 
      RowBox[{"[", 
       RowBox[{"16", ";;", "19"}], "]"}], "]"}], ",", 
     RowBox[{"Nf", " ", 
      RowBox[{"gluonSE$RawAmp", "[", 
       RowBox[{"[", 
        RowBox[{"20", ";;", "20"}], "]"}], "]"}]}], ",", 
     RowBox[{"gluonSE$RawAmp", "[", 
      RowBox[{"[", 
       RowBox[{"21", ";;", "23"}], "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aux1", "=", 
   RowBox[{"FCLoopGetFeynAmpDenominators", "[", 
    RowBox[{"gluonSE$RawAmp2", ",", "\n", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "k2"}], "}"}], ",", "denHead", ",", 
     RowBox[{"Momentum", "->", 
      RowBox[{"{", "p", "}"}]}], ",", 
     RowBox[{"\"\<Massless\>\"", "->", "True"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"aux2", "=", 
  RowBox[{"FCLoopAddAuxiliaryMass", "[", 
   RowBox[{
    RowBox[{"aux1", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k1", ",", "k2"}], "}"}], ",", 
    RowBox[{"-", 
     RowBox[{"mxt", "^", "2"}]}], ",", "0", ",", 
    RowBox[{"Head", "->", "denHead"}]}], "]"}]}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[29]:=",ExpressionUUID->"6b397143-173e-42f1-a6d1-44876965473c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          SuperscriptBox[
           FormBox[
            FormBox["k1", TraditionalForm], TraditionalForm], 2], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         SuperscriptBox[
          FormBox[
           FormBox["k1", TraditionalForm], TraditionalForm], 2], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          SuperscriptBox[
           FormBox[
            FormBox["k2", TraditionalForm], TraditionalForm], 2], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         SuperscriptBox[
          FormBox[
           FormBox["k2", TraditionalForm], TraditionalForm], 2], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "+", 
                   FormBox["k2", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "+", 
                  FormBox["k2", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "-", 
                   FormBox["k2", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "-", 
                  FormBox["k2", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k2", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k2", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "+", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "+", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k2", TraditionalForm], "+", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k2", TraditionalForm], "+", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   RowBox[{"-", 
                    FormBox["k1", TraditionalForm]}], "+", 
                   FormBox["k2", TraditionalForm], "+", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  RowBox[{"-", 
                    FormBox["k1", TraditionalForm]}], "+", 
                  FormBox["k2", TraditionalForm], "+", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "+", 
                   FormBox["k2", TraditionalForm], "+", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "+", 
                  FormBox["k2", TraditionalForm], "+", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[33]=",ExpressionUUID->"0f60b378-7fe6-4d55-a5c2-ddbf5d5dc588"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSE$PreAmp1", "=", 
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"aux1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/.", "aux2"}], ")"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[34]:=",ExpressionUUID->"122b3508-e2c7-44f2-a8b3-b9712043d921"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"164.81938`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[34]=",ExpressionUUID->"3c005e2b-0ea4-4260-a307-2e058f82f29e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSE$Amp", "=", 
    RowBox[{
     RowBox[{"gluonSE$PreAmp1", "//", "\n", 
      RowBox[{
       RowBox[{"SUNSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"FCI", "->", "True"}], ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"DiracSimplify", "[", 
       RowBox[{"#", ",", 
        RowBox[{"FCI", "->", "True"}], ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[35]:=",ExpressionUUID->"c3a9862d-43e5-480f-a7f7-d2fec2739ab6"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"93.189846`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[35]=",ExpressionUUID->"f4d94c84-3b98-424a-8819-ba19a4ace42d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isoSymbols", "=", 
  RowBox[{"FCMakeSymbols", "[", 
   RowBox[{"KK", ",", 
    RowBox[{"Range", "[", 
     RowBox[{"1", ",", "$KernelCount"}], "]"}], ",", "List"}], 
   "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[36]:=",ExpressionUUID->"674be9ef-cfde-44aa-83cf-60060349bf9d"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
   "KK1", ",", "KK2", ",", "KK3", ",", "KK4", ",", "KK5", ",", "KK6", ",", 
    "KK7", ",", "KK8"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[36]=",ExpressionUUID->"d3f2427d-473b-4583-b15a-592e920cf504"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSE$Amp1", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{"gluonSE$Amp", ",", "p", ",", 
      RowBox[{"IsolateNames", "->", "isoSymbols"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[37]:=",ExpressionUUID->"097990af-b619-476c-8238-9d3466a5d510"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"26.809337`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[37]=",ExpressionUUID->"e052cbe4-4d6e-47b3-9459-ba6731200c78"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSE$Amp2", "=", 
    RowBox[{"FourSeries", "[", 
     RowBox[{"gluonSE$Amp1", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "0", ",", "divDegree"}], "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[38]:=",ExpressionUUID->"b00e3972-54b6-44ba-a4d0-1dd720bfcf9c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"93.590434`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[38]=",ExpressionUUID->"88b55ffd-efc9-4184-88e3-3138d90f0514"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSE$Amp3", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"FRH2", "[", 
       RowBox[{"gluonSE$Amp2", ",", "isoSymbols"}], "]"}], ",", 
      "FeynAmpDenominator", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[39]:=",ExpressionUUID->"295e46c4-84c4-429d-a37a-6da98498b0d8"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"6.037582`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[39]=",ExpressionUUID->"289bcc70-c043-4323-bef7-8ec836877905"]
}, Open  ]],

Cell["\<\
The rest of the calculation follows the standard multiloop template\
\>", "Text",ExpressionUUID->"5b0e107f-4194-461c-9e40-4e3b64b03d57"],

Cell[BoxData[{
 RowBox[{"FCClearScalarProducts", "[", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", "p", "]"}], "=", "pp"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[40]:=",ExpressionUUID->"540ed708-0b7c-4eff-84dd-7e70115386de"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"gluonSE$Amp4", ",", "gluonSE$Topos"}], "}"}], "=", 
    RowBox[{"FCLoopFindTopologies", "[", 
     RowBox[{"gluonSE$Amp3", ",", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "k2"}], "}"}], ",", 
      RowBox[{"FCI", "->", "True"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}], ",", "\n", 
      RowBox[{"FCLoopBasisOverdeterminedQ", "->", "True"}], ",", 
      RowBox[{"FinalSubstitutions", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Hold", "[", "SPD", "]"}], "[", "p", "]"}], "->", "pp"}], 
        "}"}]}]}], "]"}]}], ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[42]:=",ExpressionUUID->"39cbd8b4-6a4a-40d0-8872-aebdd151210d"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the initial candidate \
topologies: \"\>", "\[InvisibleSpace]", "3"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the initial candidate topologies: ", 3],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"a9f03d81-2a0d-4cf2-bb47-cb5258716041"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified unique \
topologies: \"\>", "\[InvisibleSpace]", "2"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified unique topologies: ", 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"8d718a5b-9576-46ef-9d41-c111d46014fb"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the preferred topologies \
among the unique topologies: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the preferred topologies among the unique \
topologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"635033de-a224-4bad-852b-548df1678e2d"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified subtopologies: \
\"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified subtopologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"0f8658cc-9b65-4741-aba5-70f41e1cbd27"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of found topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "2"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of found topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"724db5a5-eef8-41bd-aaf7-88534a7ca892"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"13.707149`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[42]=",ExpressionUUID->"09b64fcf-d657-4fc1-8c34-e8c2f48b4560"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSE$Amp5", "=", 
    RowBox[{"FCLoopTensorReduce", "[", 
     RowBox[{"gluonSE$Amp4", ",", "gluonSE$Topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[43]:=",ExpressionUUID->"3d9c8e23-b2c3-4d5b-853b-7c387c968a86"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"83.35378`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[43]=",ExpressionUUID->"e27eebc3-d165-4043-98f8-53643ca09192"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSE$Amp6", "=", 
    RowBox[{"DiracSimplify", "[", 
     RowBox[{"gluonSE$Amp5", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[44]:=",ExpressionUUID->"7ce1d114-4312-4de6-8721-c5af5a8d65b8"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.378973`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[44]=",ExpressionUUID->"1cc22a16-66ea-450f-8d34-b3decadc1296"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"gluonSE$Amp7", ",", "gluonSE$Topos2"}], "}"}], "=", 
    RowBox[{"FCLoopRewriteOverdeterminedTopologies", "[", 
     RowBox[{"gluonSE$Amp6", ",", "gluonSE$Topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[45]:=",ExpressionUUID->"4d89cb79-806d-46e7-be59-fbd88b564bc2"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteIncompleteTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"No overdetermined topologies detected.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteIncompleteTopologies: ", 
    Style["No overdetermined topologies detected.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"bb6db48b-8955-4393-a0ec-89c346442883"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.283773`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[45]=",ExpressionUUID->"8c332c8f-7951-4dd5-a277-b70a5c7e26d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"gluonSE$Amp8", ",", "gluonSE$Topos3"}], "}"}], "=", 
    RowBox[{"FCLoopRewriteIncompleteTopologies", "[", 
     RowBox[{"gluonSE$Amp7", ",", "gluonSE$Topos2", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[46]:=",ExpressionUUID->"da4e3f48-7b0f-4856-b4e4-15baf0c62bc5"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteIncompleteTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"No incomplete topologies detected.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteIncompleteTopologies: ", 
    Style["No incomplete topologies detected.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"01901c50-8177-4755-9bfb-ccac98e71e91"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.293432`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[46]=",ExpressionUUID->"78a211f3-c437-4f90-acec-59d99497adea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSE$SubTopos", "=", 
    RowBox[{"FCLoopFindSubtopologies", "[", 
     RowBox[{"gluonSE$Topos3", ",", 
      RowBox[{"Flatten", "->", "True"}], ",", 
      RowBox[{"Remove", "->", "True"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[47]:=",ExpressionUUID->"a4e0aab0-c1f9-48b2-a188-78082ad7b812"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.103818`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[47]=",ExpressionUUID->"8c9bd1ed-82c3-45b7-8911-050bfd268b06"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"gluonSE$TopoMappings", ",", "\n", "gluonSE$FinalTopos"}], "}"}], 
   "=", 
   RowBox[{"FCLoopFindTopologyMappings", "[", 
    RowBox[{"gluonSE$Topos3", ",", 
     RowBox[{"PreferredTopologies", "->", "gluonSE$SubTopos"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[48]:=",ExpressionUUID->"c6421843-6022-4280-a008-5074da501db1"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1", "\[InvisibleSpace]", 
    StyleBox["\<\" mapping relations \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1, 
    Style[" mapping relations ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"194a5be3-0509-46b8-aacb-ae040f4f0a01"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of independent topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of independent topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"dda442a1-629e-4dbf-a0a5-5b03c5d9ac65"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSE$AmpGLI", "=", 
    RowBox[{"FCLoopApplyTopologyMappings", "[", 
     RowBox[{"gluonSE$Amp8", ",", 
      RowBox[{"{", 
       RowBox[{"gluonSE$TopoMappings", ",", "\n", "gluonSE$FinalTopos"}], 
       "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[49]:=",ExpressionUUID->"53758482-8a43-42ae-a58e-ee8d4f97362a"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"9.988248`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[49]=",ExpressionUUID->"b92bb880-2952-4363-bd28-c3ec6028092b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gluonSE$GLIs", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"gluonSE$AmpGLI", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[50]:=",ExpressionUUID->"2aca12f9-3997-4578-b7f8-b9120faa4842"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gluonSE$dir", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
     "$TemporaryDirectory", ",", "\"\<Reduction-gluonSE-2L-massless\>\""}], 
     "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"CreateDirectory", "[", "gluonSE$dir", "]"}], "]"}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[51]:=",ExpressionUUID->"0aad1030-f2b1-4529-80cf-c3701656f5bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraCreateJobFile", "[", 
  RowBox[{
  "gluonSE$FinalTopos", ",", " ", "gluonSE$GLIs", ",", " ", "gluonSE$dir"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[53]:=",ExpressionUUID->"b8368a7a-69a0-49f7-b612-f1cf097c5cb9"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "{", "\<\"/tmp/Reduction-gluonSE-2L-massless/fctopology1/job.yaml\"\>", 
   "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[53]=",ExpressionUUID->"5e9dbc69-c984-4757-a8a1-0b5d92ca1e13"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"KiraCreateIntegralFile", "[", 
  RowBox[{
  "gluonSE$GLIs", ",", " ", "gluonSE$FinalTopos", ",", " ", "gluonSE$dir"}], 
  "]"}], "\n", 
 RowBox[{"KiraCreateConfigFiles", "[", 
  RowBox[{
  "gluonSE$FinalTopos", ",", " ", "gluonSE$GLIs", ",", " ", "gluonSE$dir", ",",
    " ", "\n", " ", 
   RowBox[{"KiraMassDimensions", " ", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"pp", " ", "->", " ", "2"}], ",", 
      RowBox[{"mxt", "->", "1"}]}], "}"}]}]}], "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[54]:=",ExpressionUUID->"a4be0373-f0da-4075-8283-854955f9eb5b"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "245"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 245],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"278c21cd-476b-4474-9232-c6f768d568a8"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "{", "\<\"/tmp/Reduction-gluonSE-2L-massless/fctopology1/KiraLoopIntegrals\"\
\>", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[54]=",ExpressionUUID->"b74d284a-75cf-4ffc-891c-a45bd276162c"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"/tmp/Reduction-gluonSE-2L-massless/fctopology1/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-gluonSE-2L-massless/fctopology1/config/kinematics.yaml\"\>\
"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[55]=",ExpressionUUID->"7e2d7c0b-7245-4c90-b1ca-c8d4577d25b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraRunReduction", "[", 
  RowBox[{
  "gluonSE$dir", ",", " ", "gluonSE$FinalTopos", ",", " ", "\n", " ", 
   RowBox[{"KiraBinaryPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<.local\>\"", ",", " ", "\"\<bin\>\"", ",",
        " ", "\"\<kira\>\""}], "}"}], "]"}]}], ",", "\n", " ", 
   RowBox[{"KiraFermatPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<bin\>\"", ",", " ", "\"\<ferl64\>\"", ",",
        " ", "\"\<fer64\>\""}], "}"}], "]"}]}]}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[56]:=",ExpressionUUID->"f44bc243-b887-4f3d-bb12-bebb9788ce8e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "True", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[56]=",ExpressionUUID->"c814fa84-65c1-491d-b67d-97b6e0c3a7de"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gluonSE$ReductionTables", "=", 
   RowBox[{
    RowBox[{"KiraImportResults", "[", 
     RowBox[{"gluonSE$FinalTopos", ",", " ", "gluonSE$dir"}], "]"}], "//", 
    "Flatten"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[57]:=",ExpressionUUID->"b69c6a1f-2aad-4d34-9ebb-da2b529351dd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSE$resPreFinal1", "=", 
    RowBox[{"(", 
     RowBox[{"gluonSE$AmpGLI", "/.", 
      RowBox[{"Dispatch", "[", "gluonSE$ReductionTables", "]"}]}], ")"}]}], 
   ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[58]:=",ExpressionUUID->"f15bb88f-74e3-4f80-b9c4-452fe8829113"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.299726`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[58]=",ExpressionUUID->"15f0ab8b-d307-42f6-988a-00fe2f61c663"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSE$resPreFinal2", "=", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Collect2", "[", 
        RowBox[{"#", ",", "GLI", ",", "DiracGamma", ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}], ",", 
      "gluonSE$resPreFinal1"}], "]"}]}], ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[59]:=",ExpressionUUID->"e724d180-e8ae-48a3-86d7-c7ed588c6906"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"5.958291`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[59]=",ExpressionUUID->"840101ae-8a79-4908-b1aa-5b6dfd936026"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gluonSE$masters", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"gluonSE$resPreFinal1", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[60]:=",ExpressionUUID->"ca4da9c0-156c-41ba-bc30-691f46642714"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gluonSE$MIMappings", "=", 
  RowBox[{"FCLoopFindIntegralMappings", "[", 
   RowBox[{"gluonSE$masters", ",", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"tadpoleMaster1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"tadpoleMaster2", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", "\n", 
      "gluonSE$FinalTopos"}], "]"}], ",", 
    RowBox[{"PreferredIntegrals", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"tadpoleMaster1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], 
        RowBox[{
         RowBox[{"tadpoleMaster1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"tadpoleMaster2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[61]:=",ExpressionUUID->"bf440d24-4943-4eb2-a5be-dea78c215197"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm]}], ")"}], "\[Rule]", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["G", "tad1LxFx1x1xxEp999x"], "(", 
         FormBox["1",
          TraditionalForm], ")"}], "2"]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad2Lv2\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}]}]},
     {
      RowBox[{
       SuperscriptBox["G", "\<\"tad2Lv2\"\>"], "(", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}], 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["G", "tad1LxFx1x1xxEp999x"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "2"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[61]=",ExpressionUUID->"cf260be6-d0c0-4097-8933-32bc31c3822a"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"isoSymbols1", "=", 
   RowBox[{"FCMakeSymbols", "[", 
    RowBox[{"LL", ",", 
     RowBox[{"Range", "[", 
      RowBox[{"1", ",", "$KernelCount"}], "]"}], ",", "List"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"isoSymbols2", "=", 
   RowBox[{"FCMakeSymbols", "[", 
    RowBox[{"LM", ",", 
     RowBox[{"Range", "[", 
      RowBox[{"1", ",", "$KernelCount"}], "]"}], ",", "List"}], "]"}]}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[62]:=",ExpressionUUID->"044fbc39-57d4-4720-a61f-885370da4f1f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSE$resPreFinal2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Collect2", "[", 
         RowBox[{"gluonSE$resPreFinal1", ",", "D", ",", "GLI", ",", 
          RowBox[{"IsolateNames", "->", "isoSymbols1"}], ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "//", 
        RowBox[{
         RowBox[{"FCReplaceD", "[", 
          RowBox[{"#", ",", 
           RowBox[{"D", "->", 
            RowBox[{"4", "-", 
             RowBox[{"2", "ep"}]}]}]}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{"gluonSE$MIMappings", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}]}], "//", "\n", 
      RowBox[{
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"tadpoleMaster1", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"tadpoleMaster2", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"Collect2", "[", 
       RowBox[{"#", ",", "ep", ",", 
        RowBox[{"IsolateNames", "->", "isoSymbols2"}], ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[64]:=",ExpressionUUID->"4070376e-608f-4221-8279-0c3fd1a79f80"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"50.82952`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[64]=",ExpressionUUID->"2204da50-410a-4e1f-91d4-e530d5f37dc8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSE$resPreFinal3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"gluonSE$resPreFinal2", "//", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"ep", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}], 
      "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"I", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "*", "Pi"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "+", " ", "ep"}], ")"}]}]}], ")"}], "^",
            "2"}], " ", "#"}], ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}]}], 
   ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[65]:=",ExpressionUUID->"6ab6f31f-5efb-48a9-ab88-1ca9d13ff094"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"3.27208`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[65]=",ExpressionUUID->"b5d43613-907c-4434-b392-b9b88e99abc1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSE$resPreFinal4", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"FRH2", "[", 
       RowBox[{
        RowBox[{"FRH2", "[", 
         RowBox[{"gluonSE$resPreFinal3", ",", "isoSymbols2"}], "]"}], ",", 
        "isoSymbols1"}], "]"}], ",", "DiracGamma", ",", "pp", ",", "mxt", ",",
       "ep", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[66]:=",ExpressionUUID->"69f145d5-0041-4fad-8f7d-2c377a80f40e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"1.83445`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[66]=",ExpressionUUID->"090dc162-ac80-4f7c-b3d2-ab06bcc4c7cd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"isoSymbols3", "=", 
   RowBox[{"FCMakeSymbols", "[", 
    RowBox[{"LH", ",", 
     RowBox[{"Range", "[", 
      RowBox[{"1", ",", "$KernelCount"}], "]"}], ",", "List"}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[67]:=",ExpressionUUID->"890124fe-2a44-442b-8d57-00c285d300b6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSE$resPreFinal5", "=", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{"Collect2", "[", 
         RowBox[{"gluonSE$resPreFinal4", ",", "mxt", ",", 
          RowBox[{"IsolateNames", "->", "isoSymbols3"}], ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mxt", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "Normal"}]}], ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[68]:=",ExpressionUUID->"5eba997d-a0cc-4eab-993f-95bab4c2190f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"8.503322`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[68]=",ExpressionUUID->"31c3b26f-8f68-4384-9fc4-41bc43e8697c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSE$resPreFinal6", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FRH2", "[", 
        RowBox[{"gluonSE$resPreFinal5", ",", "isoSymbols3"}], "]"}], "//", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"m_Symbol", "^", "2"}], "]"}], ":>", 
           RowBox[{"2", 
            RowBox[{"Log", "[", "m", "]"}]}]}]}], "]"}], "&"}]}], ",", 
      "DiracGamma", ",", "pp", ",", "mxt", ",", "ep", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[69]:=",ExpressionUUID->"e731edd7-f88b-4cd5-98ca-c1f49258320a"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.396602`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[69]=",ExpressionUUID->"f0388bd3-fbbc-4b85-ac6b-197ff65856c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gluonSE$resFinal", "=", 
  RowBox[{"Collect2", "[", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{
     "gluonSE$resPreFinal6", ",", "ep", ",", "CA", ",", "CF", ",", "mq", ",", 
      "Nf", ",", "SUNFDelta", ",", "as4", ",", "DiracGamma", ",", "GaugeXi", ",", 
      RowBox[{"Factoring", "->", "FullSimplify"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}], ",", "ep", ",", "mq", 
    ",", "mxt"}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[70]:=",ExpressionUUID->"ba7f3fb9-599d-47f6-bd85-418d57290f2e"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["mxt", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15", " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"], " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"28", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]], " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"29", " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"64", " ", 
        SubscriptBox["N", "f"], " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"40", " ", 
        SubscriptBox["N", "f"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]], " ", 
        SubscriptBox["C", "A"]}], "-", 
       RowBox[{"32", " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["N", "f"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}]}], ")"}], " ", 
     SuperscriptBox["g", 
      RowBox[{
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Glu1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Glu2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox["as4", "2"]}], 
    RowBox[{"32", " ", 
     SuperscriptBox["ep", "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["mxt", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15", " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"], " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"28", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]], " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"29", " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"64", " ", 
        SubscriptBox["N", "f"], " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"40", " ", 
        SubscriptBox["N", "f"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]], " ", 
        SubscriptBox["C", "A"]}], "-", 
       RowBox[{"32", " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["N", "f"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}]}], ")"}], " ", 
     RowBox[{"log", "(", "mxt", ")"}], " ", 
     SuperscriptBox["g", 
      RowBox[{
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Glu1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Glu2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox["as4", "2"]}], 
    RowBox[{"8", " ", "ep"}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"192", " ", "ep"}]], 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["mxt", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "3"]}], "+", 
       RowBox[{"99", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"72", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["N", "f"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"180", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"35", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"184", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["N", "f"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"288", " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["N", "f"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"336", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"480", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["N", "f"], " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"384", " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["N", "f"], " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"101", " ", 
        SubsuperscriptBox["C", "A", "2"]}], "-", 
       RowBox[{"136", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["N", "f"]}], "-", 
       RowBox[{"348", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}]}], "-", 
       RowBox[{"768", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["N", "f"], " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["g", 
      RowBox[{
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Glu1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Glu2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox["as4", "2"]}]}], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SubscriptBox["C", "A"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", "3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]], " ", 
        SubscriptBox["C", "A"]}], "-", 
       RowBox[{"13", " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["N", "f"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"pp", " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]]}]}], ")"}], " ", 
     SuperscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Glu1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Glu2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox["as4", "2"]}], 
    RowBox[{"24", " ", 
     SuperscriptBox["ep", "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SubscriptBox["C", "A"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", "3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]], " ", 
        SubscriptBox["C", "A"]}], "-", 
       RowBox[{"13", " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["N", "f"]}]}], ")"}], " ", 
     RowBox[{"log", "(", "mxt", ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"pp", " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]]}]}], ")"}], " ", 
     SuperscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Glu1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Glu2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox["as4", "2"]}], 
    RowBox[{"6", " ", "ep"}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2880", " ", "ep"}]], 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"141", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", "pp", " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "3"]}], "-", 
       RowBox[{"186", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "3"]}], "+", 
       RowBox[{"2465", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", "pp", " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"376", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["N", "f"], " ", "pp", " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"1440", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", "pp", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"2138", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"496", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["N", "f"], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"1440", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"3073", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", "pp", " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"3568", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["N", "f"], " ", "pp", " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"1920", " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["N", "f"], " ", "pp", " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"4080", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", "pp", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"1920", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["N", "f"], " ", "pp", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"3814", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"2752", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["N", "f"], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"1920", " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["N", "f"], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"4080", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"1920", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["N", "f"], " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"4853", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", "pp", " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]]}], "-", 
       RowBox[{"10024", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["N", "f"], " ", "pp", " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]]}], "-", 
       RowBox[{"2880", " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["N", "f"], " ", "pp", " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]]}], "+", 
       RowBox[{"9360", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", "pp", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]]}], "-", 
       RowBox[{"2880", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["N", "f"], " ", "pp", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]]}], "+", 
       RowBox[{"5750", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]]}], "+", 
       RowBox[{"12448", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["N", "f"], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]]}], "+", 
       RowBox[{"2880", " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["N", "f"], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]]}], "-", 
       RowBox[{"9360", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]]}], "+", 
       RowBox[{"2880", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["N", "f"], " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]]}]}], ")"}], " ", 
     SuperscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Glu1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Glu2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox["as4", "2"]}]}]}], TraditionalForm]], "Output",
 CellLabel->"Out[70]=",ExpressionUUID->"ddf9b0de-ed69-4d59-8e7f-c8454c12f6f8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Gluon self-energy 1-loop CT", "Subsection",ExpressionUUID->"94ca3b3f-b8c3-4a94-8d4c-2c55d5b88ebd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"divDegree", "=", "2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"gluonSECT$RawAmp2", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Nf", " ", 
      RowBox[{"gluonSECT$RawAmp", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", "2"}], "]"}], "]"}]}], ",", 
     RowBox[{"gluonSECT$RawAmp", "[", 
      RowBox[{"[", 
       RowBox[{"3", ";;", "6"}], "]"}], "]"}], ",", 
     RowBox[{"Nf", " ", 
      RowBox[{"gluonSECT$RawAmp", "[", 
       RowBox[{"[", 
        RowBox[{"7", ";;", "7"}], "]"}], "]"}]}], ",", 
     RowBox[{"gluonSECT$RawAmp", "[", 
      RowBox[{"[", 
       RowBox[{"8", ";;", "10"}], "]"}], "]"}], ",", "\n", 
     RowBox[{"Nf", " ", 
      RowBox[{"gluonSECT$RawAmp", "[", 
       RowBox[{"[", 
        RowBox[{"11", ";;", "11"}], "]"}], "]"}]}], ",", 
     RowBox[{"gluonSECT$RawAmp", "[", 
      RowBox[{"[", 
       RowBox[{"12", ";;"}], "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aux1", "=", 
   RowBox[{"FCLoopGetFeynAmpDenominators", "[", 
    RowBox[{"gluonSECT$RawAmp2", ",", 
     RowBox[{"{", "k1", "}"}], ",", "denHead", ",", 
     RowBox[{"Momentum", "->", 
      RowBox[{"{", "p", "}"}]}], ",", 
     RowBox[{"\"\<Massless\>\"", "->", "True"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"aux2", "=", 
  RowBox[{"FCLoopAddAuxiliaryMass", "[", 
   RowBox[{
    RowBox[{"aux1", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", "k1", "}"}], ",", 
    RowBox[{"-", 
     RowBox[{"mxt", "^", "2"}]}], ",", "0", ",", 
    RowBox[{"Head", "->", "denHead"}]}], "]"}]}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[71]:=",ExpressionUUID->"f60ac1b0-8a13-46cc-b216-f1df3dadee0f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          SuperscriptBox[
           FormBox[
            FormBox["k1", TraditionalForm], TraditionalForm], 2], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         SuperscriptBox[
          FormBox[
           FormBox["k1", TraditionalForm], TraditionalForm], 2], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "+", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "+", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[75]=",ExpressionUUID->"6efb41a9-167c-4391-9127-e7f8db6b43ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gluonSECT$StrName", "=", 
  RowBox[{"StringReplace", "[", 
   RowBox[{
    RowBox[{"ToString", "[", 
     RowBox[{"Hold", "[", "gluonSECT$Amp", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\"\<Hold[\>\"", "->", "\"\<\>\""}], ",", 
      RowBox[{"\"\<]\>\"", "->", "\"\<\>\""}]}], "}"}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[76]:=",ExpressionUUID->"730220eb-a6d5-4320-b2ed-76742df0fcb8"],

Cell[BoxData[
 FormBox["\<\"gluonSECT$Amp\"\>", TraditionalForm]], "Output",
 CellLabel->"Out[76]=",ExpressionUUID->"980c9b26-e775-4837-8876-fea7f61726c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSECT$Amp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"aux1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/.", "aux2"}], ")"}], "//", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{"#", ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
      "\n", 
      RowBox[{
       RowBox[{"SUNSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"DiracSimplify", "[", 
       RowBox[{"#", ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[77]:=",ExpressionUUID->"e295ca9a-0d0d-41ce-90a9-0f26d15af293"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"3.176606`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[77]=",ExpressionUUID->"f2d84054-b5ca-4bbd-8136-42514a4d2a7b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSECT$Amp1", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{"gluonSECT$Amp", ",", "p", ",", 
      RowBox[{"IsolateNames", "->", "KK"}]}], "]"}]}], ";"}], "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSECT$Amp2", "=", 
    RowBox[{"FourSeries", "[", 
     RowBox[{"gluonSECT$Amp1", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "0", ",", "divDegree"}], "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSECT$Amp3", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"FRH", "[", "gluonSECT$Amp2", "]"}], ",", "FeynAmpDenominator", 
      ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[78]:=",ExpressionUUID->"ddbdb61f-4e05-4cf1-bce9-478e3b5d2890"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.520721`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[78]=",ExpressionUUID->"18106ec8-9db7-4cbf-9b40-499baeb507e4"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.445564`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[79]=",ExpressionUUID->"45b53c78-aa97-43ef-9346-e2ff2484d21d"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.395457`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[80]=",ExpressionUUID->"790393ce-3e3b-4918-a41c-a73ec67619f0"]
}, Open  ]],

Cell["\<\
The rest of the calculation follows the standard multiloop template\
\>", "Text",ExpressionUUID->"827b6ac3-064c-498c-8ef2-31f78fff9c9b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", "p", "]"}], "=", "pp"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[81]:=",ExpressionUUID->"d1ba5941-edb3-4bbe-9964-8a55d837586c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"gluonSECT$Amp4", ",", "gluonSECT$Topos"}], "}"}], "=", 
   RowBox[{"FCLoopFindTopologies", "[", 
    RowBox[{"gluonSECT$Amp3", ",", 
     RowBox[{"{", "k1", "}"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}], ",", "\n", 
     RowBox[{"FCLoopBasisOverdeterminedQ", "->", "True"}], ",", 
     RowBox[{"FinalSubstitutions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Hold", "[", "SPD", "]"}], "[", "p", "]"}], "->", "pp"}], 
       "}"}]}], ",", 
     RowBox[{"Names", "->", "quarkSEtopo"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[83]:=",ExpressionUUID->"d7beac95-bbcf-435e-ad79-7f1b50d1eccd"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the initial candidate \
topologies: \"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the initial candidate topologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[83]:=",ExpressionUUID->"dd0c47cf-ceec-4db7-ac8f-7aef4a3f89f9"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified unique \
topologies: \"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified unique topologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[83]:=",ExpressionUUID->"ceb15a15-1f66-4673-a724-44c4a4472fe8"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the preferred topologies \
among the unique topologies: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the preferred topologies among the unique \
topologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[83]:=",ExpressionUUID->"29a356bc-1747-40d9-bd71-c81e986e0f22"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified subtopologies: \
\"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified subtopologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[83]:=",ExpressionUUID->"2b994097-3526-44dd-a745-315089d97819"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of found topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of found topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[83]:=",ExpressionUUID->"35d5900a-e055-4714-9b60-9a8b441de29d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSECT$Amp5", "=", 
    RowBox[{"FCLoopTensorReduce", "[", 
     RowBox[{"gluonSECT$Amp4", ",", "gluonSECT$Topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[84]:=",ExpressionUUID->"815c8d7b-2d4c-47a7-bf32-d5e8b91d5ff2"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"1.242279`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[84]=",ExpressionUUID->"5027ac67-1659-44c3-9e99-7783c48128df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSECT$Amp6", "=", 
    RowBox[{"DiracSimplify", "[", 
     RowBox[{"gluonSECT$Amp5", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[85]:=",ExpressionUUID->"c65ba8bf-1ba6-400b-9d50-c35e8ca80e4f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.061247`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[85]=",ExpressionUUID->"41065f44-ae52-4596-94b3-60f0ec550fc0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"gluonSECT$Amp7", ",", "gluonSECT$Topos2"}], "}"}], "=", 
   RowBox[{"FCLoopRewriteOverdeterminedTopologies", "[", 
    RowBox[{"gluonSECT$Amp6", ",", "gluonSECT$Topos", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[86]:=",ExpressionUUID->"1be81897-edf6-406a-aa82-6349f4436648"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteIncompleteTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"No overdetermined topologies detected.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteIncompleteTopologies: ", 
    Style["No overdetermined topologies detected.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[86]:=",ExpressionUUID->"61db37f9-d5d5-49a6-9e94-ec72ecd5510d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"gluonSECT$Amp8", ",", "gluonSECT$Topos3"}], "}"}], "=", 
   RowBox[{"FCLoopRewriteIncompleteTopologies", "[", 
    RowBox[{"gluonSECT$Amp7", ",", "gluonSECT$Topos2", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[87]:=",ExpressionUUID->"dd3d2cdf-e53a-44df-8ef3-eb0d2384eeff"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteIncompleteTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"No incomplete topologies detected.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteIncompleteTopologies: ", 
    Style["No incomplete topologies detected.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"b32beed4-ffb9-411f-8294-3e8807d3f86c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSECT$SubTopos", "=", 
    RowBox[{"FCLoopFindSubtopologies", "[", 
     RowBox[{"gluonSECT$Topos2", ",", 
      RowBox[{"Flatten", "->", "True"}], ",", 
      RowBox[{"Remove", "->", "True"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[88]:=",ExpressionUUID->"22a5bc82-6823-4555-a757-2e2c741e6e65"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.060908`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[88]=",ExpressionUUID->"587334e7-c2d9-4b41-ae89-a98fbe4aee3d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"gluonSECT$TopoMappings", ",", "gluonSECT$FinalTopos"}], "}"}], "=", 
    RowBox[{"FCLoopFindTopologyMappings", "[", 
     RowBox[{"gluonSECT$Topos2", ",", 
      RowBox[{"PreferredTopologies", "->", "gluonSECT$SubTopos"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[89]:=",ExpressionUUID->"3ebcb42b-9074-4fa9-ab8b-e430c6cac650"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "0", "\[InvisibleSpace]", 
    StyleBox["\<\" mapping relations \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 0, 
    Style[" mapping relations ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[89]:=",ExpressionUUID->"f622a9b7-6e5f-4fae-991b-83e4af0f609b"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of independent topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of independent topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[89]:=",ExpressionUUID->"38d7319f-8bbe-4234-96f9-71e4d3bdf32b"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.074271`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[89]=",ExpressionUUID->"05e3fc89-ff15-4f82-9bc5-6513ac12d491"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSECT$AmpGLI", "=", 
    RowBox[{"FCLoopApplyTopologyMappings", "[", 
     RowBox[{"gluonSECT$Amp8", ",", 
      RowBox[{"{", 
       RowBox[{"gluonSECT$TopoMappings", ",", "gluonSECT$FinalTopos"}], "}"}],
       ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[90]:=",ExpressionUUID->"02c1a67b-7255-4d29-95bc-3c64f3dbfb56"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.332492`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[90]=",ExpressionUUID->"96db0bc3-624f-4450-93b4-3cc14f55b6e6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gluonSECT$GLIs", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"gluonSECT$AmpGLI", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[91]:=",ExpressionUUID->"24ef6e64-42fb-4932-b2cc-9768cec5ebb8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gluonSECT$dir", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"$TemporaryDirectory", ",", 
      RowBox[{"\"\<Reduction-\>\"", "<>", "gluonSECT$StrName", 
       "<>", "\"\<-1L-massive\>\""}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"CreateDirectory", "[", "gluonSECT$dir", "]"}], "]"}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[92]:=",ExpressionUUID->"67424dae-c36d-4e01-987e-5acc2efed7e6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraCreateJobFile", "[", 
  RowBox[{
  "gluonSECT$FinalTopos", ",", " ", "gluonSECT$GLIs", ",", " ", 
   "gluonSECT$dir"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[94]:=",ExpressionUUID->"aa748848-ea52-4909-a51d-b5f1be73d738"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "{", "\<\"/tmp/Reduction-gluonSECT$Amp-1L-massive/quarkSEtopo1/job.yaml\"\>\
", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[94]=",ExpressionUUID->"e1bc30d4-cfa7-4445-8ade-513626cc0e35"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"KiraCreateIntegralFile", "[", 
  RowBox[{
  "gluonSECT$GLIs", ",", " ", "gluonSECT$FinalTopos", ",", " ", 
   "gluonSECT$dir"}], "]"}], "\n", 
 RowBox[{"KiraCreateConfigFiles", "[", 
  RowBox[{
  "gluonSECT$FinalTopos", ",", " ", "gluonSECT$GLIs", ",", " ", 
   "gluonSECT$dir", ",", " ", "\n", " ", 
   RowBox[{"KiraMassDimensions", " ", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"pp", " ", "->", " ", "2"}], ",", 
      RowBox[{"mxt", "->", "1"}]}], "}"}]}]}], "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[95]:=",ExpressionUUID->"207c51f9-b1a5-43c4-bc50-62522e559375"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "7"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 7],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[95]:=",ExpressionUUID->"2c0b25c0-589d-42cd-806c-eaf20a5c74c7"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "{", "\<\"/tmp/Reduction-gluonSECT$Amp-1L-massive/quarkSEtopo1/\
KiraLoopIntegrals\"\>", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[95]=",ExpressionUUID->"85602983-5838-4bda-a34a-ca625eabdf34"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"/tmp/Reduction-gluonSECT$Amp-1L-massive/quarkSEtopo1/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-gluonSECT$Amp-1L-massive/quarkSEtopo1/config/kinematics.\
yaml\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[96]=",ExpressionUUID->"c2b0a5ff-0830-429e-9e94-8f5ba569e252"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraRunReduction", "[", 
  RowBox[{
  "gluonSECT$dir", ",", " ", "gluonSECT$FinalTopos", ",", " ", "\n", " ", 
   RowBox[{"KiraBinaryPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<.local\>\"", ",", " ", "\"\<bin\>\"", ",",
        " ", "\"\<kira\>\""}], "}"}], "]"}]}], ",", "\n", " ", 
   RowBox[{"KiraFermatPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<bin\>\"", ",", " ", "\"\<ferl64\>\"", ",",
        " ", "\"\<fer64\>\""}], "}"}], "]"}]}]}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[97]:=",ExpressionUUID->"a320f374-d0ba-43c8-b18f-b48b2e63da8c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "True", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[97]=",ExpressionUUID->"ff8fa028-9839-43be-9907-862da08a1e4a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gluonSECT$ReductionTables", "=", 
   RowBox[{
    RowBox[{"KiraImportResults", "[", 
     RowBox[{"gluonSECT$FinalTopos", ",", " ", "gluonSECT$dir"}], "]"}], "//",
     "Flatten"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[98]:=",ExpressionUUID->"5d88f07a-c94c-4e2d-8aff-5eaa3dba65d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gluonSECT$resPreFinal1", "=", 
   RowBox[{"Collect2", "[", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{"gluonSECT$AmpGLI", "/.", 
       RowBox[{"Dispatch", "[", "gluonSECT$ReductionTables", "]"}]}], "]"}], ",",
      "GLI", ",", "\n", "GaugeXi", ",", "D", ",", "DiracGamma", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[99]:=",ExpressionUUID->"d35b2fe0-2455-45e2-8f34-b34ee7c691e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gluonSECT$masters", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"gluonSECT$resPreFinal1", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[100]:=",ExpressionUUID->"920dcc5f-1709-46af-8789-d8723e3f48bf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gluonSECT$MIMappings", "=", 
  RowBox[{"FCLoopFindIntegralMappings", "[", 
   RowBox[{"gluonSECT$masters", ",", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"tadpoleMaster1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", "\n", "gluonSECT$FinalTopos"}], 
     "]"}], ",", 
    RowBox[{"PreferredIntegrals", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tadpoleMaster1", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}]}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[101]:=",ExpressionUUID->"11408af2-2b09-4977-aeb4-6097f3edc8e8"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "quarkSEtopo1"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "tad1LxFx1x1xxEp999x"], "(", 
        FormBox["1",
         TraditionalForm], ")"}]}]},
     {
      RowBox[{
       SuperscriptBox["G", "tad1LxFx1x1xxEp999x"], "(", 
       FormBox["1",
        TraditionalForm], ")"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[101]=",ExpressionUUID->"a07555ee-8bbb-4cf3-ab7a-ffed1b73825c"]
}, Open  ]],

Cell["\<\
Our master integrals are calculated using the standard multiloop \
normalization. To convert it back to the textbook normalization we need to \
multiply by I*(4 Pi)^(ep-2)\
\>", "Text",ExpressionUUID->"8c4000a9-89b2-4080-a431-d6b124d868b7"],

Cell["\<\
At this point we need to insert the 1-loop renormalization constants\
\>", "Text",ExpressionUUID->"4028a193-8231-4f69-901f-e062ea3f2dfb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"knownResults1L", " ", "=", " ", 
   RowBox[{"{", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZA", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13", "*", "CA"}], " ", "-", " ", 
         RowBox[{"4", "*", "Nf"}], " ", "-", " ", 
         RowBox[{"3", "*", "CA", "*", 
          RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"6", "*", "ep"}], ")"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZAmxt", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "8"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"CA", " ", "+", " ", 
          RowBox[{"8", "*", "Nf"}], " ", "+", " ", 
          RowBox[{"3", "*", "CA", "*", 
           RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}]}], ")"}], "/", 
        "ep"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZxi", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13", "*", "CA"}], " ", "-", " ", 
         RowBox[{"4", "*", "Nf"}], " ", "-", " ", 
         RowBox[{"3", "*", "CA", "*", 
          RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"6", "*", "ep"}], ")"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZpsi", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"CF", "*", 
           RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}], ")"}], "/", "ep"}], 
        ")"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZumxt", ",", " ", "1"}], "]"}], " ", "->", " ", "0"}], ",",
      " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZu", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"CA", "*", 
         RowBox[{"(", 
          RowBox[{"3", " ", "-", " ", 
           RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}], ")"}]}], ")"}], "/", 
       
       RowBox[{"(", 
        RowBox[{"4", "*", "ep"}], ")"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZg", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "6"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"11", "*", "CA"}], " ", "-", " ", 
          RowBox[{"2", "*", "Nf"}]}], ")"}], "/", "ep"}]}]}]}], "}"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[102]:=",ExpressionUUID->"08491275-1791-4d45-ad98-9d50b6e8e118"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSECT$resPreFinal2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Collect2", "[", 
              RowBox[{"gluonSECT$resPreFinal1", ",", "D", ",", "GLI", ",", 
               RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
             RowBox[{
              RowBox[{"FCReplaceD", "[", 
               RowBox[{"#", ",", 
                RowBox[{"D", "->", 
                 RowBox[{"4", "-", 
                  RowBox[{"2", "ep"}]}]}]}], "]"}], "&"}]}], "//", "\n", 
            RowBox[{
             RowBox[{"ReplaceAll", "[", 
              RowBox[{"#", ",", 
               RowBox[{"gluonSECT$MIMappings", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}]}], "//", 
           RowBox[{
            RowBox[{"ReplaceAll", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"tadpoleMaster1", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"tadpoleMaster2", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//",
           "\n", 
          RowBox[{
           RowBox[{"Collect2", "[", 
            RowBox[{"#", ",", "ep", ",", 
             RowBox[{"IsolateNames", "->", "KK2"}]}], "]"}], "&"}]}], "//", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"I", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "*", "Pi"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "+", " ", "ep"}], ")"}]}]}], ")"}],
              " ", "#"}], ",", 
            RowBox[{"{", 
             RowBox[{"ep", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}]}], "//",
         "Normal"}], "//", 
       RowBox[{
        RowBox[{"FCLoopAddMissingHigherOrdersWarning", "[", 
         RowBox[{"#", ",", "ep", ",", "epHelp"}], "]"}], "&"}]}], "//", 
      "FRH"}], "//", "\n", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"mxt", "^", "2"}], "]"}], "->", 
          RowBox[{"2", 
           RowBox[{"Log", "[", "mxt", "]"}]}]}], "}"}]}], "]"}], "&"}]}]}], 
   ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[103]:=",ExpressionUUID->"798dbecc-1633-4cdf-ac0d-9c1ebabef5e5"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"5.561911`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[103]=",ExpressionUUID->"858451ca-4a84-446f-9c19-e3ef5d111ae4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"gluonSECT$resPreFinal3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Collect2", "[", 
         RowBox[{"gluonSECT$resPreFinal2", ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", "as4", "}"}], ",", 
            RowBox[{"List", "@@", "renConstants"}]}], "]"}], ",", 
          RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{"Zxi", "->", "ZA"}]}], "]"}], "&"}]}], "//", "\n", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
            RowBox[{"1", "+", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"as4", " ", 
                RowBox[{"rc", "[", 
                 RowBox[{
                  RowBox[{"ToExpression", "[", 
                   RowBox[{"\"\<del\>\"", "<>", 
                    RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
                 "]"}]}], "+", 
               RowBox[{
                RowBox[{"as4", "^", "2"}], " ", 
                RowBox[{"rc", "[", 
                 RowBox[{
                  RowBox[{"ToExpression", "[", 
                   RowBox[{"\"\<del\>\"", "<>", 
                    RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "2"}], 
                 "]"}]}]}], ")"}]}]}], "}"}]}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"as4", ",", "0", ",", "2"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}]}], ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[104]:=",ExpressionUUID->"a35fe8a1-8030-41b6-baad-73f5d6350d45"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.527243`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[104]=",ExpressionUUID->"e8a9370d-a2a1-4618-8b2e-457a7c44557a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gluonSECT$resPreFinal4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Collect2", "[", 
          RowBox[{
           RowBox[{"gluonSECT$resPreFinal3", "//", "FRH"}], ",", 
           RowBox[{"{", 
            RowBox[{"rc", ",", "D", ",", "GLI"}], "}"}], ",", 
           RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
         RowBox[{
          RowBox[{"FCReplaceD", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"D", "->", 
              RowBox[{"4", "-", 
               RowBox[{"2", "ep"}]}]}], "}"}]}], "]"}], "&"}]}], "//", "\n", 
        RowBox[{
         RowBox[{"ReplaceRepeated", "[", 
          RowBox[{"#", ",", "knownResults1L"}], "]"}], "&"}]}], "//", "FRH"}],
       "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}], "//", 
    RowBox[{
     RowBox[{"Collect2", "[", 
      RowBox[{"#", ",", "ep", ",", "mxt", ",", 
       RowBox[{"Factoring", "->", "Simplify"}], ",", 
       RowBox[{"FCParallelize", "->", "True"}], ",", "Pair"}], "]"}], 
     "&"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[105]:=",ExpressionUUID->"207a819c-3897-42d9-9268-2b6719503ecd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gluonSECT$resFinal", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect2", "[", 
       RowBox[{"gluonSECT$resPreFinal4", ",", "mxt", ",", 
        RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"mxt", ",", "0", ",", "2"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}], "//", "FRH"}], "//", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{"#", ",", "ep", ",", "mxt", ",", "Pair", ",", 
      RowBox[{"Factoring", "->", "Simplify"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[106]:=",ExpressionUUID->"6aca4cd8-f888-4cdd-b17a-c0ecd6c4172a"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["as4", "2"], " ", 
      SuperscriptBox["mxt", "2"], " ", 
      SuperscriptBox["g", 
       RowBox[{
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["\[Nu]",
          TraditionalForm],
         TraditionalForm]}]], " ", 
      SuperscriptBox["\[Delta]", 
       RowBox[{
        FormBox[
         FormBox["Glu1",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["Glu2",
          TraditionalForm],
         TraditionalForm]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SubscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", 
            SubscriptBox["C", "A"], " ", 
            SubscriptBox["N", "f"]}], "+", 
           RowBox[{"7", " ", 
            SubsuperscriptBox["C", "A", "2"]}], "-", 
           RowBox[{"8", " ", 
            SubscriptBox["C", "F"], " ", 
            SubscriptBox["N", "f"]}]}], ")"}]}], "+", 
        RowBox[{
         SubscriptBox["C", "A"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"29", " ", 
            SubscriptBox["C", "A"]}], "+", 
           RowBox[{"64", " ", 
            SubscriptBox["N", "f"]}]}], ")"}]}], "+", 
        RowBox[{"15", " ", 
         SubsuperscriptBox["C", "A", "2"], " ", 
         SubsuperscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm], "2"]}]}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["ep", "2"]}]]}], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["as4", "2"], " ", "pp", " ", 
     SubscriptBox["C", "A"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", "3"}], ")"}], " ", 
     SuperscriptBox["g", 
      RowBox[{
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Glu1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Glu2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"13", " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["N", "f"]}]}], ")"}]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["ep", "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["as4", "2"], " ", 
     SubscriptBox["C", "A"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", "3"}], ")"}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Glu1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Glu2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"13", " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["N", "f"]}]}], ")"}]}], 
    RowBox[{"12", " ", 
     SuperscriptBox["ep", "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["as4", "2"], " ", 
     SuperscriptBox["mxt", "2"], " ", 
     RowBox[{"log", "(", "mxt", ")"}], " ", 
     SuperscriptBox["g", 
      RowBox[{
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Glu1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Glu2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10", " ", 
           SubscriptBox["C", "A"], " ", 
           SubscriptBox["N", "f"]}], "+", 
          RowBox[{"7", " ", 
           SubsuperscriptBox["C", "A", "2"]}], "-", 
          RowBox[{"8", " ", 
           SubscriptBox["C", "F"], " ", 
           SubscriptBox["N", "f"]}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["C", "A"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"29", " ", 
           SubscriptBox["C", "A"]}], "+", 
          RowBox[{"64", " ", 
           SubscriptBox["N", "f"]}]}], ")"}]}], "+", 
       RowBox[{"15", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}]}], ")"}]}], 
    RowBox[{"8", " ", "ep"}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"192", " ", "ep"}]], 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["as4", "2"], " ", 
     SuperscriptBox["mxt", "2"], " ", 
     SuperscriptBox["g", 
      RowBox[{
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Glu1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Glu2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"19", "-", 
             RowBox[{"30", " ", 
              RowBox[{"log", "(", 
               RowBox[{"4", " ", "\[Pi]"}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["C", "A"], " ", 
           SubscriptBox["N", "f"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"209", "-", 
             RowBox[{"336", " ", 
              RowBox[{"log", "(", 
               RowBox[{"4", " ", "\[Pi]"}], ")"}]}]}], ")"}], " ", 
           SubsuperscriptBox["C", "A", "2"]}], "+", 
          RowBox[{"384", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"log", "(", 
              RowBox[{"4", " ", "\[Pi]"}], ")"}], "-", "1"}], ")"}], " ", 
           SubscriptBox["C", "F"], " ", 
           SubscriptBox["N", "f"]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SubscriptBox["C", "A"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"53", "-", 
             RowBox[{"60", " ", 
              RowBox[{"log", "(", 
               RowBox[{"4", " ", "\[Pi]"}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["C", "A"]}], "+", 
          RowBox[{"24", " ", 
           SubscriptBox["N", "f"]}]}], ")"}]}], "-", 
       RowBox[{
        SubscriptBox["C", "A"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"43", "+", 
             RowBox[{"348", " ", 
              RowBox[{"log", "(", 
               RowBox[{"4", " ", "\[Pi]"}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["C", "A"]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"96", " ", 
              RowBox[{"log", "(", 
               RowBox[{"4", " ", "\[Pi]"}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["N", "f"]}]}], ")"}]}], "+", 
       RowBox[{"27", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "3"]}]}], ")"}]}]}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2880", " ", "ep"}]], 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["as4", "2"], " ", "pp", " ", 
     SuperscriptBox["g", 
      RowBox[{
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Glu1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Glu2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"223", "-", 
             RowBox[{"120", " ", 
              RowBox[{"log", "(", 
               RowBox[{"4", " ", "\[Pi]"}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["C", "A"], " ", 
           SubscriptBox["N", "f"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4080", " ", 
              RowBox[{"log", "(", 
               RowBox[{"4", " ", "\[Pi]"}], ")"}]}], "-", "1093"}], ")"}], " ", 
           SubsuperscriptBox["C", "A", "2"]}], "-", 
          RowBox[{"1920", " ", 
           SubscriptBox["C", "F"], " ", 
           SubscriptBox["N", "f"]}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["C", "A"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"376", " ", 
           SubscriptBox["N", "f"]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"288", " ", 
              RowBox[{"log", "(", 
               RowBox[{"4", " ", "\[Pi]"}], ")"}]}], "-", "565"}], ")"}], " ", 
           SubscriptBox["C", "A"]}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["C", "A"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9360", " ", 
              RowBox[{"log", "(", 
               RowBox[{"4", " ", "\[Pi]"}], ")"}]}], "-", "15473"}], ")"}], " ", 
           SubscriptBox["C", "A"]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"803", "+", 
             RowBox[{"360", " ", 
              RowBox[{"log", "(", 
               RowBox[{"4", " ", "\[Pi]"}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["N", "f"]}]}], ")"}]}], "+", 
       RowBox[{"141", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "3"]}]}], ")"}]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1440", " ", "ep"}]], 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["as4", "2"], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Glu1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Glu2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"32", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"30", " ", 
               RowBox[{"log", "(", 
                RowBox[{"4", " ", "\[Pi]"}], ")"}]}], "-", "43"}], ")"}], " ", 
            SubscriptBox["C", "A"], " ", 
            SubscriptBox["N", "f"]}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2040", " ", 
              RowBox[{"log", "(", 
               RowBox[{"4", " ", "\[Pi]"}], ")"}]}], "-", "917"}], ")"}], " ", 
           SubsuperscriptBox["C", "A", "2"]}], "-", 
          RowBox[{"960", " ", 
           SubscriptBox["C", "F"], " ", 
           SubscriptBox["N", "f"]}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["C", "A"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1249", "-", 
             RowBox[{"720", " ", 
              RowBox[{"log", "(", 
               RowBox[{"4", " ", "\[Pi]"}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["C", "A"]}], "+", 
          RowBox[{"248", " ", 
           SubscriptBox["N", "f"]}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["C", "A"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"936", " ", 
              RowBox[{"log", "(", 
               RowBox[{"4", " ", "\[Pi]"}], ")"}]}], "-", "1637"}], ")"}], " ", 
           SubscriptBox["C", "A"]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"553", "+", 
             RowBox[{"180", " ", 
              RowBox[{"log", "(", 
               RowBox[{"4", " ", "\[Pi]"}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["N", "f"]}]}], ")"}]}], "+", 
       RowBox[{"93", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "3"]}]}], ")"}]}]}], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["as4", "2"], " ", "pp", " ", 
     SubscriptBox["C", "A"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", "3"}], ")"}], " ", 
     RowBox[{"log", "(", "mxt", ")"}], " ", 
     SuperscriptBox["g", 
      RowBox[{
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     SuperscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Glu1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Glu2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"13", " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["N", "f"]}]}], ")"}]}], 
    RowBox[{"6", " ", "ep"}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["as4", "2"], " ", 
     SubscriptBox["C", "A"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", "3"}], ")"}], " ", 
     RowBox[{"log", "(", "mxt", ")"}], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Glu1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Glu2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"13", " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["N", "f"]}]}], ")"}]}], 
    RowBox[{"6", " ", "ep"}]]}], TraditionalForm]], "Output",
 CellLabel->
  "Out[106]=",ExpressionUUID->"81a99776-7303-458e-8a12-c603431dbdfb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Determination of renormalization constants", "Subsection",ExpressionUUID->"e389f22f-c459-47ea-b1f9-12b66f5f7d2a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"diagGluonTreeSECT$Amp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Total", "[", "diagGluonTreeSECT$RawAmp", "]"}], ")"}], "//", 
       
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{"Zxi", "->", "ZA"}]}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"ReplaceRepeated", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", "\n", "\t", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
           RowBox[{"1", "+", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"as4", " ", 
               RowBox[{"rc", "[", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"\"\<del\>\"", "<>", 
                   RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
                "]"}]}], "+", 
              RowBox[{
               RowBox[{"as4", "^", "2"}], " ", 
               RowBox[{"rc", "[", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"\"\<del\>\"", "<>", 
                   RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "2"}], 
                "]"}]}]}], ")"}]}]}], "}"}]}], "]"}], "&"}]}], "//", "\n", 
     "\t", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"as4", ",", "0", ",", "2"}], "}"}]}], "]"}], "&"}]}], "//", 
    "Normal"}], "//", 
   RowBox[{
    RowBox[{"ReplaceRepeated", "[", 
     RowBox[{"#", ",", "knownResults1L"}], "]"}], "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[107]:=",ExpressionUUID->"079a65af-63fa-4665-927f-7025c943e339"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox["as4", "2"], " ", 
    SuperscriptBox["\[Delta]", 
     RowBox[{
      FormBox[
       FormBox["Glu1",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["Glu2",
        TraditionalForm],
       TraditionalForm]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"pp", " ", 
        RowBox[{"rc", "(", 
         RowBox[{"delZA", ",", "2"}], ")"}], " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]]}]}], "+", 
      RowBox[{
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["\[Nu]",
          TraditionalForm],
         TraditionalForm]], " ", 
       RowBox[{"rc", "(", 
        RowBox[{"delZA", ",", "2"}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["mxt", "2"], " ", 
       RowBox[{"rc", "(", 
        RowBox[{"delZAmxt", ",", "2"}], ")"}], " ", 
       SuperscriptBox["g", 
        RowBox[{
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mxt", "2"], " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SubscriptBox["C", "A"], " ", 
            SubscriptBox["\[Xi]", 
             FormBox["\<\"G\"\>",
              TraditionalForm]]}], "+", 
           SubscriptBox["C", "A"], "+", 
           RowBox[{"8", " ", 
            SubscriptBox["N", "f"]}]}], ")"}], "2"]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["ep", "2"]}]]}], ")"}]}], "+", 
   RowBox[{"\[ImaginaryI]", " ", "as4", " ", 
    SuperscriptBox["\[Delta]", 
     RowBox[{
      FormBox[
       FormBox["Glu1",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["Glu2",
        TraditionalForm],
       TraditionalForm]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mxt", "2"], " ", 
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SubscriptBox["C", "A"], " ", 
            SubscriptBox["\[Xi]", 
             FormBox["\<\"G\"\>",
              TraditionalForm]]}], "+", 
           SubscriptBox["C", "A"], "+", 
           RowBox[{"8", " ", 
            SubscriptBox["N", "f"]}]}], ")"}]}], 
        RowBox[{"4", " ", "ep"}]]}], "-", 
      FractionBox[
       RowBox[{"pp", " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"3", " ", 
            SubscriptBox["C", "A"], " ", 
            SubscriptBox["\[Xi]", 
             FormBox["\<\"G\"\>",
              TraditionalForm]]}]}], "+", 
          RowBox[{"13", " ", 
           SubscriptBox["C", "A"]}], "-", 
          RowBox[{"4", " ", 
           SubscriptBox["N", "f"]}]}], ")"}]}], 
       RowBox[{"6", " ", "ep"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"3", " ", 
            SubscriptBox["C", "A"], " ", 
            SubscriptBox["\[Xi]", 
             FormBox["\<\"G\"\>",
              TraditionalForm]]}]}], "+", 
          RowBox[{"13", " ", 
           SubscriptBox["C", "A"]}], "-", 
          RowBox[{"4", " ", 
           SubscriptBox["N", "f"]}]}], ")"}]}], 
       RowBox[{"6", " ", "ep"}]]}], ")"}]}]}], TraditionalForm]], "Output",
 CellLabel->
  "Out[107]=",ExpressionUUID->"12e149e8-babf-40ca-956a-8e9fe3010c64"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gluonSE$RenConstants2L", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"SUNSimplify", "[", 
         RowBox[{
          RowBox[{
          "gluonSE$resFinal", "+", "gluonSECT$resFinal", "+", " ", 
           "diagGluonTreeSECT$Amp"}], ",", 
          RowBox[{"SUNNToCACF", "->", "False"}]}], "]"}], ",", "as4", ",", 
        "2"}], "]"}], ",", "\n", "as4", ",", "mxt", ",", "DiracGamma", ",", 
      RowBox[{"Factoring", "->", "Simplify"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"FCMatchSolve", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
        "ep", ",", "CF", ",", "DiracGamma", ",", "mq", ",", "mxt", ",", 
         "SUNDelta", ",", "SUNTF", ",", "SUNFDelta", ",", "CA", ",", 
         "GaugeXi", ",", "as4", ",", "Pair", ",", "pp", ",", "Nf", ",", 
         "SUNN"}], "}"}]}], "]"}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{"#", ",", "ep"}], "]"}], "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[108]:=",ExpressionUUID->"f99b3d20-bf18-4909-9699-ab298d40493e"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCMatchSolve: Solving for: \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rc", "(", 
       RowBox[{"delZA", ",", "2"}], ")"}], ",", 
      RowBox[{"rc", "(", 
       RowBox[{"delZAmxt", ",", "2"}], ")"}]}], "}"}]}],
   SequenceForm["FCMatchSolve: Solving for: ", {
     $CellContext`rc[$CellContext`delZA, 2], 
     $CellContext`rc[$CellContext`delZAmxt, 2]}],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"93d55da3-07f8-4f32-b3c5-6831417e1512"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"FCMatchSolve: A solution exists.\"\>",
   StripOnInput->False,
   LineColor->RGBColor[0., 0.44999999999999996`, 0.],
   FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
   FontWeight->Bold,
   FontColor->RGBColor[0., 0.44999999999999996`, 0.]], 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"38201de1-e697-4fc6-a2ef-d6d77e5a6cb7"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"rc", "(", 
      RowBox[{"delZA", ",", "2"}], ")"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"N", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SubscriptBox["\[Xi]", 
            FormBox["\<\"G\"\>",
             TraditionalForm]]}], "+", "3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SubscriptBox["N", "f"]}], "+", 
          RowBox[{"3", " ", "N", " ", 
           SubscriptBox["\[Xi]", 
            FormBox["\<\"G\"\>",
             TraditionalForm]]}], "-", 
          RowBox[{"13", " ", "N"}]}], ")"}]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["ep", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"28", " ", 
         SuperscriptBox["N", "2"], " ", 
         SubscriptBox["N", "f"]}], "-", 
        RowBox[{"8", " ", 
         SubscriptBox["N", "f"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["N", "3"], " ", 
         SubsuperscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm], "2"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["N", "3"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm]]}], "-", 
        RowBox[{"59", " ", 
         SuperscriptBox["N", "3"]}]}], 
       RowBox[{"16", " ", "ep", " ", "N"}]]}]}], ",", 
    RowBox[{
     RowBox[{"rc", "(", 
      RowBox[{"delZAmxt", ",", "2"}], ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"32", " ", 
           SubscriptBox["N", "f"], " ", 
           SubscriptBox["\[Xi]", 
            FormBox["\<\"G\"\>",
             TraditionalForm]]}]}], "-", 
         RowBox[{"112", " ", 
          SuperscriptBox["N", "2"], " ", 
          SubscriptBox["N", "f"]}], "+", 
         RowBox[{"64", " ", "N", " ", 
          SubsuperscriptBox["N", "f", "2"]}], "-", 
         RowBox[{"21", " ", 
          SuperscriptBox["N", "3"], " ", 
          SubsuperscriptBox["\[Xi]", 
           FormBox["\<\"G\"\>",
            TraditionalForm], "2"]}], "-", 
         RowBox[{"50", " ", 
          SuperscriptBox["N", "3"], " ", 
          SubscriptBox["\[Xi]", 
           FormBox["\<\"G\"\>",
            TraditionalForm]]}], "-", 
         RowBox[{"57", " ", 
          SuperscriptBox["N", "3"]}]}], 
        RowBox[{"128", " ", 
         SuperscriptBox["ep", "2"], " ", "N"}]]}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"36", " ", 
         SuperscriptBox["N", "2"], " ", 
         SubscriptBox["N", "f"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm]]}], "+", 
        RowBox[{"24", " ", 
         SubscriptBox["N", "f"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm]]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["N", "2"], " ", 
         SubscriptBox["N", "f"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["N", "3"], " ", 
         SubsuperscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm], "2"]}], "+", 
        RowBox[{"87", " ", 
         SuperscriptBox["N", "3"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm]]}], "+", 
        RowBox[{"29", " ", 
         SuperscriptBox["N", "3"]}]}], 
       RowBox[{"192", " ", "ep", " ", "N"}]]}]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->
  "Out[108]=",ExpressionUUID->"9fb9904e-6bc8-429e-a2fd-378aa15eec34"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check the final results", "Section",ExpressionUUID->"ab2e5e91-c58c-4d30-b733-0939c3a50787"],

Cell["Our final QCD 2-loop wave-function renormalization constants", "Text",ExpressionUUID->"2924ecd2-9293-43a4-8310-de3dab8f68a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"finalResults", "=", 
   RowBox[{
    RowBox[{"Thread", "[", 
     RowBox[{"Rule", "[", 
      RowBox[{
       RowBox[{"List", "@@", "renConstants"}], ",", "\n", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"List", "@@", "renConstants"}], "/.", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
           RowBox[{"1", "+", " ", 
            RowBox[{"as4", " ", 
             RowBox[{"rc", "[", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<del\>\"", "<>", 
                 RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
              "]"}]}], "+", " ", 
            RowBox[{
             RowBox[{"as4", "^", "2"}], " ", 
             RowBox[{"rc", "[", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<del\>\"", "<>", 
                 RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "2"}], 
              "]"}]}]}]}]}], ")"}], "//", "\n", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"SUNSimplify", "[", 
              RowBox[{"knownResults1L", ",", 
               RowBox[{"SUNNToCACF", "->", "False"}]}], "]"}], ",", 
             "gluonSE$RenConstants2L"}], "]"}]}], "]"}], "&"}]}]}], "]"}], 
     "]"}], "//", 
    RowBox[{
     RowBox[{"SelectNotFree", "[", 
      RowBox[{"#", ",", "ZA", ",", "ZAmxt"}], "]"}], "&"}]}]}], ";"}]], "Code",\

 InitializationCell->False,
 CellLabel->
  "In[109]:=",ExpressionUUID->"8b1597d1-86f3-4523-8b07-8d8e4595167a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"finalResults", "//", "TableForm"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[110]:=",ExpressionUUID->"a177cb21-1d54-4fb6-ada0-19d527bfef7d"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       RowBox[{"ZA", "\[Rule]", 
        RowBox[{
         RowBox[{
          SuperscriptBox["as4", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"N", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubscriptBox["\[Xi]", 
                  FormBox["\<\"G\"\>",
                   TraditionalForm]]}], "+", "3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SubscriptBox["N", "f"]}], "+", 
                RowBox[{"3", " ", "N", " ", 
                 SubscriptBox["\[Xi]", 
                  FormBox["\<\"G\"\>",
                   TraditionalForm]]}], "-", 
                RowBox[{"13", " ", "N"}]}], ")"}]}], 
             RowBox[{"24", " ", 
              SuperscriptBox["ep", "2"]}]], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"28", " ", 
               SuperscriptBox["N", "2"], " ", 
               SubscriptBox["N", "f"]}], "-", 
              RowBox[{"8", " ", 
               SubscriptBox["N", "f"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["N", "3"], " ", 
               SubsuperscriptBox["\[Xi]", 
                FormBox["\<\"G\"\>",
                 TraditionalForm], "2"]}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["N", "3"], " ", 
               SubscriptBox["\[Xi]", 
                FormBox["\<\"G\"\>",
                 TraditionalForm]]}], "-", 
              RowBox[{"59", " ", 
               SuperscriptBox["N", "3"]}]}], 
             RowBox[{"16", " ", "ep", " ", "N"}]]}], ")"}]}], "-", 
         FractionBox[
          RowBox[{"as4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SubscriptBox["N", "f"]}], "+", 
             RowBox[{"3", " ", "N", " ", 
              SubscriptBox["\[Xi]", 
               FormBox["\<\"G\"\>",
                TraditionalForm]]}], "-", 
             RowBox[{"13", " ", "N"}]}], ")"}]}], 
          RowBox[{"6", " ", "ep"}]], "+", "1"}]}]},
      {
       RowBox[{"ZAmxt", "\[Rule]", 
        RowBox[{
         RowBox[{
          SuperscriptBox["as4", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               RowBox[{"-", 
                RowBox[{"32", " ", 
                 SubscriptBox["N", "f"], " ", 
                 SubscriptBox["\[Xi]", 
                  FormBox["\<\"G\"\>",
                   TraditionalForm]]}]}], "-", 
               RowBox[{"112", " ", 
                SuperscriptBox["N", "2"], " ", 
                SubscriptBox["N", "f"]}], "+", 
               RowBox[{"64", " ", "N", " ", 
                SubsuperscriptBox["N", "f", "2"]}], "-", 
               RowBox[{"21", " ", 
                SuperscriptBox["N", "3"], " ", 
                SubsuperscriptBox["\[Xi]", 
                 FormBox["\<\"G\"\>",
                  TraditionalForm], "2"]}], "-", 
               RowBox[{"50", " ", 
                SuperscriptBox["N", "3"], " ", 
                SubscriptBox["\[Xi]", 
                 FormBox["\<\"G\"\>",
                  TraditionalForm]]}], "-", 
               RowBox[{"57", " ", 
                SuperscriptBox["N", "3"]}]}], 
              RowBox[{"128", " ", 
               SuperscriptBox["ep", "2"], " ", "N"}]]}], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"36", " ", 
               SuperscriptBox["N", "2"], " ", 
               SubscriptBox["N", "f"], " ", 
               SubscriptBox["\[Xi]", 
                FormBox["\<\"G\"\>",
                 TraditionalForm]]}], "+", 
              RowBox[{"24", " ", 
               SubscriptBox["N", "f"], " ", 
               SubscriptBox["\[Xi]", 
                FormBox["\<\"G\"\>",
                 TraditionalForm]]}], "+", 
              RowBox[{"40", " ", 
               SuperscriptBox["N", "2"], " ", 
               SubscriptBox["N", "f"]}], "+", 
              RowBox[{"30", " ", 
               SuperscriptBox["N", "3"], " ", 
               SubsuperscriptBox["\[Xi]", 
                FormBox["\<\"G\"\>",
                 TraditionalForm], "2"]}], "+", 
              RowBox[{"87", " ", 
               SuperscriptBox["N", "3"], " ", 
               SubscriptBox["\[Xi]", 
                FormBox["\<\"G\"\>",
                 TraditionalForm]]}], "+", 
              RowBox[{"29", " ", 
               SuperscriptBox["N", "3"]}]}], 
             RowBox[{"192", " ", "ep", " ", "N"}]]}], ")"}]}], "-", 
         FractionBox[
          RowBox[{"as4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SubscriptBox["N", "f"]}], "+", 
             RowBox[{"3", " ", "N", " ", 
              SubscriptBox["\[Xi]", 
               FormBox["\<\"G\"\>",
                TraditionalForm]]}], "+", "N"}], ")"}]}], 
          RowBox[{"8", " ", "ep"}]], "+", "1"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellLabel->
  "Out[110]//TableForm=",ExpressionUUID->"d6aa99b4-5cfa-4c4b-b212-\
23ce26c1935c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"knownResult", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZA", ",", " ", "2"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"SUNN", "*", 
          RowBox[{"(", 
           RowBox[{"3", " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", "Nf"}], " ", "-", " ", 
            RowBox[{"13", "*", "SUNN"}], " ", "+", " ", 
            RowBox[{"3", "*", "SUNN", "*", 
             RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"24", "*", 
          RowBox[{"ep", "^", "2"}]}], ")"}]}], " ", "-", " ", "\n", "   ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], "*", "Nf"}], " ", "+", " ", 
          RowBox[{"28", "*", "Nf", "*", 
           RowBox[{"SUNN", "^", "2"}]}], " ", "-", " ", 
          RowBox[{"59", "*", 
           RowBox[{"SUNN", "^", "3"}]}], " ", "+", " ", 
          RowBox[{"11", "*", 
           RowBox[{"SUNN", "^", "3"}], "*", 
           RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}], " ", "+", " ", 
          RowBox[{"2", "*", 
           RowBox[{"SUNN", "^", "3"}], "*", 
           RowBox[{
            RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}], "^", "2"}]}]}], ")"}],
         "/", 
        RowBox[{"(", 
         RowBox[{"16", "*", "ep", "*", "SUNN"}], ")"}]}]}]}], ",", " ", "\n", 
     " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZAmxt", ",", " ", "2"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "128"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"64", "*", 
            RowBox[{"Nf", "^", "2"}], "*", "SUNN"}], " ", "-", " ", 
           RowBox[{"112", "*", "Nf", "*", 
            RowBox[{"SUNN", "^", "2"}]}], " ", "-", " ", 
           RowBox[{"57", "*", 
            RowBox[{"SUNN", "^", "3"}]}], " ", "-", " ", 
           RowBox[{"32", "*", "Nf", "*", 
            RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}], " ", "-", " ", 
           RowBox[{"50", "*", 
            RowBox[{"SUNN", "^", "3"}], "*", 
            RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}], " ", "-", " ", 
           RowBox[{"21", "*", 
            RowBox[{"SUNN", "^", "3"}], "*", 
            RowBox[{
             RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}], "^", "2"}]}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ep", "^", "2"}], "*", "SUNN"}], ")"}]}]}], " ", "-", " ", 
       "\n", "   ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"40", "*", "Nf", "*", 
           RowBox[{"SUNN", "^", "2"}]}], " ", "+", " ", 
          RowBox[{"29", "*", 
           RowBox[{"SUNN", "^", "3"}]}], " ", "+", " ", 
          RowBox[{"24", "*", "Nf", "*", 
           RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}], " ", "+", " ", 
          RowBox[{"36", "*", "Nf", "*", 
           RowBox[{"SUNN", "^", "2"}], "*", 
           RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}], " ", "+", " ", 
          RowBox[{"87", "*", 
           RowBox[{"SUNN", "^", "3"}], "*", 
           RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}], " ", "+", " ", 
          RowBox[{"30", "*", 
           RowBox[{"SUNN", "^", "3"}], "*", 
           RowBox[{
            RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}], "^", "2"}]}]}], ")"}],
         "/", 
        RowBox[{"(", 
         RowBox[{"192", "*", "ep", "*", "SUNN"}], ")"}]}]}]}]}], "}"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[111]:=",ExpressionUUID->"2be46827-4c96-4bb6-a758-a0f32b62fb53"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FCCompareResults", "[", 
  RowBox[{"gluonSE$RenConstants2L", ",", "knownResult", ",", "\n", 
   RowBox[{"Text", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\\tCompare to Chetyrkin, Four-loop renormalization of QCD: \
full set of renormalization constants and anomalous dimensions, \\\n\
arXiv:hep-ph/0405193:\>\"", ",", "\n", "\"\<CORRECT.\>\"", 
      ",", "\"\<WRONG!\>\""}], "}"}]}], ",", " ", 
   RowBox[{"Interrupt", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Hold", "[", 
       RowBox[{"Quit", "[", "1", "]"}], "]"}], ",", "Automatic"}], "}"}]}]}], 
  "]"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<\\tCPU Time used: \>\"", ",", " ", 
    RowBox[{"Round", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"TimeUsed", "[", "]"}], ",", "4"}], "]"}], ",", "0.001"}], 
     "]"}], ",", " ", "\"\< s.\>\""}], "]"}], ";"}], "\n"}], "Code",
 InitializationCell->False,
 CellLabel->
  "In[112]:=",ExpressionUUID->"bff2c36c-5077-49ad-833e-ce0ebf7e77cc"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"\\tCompare to Chetyrkin, Four-loop renormalization of QCD: \
full set of renormalization constants and anomalous dimensions, \
arXiv:hep-ph/0405193:\"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"CORRECT.\"\>", "Text",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontWeight->Bold,
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]]}],
   SequenceForm[
    Style[
    "\tCompare to Chetyrkin, Four-loop renormalization of QCD: full set of \
renormalization constants and anomalous dimensions, arXiv:hep-ph/0405193:", 
     "Text", Bold], " ", 
    Style["CORRECT.", "Text", 
     RGBColor[0, 
      Rational[2, 3], 0], Bold]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[112]:=",ExpressionUUID->"9682adb1-bf82-44e8-b7f6-17adf03664eb"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellLabel->
  "Out[112]=",ExpressionUUID->"15bea899-57c5-4a61-b96c-2bae80ce348b"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\tCPU Time used: \"\>", "\[InvisibleSpace]", "317.206`", 
    "\[InvisibleSpace]", "\<\" s.\"\>"}],
   SequenceForm["\tCPU Time used: ", 317.206, " s."],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[112]:=",ExpressionUUID->"3f007154-875c-4e89-be00-62f35de69e90"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{911.25, 683.25},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
FrontEndVersion->"14.3 for Linux x86 (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e264534c-67ab-417b-8a48-5624f8e50a25"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 163, 3, 217, "Title",ExpressionUUID->"7872505a-7f80-4fad-9005-9d8b2552d9ea"],
Cell[CellGroupData[{
Cell[764, 29, 131, 0, 102, "Section",ExpressionUUID->"f8a49ffa-7e00-4af1-8f8b-94c33b98d2ea"],
Cell[898, 31, 131, 0, 33, "Text",ExpressionUUID->"dc2c40de-87ee-4f81-8d22-c7cd1525aec1"],
Cell[CellGroupData[{
Cell[1054, 35, 1783, 51, 389, "Code",ExpressionUUID->"55d5c753-0179-4b27-91ef-5a534e706bfa",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[2862, 90, 3657, 97, 97, "Print",ExpressionUUID->"c76b1d37-0c84-42eb-9cca-2a5813d5cffa"],
Cell[6522, 189, 292, 6, 48, "Print",ExpressionUUID->"ddadbeef-1dc9-4190-a715-d3f4e0d93c9f"],
Cell[6817, 197, 336, 8, 48, "Print",ExpressionUUID->"fcd379e4-b54d-4152-b035-ba2e8b7c1cad"],
Cell[7156, 207, 1890, 54, 73, "Print",ExpressionUUID->"e4197de7-6c3e-455f-87dc-e0c42973d627"],
Cell[9049, 263, 233, 6, 26, "Print",ExpressionUUID->"03600726-9e26-4f52-bb81-594b3726f687"],
Cell[9285, 271, 266, 6, 48, "Print",ExpressionUUID->"02bd2083-f2b2-44b4-8cee-9300fc69006c"],
Cell[9554, 279, 3714, 97, 97, "Print",ExpressionUUID->"53cb2f11-e307-477d-a4d6-4eb4ee8671b8"],
Cell[13271, 378, 295, 6, 48, "Print",ExpressionUUID->"846a171f-f9c1-446d-8a50-e6f6cef0509f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13627, 391, 96, 0, 65, "Section",ExpressionUUID->"7c3e6d1c-b2a0-4834-88ac-e9f2ffa36ced"],
Cell[CellGroupData[{
Cell[13748, 395, 395, 9, 35, "Code",ExpressionUUID->"5c0c3d64-e1a5-43ae-8fc3-b5198d713c6c",
 InitializationCell->False],
Cell[14146, 406, 203, 3, 38, "Output",ExpressionUUID->"39ff9bf4-a14a-44ef-aa85-0519b7ef32b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14386, 414, 300, 7, 35, "Code",ExpressionUUID->"71b21ff1-ef64-4a1c-932d-13d86e55e3f5",
 InitializationCell->False],
Cell[14689, 423, 152, 3, 23, "Print",ExpressionUUID->"0bc96e2a-a960-41af-a62f-9015cb51de1b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14878, 431, 273, 6, 35, "Code",ExpressionUUID->"23971d45-67d8-47dd-b428-e6d40d4ca50c",
 InitializationCell->False],
Cell[15154, 439, 242, 5, 38, "Output",ExpressionUUID->"d8f0ab35-91d2-4dac-ad89-4fcba963c346"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15445, 450, 99, 0, 65, "Section",ExpressionUUID->"626b9967-3de0-433c-b524-d44f1367625a"],
Cell[15547, 452, 88, 0, 33, "Text",ExpressionUUID->"312ffa74-6adc-498d-9380-e508bbfdf2ef"],
Cell[15638, 454, 589, 14, 91, "Code",ExpressionUUID->"dc8dd90b-2cbc-4fc4-8ba4-430bc50dc168",
 InitializationCell->False],
Cell[16230, 470, 1513, 40, 97, "Code",ExpressionUUID->"523ea8cf-bca8-4a2f-974f-0608b0adc400",
 InitializationCell->False],
Cell[17746, 512, 1517, 40, 97, "Code",ExpressionUUID->"8889a3d7-e2c8-4475-83d6-3c7b6896587e",
 InitializationCell->False],
Cell[19266, 554, 1521, 40, 97, "Code",ExpressionUUID->"0b071367-19f5-4af1-b1ab-9975384d1556",
 InitializationCell->False],
Cell[20790, 596, 102, 0, 33, "Text",ExpressionUUID->"242a5718-7032-4bf1-9d6b-24722e8e9cd3"],
Cell[CellGroupData[{
Cell[20917, 600, 572, 14, 57, "Code",ExpressionUUID->"0e06f013-2ec3-43d3-beaa-c3efec889949",
 InitializationCell->False],
Cell[21492, 616, 367381, 6921, 520, "Print",ExpressionUUID->"dcba69b2-e5f1-4fc6-bb51-0c2b4bff0391"]
}, Open  ]],
Cell[388888, 7540, 99, 0, 33, "Text",ExpressionUUID->"1a66cdd6-5ca0-436f-bdac-d815102d5f9e"],
Cell[CellGroupData[{
Cell[389012, 7544, 574, 14, 57, "Code",ExpressionUUID->"99c917c7-12fd-45cf-8892-b79bcf05afd8",
 InitializationCell->False],
Cell[389589, 7560, 136768, 2620, 392, "Print",ExpressionUUID->"b5c1fa70-605b-426f-bd36-c640b6ad8f20"]
}, Open  ]],
Cell[526372, 10183, 103, 0, 33, "Text",ExpressionUUID->"7c1c8057-a32f-4ad6-9652-d5317c27f23c"],
Cell[CellGroupData[{
Cell[526500, 10187, 578, 14, 57, "Code",ExpressionUUID->"43340afc-e64b-4276-bee2-64934d985359",
 InitializationCell->False],
Cell[527081, 10203, 8639, 165, 136, "Print",ExpressionUUID->"8bd4a9f1-e6fc-47f3-a3db-389714a158e3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[535769, 10374, 90, 0, 65, "Section",ExpressionUUID->"9d88c0e2-edfe-414f-a2de-207b403893cc"],
Cell[535862, 10376, 123, 0, 33, "Text",ExpressionUUID->"d7458acc-505c-4da0-9f00-4aaafc653c49"],
Cell[535988, 10378, 463, 12, 35, "Code",ExpressionUUID->"5fffb277-2274-4307-a98d-5060c9d538c2",
 InitializationCell->False],
Cell[536454, 10392, 323, 8, 35, "Code",ExpressionUUID->"b6a723c7-278f-473b-95ec-0560fa9cc73d",
 InitializationCell->False],
Cell[536780, 10402, 627, 16, 53, "Code",ExpressionUUID->"f0498c0c-cbdb-4665-a5f7-381e083153b0",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[537444, 10423, 95, 0, 65, "Section",ExpressionUUID->"fdf59364-055e-474d-815e-626481e4351a"],
Cell[537542, 10425, 1831, 45, 190, "Code",ExpressionUUID->"23718130-90b5-4707-8ee0-0c7f8f57e8a9",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[539410, 10475, 98, 0, 65, "Section",ExpressionUUID->"6544381b-a281-472e-8a82-34b6facaf8cf"],
Cell[CellGroupData[{
Cell[539533, 10479, 105, 0, 53, "Subsection",ExpressionUUID->"42dc5c25-720c-4da7-ba99-edce97a618c5"],
Cell[539641, 10481, 155, 2, 33, "Text",ExpressionUUID->"3ace8d2f-647b-4853-be11-1bef7cfa446d"],
Cell[CellGroupData[{
Cell[539821, 10487, 2427, 67, 171, "Code",ExpressionUUID->"6b397143-173e-42f1-a6d1-44876965473c",
 InitializationCell->False],
Cell[542251, 10556, 12815, 360, 249, "Output",ExpressionUUID->"0f60b378-7fe6-4d55-a5c2-ddbf5d5dc588"]
}, Open  ]],
Cell[CellGroupData[{
Cell[555103, 10921, 464, 13, 35, "Code",ExpressionUUID->"122b3508-e2c7-44f2-a8b3-b9712043d921",
 InitializationCell->False],
Cell[555570, 10936, 194, 4, 38, "Output",ExpressionUUID->"3c005e2b-0ea4-4260-a307-2e058f82f29e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[555801, 10945, 670, 18, 53, "Code",ExpressionUUID->"c3a9862d-43e5-480f-a7f7-d2fec2739ab6",
 InitializationCell->False],
Cell[556474, 10965, 194, 4, 38, "Output",ExpressionUUID->"f4d94c84-3b98-424a-8819-ba19a4ace42d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[556705, 10974, 317, 8, 35, "Code",ExpressionUUID->"674be9ef-cfde-44aa-83cf-60060349bf9d",
 InitializationCell->False],
Cell[557025, 10984, 267, 6, 38, "Output",ExpressionUUID->"d3f2427d-473b-4583-b15a-592e920cf504"]
}, Open  ]],
Cell[CellGroupData[{
Cell[557329, 10995, 413, 10, 35, "Code",ExpressionUUID->"097990af-b619-476c-8238-9d3466a5d510",
 InitializationCell->False],
Cell[557745, 11007, 194, 4, 38, "Output",ExpressionUUID->"e052cbe4-4d6e-47b3-9459-ba6731200c78"]
}, Open  ]],
Cell[CellGroupData[{
Cell[557976, 11016, 431, 11, 35, "Code",ExpressionUUID->"b00e3972-54b6-44ba-a4d0-1dd720bfcf9c",
 InitializationCell->False],
Cell[558410, 11029, 194, 4, 38, "Output",ExpressionUUID->"88b55ffd-efc9-4184-88e3-3138d90f0514"]
}, Open  ]],
Cell[CellGroupData[{
Cell[558641, 11038, 452, 12, 35, "Code",ExpressionUUID->"295e46c4-84c4-429d-a37a-6da98498b0d8",
 InitializationCell->False],
Cell[559096, 11052, 193, 4, 38, "Output",ExpressionUUID->"289bcc70-c043-4323-bef7-8ec836877905"]
}, Open  ]],
Cell[559304, 11059, 146, 2, 33, "Text",ExpressionUUID->"5b0e107f-4194-461c-9e40-4e3b64b03d57"],
Cell[559453, 11063, 260, 6, 53, "Code",ExpressionUUID->"540ed708-0b7c-4eff-84dd-7e70115386de",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[559738, 11073, 799, 20, 53, "Code",ExpressionUUID->"39cbd8b4-6a4a-40d0-8872-aebdd151210d",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[560562, 11097, 411, 10, 28, "Print",ExpressionUUID->"a9f03d81-2a0d-4cf2-bb47-cb5258716041"],
Cell[560976, 11109, 411, 10, 28, "Print",ExpressionUUID->"8d718a5b-9576-46ef-9d41-c111d46014fb"],
Cell[561390, 11121, 453, 11, 28, "Print",ExpressionUUID->"635033de-a224-4bad-852b-548df1678e2d"],
Cell[561846, 11134, 403, 10, 28, "Print",ExpressionUUID->"0f8658cc-9b65-4741-aba5-70f41e1cbd27"],
Cell[562252, 11146, 863, 19, 28, "Print",ExpressionUUID->"724db5a5-eef8-41bd-aaf7-88534a7ca892"]
}, Open  ]],
Cell[563130, 11168, 194, 4, 38, "Output",ExpressionUUID->"09b64fcf-d657-4fc1-8c34-e8c2f48b4560"]
}, Open  ]],
Cell[CellGroupData[{
Cell[563361, 11177, 378, 9, 35, "Code",ExpressionUUID->"3d9c8e23-b2c3-4d5b-853b-7c387c968a86",
 InitializationCell->False],
Cell[563742, 11188, 193, 4, 38, "Output",ExpressionUUID->"e27eebc3-d165-4043-98f8-53643ca09192"]
}, Open  ]],
Cell[CellGroupData[{
Cell[563972, 11197, 351, 9, 35, "Code",ExpressionUUID->"7ce1d114-4312-4de6-8721-c5af5a8d65b8",
 InitializationCell->False],
Cell[564326, 11208, 193, 4, 38, "Output",ExpressionUUID->"1cc22a16-66ea-450f-8d34-b3decadc1296"]
}, Open  ]],
Cell[CellGroupData[{
Cell[564556, 11217, 461, 11, 35, "Code",ExpressionUUID->"4d89cb79-806d-46e7-be59-fbd88b564bc2",
 InitializationCell->False],
Cell[565020, 11230, 851, 18, 28, "Print",ExpressionUUID->"bb6db48b-8955-4393-a0ec-89c346442883"],
Cell[565874, 11250, 193, 4, 38, "Output",ExpressionUUID->"8c332c8f-7951-4dd5-a277-b70a5c7e26d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[566104, 11259, 458, 11, 35, "Code",ExpressionUUID->"da4e3f48-7b0f-4856-b4e4-15baf0c62bc5",
 InitializationCell->False],
Cell[566565, 11272, 843, 18, 28, "Print",ExpressionUUID->"01901c50-8177-4755-9bfb-ccac98e71e91"],
Cell[567411, 11292, 193, 4, 38, "Output",ExpressionUUID->"78a211f3-c437-4f90-acec-59d99497adea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[567641, 11301, 460, 11, 35, "Code",ExpressionUUID->"a4e0aab0-c1f9-48b2-a188-78082ad7b812",
 InitializationCell->False],
Cell[568104, 11314, 193, 4, 38, "Output",ExpressionUUID->"8c9bd1ed-82c3-45b7-8911-050bfd268b06"]
}, Open  ]],
Cell[CellGroupData[{
Cell[568334, 11323, 472, 11, 53, "Code",ExpressionUUID->"c6421843-6022-4280-a008-5074da501db1",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[568831, 11338, 1306, 29, 28, "Print",ExpressionUUID->"194a5be3-0509-46b8-aacb-ae040f4f0a01"],
Cell[570140, 11369, 875, 19, 28, "Print",ExpressionUUID->"dda442a1-629e-4dbf-a0a5-5b03c5d9ac65"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[571064, 11394, 482, 12, 53, "Code",ExpressionUUID->"53758482-8a43-42ae-a58e-ee8d4f97362a",
 InitializationCell->False],
Cell[571549, 11408, 193, 4, 38, "Output",ExpressionUUID->"b92bb880-2952-4363-bd28-c3ec6028092b"]
}, Open  ]],
Cell[571757, 11415, 258, 6, 35, "Code",ExpressionUUID->"2aca12f9-3997-4578-b7f8-b9120faa4842",
 InitializationCell->False],
Cell[572018, 11423, 458, 13, 53, "Code",ExpressionUUID->"0aad1030-f2b1-4529-80cf-c3701656f5bc",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[572501, 11440, 263, 6, 36, "Code",ExpressionUUID->"b8368a7a-69a0-49f7-b612-f1cf097c5cb9",
 InitializationCell->False],
Cell[572767, 11448, 227, 5, 38, "Output",ExpressionUUID->"5e9dbc69-c984-4757-a8a1-0b5d92ca1e13"]
}, Open  ]],
Cell[CellGroupData[{
Cell[573031, 11458, 614, 15, 78, "Code",ExpressionUUID->"a4be0373-f0da-4075-8283-854955f9eb5b",
 InitializationCell->False],
Cell[573648, 11475, 382, 9, 28, "Print",ExpressionUUID->"278c21cd-476b-4474-9232-c6f768d568a8"],
Cell[574033, 11486, 234, 5, 38, "Output",ExpressionUUID->"b74d284a-75cf-4ffc-891c-a45bd276162c"],
Cell[574270, 11493, 674, 16, 38, "Output",ExpressionUUID->"7e2d7c0b-7245-4c90-b1ca-c8d4577d25b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[574981, 11514, 759, 17, 78, "Code",ExpressionUUID->"f44bc243-b887-4f3d-bb12-bebb9788ce8e",
 InitializationCell->False],
Cell[575743, 11533, 161, 3, 38, "Output",ExpressionUUID->"c814fa84-65c1-491d-b67d-97b6e0c3a7de"]
}, Open  ]],
Cell[575919, 11539, 335, 8, 36, "Code",ExpressionUUID->"b69c6a1f-2aad-4d34-9ebb-da2b529351dd",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[576279, 11551, 364, 9, 35, "Code",ExpressionUUID->"f15bb88f-74e3-4f80-b9c4-452fe8829113",
 InitializationCell->False],
Cell[576646, 11562, 193, 4, 38, "Output",ExpressionUUID->"15f0ab8b-d307-42f6-988a-00fe2f61c663"]
}, Open  ]],
Cell[CellGroupData[{
Cell[576876, 11571, 486, 12, 35, "Code",ExpressionUUID->"e724d180-e8ae-48a3-86d7-c7ed588c6906",
 InitializationCell->False],
Cell[577365, 11585, 193, 4, 38, "Output",ExpressionUUID->"840101ae-8a79-4908-b1aa-5b6dfd936026"]
}, Open  ]],
Cell[577573, 11592, 267, 6, 35, "Code",ExpressionUUID->"ca4da9c0-156c-41ba-bc30-691f46642714",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[577865, 11602, 1091, 29, 53, "Code",ExpressionUUID->"bf440d24-4943-4eb2-a5be-dea78c215197",
 InitializationCell->False],
Cell[578959, 11633, 2347, 78, 75, "Output",ExpressionUUID->"cf260be6-d0c0-4097-8933-32bc31c3822a"]
}, Open  ]],
Cell[581321, 11714, 558, 16, 53, "Code",ExpressionUUID->"044fbc39-57d4-4720-a61f-885370da4f1f",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[581904, 11734, 1476, 39, 53, "Code",ExpressionUUID->"4070376e-608f-4221-8279-0c3fd1a79f80",
 InitializationCell->False],
Cell[583383, 11775, 193, 4, 38, "Output",ExpressionUUID->"2204da50-410a-4e1f-91d4-e530d5f37dc8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[583613, 11784, 1130, 34, 36, "Code",ExpressionUUID->"6ab6f31f-5efb-48a9-ab88-1ca9d13ff094",
 InitializationCell->False],
Cell[584746, 11820, 192, 4, 38, "Output",ExpressionUUID->"b5d43613-907c-4434-b392-b9b88e99abc1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[584975, 11829, 581, 15, 35, "Code",ExpressionUUID->"69f145d5-0041-4fad-8f7d-2c377a80f40e",
 InitializationCell->False],
Cell[585559, 11846, 192, 4, 38, "Output",ExpressionUUID->"090dc162-ac80-4f7c-b3d2-ab06bcc4c7cd"]
}, Open  ]],
Cell[585766, 11853, 339, 9, 35, "Code",ExpressionUUID->"890124fe-2a44-442b-8d57-00c285d300b6",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[586130, 11866, 652, 16, 35, "Code",ExpressionUUID->"5eba997d-a0cc-4eab-993f-95bab4c2190f",
 InitializationCell->False],
Cell[586785, 11884, 193, 4, 38, "Output",ExpressionUUID->"31c3b26f-8f68-4384-9fc4-41bc43e8697c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[587015, 11893, 799, 21, 36, "Code",ExpressionUUID->"e731edd7-f88b-4cd5-98ca-c1f49258320a",
 InitializationCell->False],
Cell[587817, 11916, 193, 4, 38, "Output",ExpressionUUID->"f0388bd3-fbbc-4b85-ac6b-197ff65856c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[588047, 11925, 573, 12, 35, "Code",ExpressionUUID->"ba7f3fb9-599d-47f6-bd85-418d57290f2e",
 InitializationCell->False],
Cell[588623, 11939, 26561, 901, 472, "Output",ExpressionUUID->"ddf9b0de-ed69-4d59-8e7f-c8454c12f6f8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[615233, 12846, 104, 0, 53, "Subsection",ExpressionUUID->"94ca3b3f-b8c3-4a94-8d4c-2c55d5b88ebd"],
Cell[CellGroupData[{
Cell[615362, 12850, 1752, 48, 133, "Code",ExpressionUUID->"f60ac1b0-8a13-46cc-b216-f1df3dadee0f",
 InitializationCell->False],
Cell[617117, 12900, 3594, 102, 65, "Output",ExpressionUUID->"6efb41a9-167c-4391-9127-e7f8db6b43ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[620748, 13007, 459, 11, 35, "Code",ExpressionUUID->"730220eb-a6d5-4320-b2ed-76742df0fcb8",
 InitializationCell->False],
Cell[621210, 13020, 155, 2, 38, "Output",ExpressionUUID->"980c9b26-e775-4837-8876-fea7f61726c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[621402, 13027, 873, 26, 53, "Code",ExpressionUUID->"e295ca9a-0d0d-41ce-90a9-0f26d15af293",
 InitializationCell->False],
Cell[622278, 13055, 193, 4, 38, "Output",ExpressionUUID->"f2d84054-b5ca-4bbd-8136-42514a4d2a7b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[622508, 13064, 964, 26, 72, "Code",ExpressionUUID->"ddbdb61f-4e05-4cf1-bce9-478e3b5d2890",
 InitializationCell->False],
Cell[623475, 13092, 193, 4, 38, "Output",ExpressionUUID->"18106ec8-9db7-4cbf-9b40-499baeb507e4"],
Cell[623671, 13098, 193, 4, 38, "Output",ExpressionUUID->"45b53c78-aa97-43ef-9346-e2ff2484d21d"],
Cell[623867, 13104, 193, 4, 38, "Output",ExpressionUUID->"790393ce-3e3b-4918-a41c-a73ec67619f0"]
}, Open  ]],
Cell[624075, 13111, 146, 2, 33, "Text",ExpressionUUID->"827b6ac3-064c-498c-8ef2-31f78fff9c9b"],
Cell[624224, 13115, 278, 7, 53, "Code",ExpressionUUID->"d1ba5941-edb3-4bbe-9964-8a55d837586c",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[624527, 13126, 729, 18, 53, "Code",ExpressionUUID->"d7beac95-bbcf-435e-ad79-7f1b50d1eccd",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[625281, 13148, 411, 10, 28, "Print",ExpressionUUID->"dd0c47cf-ceec-4db7-ac8f-7aef4a3f89f9"],
Cell[625695, 13160, 411, 10, 28, "Print",ExpressionUUID->"ceb15a15-1f66-4673-a724-44c4a4472fe8"],
Cell[626109, 13172, 453, 11, 28, "Print",ExpressionUUID->"29a356bc-1747-40d9-bd71-c81e986e0f22"],
Cell[626565, 13185, 403, 10, 28, "Print",ExpressionUUID->"2b994097-3526-44dd-a745-315089d97819"],
Cell[626971, 13197, 863, 19, 28, "Print",ExpressionUUID->"35d5900a-e055-4714-9b60-9a8b441de29d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[627883, 13222, 384, 9, 35, "Code",ExpressionUUID->"815c8d7b-2d4c-47a7-bf32-d5e8b91d5ff2",
 InitializationCell->False],
Cell[628270, 13233, 193, 4, 38, "Output",ExpressionUUID->"5027ac67-1659-44c3-9e99-7783c48128df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[628500, 13242, 355, 9, 35, "Code",ExpressionUUID->"c65ba8bf-1ba6-400b-9d50-c35e8ca80e4f",
 InitializationCell->False],
Cell[628858, 13253, 193, 4, 38, "Output",ExpressionUUID->"41065f44-ae52-4596-94b3-60f0ec550fc0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[629088, 13262, 419, 9, 35, "Code",ExpressionUUID->"1be81897-edf6-406a-aa82-6349f4436648",
 InitializationCell->False],
Cell[629510, 13273, 851, 18, 28, "Print",ExpressionUUID->"61db37f9-d5d5-49a6-9e94-ec72ecd5510d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[630398, 13296, 416, 9, 35, "Code",ExpressionUUID->"dd3d2cdf-e53a-44df-8ef3-eb0d2384eeff",
 InitializationCell->False],
Cell[630817, 13307, 843, 18, 28, "Print",ExpressionUUID->"b32beed4-ffb9-411f-8294-3e8807d3f86c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[631697, 13330, 464, 11, 35, "Code",ExpressionUUID->"22a5bc82-6823-4555-a757-2e2c741e6e65",
 InitializationCell->False],
Cell[632164, 13343, 193, 4, 38, "Output",ExpressionUUID->"587334e7-c2d9-4b41-ae89-a98fbe4aee3d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[632394, 13352, 521, 12, 35, "Code",ExpressionUUID->"3ebcb42b-9074-4fa9-ab8b-e430c6cac650",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[632940, 13368, 1306, 29, 28, "Print",ExpressionUUID->"f622a9b7-6e5f-4fae-991b-83e4af0f609b"],
Cell[634249, 13399, 875, 19, 28, "Print",ExpressionUUID->"38d7319f-8bbe-4234-96f9-71e4d3bdf32b"]
}, Open  ]],
Cell[635139, 13421, 193, 4, 38, "Output",ExpressionUUID->"05e3fc89-ff15-4f82-9bc5-6513ac12d491"]
}, Open  ]],
Cell[CellGroupData[{
Cell[635369, 13430, 483, 12, 35, "Code",ExpressionUUID->"02c1a67b-7255-4d29-95bc-3c64f3dbfb56",
 InitializationCell->False],
Cell[635855, 13444, 193, 4, 38, "Output",ExpressionUUID->"96db0bc3-624f-4450-93b4-3cc14f55b6e6"]
}, Open  ]],
Cell[636063, 13451, 262, 6, 35, "Code",ExpressionUUID->"24ef6e64-42fb-4932-b2cc-9768cec5ebb8",
 InitializationCell->False],
Cell[636328, 13459, 512, 13, 53, "Code",ExpressionUUID->"67424dae-c36d-4e01-987e-5acc2efed7e6",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[636865, 13476, 270, 6, 36, "Code",ExpressionUUID->"aa748848-ea52-4909-a51d-b5f1be73d738",
 InitializationCell->False],
Cell[637138, 13484, 231, 5, 38, "Output",ExpressionUUID->"e1bc30d4-cfa7-4445-8ade-513626cc0e35"]
}, Open  ]],
Cell[CellGroupData[{
Cell[637406, 13494, 627, 15, 78, "Code",ExpressionUUID->"207c51f9-b1a5-43c4-bc50-62522e559375",
 InitializationCell->False],
Cell[638036, 13511, 378, 9, 28, "Print",ExpressionUUID->"2c0b25c0-589d-42cd-806c-eaf20a5c74c7"],
Cell[638417, 13522, 240, 5, 38, "Output",ExpressionUUID->"85602983-5838-4bda-a34a-ca625eabdf34"],
Cell[638660, 13529, 686, 16, 38, "Output",ExpressionUUID->"c2b0a5ff-0830-429e-9e94-8f5ba569e252"]
}, Open  ]],
Cell[CellGroupData[{
Cell[639383, 13550, 763, 17, 78, "Code",ExpressionUUID->"a320f374-d0ba-43c8-b18f-b48b2e63da8c",
 InitializationCell->False],
Cell[640149, 13569, 161, 3, 38, "Output",ExpressionUUID->"ff8fa028-9839-43be-9907-862da08a1e4a"]
}, Open  ]],
Cell[640325, 13575, 341, 8, 36, "Code",ExpressionUUID->"5d88f07a-c94c-4e2d-8aff-5eaa3dba65d4",
 InitializationCell->False],
Cell[640669, 13585, 508, 11, 53, "Code",ExpressionUUID->"d35b2fe0-2455-45e2-8f34-b34ee7c691e6",
 InitializationCell->False],
Cell[641180, 13598, 275, 7, 35, "Code",ExpressionUUID->"920dcc5f-1709-46af-8789-d8723e3f48bf",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[641480, 13609, 648, 17, 53, "Code",ExpressionUUID->"11408af2-2b09-4977-aeb4-6097f3edc8e8",
 InitializationCell->False],
Cell[642131, 13628, 918, 28, 50, "Output",ExpressionUUID->"a07555ee-8bbb-4cf3-ab7a-ffed1b73825c"]
}, Open  ]],
Cell[643064, 13659, 250, 4, 55, "Text",ExpressionUUID->"8c4000a9-89b2-4080-a431-d6b124d868b7"],
Cell[643317, 13665, 147, 2, 33, "Text",ExpressionUUID->"4028a193-8231-4f69-901f-e062ea3f2dfb"],
Cell[643467, 13669, 2858, 82, 162, "Code",ExpressionUUID->"08491275-1791-4d45-ad98-9d50b6e8e118",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[646350, 13755, 2649, 73, 97, "Code",ExpressionUUID->"798dbecc-1633-4cdf-ac0d-9c1ebabef5e5",
 InitializationCell->False],
Cell[649002, 13830, 197, 5, 38, "Output",ExpressionUUID->"858451ca-4a84-446f-9c19-e3ef5d111ae4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[649236, 13840, 1933, 52, 57, "Code",ExpressionUUID->"a35fe8a1-8030-41b6-baad-73f5d6350d45",
 InitializationCell->False],
Cell[651172, 13894, 197, 5, 38, "Output",ExpressionUUID->"e8a9370d-a2a1-4618-8b2e-457a7c44557a"]
}, Open  ]],
Cell[651384, 13902, 1412, 40, 53, "Code",ExpressionUUID->"207a819c-3897-42d9-9268-2b6719503ecd",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[652821, 13946, 809, 22, 35, "Code",ExpressionUUID->"6aca4cd8-f888-4cdd-b17a-c0ecd6c4172a",
 InitializationCell->False],
Cell[653633, 13970, 17721, 587, 520, "Output",ExpressionUUID->"81a99776-7303-458e-8a12-c603431dbdfb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[671403, 14563, 119, 0, 53, "Subsection",ExpressionUUID->"e389f22f-c459-47ea-b1f9-12b66f5f7d2a"],
Cell[CellGroupData[{
Cell[671547, 14567, 1785, 51, 76, "Code",ExpressionUUID->"079a65af-63fa-4665-927f-7025c943e339",
 InitializationCell->False],
Cell[673335, 14620, 5411, 189, 152, "Output",ExpressionUUID->"12e149e8-babf-40ca-956a-8e9fe3010c64"]
}, Open  ]],
Cell[CellGroupData[{
Cell[678783, 14814, 1163, 30, 57, "Code",ExpressionUUID->"f99b3d20-bf18-4909-9699-ab298d40493e",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[679971, 14848, 606, 16, 28, "Print",ExpressionUUID->"93d55da3-07f8-4f32-b3c5-6831417e1512"],
Cell[680580, 14866, 544, 13, 28, "Print",ExpressionUUID->"38201de1-e697-4fc6-a2ef-d6d77e5a6cb7"]
}, Open  ]],
Cell[681139, 14882, 3663, 110, 136, "Output",ExpressionUUID->"9fb9904e-6bc8-429e-a2fd-378aa15eec34"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[684863, 14999, 97, 0, 65, "Section",ExpressionUUID->"ab2e5e91-c58c-4d30-b733-0939c3a50787"],
Cell[684963, 15001, 131, 0, 33, "Text",ExpressionUUID->"2924ecd2-9293-43a4-8310-de3dab8f68a7"],
Cell[685097, 15003, 1710, 47, 78, "Code",ExpressionUUID->"8b1597d1-86f3-4523-8b07-8d8e4595167a",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[686832, 15054, 179, 4, 35, "Code",ExpressionUUID->"a177cb21-1d54-4fb6-ada0-19d527bfef7d",
 InitializationCell->False],
Cell[687014, 15060, 5610, 151, 112, "Output",ExpressionUUID->"d6aa99b4-5cfa-4c4b-b212-23ce26c1935c"]
}, Open  ]],
Cell[692639, 15214, 3864, 100, 99, "Code",ExpressionUUID->"2be46827-4c96-4bb6-a758-a0f32b62fb53",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[696528, 15318, 1032, 26, 137, "Code",ExpressionUUID->"bff2c36c-5077-49ad-833e-ce0ebf7e77cc",
 InitializationCell->False],
Cell[697563, 15346, 1175, 33, 53, "Print",ExpressionUUID->"9682adb1-bf82-44e8-b7f6-17adf03664eb"],
Cell[698741, 15381, 142, 3, 38, "Output",ExpressionUUID->"15bea899-57c5-4a61-b96c-2bae80ce348b"],
Cell[698886, 15386, 370, 9, 28, "Print",ExpressionUUID->"3f007154-875c-4e89-be00-62f35de69e90"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/QCD-Renormalization-2L-QQbar.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    319439,       8186]
NotebookOptionsPosition[    294178,       7720]
NotebookOutlinePosition[    294577,       7736]
CellTagsIndexPosition[    294534,       7733]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
2-loop QCD renormalization in the minimal subtraction schemes - quark \
self-energy\
\>", "Title",ExpressionUUID->"ca6c8f7c-6acc-4149-b6bb-c3a3be72a700"],

Cell[CellGroupData[{

Cell["Load FeynCalc and the necessary add-ons or other packages", "Section",ExpressionUUID->"d4ad9702-ebc3-417e-a380-7840768a17c6"],

Cell["This example uses a custom QCD model created with FeynRules.", "Text",ExpressionUUID->"68993db4-75b8-4f93-ae08-2b8d84665d8f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"description", "=", "\"\<Renormalization, QCD, MSbar, 2-loop\>\""}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"If", "[", " ", 
   RowBox[{
    RowBox[{"$FrontEnd", " ", "===", " ", "Null"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{"$FeynCalcStartupMessages", " ", "=", " ", "False"}], ";", "\n", 
     "\t", 
     RowBox[{"Print", "[", "description", "]"}], ";"}]}], "\n", "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"If", "[", " ", 
   RowBox[{
    RowBox[{"$Notebooks", " ", "===", " ", "False"}], ",", "\n", "\t", 
    RowBox[{"$FeynCalcStartupMessages", " ", "=", " ", "False"}]}], "\n", 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"LaunchKernels", "[", "8", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$LoadAddOns", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<FeynArts\>\"", ",", "\"\<FeynHelpers\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{"<<", "FeynCalc`"}], "\n", 
 RowBox[{
  RowBox[{"$FAVerbose", " ", "=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"$ParallelizeFeynCalc", "=", "True"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"FCCheckVersion", "[", 
   RowBox[{"10", ",", "2", ",", "0"}], "]"}], ";"}], "\n", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringSplit", "[", 
       RowBox[{"$FeynHelpersVersion", ",", "\"\<.\>\""}], "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "<", "2"}], ",", "\n", "\t", 
   RowBox[{
    RowBox[{
    "Print", "[", "\"\<You need at least FeynHelpers 2.0 to run this example.\
\>\"", "]"}], ";", "\n", "\t", 
    RowBox[{"Abort", "[", "]"}], ";"}]}], "\n", "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[1]:=",ExpressionUUID->"8bdd54fb-793d-4e18-bba9-699f399966ce"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynCalc \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"10.2.0 (dev version, 2026-06-09 15:39:01 +02:00, 5abce74a). \
For help, use the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{
       RowBox[{"online", " ", "documentation"}], ","}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://feyncalc.github.io/referenceDev"], None},
      ButtonNote->"https://feyncalc.github.io/referenceDev"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["forum",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" and have a look at the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
    "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"here", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL[
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
      ButtonNote->
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynCalc ", "Text", Bold], 
   Style["10.2.0 (dev version, 2026-06-09 15:39:01 +02:00, 5abce74a). For \
help, use the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["online documentation,", ButtonData :> {
        URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
      "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]], 
    "Text"], 
   Style[" visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
   Style[" and have a look at the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" The PDF-version of the manual can be downloaded ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["here.", ButtonData :> {
        URL[
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"652279ee-b769-4e8c-888d-ee66f352e3a5"],

Cell[BoxData[
 StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"325d32fb-daec-42cf-8894-2ec97a781a9f"],

Cell[BoxData[
 StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
  "Text",
  StripOnInput->False,
  FontSlant->Italic]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"291fd75e-125c-49d8-b336-1b9f1bc16611"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynArts \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"3.12 (27 Mar 2025) patched for use with FeynCalc, for \
documentation see the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["manual",
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        First[
         FileNames[{"*.pdf", "*.PDF"}, 
          FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" or visit \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"www", ".", "feynarts", ".", "de", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["http://www.feynarts.de/"], None},
      ButtonNote->"www.feynarts.de/"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynArts ", "Text", Bold], 
   Style["3.12 (27 Mar 2025) patched for use with FeynCalc, for documentation \
see the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "manual", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        First[
         FileNames[{"*.pdf", "*.PDF"}, 
          FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" or visit ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["www.feynarts.de.", ButtonData :> {
        URL["http://www.feynarts.de/"], None}, BaseStyle -> "Hyperlink", 
      ButtonNote -> "www.feynarts.de/"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"98ef0f9d-5c46-4d06-bde0-dea26dcd9761"],

Cell[BoxData[
 StyleBox["\<\"If you use FeynArts in your research, please cite\"\>", "Text",
  
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"29c14bb7-3c26-4184-b177-a9d250f1209a"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] T. Hahn, Comput. Phys. Commun., 140, 418-431, 2001, \
arXiv:hep-ph/0012260\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3905f033-8704-4503-9db2-ac315acb9b00"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynHelpers \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"2.0.0 (2026-02-05 17:03:01 +02:00, 5db84fbb). For help, use \
the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{
       RowBox[{"online", " ", "documentation"}], ","}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://feyncalc.github.io/referenceFeynHelpersDev"], None},
      ButtonNote->"https://feyncalc.github.io/referenceFeynHelpersDev"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["forum",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" and have a look at the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
    "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"here", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL[
        "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"], None},
      ButtonNote->
       "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynHelpers ", "Text", Bold], 
   Style["2.0.0 (2026-02-05 17:03:01 +02:00, 5db84fbb). For help, use the ", 
    "Text"], 
   Style[
    DisplayForm[
     ButtonBox["online documentation,", ButtonData :> {
        URL["https://feyncalc.github.io/referenceFeynHelpersDev"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://feyncalc.github.io/referenceFeynHelpersDev"]], "Text"], 
   Style[" visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
   Style[" and have a look at the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]], 
      Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" The PDF-version of the manual can be downloaded ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["here.", ButtonData :> {
        URL[
        "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"3032ea82-c234-42d0-9d93-e5ec194cbf6d"],

Cell[BoxData[
 StyleBox["\<\" If you use FeynHelpers in your research, please evaluate \
FeynHelpersHowToCite[] to learn how to cite this work.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"618f8f4d-302d-4978-9c05-a35f270ffdd8"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Configure some options", "Section",ExpressionUUID->"e59819ac-112c-41f2-98d3-d27e5dab7228"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modelDir", "=", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
    "$UserBaseDirectory", ",", "\"\<Applications\>\"", ",", "\"\<FeynCalc\>\"",
      ",", "\"\<Examples\>\"", ",", "\"\<Models\>\"", ",", "\"\<QCD\>\""}], 
    "}"}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[11]:=",ExpressionUUID->"007f3afb-f46e-4951-acec-2d25139e7c0e"],

Cell[BoxData[
 FormBox["\<\"/home/vs/.Wolfram/Applications/FeynCalc/Examples/Models/QCD\"\>\
", TraditionalForm]], "Output",
 CellLabel->"Out[11]=",ExpressionUUID->"42e98875-8d67-4487-a327-74e24a14be5f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FAPatch", "[", 
   RowBox[{
    RowBox[{"PatchModelsOnly", "->", "True"}], ",", 
    RowBox[{"FAModelsDirectory", "->", "modelDir"}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[12]:=",ExpressionUUID->"174abe02-0947-4ea6-b9f2-f7fd82369721"],

Cell["Successfully patched FeynArts.", "Print",
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"287aca19-552e-4f37-8111-809f978a7a99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"renConstants", "=", 
  RowBox[{
  "Zm", "|", "Zpsi", "|", "ZA", "|", "ZAmxt", "|", "Zu", "|", "Zumxt", "|", 
   "Zg", "|", "Zxi"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[13]:=",ExpressionUUID->"3b9c2de2-d2b9-4bb9-a18c-2c6728f5f35b"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "Zm", "|", "Zpsi", "|", "ZA", "|", "ZAmxt", "|", "Zu", "|", "Zumxt", "|", 
   "Zg", "|", "Zxi"}], TraditionalForm]], "Output",
 CellLabel->"Out[13]=",ExpressionUUID->"0b4969ad-2adf-49f2-bac2-677b8db57989"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate Feynman diagrams", "Section",ExpressionUUID->"11ae1028-3f97-4b67-b20d-7bc7c859da79"],

Cell["Nicer typesetting", "Text",ExpressionUUID->"5a513a04-c9e3-4db0-9bd0-e474488e6a74"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"mu", ",", "\"\<\[Mu]\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"nu", ",", "\"\<\[Nu]\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"rho", ",", "\"\<\[Rho]\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"si", ",", "\"\<\[Sigma]\>\""}], "]"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[14]:=",ExpressionUUID->"b53d6d65-2261-4f1e-897a-2480e890ba8e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagQuarkSE", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateTopologies", "[", 
      RowBox[{"2", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"3", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"3", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{"3", "|", "4"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", "|", "3"}], "}"}]}], "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[18]:=",ExpressionUUID->"b0ac37b2-3f90-402d-a39b-9254936100f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagQuarkSECT", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateCTTopologies", "[", 
      RowBox[{"2", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"3", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"3", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[19]:=",ExpressionUUID->"26c3eab7-8c6a-4106-8886-7701f6269243"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagQuarkTreeSECT", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateCTTopologies", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"3", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"3", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[20]:=",ExpressionUUID->"d2792e22-0863-436e-b460-ec2e60831e96"],

Cell["Self-energy and vertex diagrams", "Text",ExpressionUUID->"1b968bab-3b4f-440a-a8a6-642130540a09"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagQuarkSE", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"4", ",", " ", "2"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "2"}], "}"}]}]}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[21]:=",ExpressionUUID->"1ba44620-1dcd-4c34-8cdd-921b0db5ca0a"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-6.701306176637445*^-13, 9.}, {6.00000000000067, 9.}}], 
         PolygonBox[{{3.6, 9.}, {2.4, 8.6}, {2.4, 9.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 8.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000000668`, 9.}, {13.999999999999329`, 9.}}], 
         PolygonBox[{{17.6, 9.}, {16.4, 9.4}, {16.4, 8.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 8.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10., 9.}, 4., {-3.141592653589793, 0.}], 
         PolygonBox[{{10.6, 5.}, {9.4, 4.6}, {9.4, 5.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwl1fs/lIkCx3G3qCiUmjE388w8M/PM6NSGlZL6ui4qJEklnCHVdHOsJJWl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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.626784489160852, 12.373215510839149}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJwtlXtUj3ccx39dtnIpM5adXKLf83wvzxOJsSbWu9FlVuQWI7lLcsl9OPu1
xhJRjMolRbLICblWOJST1XZEmBiHE+mo5trQYWzHZ9/fP885v/P7Pc/3+Xze
79erx9T5I2fYWyyWeIvF8v5qZ3n/0UAXi4GKb6beSfXTENzx0IcjfQxkTuzV
9kqChvqrz5paRxgIHZI5r+KSBufDa13zYg3c9y2u2tlDx6bAyNfJcQYeW8a9
sFukI6V79PgB0w2crpvutOOsDiT6ek4ONjBtRFq7FQ4M++Y21Zd3NvD8WNOt
eD8GbW94lnudRHnNvYacGQzxMXWx+/ZItJQOq3NJYNh+5MZ8uyiJLsFHPdxS
GE4dclt31E3ik1dPYj9KYRhbuq+da7XA0MG9OrRbxdB0xt98lyrQv311etp8
Bv+A5t6WCIEyn0BtWARD8QK3ZR66QMmFK7m/fcEwvvWbyH/ecYQnH582rgvD
/mkP3avrOKK7vXrY8K+OxEcHnsXVcFRsjX3rVq+jcWCOJaCGo2ZaWVvvyzrW
Lcvo1LOOY/nJ9mcjzupwedF6SuZbji1J0ZF5x3TcvigzYjwFovPjHYIKdRwb
WyZrwwXCfWqGzD6hY3nH2sALiQK/2872GF6uI8phzPOoUoHud0N117s60np3
urDmrUDUrIrZMY4MA/ucLrn8uYRNP/9mQz+GzlNbjdo7R2J0Un3XWwsYBhUX
FCZslbgROJmfPsngntmzpG+RROpq94Jdjhy1J3z9rJUSPjfX+riP4eD98g9k
VEr80LfPEo+9HEfDEuyeFEn8Zbu9ee5TjvyoyiHFGRLNsel+LX0Eap3HxB2O
lpi/uGZ9RIxAh19lYLIpMakytsp9k8C81weaCusFShsTmpz2C7TcHWx/L1Pg
3oM5ukehwO51BfVXRgg8dnTrm5QvkPpdfEmDs0BQ6qlPIzMElrq+tDmVcxxs
TBNRKwS8Ay/GLU7iGPGi4O7BCIH8BcWn6kZzhKUf2/6jt8DQTu3WbDA5/G0e
6fedBObuzh3q78IR4+PAV9/jOBfTOHXla4YpfVtd21PK0a1hULCtmcH32oEi
pzyO+utLIge2MPSOLujuuIXjUofz50Y5c9i5BKb/vJZj959VK1o8ORYFjPOe
m8QxJLFia20QR/bYbT+xTRyW/lwftJCjZPsM2T+XY5bJOx/K4fjFo7i6uZTj
hr1L9sQ/OCyFVWfiGzmCCgPGtXESsOXOvrGjq0DlhFVv/T8TCP2gsI1tvMD6
3GULbd8KDJiA3LxsgWFZO9ckLhI4EjI5u6pR4OjjytZZ8QJrXYIP3veVONwS
te3mSoHgl6OyByRKVFg3p4+PFpjhH7rtapVEygsMXfqVwJeT8qtPuRrqKrCB
vjcwk37H1f8MhNB9uLqvgWR6DlfPNdQ5mDqXAT86J1PnNhBG78HUexnqPRmC
6b0NNQcdN2kuUs1JRwzNTao56rCnuUo1Z13NXao96MihvUhYaE86LtPeJLxp
j7raq1B71uFBexcqB7rKhcAsyomOOZQbiUGUI4avKVcSoZQzpnInEU45ZOhF
uZQooJwyLKbcSgRSjhlSKNeGyjnDLsq9gVrqAcNL6oWBMuoJwxzqjYHJ1COG
j6lXJuKoZ0z1zsTf1EOG/dRLE4+opzqOUG9NJFCPddVrE32o57rqvYmNxAEd
nYkLJm4SJzTFDRMRxBENXYgrJuKJM5rijqk4pCGDuGQoTlkxibhlKI5ZsYK4
ZijOWXGcuGcoDlpxh7hoYDNx0gpX4qZUHLUimbgqcZ04a1XclYrDVsVliZnE
aSv2EbclhhPHNcV1iWLivIYi4r6BUvKAhi/JC4byhIYG8oaBEPKIhjHkFUN5
RkMxecdUHtKwjbxk4hV5SsP35C0TF8hjGqzkNRPN5DkNeeQ9L0wnD2rKi17K
k1ZsIG964Sl51IqN5FUvPCDPWpV3vRBGHvZUXvZCFnnaEyHkbS9Uksc9YU9e
98L/nvfEf4D2SSs=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.343215510839148, 12.343215510839148},
           ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJw9l3k4VPsfx8Util9CKi3MOTPnDGbGHKJry31HUrYUZUmRNaEiS2kV11bi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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 17.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 9.}], PointBox[{14., 9.}], 
          PointBox[{10., 13.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["1",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cdcedeee.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cdcedeee.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 22}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}], 
         PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}], 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{9.863850574712645, 9.863850574712643}, 
          3.866248560260101, {3.1063705051953523`, 4.74761112877913}], 
         PolygonBox[{{7.5542640687119285`, 6.705735931288071}, {
          6.422893218813452, 7.271421356237309}, {6.988578643762691, 
          7.837106781186548}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.638784489160852, 6.638784489160852}, 
          ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwt1fk/1IkDx/EJO6JSiMHcY67PzGxEW0L1XkfliHWU0qaSo0LJ0SFpHZVy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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 6.682784489160851}, 
          ImageScaled[{0, 1}]], 
         LineBox[{{10., 13.999999999996009`}, {10., 5.99999999999511}}], 
         PolygonBox[{{10., 10.6}, {9.6, 9.4}, {10.4, 9.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.9452, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[CompressedData["
1:eJw91fk71IsCx/Gx3EMUlTLMd3Zm5vv9Dlk6oSSfFkvRpjiS1BHJGqV0OQ06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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.656784489160851, 13.343215510839148}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{9.991692493946733, 9.991692493946733}, 
          4.008316114996395, {0.0020725690695229115`, 1.5687237577253734`}], 
         PolygonBox[{{13.250264068711928`, 12.401735931288073`}, {
          12.684578643762691`, 13.533106781186547`}, {12.118893218813454`, 
          12.96742135623731}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 13.317215510839148},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{10., 14.}], PointBox[{10., 6.}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["2",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/1c1d212c2d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/1c1d212c2d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}], 
         PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}], 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{9.863850574712645, 9.863850574712643}, 
          3.866248560260101, {3.1063705051953523`, 4.74761112877913}], 
         PolygonBox[{{7.5542640687119285`, 6.705735931288071}, {
          6.422893218813452, 7.271421356237309}, {6.988578643762691, 
          7.837106781186548}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.638784489160852, 6.638784489160852}, 
          ImageScaled[{1, 1}]], 
         CircleBox[{9.991692493946733, 10.008307506053267`}, 
          4.008316114996395, {-1.5687237577253734`, -0.0020725690695229115`}],
          PolygonBox[{{13.250264068711928`, 7.598264068711928}, {
          12.684578643762691`, 6.466893218813452}, {12.118893218813454`, 
          7.03257864376269}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 6.682784489160851}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJxFln08Vdkax1ekTklEfbydo3OsvfexNUXdZkKGx40SEnlJLxOJvOUeUeOl
4hiSuKSjQRLHXHqhESqZwkgh9HIqjSMaZJTrpchtQg3zOZ9775r9z/6sz7PX
2ms963m+v5/AV7TNXwkhVIgQUrz/+1AQOzQ7OzurDSjQKM1ehkGc/fKK6mEd
QC7JJd+UYLiwxlVv2ZQOIKPHklenMMz6Bhb5JesCCmNVP8djmKdV8KHRQA9Q
hk/thngMmrO/J1Xd1AMk9T9zJw2DaUNTfLazPiCXer/hCxhu9Sh19f6qD4hf
8ltJG4aPguXhbn5cQDlNFUHTGM5U/sAx6uIC0gnpMVxNgZpIstAceIBgjWN0
KAU7ukQ76NM8QBot9U+uUGA7Rp0NfsAD5NPSJhqhYNHm0O7D4zxA4p7JTJYG
y30zk5eRAaDqknW5e2lAnWutdn3iAbokUtOW0OA0K6qr7+cB4nR7vK+mYePg
4UddNTxAGabBse00ZNBftnqm8ADJpspS+mlQnz2UvttFEd95O2yABqXfPAKC
tRT7y0nWf0FDeVpSmIGcCwhO7uQ00FDfszJ17r+4gDReetrk03CliMvzi+IC
ipqZty2Mho7pVfc0dnMByY9v+MqCBrf7rhxw5QLqfWdnO0NBu0za47+TC0g6
/FTzZwoqd8xJ041W5Kchd3ccBe2FJ1TmlnEB8c0XvbKhQOI8XCCf5ALySX/j
sIACcWqxt5cXD5B0uo8jx9Cqqlvt3ao4T1S+ZTkGpwor0xlHA0C9D5j8TAxL
U4f7sjoNAJlq/zsoAYNLR2woR7QckHTLIjcxhoqVHPdRZT6gjL7KIykYXkbZ
qVRv5QOKWh8fUYjBuNXMOy+HDwj2RFnew7DfIPlkeLdiPPXWYxyDe8y6LAdd
ASCNaJOHDAWppdy38VsEgAb/puzmS8HpERv/55ECQFHbLD0KKfCUOZuIsgWA
zEaxfh8Fc6ye6Y6VCgD1Dp7uN6ChwOnmhYgbivmNe5W9aBhY9agz/bri+4sT
Sik0pBavbN5coogHRfxUSYN0sIddmiMAhNyr/WQ0tLA742/ECQBNnrxR00dD
SOtBf/N9AkD1CUVzXtMgHbAZktsKAMnnbJn7kob1Ws1qrxgBIA5H3aiZhhmX
dKt8VcV6Xjl7imn42rduqfkHPqDAp4d40TQEeZ91vzTAB2Q/f3SLLQ2rHUM3
ZP3KByRfMbBuAQ210m+stvbxAXGGiwNbKTgrPrPn2ls+oMnq4qwUCppy77Z8
MV8AaEyckuBEwYJN7nqlxgJARn+/+lKTAmwQqlnkJQBkmhdr2Ivh/eQhiW6G
Yv/GQ99VYVBbFne66LFivo1JWzaG2oBT+YnLDAEF8j84H8cwZeVnfc3bEJBO
tvRFHIaIoSTP6VLF+ERcyQkMay/dzVk0aQhI/m5lYB4Gn0Zb5QIbDEjq67qq
FkPt1QCz75IwIJ20eMkgBo0PMSW37mFA5WvGrnMpCD7Wk5w1jQHJ3LDHdgp+
qhg5Ws9QgMaMu4e+p6CIszfA2Z4CJBVrNzynoKEy8UjbHgqQy7lxnaU0mKge
t/86mAIkW4+tnGmwRtejcQgF6H5qU1k8DZoXZS7hvhQgszd6a67QwD12VzvZ
lQKUU7j0fRsNMQGNMzwLRXzX5VM9NJzn7lv8pQEFSCydXP2ahqgRBf8wiXc9
zhtv7cNk/myixZxXjZisv1tkORhZhsn/e1abXE07j8n+LEYck7rPYLL/zX0x
Nxu+x+R8VeZHEtcWYnL+9v78nIqbf+XnZwutBOvOv/KnLuJHBqlQJL+BHxM9
7NZTJP81ljnNx6Ipcj86wtuffeoocn+2tpYBE/Npcr8qStGXVdxpcv/iH8/V
O0lpUh+3E8P2HhmiSf0c6BD/Y5cpQ+oraSIl9LWIIfXn+UgyuusiQ+ozrLh0
wP05Q+r3mqvlV88mGVLfvSEhhU5LhKT+axx/uFNuICT9YV8oqQkSCEn/aKTt
L92uJyT9ZZliM9y0UEj6L+bcwTt7/8OQ/rTqNHvP62RI/8rn1S0T3mZIfyct
Ts9tymNI/5c3FMc6iBnCB7ky/5fhAIbwY3TjU7MqD4bwZVHJauagI0P486LA
fsc/HRjCp8iyL16ruzOEX4bcCllGIEP45jNSm2uczBD+jUL/kthKhvCRCr8f
dOM1Q/ip9Sjy2zQsJHxtWtws3RcgJPw9F3FrelO5kPC5ue5jqeZnIeG3TAwt
R+yNCN/fMgtPrc00Ivx/mtn7Br0wIvqQuX8Cy/RYoh/VzErZMzeW6IuJ3cLy
zASW6E+6vuUff1xiiT4VWMeZR9xliX6pJ5poPHzKEn3byun45N3BEv1TEw2e
//iEJfpomHtw/KFi/v/08+znwFvHyliir9LimuaxTJbob9S0+wOHb1miz+MH
GqufbGeJfpfvGMhtt2CJvntO3tORCFii/89GmqXLF7PEH0zFDfhsU2KJf3C7
KFYunTUi/mJiU8sSu/ks8R+eh0KvteqyxJ88mNnkFrqOJf4luLAqpt+bJf5m
VWbZpxAJS/zP0V1jG395yBJ/lHc0VnJKw5j4J3kk1/q6lzHxV+8OJNZQRcbE
f/3ua6pyfsyY+LOpW20/Ply/gvi3fOuO8MMJK4i/q+afZmMaV8D//Z/5RwX/
VsCfpqcC/g==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.645199999999999, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[CompressedData["
1:eJw91fk71IsCx/Gx3EMUlTLMd3Zm5vv9Dlk6oSSfFkvRpjiS1BHJGqV0OQ06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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.656784489160851, 13.343215510839148}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJw1lXtQVGUYxpdLIOZgoAuThqTsuW+Clopc8gnEBDQTDDSVakXwRk6IOpJg
AikqkMplDGRxuanoiIiLRKlcotUMRRmvCE7ipUQQUMFFqabx/fafM7Oze853
3vd5fr/xurUhyy1VKlWiSqX6//r6o8XrqwZREZX+n3toETZ+k8nso0HU3c19
xlAtrEZFP1yXokH26JYr+6K1aBrSHQ9t0QDTjR6bV2lR3rwruYzjoLNV7IYW
a9G1XL9BvZFD2rEf3+300WKv3K2f1MCh+LNHiZNHajHw70CAow2PtE7bgKKr
Cpb4bP2jxIdHcnN5QFGmgoBOtdkcyaP/kKnjxhwF++/PzApP5LH3VdbCdmsF
Phb9i6bs4FHQGS8POyvjqNFzht12HncOmOz8E2X4d8yPs4rnUexeXmMTIKMv
ZrhTbSSP71qKR4WrZUTsMFa/DORhEtRrfu+R0LlHXblAy+NcvYVzxg0Jvuni
kKs9j6S5W+simyQ8zzU+WdDL4VDgYIT+koRVx9MifrjOoaZUFzbijoQRqdZH
3Oo5VN08bdc/KOG+/rC97wkOs9bnbHGYICOhNs371SEOkyfezkwKkTFywG9S
2kEOuuzakj93yDh8rcWRK+dQH2wcFdQoo1T10vCilsM9h1ivbywUPHKOd7Br
56DPn5Nt8lJQeq/ivR4bHibTmWGlMQoKVr6MNnjzuPbGyaDUHAW37z5y/+Bb
Hu7XU5aEnFBw0TVy9a8NPMY07i3LPaMg9y9+dpyjgIoPg8Z2/6Rg6uiP1NnL
BJxqFWwtihW4VdVonp8Q8PjLsf51CQrM29OzZ78SIB7bsNEvUMGthiPJ+71F
eByLa/7eTsGSkpDVdTEipr49fCFfL2PQcHB93m4RXpfnhZk3yMgc7/XJ3CIR
60ILrU8qMt6aZuK8SkX0Lm2aXtIh4UDPRJ+OXBFP3r2Vtssg4WzbrJ/LkkVY
9W5pTo2WkPNwzD/bl4noy3N9oZ0m4cbmmd3VviJSk73dMhwkuDreV8WrRQz1
BsTrBkR8Ojmz4kKXAJ1HQ4rj3yLCXL+4GHheAErXVp95ICLU4XGGU5mAtVZN
LdN6RDjZZFje3COg0Dy7tstawlN3x6MXtgpov/LO1FY3CTYuusVX4wWcL9h4
NS5YwskuLVecIGBcZIavYZOE5VneWXU7BRi73jx1+oiEfBvL2H2FAi7XJU2q
aJcwFGxujW4U8LSOc7IfKcOvSuupeSrA0JZe6jddxsdB53qCFRGxLuGGa4tk
pL5fsqJmjQi3857DK2NkOAWs0Wwzipj3i73t17Ey8outG/stJaRXFkXtiZKR
MEHdlDdfQsrqtr5LgTJWPMiq2JYvISvSvdLFRUZc8JzqwrsS1tM1k75fSb9L
pv8l0n3S6L7sOey5znQOdi52TnZu9h7svdh79tF7szmwuehpTlU0tyiaI5ur
keZ8juZuS3tge3lGezLQ3pxpj2yvbM8zaO8sB19RLlhOWG7GUY5YrljOWO5Y
Di0plyyn3ZTbAspxD+Wa5TyWcs96wHrBejKFehNBPXKnXrVSz1jvBqmHndRL
DfW0inrrST1mvc6jno+l3jcTBxgX2ogT14kbjCOMK4wzjDuMQx3EJcYpxq0y
4hjjGuMc4x7jIOPiA+LkKeIm4yjj6kriLOPuM+Iw4zLjtIm4zTj+G3GdcZ5x
n3mgiLzAPNFO3mAe0ZNXmGd2k3fyyUPPyUvMU0nkraXksV3ktRfkuSLyHvPg
TvLiE/Ik8+Zx8ijz6kXybA5515o8zLwczjxN3rYkj1uS1/8DOddQig==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 13.317215510839148},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{10., 14.}], PointBox[{10., 6.}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["3",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/1c1d212c2d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/1c1d212c2d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}], 
         PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}], 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10., 10.}, 4., {-3.141592653589793, 0.}], 
         PolygonBox[{{10.6, 6.}, {9.4, 5.6}, {9.4, 6.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwl1Pk/lAkAx/EpIUdKrDmeZ2YaPPM8j8qRnZFifDs25I4iIbZCeVmpVlrV
VtvLEFttx+RVZIpcG8lul4ouKomkQ2yHo5chstuljGNf235+ef8HH8n3CUvW
jOdwOMs4HM5/jn2Ni/+1guK8rLAkjYv47xanm7pYI00qsHxqz4XaM1+nLdUa
5e5XJY4cLoJMvG+2t1mjM2BBhafWAsEXI2Y7yShM6QtPumHJhYpJmOiWSSFN
wpG7beSC9C1ant1K4WzCRPb1ay6K9VsIM0KK/OoYWVwiD5YRTN3MxVIcW1+V
H2XER1LO5tfp0VLYCPJfRBbzESWSt9Wsl4Kj1U/snCfAJacxS0mcFFkK2v9C
vQCBdskDfSFSHL4/VM1bQKDp5YNjA65SyPMbXdW5BFa5RcY9E0qRfLHD3fYF
AbukjI3tWgp7o951DmgJmNmdzjnSSuFa3OP8nwcJDGZcXtx/mUKWISfMvInA
XtsZk9edoDCO0plbtIfAA4+kRZszKWxVruIaMATS1ClvC7ZTgNsFg4YyAXoU
wubWLRRM/eUpcqkAjsvfc5x3UHi8vXTkg4qPrdo5Dd0HKbgeHVz+wpCPB6Ye
846dp7Arots2LpOH3uaLDUY9FGYnHkgaonhYFiQITbaR4nSOs3/zKy4Wnn4b
GJIshe7KEznjbnFRP7o3LqxBCvLOLIV7Mxd/bo/R3JPS8PSV568z4aHjjBkr
S6FxV7XVVZzIg8N5zVO/GhoT0kPfZL/nwcguWfNyjEa0yemC2xl8dI8v1cTQ
DA569Rjl2ArQnxY7rJzD4EbwgpHMJgFSNS3nRp0Z1Nrt99sQR2Bann1YCMNg
YLPwqf5HAvHLLVbEGjAwzDzT2RlLoqy0YUJpO41peeWO9E0SU62yzCrP0SgL
WL9QME6I59sMDavTabR26Ma9mSbE/twBU6coGmZFKzWFEiE6NSu77yhoBCXe
8IzXEWIkRJW91JpGy+wIovI2ifu9Ln3TzWh8mn3Y40oiibl3Su57G9Mo3m1+
YIceidg0u0VFU2jEn3Pvf5dJoKvJceYcCQ3LSbuulUwi8GWFb/cnBY3fX6oW
7ToggN62ZUGp62hsl2m5g5QAe+qcf23LoxGuUF4KeMhHxNUl5rU9NEp6x5Uf
VfORb9WyX+3M4PPhs7LNR/iIDN3do9jHQFoe2CGu5COqzzrW/jWDPg3D/KEv
gMOgMjtIxsKYXxUjThFAuea6cfEWFi98SnjXjAjUN8q5VqUsnig2jM8qI+Dl
/CphdT2LnQFKbUcwCVXW+garJywq6nQE6mESqopEcs49Fj85fTPhykEhYrQS
eXgZC9+qXNMCCxEM3pdVn/yFxQw4s147RfB+I+O/8WPhcMi2JbtJBNfimtt+
PBY3794b6tITI601aWlhO4OiscJwViKGVVrtQqacQeXktcebpolhYuZRbKdk
YNLpMpqnJ0a4+SfezLUMrqfrUyaPRJhXcdyiIpjBx0ecQVWGCMLGGuOcQAb7
62R/ezuI8EG9RekfzuB5GOFjcE8I+3AfbscmBrtTjrE/RApxoutq/4yjDOYX
f/vx0BAJB/+CpCv1DKq6oI3PI3HSzy3oNyMWf8U+Vz9bTaLs/NSOh0EsQt8O
/ZPpTmJMyvplnGLxuT7XsT2AhPsW8tS+LyzqNuhqq1NJyD8a65V62WCG2tSn
t4uEfbR3l0Rlg/uz7HWfRAvBjPRzljTbwEVzSjFfR4Tmo0eG947aYJPlp8Yf
y0Qwq73VVmM+HfzgkMKeFWLYHogt1phPx/DXj4rB+dp0/AuqBEGf
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
          2.9202782112420023`}], 
         PolygonBox[{{10.6, 15.1}, {9.4, 15.5}, {9.4, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{10., 13.95}, 2.05, {3.3629070959375844`, 
          6.061870864831795}], 
         PolygonBox[{{9.4, 11.9}, {10.6, 11.5}, {10.6, 12.3}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwt1PtfzXcAx/GTlEbmqJwomnbO93w/n8/30EU6a7m8h+bSlkJK9ujmkUhi
1CmjC0qhdFkSio7bysIaXeRBFzNSYaXSqQiVcskhl5qwx2avX57/wcvSf92i
gCEikWipSCT6108p8EkZ+qd7G+s5KpD4osg8Z5oMd8LieietVCBqR7DTxXgZ
vJuikwsjFZhx2udBc6sMl87PO7YqWoHOjVN6De05lKq3eA1Zo0C2lHf+M5HD
XmmnveMsBarTNbdLNBymLkT7dgMFwlTnB4vN5PBKnSGNrhTgsGf/Vq/5chR3
mtr6hgnYMubwt04BcrhL7we4ywUcKpHZjlsnx5aGM+rxGobkE03JJqvluDli
hWV1OkND2ZULcUvl8Dl3uKBsGUOg9zm1taMcitqTE34VGK7li/grZnIkOls3
7jdksOhZLors59Brqb/vxXuKnTeiC541cojoDBvnJ2LYxTymiUs4RHlEvb9m
zOAcXMCFZnMIKupeSJQMPn1rXiYkcNiQ0+2Svoph+2/R4oc/cZgmSYqffpxh
YL3nOT8Vh7h+p59jehic+ZTBLyM5LKpRR+jYCFhsl3oTqRxaM3d7NagE+Dor
5b7nOHg6tNVVFgoo6ujdyB5xmL1tD1N3C5jc9iGzjsghS24taxyuQN7d0clV
KjnMXLsqu8cqcOj58aTyGjnsPH27PooVEO04YaXP8SCRSRkz+gTots0aMnUT
D90fl2+orhBQtfWLJKPLPOoSuvviYgSYf2dyN+Q9D88XrmmhdgLEv3dY3ZYR
7NPwReKHDM1T0oo7lARde8ffy0plGGy89Wi5ksA63Scvbw6D771s1zKOoNeo
xq7lI4WJxXCm0ScIH9CTPr5CcfnhaTPpPR6uC+PnXs+k2PShZAE5y0O8yt1F
s4nimLFThSSeh9Pj+Wd0gygkb4KPBnnzOO1+YPil1RSSkOctNxx5BO5YYfk2
gqLec9QrZskj3X9O/JMMit1HVT23R/Ew7FOHiyopgid+7K834BE7644m/y1F
65In18xH8rCycty9yY6h/IqbLHcCD/+nn0WZhzIk3G/LW+3I4+m7FuQWMDTQ
2Ks6gTzurNAr7nzEkBEysPaHHB7KYm1X4WgBlQW2R2Z38YjSDngcZAJS+gbd
xfYEf3gs0c6zEvBS7XFs/24CidYmRWYhYJW0O1N1n8AstNw+6y2DJr+HptpQ
+EmMD1hfYrA+P+m1NoxC+83Tdl7FEJhgPi4tj2JBxosFfTIGYnTqoGkVRWLV
05LVtyhC2psPT6mneHPaLFYviqJj6eWLhdcobDqz211tKWqd9r2bm0+henJ0
xEEtQVPk95+/2krhWa0ZOlBKsKyoemqKC8VX+le/jk4jEI08WzrZlCJmza36
9HCCSSMf80faCX6RNB2aGUTw+voCMvEMwdpWta5rEMHJ2X2aYTsIvEfoXPAP
J3DIPepXG0gQcaY+42IKQZPkToHBUgLPgM1uYwsJ+jdn5h52I+ga2jMx8AHB
7OrFloNeBAFJ/ObSMRRZR/QrHDYQkJc7L8GZoiS/olu5j6CmXK63LoqibNdV
v9gqAos86V+uJymiXdbbWxpQJDwLcPm7iqImXrJX6Uax37ZlrUkzhUHosJkN
aoqX/rrWG29T9BjLbBpeU3R1+1Rnl1JsuaDrZjiPwbKFilkiBf2orC1PYzC4
3mt4w5liZZM4fPktBu2x6A7TDwQx+jm1kwYZmNEp3bpcAq1d4EQLYwE1Odt6
bRYRHJyjzBptIkDnv4+S/xXwD+brQVU=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["4",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}], 
         PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}], 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9l3k0lPsfx5FsKdzKLM/MeGYzGy3qiqjeLVS6Ja0qUaRcsl4pUbIkpexd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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{9.49248734177215, 10.325721518987342`}, 
          3.5076434169353834, {-4.2728793590333805`, -3.048598176639251}], 
         PolygonBox[{{6.744683363014101, 12.586945885274677`}, {
          5.802019380136116, 11.74350969006806}, {6.496613893835683, 
          11.34659853938259}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
          2.9202782112420023`}], 
         PolygonBox[{{10.6, 15.1}, {9.4, 15.5}, {9.4, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lXlUzWkcxm9X0pQsla1B/fbf7yLGconw4JQlVzKhog6XUjEtOJaSpd1e
lLhNSCrK0kJ2WUaE4aqMSEO2Q90Uahha5hjv+b3/vH+8592+3+f5PJQ2eJav
UqFQBCsUiu/zj2GHH/MA/NOUNNW6yBZH/9RUPs1XQe38LtFEZ4v1mnlLqz1U
WKU5qg/Kt0XjuOBBmhYJ5a3CX++/2QKhA8dUHZbwvNnng9bBDtGTujd0mSch
PvBGxadoO3h5HAwt4iTU2MBs4GM73E4yuXPVVMKW1sTkOHsKmz0F/zJjCR6t
xebF6yn4VV4+GNlLQqzh5LnIGxRE316W9o4S5nqNUSUoaKy5XeNgWCbBUK3x
GzeYhm7ahcnrMiR8zetsfN2NRub8Ph2NnkjosXVDWrg/jXvph9/Hmqvw/sRH
3zUraOy/3zvcY7gKVpYPWnyX06jdmtVgO0uFDENAiX4xDfUMdTf9IhUm9yjZ
u38ajTsT7xS6BajQkJqVtoOlocvabmGySIUDHneW7Gmi0L061GySmwreXe0O
dbpMwakxNurrMBUc8xSnImIoRPlHjj1tpsKV3cjUzaTwUBylb6yQEKduXJnM
Udhs1X3j3V0SpJ9dlyWZUbCOqLbWO0lwVm/sUWZMIfCC8dCoDyKqPFL9DvWi
4Khzu7QtVUSFunX+zkkUklPK4uxdRPx7tNS9KoZC98gvBt5UhMLGV3e8koK6
Z8js8Y8FzDZsvt4yjMaoKc6DPl8TMNHap9F4J42CtfG7ikoEtL/qaVlTQ2Pz
Y6y48kLA2g/X08p4BnV95z1/YClie9LHDW+8GBgNLc2j3EQwfg87vYxgsCAh
4b42RcSQwvSsQ4kMQj5bbIp5JiLXjHGy3ccg7J6aZVgJn0ZqElenMPBPluqO
LJAQKLjkDtjJ4P5ILscvUcLF2b8WnNvEoG/vGdq0Qgm/jTSqOhLMoLzF81ji
DQkptdOcmz0Y1FXmLN5VIuHA77+MOD2Wwe3cjvNqiiQojUJfXu3PQO1y9Up4
igTrxLzPQ9poFPz0IuJRgISpj6xi1j2jUVF+qeXsYAnrnpsHam7SGLA7x2R8
nYhszeth9edplFdae4sHRPw936spuJjGxGSlzXBXEX1gtDO/koZ9rV2DViHi
ZtHuwlmmDBJW9vvw5KyA+CrNqabpDNy5Kz5TNwhIjG8N/5rOYC7Ftes9BeIz
Fne/j+kCglcrozv6sJhD1tewBS7mhay8f+TUZdOPf2bl898Wt4XMEDj5fioj
0zwBHCaQ93kW2Ny1dOJQRt4fbduUXDCKg4r874xoCIuy4+T/1we5mt434pBP
6tPWtqPvuBoWI0j9Fi66d3vaNVaub2CP0+fMslm5/km32ti5CazcH+ecYxrn
9Sz6k/7tqTzlXhHCyv21uFUQFO/Pyv13b356/rkfK+tDP93H0zuIxXKin+p9
qi99I1ksJPpavtRiY59MFkqiv5gujtpBj1kYiD7bbd7V9+/PYQvRb3Fdetdv
IZys7xyrVY4d7nJwIPpXvNH5zhJ42R8mc9S5bBiPbsQ/qlJlRshFHruIv7js
xfu83/IYQ/x3oXRD7aBvPAKIPx+9ytu9tJmHJfFveGnXrYFPeMQTf2NZsZfv
SR7lxP83XNtdIsN4RBI+ZDQ+8/4ygZf5oc0evjfAnEc3whfLxZ7a0CpO5s/5
WoclC09zMp98rPY4DE7lZH7V19t30G3nZL5Zulno4rZxMv8MKzdqo1M46Akf
TVw/fXM8wSGb8NOKLth3Vc8hlfD1SOYfD4PbOYQR/q61mukcMZqHRPicpUQT
NvFYQvi9UhkUuOYBjy2E7/1eFzeX8wJKCf9XJ48e0DlckPPB1iy9S1qJgEiS
Hz2NDEmmSlHOFyfP3JQpgogGkj9v5pufaRkqyvkUGzOiqpkVkU3yy+h/v4ly
vv0HZubadQ==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10.44866935483871, 10.29209677419355}, 
          3.563322870125016, {-0.08206522583826792, 1.1203574543313137`}], 
         PolygonBox[{{13.8401833630141, 11.539054114725324`}, {
          13.592113893835684`, 12.779401460617411`}, {12.897519380136117`, 
          12.382490309931942`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["5",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}], 
         PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}], 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10., 10.}, 4., {-3.141592653589793, 0.}], 
         PolygonBox[{{10.6, 6.}, {9.4, 5.6}, {9.4, 6.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwl1Pk/lAkAx/EpIUdKrDmeZ2YaPPM8j8qRnZFifDs25I4iIbZCeVmpVlrV
VtvLEFttx+RVZIpcG8lul4ouKomkQ2yHo5chstuljGNf235+ef8HH8n3CUvW
jOdwOMs4HM5/jn2Ni/+1guK8rLAkjYv47xanm7pYI00qsHxqz4XaM1+nLdUa
5e5XJY4cLoJMvG+2t1mjM2BBhafWAsEXI2Y7yShM6QtPumHJhYpJmOiWSSFN
wpG7beSC9C1ant1K4WzCRPb1ay6K9VsIM0KK/OoYWVwiD5YRTN3MxVIcW1+V
H2XER1LO5tfp0VLYCPJfRBbzESWSt9Wsl4Kj1U/snCfAJacxS0mcFFkK2v9C
vQCBdskDfSFSHL4/VM1bQKDp5YNjA65SyPMbXdW5BFa5RcY9E0qRfLHD3fYF
AbukjI3tWgp7o951DmgJmNmdzjnSSuFa3OP8nwcJDGZcXtx/mUKWISfMvInA
XtsZk9edoDCO0plbtIfAA4+kRZszKWxVruIaMATS1ClvC7ZTgNsFg4YyAXoU
wubWLRRM/eUpcqkAjsvfc5x3UHi8vXTkg4qPrdo5Dd0HKbgeHVz+wpCPB6Ye
846dp7Arots2LpOH3uaLDUY9FGYnHkgaonhYFiQITbaR4nSOs3/zKy4Wnn4b
GJIshe7KEznjbnFRP7o3LqxBCvLOLIV7Mxd/bo/R3JPS8PSV568z4aHjjBkr
S6FxV7XVVZzIg8N5zVO/GhoT0kPfZL/nwcguWfNyjEa0yemC2xl8dI8v1cTQ
DA569Rjl2ArQnxY7rJzD4EbwgpHMJgFSNS3nRp0Z1Nrt99sQR2Bann1YCMNg
YLPwqf5HAvHLLVbEGjAwzDzT2RlLoqy0YUJpO41peeWO9E0SU62yzCrP0SgL
WL9QME6I59sMDavTabR26Ma9mSbE/twBU6coGmZFKzWFEiE6NSu77yhoBCXe
8IzXEWIkRJW91JpGy+wIovI2ifu9Ln3TzWh8mn3Y40oiibl3Su57G9Mo3m1+
YIceidg0u0VFU2jEn3Pvf5dJoKvJceYcCQ3LSbuulUwi8GWFb/cnBY3fX6oW
7ToggN62ZUGp62hsl2m5g5QAe+qcf23LoxGuUF4KeMhHxNUl5rU9NEp6x5Uf
VfORb9WyX+3M4PPhs7LNR/iIDN3do9jHQFoe2CGu5COqzzrW/jWDPg3D/KEv
gMOgMjtIxsKYXxUjThFAuea6cfEWFi98SnjXjAjUN8q5VqUsnig2jM8qI+Dl
/CphdT2LnQFKbUcwCVXW+garJywq6nQE6mESqopEcs49Fj85fTPhykEhYrQS
eXgZC9+qXNMCCxEM3pdVn/yFxQw4s147RfB+I+O/8WPhcMi2JbtJBNfimtt+
PBY3794b6tITI601aWlhO4OiscJwViKGVVrtQqacQeXktcebpolhYuZRbKdk
YNLpMpqnJ0a4+SfezLUMrqfrUyaPRJhXcdyiIpjBx0ecQVWGCMLGGuOcQAb7
62R/ezuI8EG9RekfzuB5GOFjcE8I+3AfbscmBrtTjrE/RApxoutq/4yjDOYX
f/vx0BAJB/+CpCv1DKq6oI3PI3HSzy3oNyMWf8U+Vz9bTaLs/NSOh0EsQt8O
/ZPpTmJMyvplnGLxuT7XsT2AhPsW8tS+LyzqNuhqq1NJyD8a65V62WCG2tSn
t4uEfbR3l0Rlg/uz7HWfRAvBjPRzljTbwEVzSjFfR4Tmo0eG947aYJPlp8Yf
y0Qwq73VVmM+HfzgkMKeFWLYHogt1phPx/DXj4rB+dp0/AuqBEGf
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
           2.9202782112420023`}]}, 
         PolygonBox[{{10.6, 15.1}, {9.4, 15.5}, {9.4, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10., 13.95}, 2.05, {3.3629070959375844`, 
           6.061870864831795}]}, 
         PolygonBox[{{9.4, 11.9}, {10.6, 11.5}, {10.6, 12.3}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwt1PtfzXcAx/GTlEbmqJwomnbO93w/n8/30EU6a7m8h+bSlkJK9ujmkUhi
1CmjC0qhdFkSio7bysIaXeRBFzNSYaXSqQiVcskhl5qwx2avX57/wcvSf92i
gCEikWipSCT6108p8EkZ+qd7G+s5KpD4osg8Z5oMd8LieietVCBqR7DTxXgZ
vJuikwsjFZhx2udBc6sMl87PO7YqWoHOjVN6De05lKq3eA1Zo0C2lHf+M5HD
XmmnveMsBarTNbdLNBymLkT7dgMFwlTnB4vN5PBKnSGNrhTgsGf/Vq/5chR3
mtr6hgnYMubwt04BcrhL7we4ywUcKpHZjlsnx5aGM+rxGobkE03JJqvluDli
hWV1OkND2ZULcUvl8Dl3uKBsGUOg9zm1taMcitqTE34VGK7li/grZnIkOls3
7jdksOhZLors59Brqb/vxXuKnTeiC541cojoDBvnJ2LYxTymiUs4RHlEvb9m
zOAcXMCFZnMIKupeSJQMPn1rXiYkcNiQ0+2Svoph+2/R4oc/cZgmSYqffpxh
YL3nOT8Vh7h+p59jehic+ZTBLyM5LKpRR+jYCFhsl3oTqRxaM3d7NagE+Dor
5b7nOHg6tNVVFgoo6ujdyB5xmL1tD1N3C5jc9iGzjsghS24taxyuQN7d0clV
KjnMXLsqu8cqcOj58aTyGjnsPH27PooVEO04YaXP8SCRSRkz+gTots0aMnUT
D90fl2+orhBQtfWLJKPLPOoSuvviYgSYf2dyN+Q9D88XrmmhdgLEv3dY3ZYR
7NPwReKHDM1T0oo7lARde8ffy0plGGy89Wi5ksA63Scvbw6D771s1zKOoNeo
xq7lI4WJxXCm0ScIH9CTPr5CcfnhaTPpPR6uC+PnXs+k2PShZAE5y0O8yt1F
s4nimLFThSSeh9Pj+Wd0gygkb4KPBnnzOO1+YPil1RSSkOctNxx5BO5YYfk2
gqLec9QrZskj3X9O/JMMit1HVT23R/Ew7FOHiyopgid+7K834BE7644m/y1F
65In18xH8rCycty9yY6h/IqbLHcCD/+nn0WZhzIk3G/LW+3I4+m7FuQWMDTQ
2Ks6gTzurNAr7nzEkBEysPaHHB7KYm1X4WgBlQW2R2Z38YjSDngcZAJS+gbd
xfYEf3gs0c6zEvBS7XFs/24CidYmRWYhYJW0O1N1n8AstNw+6y2DJr+HptpQ
+EmMD1hfYrA+P+m1NoxC+83Tdl7FEJhgPi4tj2JBxosFfTIGYnTqoGkVRWLV
05LVtyhC2psPT6mneHPaLFYviqJj6eWLhdcobDqz211tKWqd9r2bm0+henJ0
xEEtQVPk95+/2krhWa0ZOlBKsKyoemqKC8VX+le/jk4jEI08WzrZlCJmza36
9HCCSSMf80faCX6RNB2aGUTw+voCMvEMwdpWta5rEMHJ2X2aYTsIvEfoXPAP
J3DIPepXG0gQcaY+42IKQZPkToHBUgLPgM1uYwsJ+jdn5h52I+ga2jMx8AHB
7OrFloNeBAFJ/ObSMRRZR/QrHDYQkJc7L8GZoiS/olu5j6CmXK63LoqibNdV
v9gqAos86V+uJymiXdbbWxpQJDwLcPm7iqImXrJX6Uax37ZlrUkzhUHosJkN
aoqX/rrWG29T9BjLbBpeU3R1+1Rnl1JsuaDrZjiPwbKFilkiBf2orC1PYzC4
3mt4w5liZZM4fPktBu2x6A7TDwQx+jm1kwYZmNEp3bpcAq1d4EQLYwE1Odt6
bRYRHJyjzBptIkDnv4+S/xXwD+brQVU=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["6",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}], 
         PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}], 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10., 10.}, 4., {-3.141592653589793, 0.}], 
         PolygonBox[{{10.6, 6.}, {9.4, 5.6}, {9.4, 6.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwl1Pk/lAkAx/EpIUdKrDmeZ2YaPPM8j8qRnZFifDs25I4iIbZCeVmpVlrV
VtvLEFttx+RVZIpcG8lul4ouKomkQ2yHo5chstuljGNf235+ef8HH8n3CUvW
jOdwOMs4HM5/jn2Ni/+1guK8rLAkjYv47xanm7pYI00qsHxqz4XaM1+nLdUa
5e5XJY4cLoJMvG+2t1mjM2BBhafWAsEXI2Y7yShM6QtPumHJhYpJmOiWSSFN
wpG7beSC9C1ant1K4WzCRPb1ay6K9VsIM0KK/OoYWVwiD5YRTN3MxVIcW1+V
H2XER1LO5tfp0VLYCPJfRBbzESWSt9Wsl4Kj1U/snCfAJacxS0mcFFkK2v9C
vQCBdskDfSFSHL4/VM1bQKDp5YNjA65SyPMbXdW5BFa5RcY9E0qRfLHD3fYF
AbukjI3tWgp7o951DmgJmNmdzjnSSuFa3OP8nwcJDGZcXtx/mUKWISfMvInA
XtsZk9edoDCO0plbtIfAA4+kRZszKWxVruIaMATS1ClvC7ZTgNsFg4YyAXoU
wubWLRRM/eUpcqkAjsvfc5x3UHi8vXTkg4qPrdo5Dd0HKbgeHVz+wpCPB6Ye
846dp7Arots2LpOH3uaLDUY9FGYnHkgaonhYFiQITbaR4nSOs3/zKy4Wnn4b
GJIshe7KEznjbnFRP7o3LqxBCvLOLIV7Mxd/bo/R3JPS8PSV568z4aHjjBkr
S6FxV7XVVZzIg8N5zVO/GhoT0kPfZL/nwcguWfNyjEa0yemC2xl8dI8v1cTQ
DA569Rjl2ArQnxY7rJzD4EbwgpHMJgFSNS3nRp0Z1Nrt99sQR2Bann1YCMNg
YLPwqf5HAvHLLVbEGjAwzDzT2RlLoqy0YUJpO41peeWO9E0SU62yzCrP0SgL
WL9QME6I59sMDavTabR26Ma9mSbE/twBU6coGmZFKzWFEiE6NSu77yhoBCXe
8IzXEWIkRJW91JpGy+wIovI2ifu9Ln3TzWh8mn3Y40oiibl3Su57G9Mo3m1+
YIceidg0u0VFU2jEn3Pvf5dJoKvJceYcCQ3LSbuulUwi8GWFb/cnBY3fX6oW
7ToggN62ZUGp62hsl2m5g5QAe+qcf23LoxGuUF4KeMhHxNUl5rU9NEp6x5Uf
VfORb9WyX+3M4PPhs7LNR/iIDN3do9jHQFoe2CGu5COqzzrW/jWDPg3D/KEv
gMOgMjtIxsKYXxUjThFAuea6cfEWFi98SnjXjAjUN8q5VqUsnig2jM8qI+Dl
/CphdT2LnQFKbUcwCVXW+garJywq6nQE6mESqopEcs49Fj85fTPhykEhYrQS
eXgZC9+qXNMCCxEM3pdVn/yFxQw4s147RfB+I+O/8WPhcMi2JbtJBNfimtt+
PBY3794b6tITI601aWlhO4OiscJwViKGVVrtQqacQeXktcebpolhYuZRbKdk
YNLpMpqnJ0a4+SfezLUMrqfrUyaPRJhXcdyiIpjBx0ecQVWGCMLGGuOcQAb7
62R/ezuI8EG9RekfzuB5GOFjcE8I+3AfbscmBrtTjrE/RApxoutq/4yjDOYX
f/vx0BAJB/+CpCv1DKq6oI3PI3HSzy3oNyMWf8U+Vz9bTaLs/NSOh0EsQt8O
/ZPpTmJMyvplnGLxuT7XsT2AhPsW8tS+LyzqNuhqq1NJyD8a65V62WCG2tSn
t4uEfbR3l0Rlg/uz7HWfRAvBjPRzljTbwEVzSjFfR4Tmo0eG947aYJPlp8Yf
y0Qwq73VVmM+HfzgkMKeFWLYHogt1phPx/DXj4rB+dp0/AuqBEGf
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJw9lXk01Wkcxi9aHIqyzdQU7m+7pvv7XcpSGtVTEw2RFi2EJhNJtpZDFJUk
M5Xl2EKmsY8W6UYNNd2kQssMWogmTGmzpCJJmDOn99z3n/eP97zb9/s8n0fs
FbTSW1UkEgWJRKL/5y/DGF9mKT70JdvrXTDC2llyCb1MCiu7V4njMowQJc9L
pgqlCHEqqgs8Z4RJlQkNcjUeDcOShz1DRlDE3bvOrOfR1u/51svaGLsv90x6
m8cj1u/G/ffRxigo3BBn38yjfSo0+EfGsNo6aDF/gMcvw4kph2RihBY0pQlD
PNYNKzQVkWKkSxZuiHjJI6brbHnUDTGaMl5211fxWOP23YwEEYVYS8Obukk8
uv9x8plvSsGnbPEfB9x5DJZMGFO1gsL63OefRlge+of3Zu32pTDLc/3ksD4p
eorfee/aQcHL7EV04W0pdHXqP3tvp2Cw03VS2xkpcrq23KzbROHWudo3psel
WKJ/89ivDhQs/rRwLE6V4k1mQVYcQ8HHdfu7weNSnFh3e3NqnxhvqLj+y8VS
eGgb54y/IkaFdtiesXeksCkRlUYcFCMiLeKaQ78UV5OQn7FcDGljtam2lMch
q96dKawYoV09e80DeHz7jbN/soYYXVFUp2kFD1urffoNY8RIXTx0d4+WgOZ1
mT45X4lx3bt40Y5NAh5YDbvHfy+Gv6+wq75UwMeiWpeWg2K8iRiv+2hAwOgU
74wzTWLcehV/8iong0vXz1WfzSlUXyxvUJ8nw0I9z94x8RSWxYQG2FvLIOow
0GlvpxDKKY4smC5D2NuqrAaOhv7TPCNZt4Cjye/2PnejMXrXyvlJsQDa58H4
pxE0fgsKMsvyFWB2PrsgJ5FGgvq7yHBjAac1aFujdBoxM2tbHrfweD/bKTE0
jcYxv4d6a0/w8JMsPSWNpzGzpnl1eiCPS6tXycv303j24lyWlyOPgNkqLb8H
0RDUClYFzuWR9trBrn8dDQPJ6swAax4njs+0LJtHw8rlU56hPQ9VlW1PKw1p
3CqdvyDal4deYsmA2QiFZR+mR5mk8rBv1D24p5UCzy9SW1LHY0+bpp9TNYUH
/qsHr+oJKHTqMO+uoCBIOnMafxTQ6u7WF6SgcMVvuON2iYCvoRJ/rolCvX7r
pKxRAdUXks6vVKcRfPhfLXaJDLEtTqV9jjRONy/IvrBPhoTY4d2fsmkUPWkW
mRbIiM8YWJibm5uflyEoVDV6rCeDk2Q9lJEv1TzPKPfPsfd3PDPAKM9/qRgJ
XiZh0UDuF+fmayaAhYK8z1U+9Y6OLQsZeX+0UV+KfA6Lh+R/F026wg8Ys8r/
dwU6q/+twsKZ1GdkJG7a/HYGt0n9Nv701y2Ha4yyvlv0y8o1Chnok/on14ww
axMYZX9sT552sotk8JT0L7Wp1OV+MKPs78QaeWCsL6Psv0v/44o2H0apjzpH
T1ePQAZxRD+P02d8nBbF4ATR1/atE/dNyWcwQvQXo2XjJTxioEf0OTr1Vbeh
IYsQot8rndnaQ8GsUt9FuiE2andY1BD9j3ZkeK+UcEp/jFtjdYoJ59BL/DOj
VjU3+DKHAOIvtnBTusdLDjeI/ypq974WhjikEX82PitJ2trPoYf4N7xW+7Bf
M4cw4m/4K9y8z3IQiP9vOI8ujQrnEEn4kNvb6vFxIYdLhB8bCy2ObdHk0Ev4
orPJ1WtbC6vkT8Vr680by1hYEj556qZam2aySn51d8vUMo6ySr7prJiYcegI
q+Rf5859XtFpLMwIH8c5vx+yKWbhSvipQ8nTK+tYeBO+FuVffxA0yiKG8DdM
d7ldxFwOjYTPBarow35Oye+dqoF+u+o5hBC+T+tQ9N/jJJhN+B+SMlc6YbdE
mQ9GGtlaWTcliCD5YaDSlayuaoJKki+2rqfSfpCYYDLJn+fumhc/zzLBAZJP
MQctW/oZE7iS/PriNxOokHz7D2GV8Iw=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lXlUzWkcxm9X0pQsla1B/fbf7yLGconw4JQlVzKhog6XUjEtOJaSpd1e
lLhNSCrK0kJ2WUaE4aqMSEO2Q90Uahha5hjv+b3/vH+8592+3+f5PJQ2eJav
UqFQBCsUiu/zj2GHH/MA/NOUNNW6yBZH/9RUPs1XQe38LtFEZ4v1mnlLqz1U
WKU5qg/Kt0XjuOBBmhYJ5a3CX++/2QKhA8dUHZbwvNnng9bBDtGTujd0mSch
PvBGxadoO3h5HAwt4iTU2MBs4GM73E4yuXPVVMKW1sTkOHsKmz0F/zJjCR6t
xebF6yn4VV4+GNlLQqzh5LnIGxRE316W9o4S5nqNUSUoaKy5XeNgWCbBUK3x
GzeYhm7ahcnrMiR8zetsfN2NRub8Ph2NnkjosXVDWrg/jXvph9/Hmqvw/sRH
3zUraOy/3zvcY7gKVpYPWnyX06jdmtVgO0uFDENAiX4xDfUMdTf9IhUm9yjZ
u38ajTsT7xS6BajQkJqVtoOlocvabmGySIUDHneW7Gmi0L061GySmwreXe0O
dbpMwakxNurrMBUc8xSnImIoRPlHjj1tpsKV3cjUzaTwUBylb6yQEKduXJnM
Udhs1X3j3V0SpJ9dlyWZUbCOqLbWO0lwVm/sUWZMIfCC8dCoDyKqPFL9DvWi
4Khzu7QtVUSFunX+zkkUklPK4uxdRPx7tNS9KoZC98gvBt5UhMLGV3e8koK6
Z8js8Y8FzDZsvt4yjMaoKc6DPl8TMNHap9F4J42CtfG7ikoEtL/qaVlTQ2Pz
Y6y48kLA2g/X08p4BnV95z1/YClie9LHDW+8GBgNLc2j3EQwfg87vYxgsCAh
4b42RcSQwvSsQ4kMQj5bbIp5JiLXjHGy3ccg7J6aZVgJn0ZqElenMPBPluqO
LJAQKLjkDtjJ4P5ILscvUcLF2b8WnNvEoG/vGdq0Qgm/jTSqOhLMoLzF81ji
DQkptdOcmz0Y1FXmLN5VIuHA77+MOD2Wwe3cjvNqiiQojUJfXu3PQO1y9Up4
igTrxLzPQ9poFPz0IuJRgISpj6xi1j2jUVF+qeXsYAnrnpsHam7SGLA7x2R8
nYhszeth9edplFdae4sHRPw936spuJjGxGSlzXBXEX1gtDO/koZ9rV2DViHi
ZtHuwlmmDBJW9vvw5KyA+CrNqabpDNy5Kz5TNwhIjG8N/5rOYC7Ftes9BeIz
Fne/j+kCglcrozv6sJhD1tewBS7mhay8f+TUZdOPf2bl898Wt4XMEDj5fioj
0zwBHCaQ93kW2Ny1dOJQRt4fbduUXDCKg4r874xoCIuy4+T/1we5mt434pBP
6tPWtqPvuBoWI0j9Fi66d3vaNVaub2CP0+fMslm5/km32ti5CazcH+ecYxrn
9Sz6k/7tqTzlXhHCyv21uFUQFO/Pyv13b356/rkfK+tDP93H0zuIxXKin+p9
qi99I1ksJPpavtRiY59MFkqiv5gujtpBj1kYiD7bbd7V9+/PYQvRb3Fdetdv
IZys7xyrVY4d7nJwIPpXvNH5zhJ42R8mc9S5bBiPbsQ/qlJlRshFHruIv7js
xfu83/IYQ/x3oXRD7aBvPAKIPx+9ytu9tJmHJfFveGnXrYFPeMQTf2NZsZfv
SR7lxP83XNtdIsN4RBI+ZDQ+8/4ygZf5oc0evjfAnEc3whfLxZ7a0CpO5s/5
WoclC09zMp98rPY4DE7lZH7V19t30G3nZL5Zulno4rZxMv8MKzdqo1M46Akf
TVw/fXM8wSGb8NOKLth3Vc8hlfD1SOYfD4PbOYQR/q61mukcMZqHRPicpUQT
NvFYQvi9UhkUuOYBjy2E7/1eFzeX8wJKCf9XJ48e0DlckPPB1iy9S1qJgEiS
Hz2NDEmmSlHOFyfP3JQpgogGkj9v5pufaRkqyvkUGzOiqpkVkU3yy+h/v4ly
vv0HZubadQ==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwt1PtfzXcAx/GTlEbmqJwomnbO93w/n8/30EU6a7m8h+bSlkJK9ujmkUhi
1CmjC0qhdFkSio7bysIaXeRBFzNSYaXSqQiVcskhl5qwx2avX57/wcvSf92i
gCEikWipSCT6108p8EkZ+qd7G+s5KpD4osg8Z5oMd8LieietVCBqR7DTxXgZ
vJuikwsjFZhx2udBc6sMl87PO7YqWoHOjVN6De05lKq3eA1Zo0C2lHf+M5HD
XmmnveMsBarTNbdLNBymLkT7dgMFwlTnB4vN5PBKnSGNrhTgsGf/Vq/5chR3
mtr6hgnYMubwt04BcrhL7we4ywUcKpHZjlsnx5aGM+rxGobkE03JJqvluDli
hWV1OkND2ZULcUvl8Dl3uKBsGUOg9zm1taMcitqTE34VGK7li/grZnIkOls3
7jdksOhZLors59Brqb/vxXuKnTeiC541cojoDBvnJ2LYxTymiUs4RHlEvb9m
zOAcXMCFZnMIKupeSJQMPn1rXiYkcNiQ0+2Svoph+2/R4oc/cZgmSYqffpxh
YL3nOT8Vh7h+p59jehic+ZTBLyM5LKpRR+jYCFhsl3oTqRxaM3d7NagE+Dor
5b7nOHg6tNVVFgoo6ujdyB5xmL1tD1N3C5jc9iGzjsghS24taxyuQN7d0clV
KjnMXLsqu8cqcOj58aTyGjnsPH27PooVEO04YaXP8SCRSRkz+gTots0aMnUT
D90fl2+orhBQtfWLJKPLPOoSuvviYgSYf2dyN+Q9D88XrmmhdgLEv3dY3ZYR
7NPwReKHDM1T0oo7lARde8ffy0plGGy89Wi5ksA63Scvbw6D771s1zKOoNeo
xq7lI4WJxXCm0ScIH9CTPr5CcfnhaTPpPR6uC+PnXs+k2PShZAE5y0O8yt1F
s4nimLFThSSeh9Pj+Wd0gygkb4KPBnnzOO1+YPil1RSSkOctNxx5BO5YYfk2
gqLec9QrZskj3X9O/JMMit1HVT23R/Ew7FOHiyopgid+7K834BE7644m/y1F
65In18xH8rCycty9yY6h/IqbLHcCD/+nn0WZhzIk3G/LW+3I4+m7FuQWMDTQ
2Ks6gTzurNAr7nzEkBEysPaHHB7KYm1X4WgBlQW2R2Z38YjSDngcZAJS+gbd
xfYEf3gs0c6zEvBS7XFs/24CidYmRWYhYJW0O1N1n8AstNw+6y2DJr+HptpQ
+EmMD1hfYrA+P+m1NoxC+83Tdl7FEJhgPi4tj2JBxosFfTIGYnTqoGkVRWLV
05LVtyhC2psPT6mneHPaLFYviqJj6eWLhdcobDqz211tKWqd9r2bm0+henJ0
xEEtQVPk95+/2krhWa0ZOlBKsKyoemqKC8VX+le/jk4jEI08WzrZlCJmza36
9HCCSSMf80faCX6RNB2aGUTw+voCMvEMwdpWta5rEMHJ2X2aYTsIvEfoXPAP
J3DIPepXG0gQcaY+42IKQZPkToHBUgLPgM1uYwsJ+jdn5h52I+ga2jMx8AHB
7OrFloNeBAFJ/ObSMRRZR/QrHDYQkJc7L8GZoiS/olu5j6CmXK63LoqibNdV
v9gqAos86V+uJymiXdbbWxpQJDwLcPm7iqImXrJX6Uax37ZlrUkzhUHosJkN
aoqX/rrWG29T9BjLbBpeU3R1+1Rnl1JsuaDrZjiPwbKFilkiBf2orC1PYzC4
3mt4w5liZZM4fPktBu2x6A7TDwQx+jm1kwYZmNEp3bpcAq1d4EQLYwE1Odt6
bRYRHJyjzBptIkDnv4+S/xXwD+brQVU=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["7",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 0}, {0, 0}, {22, 22}]},
   AspectRatio->NCache[
     Rational[1, 2], 0.5],
   ImageSize->{512, 256},
   PlotRange->{{0, 88}, {0, 44}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c0082232-d246-47bd-8efb-2e84b02f8878"]
}, Open  ]],

Cell["1-loop counter-term diagrams", "Text",ExpressionUUID->"c86be6fd-6de4-4f51-ae1f-c90fbcd9301b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagQuarkSECT", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"4", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[22]:=",ExpressionUUID->"53b841d2-60ea-44f8-b07e-e170bf418a17"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}], 
         PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}], 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{9.889185614849188, 9.889185614849188}, 
          3.8907640091254843, {3.1131074069185303`, 4.7408742270559525`}], 
         PolygonBox[{{7.5622640687119285`, 6.713735931288071}, {
          6.430893218813452, 7.279421356237309}, {6.996578643762691, 
          7.845106781186548}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.646784489160852, 6.646784489160852}, 
          ImageScaled[{1, 1}]], 
         CircleBox[{10.110814385150812`, 9.889185614849188}, 
          3.8907640091254843, {-1.5992815734661594`, 0.028485246671263065`}], 
         PolygonBox[{{13.286264068711928`, 7.5622640687119285`}, {
          12.72057864376269, 6.430893218813452}, {12.154893218813454`, 
          6.996578643762691}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.35321551083915, 6.646784489160852}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJw9l3lcTPv/xystIinbTM1U0zQzZ5ssFdroFRK5VHIpW2hBEXVLUSpyKV2S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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 10.}], PointBox[{14., 10.}], 
          {Thickness[0.015], LineBox[{{9.5, 5.5}, {10.5, 6.5}}], 
           LineBox[{{9.5, 6.5}, {10.5, 5.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["1",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/ecedcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/ecedcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}], 
         PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}], 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw1lX1UzXccx69KklhNus/3/n6/Huh4KCUta+uNYSpUI+mYCI07GyVPLXXO
7Yrk6oHGRmmhxWZ1ayG1SvQgzJDKnR7UqXloTrMmKdnZfL73n+8599z7+32/
38/7/Xrx4ZuD1puIRKJ4kUj03/r2I8Hb1QE6s/TmVcfFsDs6OLvuqj2W9Ndm
3gwUIy2y0eOXOHt0eWz1WOcoRtNMd6XR1R6/2vQZNsrEKDJNPdTXKgCSPqtn
08UIXSaasVovwBB6u/ykRgz/T/XJsRCQG7z/J9PLYsQ/M0n3GeKhirX3KXaR
4NjY9aW3rvAwSrxljgUSPNl5iPvgGx6ufeKkKe9LUfDzxfXhu3kcHdLJf7gm
hf+aLJNnm3nM9PNYNLRUhkJrn4P6zTzChLpEnyYZKibtU7jG8Nj6QNO+zU+O
VWM6h4L0PHY7ex/RnpOj0r64wj+Xx2PrppHqV3J85BK550AVj/Gf95vfnqbA
m3vpSTVtPNpKenN6FipwqSpztuUQj/w5K7bn+CqQ8M80RdUEAZssKqV20xVI
OPakOHuygICOwZroYTka0prKtd4C8ur/MpoVy+HmkyBeskCALqLuK+cQOUYl
ZHi2+Qo4+yohO6RHBv78mLUv5wmo/c5kqukOGc6VVZeFegpoMbup+HJYiluv
BnTdSgH3TPozdyVJUfLc+eydlzyaJ8dGB6qlsPJKdntay6Pc+c4k01oJgsXF
1+uTeShXJaQPJkrQ/vHFmhHzecjO7svbtk6CpQMde1QDHIJGj8n+M1wCl5Ri
m9Q8Ds/HZh8xJEjgUTziRHgIh6+9g/vyqiXoCNvQ2mLFYWd8RMFaRykaO0bf
mHhYjdYvvPXRmVLYrD6Q3+2khla9JdJiogxTAuxyWhpVqAjauOPEJRniQvoM
+lwVDvSqiqoD5NB4vu7tz1DhxVWHRT92yFHRYrbrZo4K1nP6X+g1CjikjIgz
1qlQaOYU0NypQOIjvV+GiRqWld2C4KfE+LtvkksWqmF0Mj8jylKisnTcxd+P
qFG1fKXXHaMSmfNSDF3damjfu3EqXaRC2ajbgSUSDrG9jsdqxqnwScZKjdaL
Q+qpYSftSBXy1pz0tVzKoezvhVF7upTwr2uZNRzBIVZn0b6uQInG0+OnR0Ry
EB7Ezc3foMTBc2l2SVEcNnWuWG7+rhIfpppsadjIQVYSpeQNCjgY3im4Fcyh
xMZ4qshPgZz8ejPei4N275Xdsx7J0eupcT9tzUF2+knhGb0ch/devz+1VI0b
4Ypo0Vw5Ch283GJmqzFyWcaM6nFyrEmJ8Zh0QYXQNIvfol7IYO8SOKGeU8HN
c0Fr12sZrqztGYjXKdHsYshqc5Jj9fZrVt8/VmCDx92y81vkSB+85jA/RIEY
zage32Y5Ymll339Gv1tJ/7tPz6mk57rSewR6L9tHGO3LjPbJ9l1P52DnYudk
52b3wO7lAt2TQPfG7pHdq4bumd07mwObSwzNaRHNrZTmyObK5szmznLAcqGj
nGRRbmooR5cpVw8oZ7aUO5bD/ZTLAsqpE+XWlnJcTrl+STnfSLlPpR7EUi+q
qCesN4nUI2vq1UPqWQP1jvXwIfXyKPXUnXrbRz2eRr1mPV9GvZcSB1qIC4wT
jBtlxBFL4kojceYCcaeBOMS4ZCROMW5dJY4JxLU84pw5cU9LHHQnLuYSJxk3
FxNHdcRVDeMscZdxuIy4zDgtanzLbVvi+Dzi+lPifBVxP448EEZeiCZPXCZv
hJNHDOSVWeQZ5p3j5CEDecmdPPUHeaudPPYteY0jzzHv5ZEHfcmLReTJEPLm
HPJoIXmVefYeebeTPJxKXl5MnrYlb2vJ42/+/9hj+P9VjH8Bzc5Tng==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.646784489160852, 6.646784489160852}, 
          ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwt1fk/1IkDx/FxV2JTwtzzGeb6zBRaVor1dsQ2qkUH2VYRFSVMVpuYvjmS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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.35321551083915, 6.646784489160852}, 
          ImageScaled[{0, 1}]], 
         CircleBox[{10., 10.}, 4., {0., 3.141592653589793}], 
         PolygonBox[{{10.6, 14.}, {9.4, 14.4}, {9.4, 13.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 10.}], PointBox[{14., 10.}], 
          {Thickness[0.015], LineBox[{{9.5, 5.5}, {10.5, 6.5}}], 
           LineBox[{{9.5, 6.5}, {10.5, 5.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["2",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/ecedcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/ecedcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}], 
         PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}], 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{10., 10.899999999999999`}, 
          4.1, {-2.9202782112420023`, -0.2213144423477913}], 
         PolygonBox[{{10.6, 6.8}, {9.4, 6.3999999999999995`}, {9.4, 7.2}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.8548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9l3k4Vfkfxy2VtNAmt8u97nXvWRlbtIp3JRWT0KJkS7RZaija0ZQWiqtl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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.145199999999999}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 10.}], 
          {Thickness[0.015], LineBox[{{13.5, 9.5}, {14.5, 10.5}}], 
           LineBox[{{13.5, 10.5}, {14.5, 9.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["3",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cdcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cdcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}], 
         PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}], 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{10., 10.899999999999999`}, 
          4.1, {-2.9202782112420023`, -0.2213144423477913}], 
         PolygonBox[{{10.6, 6.8}, {9.4, 6.3999999999999995`}, {9.4, 7.2}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.8548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9l3k4Vfkfxy2VtNAmt8u97nXvWRlbtIp3JRWT0KJkS7RZaija0ZQWiqtl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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.145199999999999}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{14., 10.}], 
          {Thickness[0.015], LineBox[{{5.5, 9.5}, {6.5, 10.5}}], 
           LineBox[{{5.5, 10.5}, {6.5, 9.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["4",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cdcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cdcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 0}, {0, 0}, {22, 22}]},
   AspectRatio->NCache[
     Rational[1, 4], 0.25],
   ImageSize->{512, 128},
   PlotRange->{{0, 88}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"bd7f3847-e0ac-46b1-9499-60fcee0d1e00"]
}, Open  ]],

Cell["Tree-level counter-term diagrams", "Text",ExpressionUUID->"2ecf4ee0-f3d8-43e0-8180-07016bbb640a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagQuarkTreeSECT", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"4", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[23]:=",ExpressionUUID->"fd8f9fef-9e9f-4e11-9b0d-ce6e3360c826"],

Cell[BoxData[
 FormBox[
  GraphicsBox[InsetBox[
    GraphicsBox[
     TagBox[
      TooltipBox[
       {Thickness[0.005], 
        LineBox[{{-1.1173284519827575`*^-12, 9.999999999996362}, {
         9.999999999996676, 9.999999999996362}}], 
        PolygonBox[{{5.6, 10.}, {4.4, 9.6}, {4.4, 10.4}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["u",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {5., 9.0548}, NCache[
         ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
        LineBox[{{20.00000000000112, 10.000000000003638`}, {
         10.000000000003325`, 10.000000000003638`}}], 
        PolygonBox[{{15.6, 10.}, {14.4, 10.4}, {14.4, 9.6}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["u",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {15., 10.9452}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
        {PointSize[0.04], 
         {Thickness[0.015], LineBox[{{9.5, 9.5}, {10.5, 10.5}}], 
          LineBox[{{9.5, 10.5}, {10.5, 9.5}}]}}, InsetBox[
         TagBox[
          StyleBox[
           TagBox["1",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->11.729454545454546`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           11.729454545454546`]& ], {10., -0.5}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
       "\"ac/bc/0.m\"",
       TooltipStyle->"TextStyling"],
      Annotation[#, "ac/bc/0.m", "Tooltip"]& ],
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}],
   AspectRatio->NCache[
     Rational[1, 4], 0.25],
   ImageSize->{512, 128},
   PlotRange->{{0, 88}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"91eb6df3-0a04-4096-9618-3b6505a798e7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Master integrals", "Section",ExpressionUUID->"f7d61123-7fc9-4daf-9bf6-bd1966b4e318"],

Cell["The only required masters are 1- and 2-loop tadpoles", "Text",ExpressionUUID->"95f05bee-f646-4954-9423-5a0fc79009e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoleMaster", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$FeynCalcDirectory", ",", "\"\<Examples\>\"", 
       ",", "\"\<MasterIntegrals\>\"", ",", "\"\<Tadpoles\>\"", 
       ",", "\"\<tad1LxFx1x1xxEp999x.m\>\""}], "}"}], "]"}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[24]:=",ExpressionUUID->"e4a0f47c-a083-49ad-bd3f-9d7035ff701c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tadpoleMaster1", "=", 
   RowBox[{
    RowBox[{"tadpoleMaster", "/.", 
     RowBox[{"m1", "->", "mq"}]}], "/.", 
    RowBox[{"tad1LxFx1x1xxEp999x", "->", "\"\<tad1Lv1\>\""}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"tadpoleMaster2", "=", 
   RowBox[{
    RowBox[{"tadpoleMaster", "/.", 
     RowBox[{"m1", "->", "mxt"}]}], "/.", 
    RowBox[{"tad1LxFx1x1xxEp999x", "->", "\"\<tad1Lv2\>\""}]}]}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[25]:=",ExpressionUUID->"f457c86e-bde7-4d16-85c6-3a8322343d89"],

Cell[CellGroupData[{

Cell[BoxData["tadpoleMaster1"], "Code",
 InitializationCell->False,
 CellLabel->"In[27]:=",ExpressionUUID->"9dd4492d-ebfc-438b-b807-411050eae5e5"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
      FormBox["1",
       TraditionalForm], ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         TagBox["\[DoubledGamma]",
          Function[{}, EulerGamma]], " ", "ep"}]]}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["mq", "2"], ")"}], 
       RowBox[{"1", "-", "ep"}]], " ", 
      TemplateBox[{
        RowBox[{"ep", "-", "1"}]},
       "Gamma"]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"FCTopology", "(", 
      RowBox[{"\<\"tad1Lv1\"\>", ",", 
       RowBox[{"{", 
        FormBox[
         FractionBox["1", 
          TemplateBox[{"\"(\"", 
            SuperscriptBox[
             FormBox[
              FormBox["k1", TraditionalForm], TraditionalForm], 2], 
            RowBox[{"-", 
              SuperscriptBox["mq", "2"]}], "\"+\"", 
            RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
           "RowDefault"]],
         TraditionalForm], "}"}], ",", 
       RowBox[{"{", "k1", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], ")"}], "}"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[27]=",ExpressionUUID->"92f65818-5369-4a5b-bc2d-b3de76baa580"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["tadpoleMaster2"], "Code",
 InitializationCell->False,
 CellLabel->"In[28]:=",ExpressionUUID->"17087853-af8c-4f36-8c38-c10c2672cb81"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
      FormBox["1",
       TraditionalForm], ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         TagBox["\[DoubledGamma]",
          Function[{}, EulerGamma]], " ", "ep"}]]}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["mxt", "2"], ")"}], 
       RowBox[{"1", "-", "ep"}]], " ", 
      TemplateBox[{
        RowBox[{"ep", "-", "1"}]},
       "Gamma"]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"FCTopology", "(", 
      RowBox[{"\<\"tad1Lv2\"\>", ",", 
       RowBox[{"{", 
        FormBox[
         FractionBox["1", 
          TemplateBox[{"\"(\"", 
            SuperscriptBox[
             FormBox[
              FormBox["k1", TraditionalForm], TraditionalForm], 2], 
            RowBox[{"-", 
              SuperscriptBox["mxt", "2"]}], "\"+\"", 
            RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
           "RowDefault"]],
         TraditionalForm], "}"}], ",", 
       RowBox[{"{", "k1", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], ")"}], "}"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[28]=",ExpressionUUID->"ac6ebfa7-9eff-4012-aa3f-2925c9970228"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoleMaster3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Get", "[", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
        "$FeynCalcDirectory", ",", "\"\<Examples\>\"", 
         ",", "\"\<MasterIntegrals\>\"", ",", "\"\<Tadpoles\>\"", ",", 
         "\n", "\"\<tad2LxFx111x111xxEp1x.m\>\""}], "}"}], "]"}], "]"}], "/.", 
     RowBox[{"m1", "->", "mq"}]}], "/.", 
    RowBox[{"tad2LxFx111x111xxEp1x", "->", "\"\<tad2Lv1\>\""}]}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[29]:=",ExpressionUUID->"f0de9c1c-3939-4f57-bb66-6065885deb4a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoleMaster4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Get", "[", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
        "$FeynCalcDirectory", ",", "\"\<Examples\>\"", 
         ",", "\"\<MasterIntegrals\>\"", ",", "\"\<Tadpoles\>\"", ",", 
         "\n", "\"\<tad2LxFx111x111xxEp1x.m\>\""}], "}"}], "]"}], "]"}], "/.", 
     RowBox[{"m1", "->", "mxt"}]}], "/.", 
    RowBox[{"tad2LxFx111x111xxEp1x", "->", "\"\<tad2Lv2\>\""}]}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[30]:=",ExpressionUUID->"67224abe-af92-4798-9010-f12eab24a08f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoleMaster5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Get", "[", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
        "$FeynCalcDirectory", ",", "\"\<Examples\>\"", 
         ",", "\"\<MasterIntegrals\>\"", ",", "\"\<Tadpoles\>\"", ",", 
         "\n", "\"\<tad2LxAm2m1o4x111x122xxEp1x.m\>\""}], "}"}], "]"}], "]"}],
      "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m1", "->", "mq"}], ",", 
       RowBox[{"m2", "->", "mxt"}]}], "}"}]}], "/.", 
    RowBox[{"tad2LxAm2m1o4x111x122xxEp1x", "->", "\"\<tad2Lv3\>\""}]}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[31]:=",ExpressionUUID->"b8533964-af17-4e35-ad67-c7a9c7c064fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoleMaster6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Get", "[", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
        "$FeynCalcDirectory", ",", "\"\<Examples\>\"", 
         ",", "\"\<MasterIntegrals\>\"", ",", "\"\<Tadpoles\>\"", ",", 
         "\n", "\"\<tad2LxAm2m1o4x111x112xxEp1x.m\>\""}], "}"}], "]"}], "]"}],
      "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m1", "->", "mq"}], ",", 
       RowBox[{"m2", "->", "mxt"}]}], "}"}]}], "/.", 
    RowBox[{"tad2LxAm2m1o4x111x112xxEp1x", "->", "\"\<tad2Lv4\>\""}]}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[32]:=",ExpressionUUID->"5be71c8d-9c65-4c0f-abdb-58b76b7c921c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Obtain the amplitudes", "Section",ExpressionUUID->"a1f3acd5-0b45-47fe-823a-983908dc4d86"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "quarkSE$RawAmp", ",", "quarkSECT$RawAmp", ",", 
     "diagQuarkTreeSECT$RawAmp"}], "}"}], " ", "=", " ", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"FCFAConvert", "[", 
      RowBox[{
       RowBox[{"CreateFeynAmp", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Truncated", "->", "True"}], ",", "\n", "\t", 
         RowBox[{"GaugeRules", "->", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"PreFactor", "->", "1"}]}], "]"}], ",", "\n", "\t", 
       RowBox[{"IncomingMomenta", "->", 
        RowBox[{"{", "p", "}"}]}], ",", " ", 
       RowBox[{"OutgoingMomenta", "->", 
        RowBox[{"{", "p", "}"}]}], ",", "\n", "\t", 
       RowBox[{"LorentzIndexNames", "->", 
        RowBox[{"{", 
         RowBox[{"mu", ",", "nu"}], "}"}]}], ",", " ", 
       RowBox[{"DropSumOver", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"LoopMomenta", "->", 
        RowBox[{"{", 
         RowBox[{"k1", ",", "k2"}], "}"}]}], ",", " ", 
       RowBox[{"UndoChiralSplittings", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"ChangeDimension", "->", "D"}], ",", " ", 
       RowBox[{"SMP", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"FinalSubstitutions", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"SMP", "[", "\"\<m_u\>\"", "]"}], "->", "mq"}], ",", 
          RowBox[{
           RowBox[{"SMP", "[", "\"\<g_s\>\"", "]"}], "->", 
           RowBox[{"4", " ", "Pi", " ", 
            RowBox[{"Sqrt", "[", "as4", "]"}]}]}]}], "}"}]}]}], "]"}], "&"}], 
    "/@", 
    RowBox[{"{", "\n", "\t", 
     RowBox[{"diagQuarkSE", ",", "diagQuarkSECT", ",", "diagQuarkTreeSECT"}], 
     "}"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[33]:=",ExpressionUUID->"27b55035-5e79-450a-8749-ad428dfbae35"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate the amplitudes", "Section",ExpressionUUID->"b11eea74-8d89-4cb2-a51d-caa5a6fb38c1"],

Cell[CellGroupData[{

Cell["Quark self-energy at 2 loops", "Subsection",ExpressionUUID->"1857a0fa-a746-4dd6-b41c-69ecd8147626"],

Cell["\<\
The 2-loop quark self-energy has superficial degree of divergence equal to 1\
\>", "Text",ExpressionUUID->"d37dab52-f0e5-47ae-bcdd-c3125f994419"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"divDegree", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aux1", "=", 
   RowBox[{"FCLoopGetFeynAmpDenominators", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"quarkSE$RawAmp", "[", 
        RowBox[{"[", 
         RowBox[{"1", ";;", "3"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Nf", " ", 
         RowBox[{"quarkSE$RawAmp", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"quarkSE$RawAmp", "[", 
        RowBox[{"[", 
         RowBox[{"5", ";;"}], "]"}], "]"}]}], "]"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "k2"}], "}"}], ",", "denHead", ",", 
     RowBox[{"Momentum", "->", 
      RowBox[{"{", "p", "}"}]}], ",", 
     RowBox[{"\"\<Massless\>\"", "->", "True"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"aux2", "=", 
  RowBox[{"FCLoopAddAuxiliaryMass", "[", 
   RowBox[{
    RowBox[{"aux1", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k1", ",", "k2"}], "}"}], ",", 
    RowBox[{"-", 
     RowBox[{"mxt", "^", "2"}]}], ",", "0", ",", 
    RowBox[{"Head", "->", "denHead"}]}], "]"}]}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[34]:=",ExpressionUUID->"f5e36c71-57c7-43a7-b267-d042d11a3226"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          SuperscriptBox[
           FormBox[
            FormBox["k1", TraditionalForm], TraditionalForm], 2], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         SuperscriptBox[
          FormBox[
           FormBox["k1", TraditionalForm], TraditionalForm], 2], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          SuperscriptBox[
           FormBox[
            FormBox["k2", TraditionalForm], TraditionalForm], 2], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         SuperscriptBox[
          FormBox[
           FormBox["k2", TraditionalForm], TraditionalForm], 2], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "+", 
                   FormBox["k2", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "+", 
                  FormBox["k2", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "-", 
                   FormBox["k2", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "-", 
                  FormBox["k2", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k2", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k2", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "+", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "+", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   RowBox[{"-", 
                    FormBox["k1", TraditionalForm]}], "+", 
                   FormBox["k2", TraditionalForm], "+", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  RowBox[{"-", 
                    FormBox["k1", TraditionalForm]}], "+", 
                  FormBox["k2", TraditionalForm], "+", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], 
          RowBox[{"-", 
            SuperscriptBox["mq", "2"]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mq", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "-", 
                   FormBox["k2", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], 
          RowBox[{"-", 
            SuperscriptBox["mq", "2"]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "-", 
                  FormBox["k2", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mq", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k2", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], 
          RowBox[{"-", 
            SuperscriptBox["mq", "2"]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k2", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mq", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[37]=",ExpressionUUID->"fc3124f8-2b7c-48c5-a291-e83b7202bdeb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSE$Amp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"aux1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/.", "aux2"}], ")"}], "//", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{"#", ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
      "\n", 
      RowBox[{
       RowBox[{"SUNSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"FCI", "->", "True"}], ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"DiracSimplify", "[", 
       RowBox[{"#", ",", 
        RowBox[{"FCI", "->", "True"}], ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[38]:=",ExpressionUUID->"7505def7-a498-44bf-8af7-99eac6fc32e7"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"10.0197`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[38]=",ExpressionUUID->"d65af37c-3931-4e41-872c-040f99503c87"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isoSymbols", "=", 
  RowBox[{"FCMakeSymbols", "[", 
   RowBox[{"KK", ",", 
    RowBox[{"Range", "[", 
     RowBox[{"1", ",", "$KernelCount"}], "]"}], ",", "List"}], 
   "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[39]:=",ExpressionUUID->"6342eed5-9079-4107-b313-40c57e5cec4f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
   "KK1", ",", "KK2", ",", "KK3", ",", "KK4", ",", "KK5", ",", "KK6", ",", 
    "KK7", ",", "KK8"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[39]=",ExpressionUUID->"663d29ec-e381-467d-8b7d-84aa2b583e45"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSE$Amp1", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{"quarkSE$Amp", ",", "p", ",", 
      RowBox[{"IsolateNames", "->", "isoSymbols"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[40]:=",ExpressionUUID->"61d2103a-d65c-45c7-9431-67d686666633"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"5.888679`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[40]=",ExpressionUUID->"cbae0e37-46a9-446c-97bf-da6ac9e7a203"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSE$Amp2", "=", 
    RowBox[{"FourSeries", "[", 
     RowBox[{"quarkSE$Amp1", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[41]:=",ExpressionUUID->"81c4c0c0-df01-49fe-a18e-5f11bf915246"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"2.26165`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[41]=",ExpressionUUID->"a4881601-b3ce-4503-8f63-43c9a0c33194"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSE$Amp3", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"FRH2", "[", 
       RowBox[{"quarkSE$Amp2", ",", "isoSymbols"}], "]"}], ",", 
      "FeynAmpDenominator", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[42]:=",ExpressionUUID->"a2f57230-93d3-4104-9bed-ea1f23064b4a"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"1.296198`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[42]=",ExpressionUUID->"bd09d7ae-adaf-4d24-bf52-92ee24a6eba0"]
}, Open  ]],

Cell["\<\
The rest of the calculation follows the standard multiloop template\
\>", "Text",ExpressionUUID->"81f5ec9a-873c-4138-a2f9-6ed43fa47650"],

Cell[BoxData[{
 RowBox[{"FCClearScalarProducts", "[", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", "p", "]"}], "=", "pp"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[43]:=",ExpressionUUID->"241efd2f-0956-4940-b78b-19d16af250f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"quarkSE$Amp4", ",", "quarkSE$Topos"}], "}"}], "=", 
    RowBox[{"FCLoopFindTopologies", "[", 
     RowBox[{"quarkSE$Amp3", ",", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "k2"}], "}"}], ",", 
      RowBox[{"FCI", "->", "True"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}], ",", "\n", 
      RowBox[{"FCLoopBasisOverdeterminedQ", "->", "True"}], ",", 
      RowBox[{"FinalSubstitutions", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Hold", "[", "SPD", "]"}], "[", "p", "]"}], "->", "pp"}], 
        "}"}]}]}], "]"}]}], ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[45]:=",ExpressionUUID->"d3327718-e899-4f22-b7f0-d9239e0103b1"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the initial candidate \
topologies: \"\>", "\[InvisibleSpace]", "6"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the initial candidate topologies: ", 6],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"6e934780-9a91-41e5-9294-33635fecff6d"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified unique \
topologies: \"\>", "\[InvisibleSpace]", "5"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified unique topologies: ", 5],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"e4255a85-01e7-48e6-974a-1e9b5a3563f6"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the preferred topologies \
among the unique topologies: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the preferred topologies among the unique \
topologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"1b9a2622-3f51-4085-b5d4-3e3a58a50a37"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified subtopologies: \
\"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified subtopologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"7364f196-8e20-4244-8448-f5b387d8ee59"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of found topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "5"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of found topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 5],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"803b6e9b-8659-4cac-927b-a63a3f8cb966"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"3.861769`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[45]=",ExpressionUUID->"7f084346-4d8f-4956-95bb-ae6fa7d1853c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSE$Amp5", "=", 
    RowBox[{"FCLoopTensorReduce", "[", 
     RowBox[{"quarkSE$Amp4", ",", "quarkSE$Topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[46]:=",ExpressionUUID->"2191995c-678e-4296-9f9a-e1cc958f8448"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"10.945709`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[46]=",ExpressionUUID->"419f8362-99a4-4bae-b496-027561194716"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSE$Amp6", "=", 
    RowBox[{"DiracSimplify", "[", 
     RowBox[{"quarkSE$Amp5", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[47]:=",ExpressionUUID->"9f866af0-e303-44bd-a3cf-5487df479711"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.894113`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[47]=",ExpressionUUID->"d52d379d-72ea-484d-99de-731c5389bfe5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"quarkSE$Amp7", ",", "quarkSE$Topos2"}], "}"}], "=", 
    RowBox[{"FCLoopRewriteOverdeterminedTopologies", "[", 
     RowBox[{"quarkSE$Amp6", ",", "quarkSE$Topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[48]:=",ExpressionUUID->"33fcafba-fb6a-4815-be9a-50801a343d42"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "5", "\[InvisibleSpace]", 
    StyleBox["\<\" overdetermined topologies.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 5, 
    Style[" overdetermined topologies.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"e30bace6-3c9d-4228-9be1-dd4cdbf5697a"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Generated \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "319", "\[InvisibleSpace]", 
    StyleBox["\<\" new topologies through partial fractioning.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Generated ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 319, 
    Style[" new topologies through partial fractioning.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"6db0165f-696d-45dd-98b7-97b5b70726af"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "16"}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Final number of topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 16],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"66646852-ab31-4403-9608-e981c5435d0c"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"2.77473`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[48]=",ExpressionUUID->"ddbf67e3-6970-45af-9dd8-c840f7fe72bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"quarkSE$Amp8", ",", "quarkSE$Topos3"}], "}"}], "=", 
    RowBox[{"FCLoopRewriteIncompleteTopologies", "[", 
     RowBox[{"quarkSE$Amp7", ",", "quarkSE$Topos2", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[49]:=",ExpressionUUID->"8b7eaede-cf51-4979-9f8b-25a7b85074e3"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteIncompleteTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "2", "\[InvisibleSpace]", 
    StyleBox["\<\" incomplete topologies.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteIncompleteTopologies: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 2, 
    Style[" incomplete topologies.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"3ea4be6c-a397-4256-a347-48f8427fabde"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.527852`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[49]=",ExpressionUUID->"db32725f-1917-419c-87da-cbbc6ca3eecf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSE$SubTopos", "=", 
    RowBox[{"FCLoopFindSubtopologies", "[", 
     RowBox[{"quarkSE$Topos3", ",", 
      RowBox[{"Flatten", "->", "True"}], ",", 
      RowBox[{"Remove", "->", "True"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[50]:=",ExpressionUUID->"b5a2cf96-e570-4357-8c32-99b1d233a706"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.161457`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[50]=",ExpressionUUID->"a31efa4c-292a-4768-ad19-849598b214a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"quarkSE$TopoMappings", ",", "\n", "quarkSE$FinalTopos"}], "}"}], 
   "=", 
   RowBox[{"FCLoopFindTopologyMappings", "[", 
    RowBox[{"quarkSE$Topos3", ",", 
     RowBox[{"PreferredTopologies", "->", "quarkSE$SubTopos"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[51]:=",ExpressionUUID->"d5fd75bd-929d-4680-ab0f-7294936fc7e4"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "12", "\[InvisibleSpace]", 
    StyleBox["\<\" mapping relations \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 12, 
    Style[" mapping relations ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"33c47117-cc16-4cb1-8486-ebee97a1ddf2"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of independent topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "4"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of independent topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 4],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"32b644a0-3399-48bd-8a7e-42098cc63240"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSE$AmpGLI", "=", 
    RowBox[{"FCLoopApplyTopologyMappings", "[", 
     RowBox[{"quarkSE$Amp8", ",", 
      RowBox[{"{", 
       RowBox[{"quarkSE$TopoMappings", ",", "\n", "quarkSE$FinalTopos"}], 
       "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[52]:=",ExpressionUUID->"b716e06a-63d6-40da-a42d-03cf090e411c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"8.069635`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[52]=",ExpressionUUID->"3c1c2585-3281-4f1e-b80e-8ce53f6e9259"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarkSE$GLIs", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"quarkSE$AmpGLI", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[53]:=",ExpressionUUID->"1e11ab12-f59c-483d-858d-505757406ac1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"quarkSE$dir", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
     "$TemporaryDirectory", ",", "\"\<Reduction-quarkSE-2L-massive\>\""}], 
     "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"CreateDirectory", "[", "quarkSE$dir", "]"}], "]"}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[54]:=",ExpressionUUID->"d8754c6c-f539-4bd8-b784-7a41750059fd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraCreateJobFile", "[", 
  RowBox[{
  "quarkSE$FinalTopos", ",", " ", "quarkSE$GLIs", ",", " ", "quarkSE$dir"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[56]:=",ExpressionUUID->"51c6538c-20d6-4898-95a2-cba6cebcb9cd"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"/tmp/Reduction-quarkSE-2L-massive/fcPFRTopology1/job.yaml\"\>\
", ",", "\<\"/tmp/Reduction-quarkSE-2L-massive/fcPFRTopology10/job.yaml\"\>", 
    ",", "\<\"/tmp/Reduction-quarkSE-2L-massive/fcPFRTopology12/job.yaml\"\>",
     ",", "\<\"/tmp/Reduction-quarkSE-2L-massive/fcPFRTopology15/job.yaml\"\>\
"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[56]=",ExpressionUUID->"6c616bf4-5c1c-4f72-b90f-9f6efc715cda"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"KiraCreateIntegralFile", "[", 
  RowBox[{
  "quarkSE$GLIs", ",", " ", "quarkSE$FinalTopos", ",", " ", "quarkSE$dir"}], 
  "]"}], "\n", 
 RowBox[{"KiraCreateConfigFiles", "[", 
  RowBox[{
  "quarkSE$FinalTopos", ",", " ", "quarkSE$GLIs", ",", " ", "quarkSE$dir", ",",
    " ", "\n", " ", 
   RowBox[{"KiraMassDimensions", " ", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"pp", " ", "->", " ", "2"}], ",", 
      RowBox[{"mq", "->", "1"}], ",", 
      RowBox[{"mxt", "->", "1"}]}], "}"}]}]}], "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[57]:=",ExpressionUUID->"e2ba7a94-a080-4e22-bb49-335d8f9a1c10"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "102"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 102],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"ba0c4c2c-0fb6-4ef6-884b-e39e91090566"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "121"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 121],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"801b4511-b38c-4ac3-adcb-5695d26de4ac"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "188"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 188],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"835db542-2ea1-4c70-973b-e41dcde53d19"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "42"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 42],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"f04e8282-1e9d-48f7-8c12-d21fcdfa5add"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"/tmp/Reduction-quarkSE-2L-massive/fcPFRTopology1/\
KiraLoopIntegrals\"\>", 
    ",", "\<\"/tmp/Reduction-quarkSE-2L-massive/fcPFRTopology10/\
KiraLoopIntegrals\"\>", 
    ",", "\<\"/tmp/Reduction-quarkSE-2L-massive/fcPFRTopology12/\
KiraLoopIntegrals\"\>", 
    ",", "\<\"/tmp/Reduction-quarkSE-2L-massive/fcPFRTopology15/\
KiraLoopIntegrals\"\>"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[57]=",ExpressionUUID->"ed52fc4b-a236-43d4-b59a-2488e426d0a2"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"/tmp/Reduction-quarkSE-2L-massive/fcPFRTopology1/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-quarkSE-2L-massive/fcPFRTopology1/config/kinematics.yaml\"\
\>"},
     {"\<\"/tmp/Reduction-quarkSE-2L-massive/fcPFRTopology10/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-quarkSE-2L-massive/fcPFRTopology10/config/kinematics.yaml\
\"\>"},
     {"\<\"/tmp/Reduction-quarkSE-2L-massive/fcPFRTopology12/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-quarkSE-2L-massive/fcPFRTopology12/config/kinematics.yaml\
\"\>"},
     {"\<\"/tmp/Reduction-quarkSE-2L-massive/fcPFRTopology15/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-quarkSE-2L-massive/fcPFRTopology15/config/kinematics.yaml\
\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[58]=",ExpressionUUID->"ea7b5b5a-83d8-4350-a4e3-d05e9d9b2a6a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraRunReduction", "[", 
  RowBox[{
  "quarkSE$dir", ",", " ", "quarkSE$FinalTopos", ",", " ", "\n", " ", 
   RowBox[{"KiraBinaryPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<.local\>\"", ",", " ", "\"\<bin\>\"", ",",
        " ", "\"\<kira\>\""}], "}"}], "]"}]}], ",", "\n", " ", 
   RowBox[{"KiraFermatPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<bin\>\"", ",", " ", "\"\<ferl64\>\"", ",",
        " ", "\"\<fer64\>\""}], "}"}], "]"}]}]}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[59]:=",ExpressionUUID->"074b5a25-5bf0-4ce1-a09a-ac2a49ecbb5e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[59]=",ExpressionUUID->"fcadf717-79f0-4ef8-a7d1-4f257422a54c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarkSE$ReductionTables", "=", 
   RowBox[{
    RowBox[{"KiraImportResults", "[", 
     RowBox[{"quarkSE$FinalTopos", ",", " ", "quarkSE$dir"}], "]"}], "//", 
    "Flatten"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[60]:=",ExpressionUUID->"418111cf-72ad-4bc6-9589-80ff7e016331"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSE$resPreFinal1", "=", 
    RowBox[{"(", 
     RowBox[{"quarkSE$AmpGLI", "/.", 
      RowBox[{"Dispatch", "[", "quarkSE$ReductionTables", "]"}]}], ")"}]}], 
   ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[61]:=",ExpressionUUID->"303b6037-775e-42a0-8057-60f1489a0578"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.100526`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[61]=",ExpressionUUID->"c2b9f330-62c6-422e-ada3-bd21c7bb4a93"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSE$resPreFinal2", "=", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Collect2", "[", 
        RowBox[{"#", ",", "GLI", ",", "DiracGamma", ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}], ",", 
      "quarkSE$resPreFinal1"}], "]"}]}], ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[62]:=",ExpressionUUID->"8e7b097e-0bc8-4d8e-a8fd-f0626b5e121c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"4.926046`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[62]=",ExpressionUUID->"0f875dcf-aaf8-4da3-a270-fb01e8c00af4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarkSE$masters", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"quarkSE$resPreFinal1", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[63]:=",ExpressionUUID->"683bb220-a255-4b36-8fe3-49508663d733"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quarkSE$MIMappings", "=", 
  RowBox[{"FCLoopFindIntegralMappings", "[", 
   RowBox[{"quarkSE$masters", ",", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"tadpoleMaster1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"tadpoleMaster2", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"tadpoleMaster3", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tadpoleMaster4", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "}"}], "\n", ",", 
      RowBox[{"{", 
       RowBox[{"tadpoleMaster5", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tadpoleMaster6", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", "quarkSE$FinalTopos"}], 
     "]"}], ",", 
    RowBox[{"PreferredIntegrals", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"tadpoleMaster2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], 
        RowBox[{
         RowBox[{"tadpoleMaster2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", "\n", 
       RowBox[{
        RowBox[{
         RowBox[{"tadpoleMaster1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], 
        RowBox[{
         RowBox[{"tadpoleMaster1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"tadpoleMaster1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], 
        RowBox[{
         RowBox[{"tadpoleMaster2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", "\n", 
       RowBox[{
        RowBox[{"tadpoleMaster3", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "\n", 
       RowBox[{
        RowBox[{"tadpoleMaster4", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "\n", 
       RowBox[{
        RowBox[{"tadpoleMaster5", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "\n", 
       RowBox[{
        RowBox[{"tadpoleMaster6", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[64]:=",ExpressionUUID->"45b5ed05-1a7c-4145-b659-0aa3283ff201"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology1\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
         FormBox["1",
          TraditionalForm], ")"}], " ", 
        RowBox[{
         SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
         FormBox["1",
          TraditionalForm], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology10\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
         FormBox["1",
          TraditionalForm], ")"}], " ", 
        RowBox[{
         SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
         FormBox["1",
          TraditionalForm], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology1\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm]}], ")"}], "\[Rule]", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
         FormBox["1",
          TraditionalForm], ")"}], "2"]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology15\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm]}], ")"}], "\[Rule]", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
         FormBox["1",
          TraditionalForm], ")"}], "2"]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology1\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad2Lv4\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology10\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm]}], ")"}], "\[Rule]", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
         FormBox["1",
          TraditionalForm], ")"}], "2"]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology12\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm]}], ")"}], "\[Rule]", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
         FormBox["1",
          TraditionalForm], ")"}], "2"]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology10\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad2Lv3\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology12\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad2Lv2\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology15\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad2Lv1\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "2"], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], " ", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}]}], ",", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "2"], ",", 
      RowBox[{
       SuperscriptBox["G", "\<\"tad2Lv1\"\>"], "(", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}], ",", 
      RowBox[{
       SuperscriptBox["G", "\<\"tad2Lv2\"\>"], "(", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}], ",", 
      RowBox[{
       SuperscriptBox["G", "\<\"tad2Lv3\"\>"], "(", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}], ",", 
      RowBox[{
       SuperscriptBox["G", "\<\"tad2Lv4\"\>"], "(", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}]}], "}"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[64]=",ExpressionUUID->"89fb020f-cb96-4835-b3ba-f5adb1c1b5cd"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"isoSymbols1", "=", 
   RowBox[{"FCMakeSymbols", "[", 
    RowBox[{"LL", ",", 
     RowBox[{"Range", "[", 
      RowBox[{"1", ",", "$KernelCount"}], "]"}], ",", "List"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"isoSymbols2", "=", 
   RowBox[{"FCMakeSymbols", "[", 
    RowBox[{"LM", ",", 
     RowBox[{"Range", "[", 
      RowBox[{"1", ",", "$KernelCount"}], "]"}], ",", "List"}], "]"}]}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[65]:=",ExpressionUUID->"8c844250-dba1-4ac5-9507-e3c223eb2c0d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSE$resPreFinal2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Collect2", "[", 
         RowBox[{"quarkSE$resPreFinal1", ",", "D", ",", "GLI", ",", 
          RowBox[{"IsolateNames", "->", "isoSymbols1"}], ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "//", 
        RowBox[{
         RowBox[{"FCReplaceD", "[", 
          RowBox[{"#", ",", 
           RowBox[{"D", "->", 
            RowBox[{"4", "-", 
             RowBox[{"2", "ep"}]}]}]}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{"quarkSE$MIMappings", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}]}], "//", "\n", 
      RowBox[{
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"tadpoleMaster1", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"tadpoleMaster2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"tadpoleMaster3", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"tadpoleMaster4", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"tadpoleMaster5", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"tadpoleMaster6", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"Collect2", "[", 
       RowBox[{"#", ",", "ep", ",", 
        RowBox[{"IsolateNames", "->", "isoSymbols2"}], ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[67]:=",ExpressionUUID->"39050fa8-1da5-490d-bda7-bab030cc81e1"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"7.364644`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[67]=",ExpressionUUID->"7810676a-4501-4dc9-90e5-b417ff6e5289"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSE$resPreFinal3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"quarkSE$resPreFinal2", "//", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"ep", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}], 
      "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"I", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "*", "Pi"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "+", " ", "ep"}], ")"}]}]}], ")"}], "^",
            "2"}], " ", "#"}], ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}]}], 
   ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[68]:=",ExpressionUUID->"1e293d31-877a-4758-a862-4105da836b69"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"1.707981`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[68]=",ExpressionUUID->"1b0b9793-bdf0-4ae1-a9b3-952edd44c5f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSE$resPreFinal4", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"FRH2", "[", 
       RowBox[{
        RowBox[{"FRH2", "[", 
         RowBox[{"quarkSE$resPreFinal3", ",", "isoSymbols2"}], "]"}], ",", 
        "isoSymbols1"}], "]"}], ",", "DiracGamma", ",", "pp", ",", "mxt", ",",
       "ep", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[69]:=",ExpressionUUID->"a85013e2-178b-45c3-9540-fe79c9861bd1"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"2.06452`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[69]=",ExpressionUUID->"b9a51a7a-757c-4955-a0dd-6297a178ddcb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"isoSymbols3", "=", 
   RowBox[{"FCMakeSymbols", "[", 
    RowBox[{"LH", ",", 
     RowBox[{"Range", "[", 
      RowBox[{"1", ",", "$KernelCount"}], "]"}], ",", "List"}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[70]:=",ExpressionUUID->"9edb166a-80c5-4823-a836-ceb8dfde3026"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSE$resPreFinal5", "=", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{"Collect2", "[", 
         RowBox[{"quarkSE$resPreFinal4", ",", "mxt", ",", 
          RowBox[{"IsolateNames", "->", "isoSymbols3"}], ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mxt", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
     "Normal"}]}], ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[71]:=",ExpressionUUID->"2f7508b2-77a9-47cb-b335-337ccf3e9f7c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"8.30452`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[71]=",ExpressionUUID->"4e6e4612-0b1b-4056-b65a-7900f8a3ea4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSE$resPreFinal6", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FRH2", "[", 
        RowBox[{"quarkSE$resPreFinal5", ",", "isoSymbols3"}], "]"}], "//", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"m_Symbol", "^", "2"}], "]"}], ":>", 
           RowBox[{"2", 
            RowBox[{"Log", "[", "m", "]"}]}]}]}], "]"}], "&"}]}], ",", 
      "DiracGamma", ",", "pp", ",", "mxt", ",", "ep", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[72]:=",ExpressionUUID->"ba185fc1-813a-4500-ac81-5d7a3850adf6"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.139664`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[72]=",ExpressionUUID->"37dc8f34-f120-4c66-9ad3-d107b8b6829e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quarkSE$resFinal", "=", 
  RowBox[{"Collect2", "[", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{
     "quarkSE$resPreFinal6", ",", "ep", ",", "CA", ",", "CF", ",", "mq", ",", 
      "Nf", ",", "SUNFDelta", ",", "as4", ",", "DiracGamma", ",", "GaugeXi", ",", 
      RowBox[{"Factoring", "->", "FullSimplify"}]}], "]"}], ",", "ep", ",", 
    "mq", ",", "mxt"}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[73]:=",ExpressionUUID->"ebecc1ff-0880-4aa9-b4d5-4c0ec5c20878"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["as4", "2"], " ", "mq", " ", 
      SubscriptBox["\[Delta]", 
       RowBox[{
        FormBox[
         FormBox["Col1",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["Col2",
          TraditionalForm],
         TraditionalForm]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"4", " ", 
          SubscriptBox["C", "A"], " ", 
          SubscriptBox["C", "F"], " ", 
          SubsuperscriptBox["\[Xi]", 
           FormBox["\<\"G\"\>",
            TraditionalForm], "2"]}]}], "-", 
        RowBox[{"12", " ", 
         SubscriptBox["C", "A"], " ", 
         SubscriptBox["C", "F"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm]]}], "+", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["C", "A", "2"], " ", 
         SubsuperscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm], "2"]}], "+", 
        RowBox[{"9", " ", 
         SubsuperscriptBox["C", "A", "2"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm]]}], "+", 
        RowBox[{"22", " ", 
         SubsuperscriptBox["C", "A", "2"]}], "-", 
        RowBox[{"8", " ", 
         SubscriptBox["C", "F"], " ", 
         SubscriptBox["N", "f"]}], "+", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["C", "F", "2"], " ", 
         SubsuperscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm], "2"]}], "+", 
        RowBox[{"24", " ", 
         SubsuperscriptBox["C", "F", "2"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm]]}], "+", 
        RowBox[{"36", " ", 
         SubsuperscriptBox["C", "F", "2"]}], "-", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm], "2"]}], "-", 
        RowBox[{"9", " ", 
         SubscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm]]}], "-", "22"}], ")"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["ep", "2"]}]]}], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["as4", "2"], " ", 
     SubscriptBox["\[Xi]", 
      FormBox["\<\"G\"\>",
       TraditionalForm]], " ", 
     SubscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Col1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Col2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"4", " ", 
         SubscriptBox["C", "A"], " ", 
         SubscriptBox["C", "F"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm]]}]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["C", "F", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"3", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", "3"}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["ep", "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["as4", "2"], " ", "mq", " ", 
     RowBox[{"log", "(", "mq", ")"}], " ", 
     SubscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Col1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Col2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"4", " ", 
         SubscriptBox["C", "A"], " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm], "2"]}]}], "-", 
       RowBox[{"12", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"9", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"22", " ", 
        SubsuperscriptBox["C", "A", "2"]}], "-", 
       RowBox[{"8", " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["N", "f"]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["C", "F", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"24", " ", 
        SubsuperscriptBox["C", "F", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"36", " ", 
        SubsuperscriptBox["C", "F", "2"]}], "-", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"9", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", "22"}], ")"}]}], 
    RowBox[{"2", " ", "ep"}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"16", " ", "ep"}]], 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["as4", "2"], " ", "mq", " ", 
     SubscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Col1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Col2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"12", " ", 
         SubscriptBox["C", "A"], " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm], "2"]}]}], "-", 
       RowBox[{"8", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"48", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"36", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["C", "F"]}], "+", 
       RowBox[{"11", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"24", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"36", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"101", " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"88", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "2"]}], "-", 
       RowBox[{"32", " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["N", "f"]}], "-", 
       RowBox[{"32", " ", 
        RowBox[{"log", "(", "\[Pi]", ")"}], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["N", "f"]}], "-", 
       RowBox[{"32", " ", 
        RowBox[{"log", "(", "4", ")"}], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["N", "f"]}], "+", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["C", "F", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"32", " ", 
        SubsuperscriptBox["C", "F", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"96", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "F", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"log", "(", "\[Pi]", ")"}], " ", 
        SubsuperscriptBox["C", "F", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"log", "(", "4", ")"}], " ", 
        SubsuperscriptBox["C", "F", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"240", " ", 
        SubsuperscriptBox["C", "F", "2"]}], "+", 
       RowBox[{"144", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "F", "2"]}], "-", 
       RowBox[{"11", " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"24", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"36", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", "101", "-", 
       RowBox[{"88", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}]}]}], ")"}]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", "ep"}]], 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["as4", "2"], " ", 
     SubscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Col1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Col2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"5", " ", 
         SubscriptBox["C", "A"], " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm], "2"]}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"3", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["C", "F"]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"7", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"11", " ", 
        SubsuperscriptBox["C", "A", "2"]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["N", "f"]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["C", "F", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"48", " ", 
        SubsuperscriptBox["C", "F", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "F", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"6", " ", 
        SubsuperscriptBox["C", "F", "2"]}], "-", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"7", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", "11"}], ")"}]}]}], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["as4", "2"], " ", 
     SubscriptBox["\[Xi]", 
      FormBox["\<\"G\"\>",
       TraditionalForm]], " ", 
     RowBox[{"log", "(", "mq", ")"}], " ", 
     SubscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Col1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Col2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"4", " ", 
         SubscriptBox["C", "A"], " ", 
         SubscriptBox["C", "F"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm]]}]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["C", "F", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"3", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", "3"}], ")"}]}], 
    RowBox[{"2", " ", "ep"}]]}], TraditionalForm]], "Output",
 CellLabel->"Out[73]=",ExpressionUUID->"fcc6e301-ad20-4793-9b2a-b0474df8d5d7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Quark self-energy 1-loop CT", "Subsection",ExpressionUUID->"b92eadd0-5b4c-4e5d-8d0c-862900caa2cb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"divDegree", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aux1", "=", 
   RowBox[{"FCLoopGetFeynAmpDenominators", "[", 
    RowBox[{"quarkSECT$RawAmp", ",", 
     RowBox[{"{", "k1", "}"}], ",", "denHead", ",", 
     RowBox[{"Momentum", "->", 
      RowBox[{"{", "p", "}"}]}], ",", 
     RowBox[{"\"\<Massless\>\"", "->", "True"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"aux2", "=", 
  RowBox[{"FCLoopAddAuxiliaryMass", "[", 
   RowBox[{
    RowBox[{"aux1", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", "k1", "}"}], ",", 
    RowBox[{"-", 
     RowBox[{"mxt", "^", "2"}]}], ",", "0", ",", 
    RowBox[{"Head", "->", "denHead"}]}], "]"}]}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[74]:=",ExpressionUUID->"2e1072af-c2f4-4275-ba35-c87eb70c8cd4"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          SuperscriptBox[
           FormBox[
            FormBox["k1", TraditionalForm], TraditionalForm], 2], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         SuperscriptBox[
          FormBox[
           FormBox["k1", TraditionalForm], TraditionalForm], 2], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "+", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "+", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "+", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], 
          RowBox[{"-", 
            SuperscriptBox["mq", "2"]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "+", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mq", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[77]=",ExpressionUUID->"35ab659d-ce1a-4fc2-9264-2d24bcfc36ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quarkSECT$StrName", "=", 
  RowBox[{"StringReplace", "[", 
   RowBox[{
    RowBox[{"ToString", "[", 
     RowBox[{"Hold", "[", "quarkSECT$Amp", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\"\<Hold[\>\"", "->", "\"\<\>\""}], ",", 
      RowBox[{"\"\<]\>\"", "->", "\"\<\>\""}]}], "}"}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[78]:=",ExpressionUUID->"246d1428-8321-45a0-936e-0ae60b6eefd1"],

Cell[BoxData[
 FormBox["\<\"quarkSECT$Amp\"\>", TraditionalForm]], "Output",
 CellLabel->"Out[78]=",ExpressionUUID->"71790e7a-8b80-456f-ae28-3437605efde2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSECT$Amp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"aux1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/.", "aux2"}], ")"}], "//", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{"#", ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
      "\n", 
      RowBox[{
       RowBox[{"SUNSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"DiracSimplify", "[", 
       RowBox[{"#", ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[79]:=",ExpressionUUID->"8dca236c-7d0e-49a4-8308-28db86662059"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.403414`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[79]=",ExpressionUUID->"e784da9e-4f4d-4cb1-90a5-1cac16865a57"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSECT$Amp1", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{"quarkSECT$Amp", ",", "p", ",", 
      RowBox[{"IsolateNames", "->", "KK"}]}], "]"}]}], ";"}], "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSECT$Amp2", "=", 
    RowBox[{"FourSeries", "[", 
     RowBox[{"quarkSECT$Amp1", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "0", ",", "divDegree"}], "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSECT$Amp3", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"FRH", "[", "quarkSECT$Amp2", "]"}], ",", "FeynAmpDenominator", 
      ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[80]:=",ExpressionUUID->"5928c514-802d-4cd0-beec-63a1053126e6"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.207305`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[80]=",ExpressionUUID->"a283da81-0290-48c2-bd4b-d487358f509b"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.077959`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[81]=",ExpressionUUID->"b37ee139-17cf-43f3-b501-9982edb4818a"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.129446`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[82]=",ExpressionUUID->"f8ef3eda-554d-4621-b3ad-f8b7090a4f23"]
}, Open  ]],

Cell["\<\
The rest of the calculation follows the standard multiloop template\
\>", "Text",ExpressionUUID->"a45909f8-d93d-4c65-b2cf-ee89b7bae68c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", "p", "]"}], "=", "pp"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[83]:=",ExpressionUUID->"26b2c850-be9e-4ae1-926a-c2cf28f17f45"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"quarkSECT$Amp4", ",", "quarkSECT$Topos"}], "}"}], "=", 
   RowBox[{"FCLoopFindTopologies", "[", 
    RowBox[{"quarkSECT$Amp3", ",", 
     RowBox[{"{", "k1", "}"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}], ",", "\n", 
     RowBox[{"FCLoopBasisOverdeterminedQ", "->", "True"}], ",", 
     RowBox[{"FinalSubstitutions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Hold", "[", "SPD", "]"}], "[", "p", "]"}], "->", "pp"}], 
       "}"}]}], ",", 
     RowBox[{"Names", "->", "quarkSEtopo"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[85]:=",ExpressionUUID->"29214626-747d-4c6a-9ca7-0dbf047a77cf"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the initial candidate \
topologies: \"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the initial candidate topologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"914b0824-cf4e-4055-96b3-9691748d465f"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified unique \
topologies: \"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified unique topologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"440845b3-c555-4feb-b53d-df75ee571b7f"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the preferred topologies \
among the unique topologies: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the preferred topologies among the unique \
topologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"56c240ed-09ee-4a94-99f9-3833e9081b93"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified subtopologies: \
\"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified subtopologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"ff276261-a0ac-4b95-8ca5-73d88e128621"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of found topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of found topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"98d932d4-98f0-498f-a6a9-f589ef8cc788"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSECT$Amp5", "=", 
    RowBox[{"FCLoopTensorReduce", "[", 
     RowBox[{"quarkSECT$Amp4", ",", "quarkSECT$Topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[86]:=",ExpressionUUID->"f1602c75-d3d4-449a-a3e9-1be3bc05a793"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.591297`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[86]=",ExpressionUUID->"8e285922-61be-4b53-ab62-129393ec8db8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSECT$Amp6", "=", 
    RowBox[{"DiracSimplify", "[", 
     RowBox[{"quarkSECT$Amp5", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[87]:=",ExpressionUUID->"6bd712ba-4b04-4387-814d-a161fa870e9e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.166548`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[87]=",ExpressionUUID->"c8a2d121-4cbf-475e-810d-ba5f39681ed0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"quarkSECT$Amp7", ",", "quarkSECT$Topos2"}], "}"}], "=", 
   RowBox[{"FCLoopRewriteOverdeterminedTopologies", "[", 
    RowBox[{"quarkSECT$Amp6", ",", "quarkSECT$Topos", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[88]:=",ExpressionUUID->"a1cf1dc4-1664-45d7-985a-cfa939739e09"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1", "\[InvisibleSpace]", 
    StyleBox["\<\" overdetermined topologies.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1, 
    Style[" overdetermined topologies.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"9109479f-25ee-4bd4-9448-177d9872a2de"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Generated \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "32", "\[InvisibleSpace]", 
    StyleBox["\<\" new topologies through partial fractioning.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Generated ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 32, 
    Style[" new topologies through partial fractioning.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"feb21f8c-c4f1-4aba-a33f-5a5163b614f4"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "2"}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Final number of topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"bcdfe0fb-9042-420b-bfb0-895cc4b7ec6f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"quarkSECT$Amp8", ",", "quarkSECT$Topos3"}], "}"}], "=", 
   RowBox[{"FCLoopRewriteIncompleteTopologies", "[", 
    RowBox[{"quarkSECT$Amp7", ",", "quarkSECT$Topos2", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[89]:=",ExpressionUUID->"23ad7a6b-9b86-4cc8-b134-8fc9bc8ed5ba"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteIncompleteTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"No incomplete topologies detected.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteIncompleteTopologies: ", 
    Style["No incomplete topologies detected.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[89]:=",ExpressionUUID->"aa4989fe-6215-407c-bb87-f57298aec134"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSECT$SubTopos", "=", 
    RowBox[{"FCLoopFindSubtopologies", "[", 
     RowBox[{"quarkSECT$Topos2", ",", 
      RowBox[{"Flatten", "->", "True"}], ",", 
      RowBox[{"Remove", "->", "True"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[90]:=",ExpressionUUID->"36df9930-37bd-4f33-985f-9ec4e38d686f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.055834`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[90]=",ExpressionUUID->"407afe59-61fb-44bc-87a1-dce22608514e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"quarkSECT$TopoMappings", ",", "quarkSECT$FinalTopos"}], "}"}], "=", 
    RowBox[{"FCLoopFindTopologyMappings", "[", 
     RowBox[{"quarkSECT$Topos2", ",", 
      RowBox[{"PreferredTopologies", "->", "quarkSECT$SubTopos"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[91]:=",ExpressionUUID->"244ce49a-009b-4d9a-ba21-cec2488fe608"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "0", "\[InvisibleSpace]", 
    StyleBox["\<\" mapping relations \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 0, 
    Style[" mapping relations ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"1b0b4a4b-a49f-4555-93e4-cd9fc92dda8a"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of independent topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "2"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of independent topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"7ccc73ee-eefd-4f0c-8b24-6cd28995a4c8"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.077379`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[91]=",ExpressionUUID->"8de7637d-26d4-49f5-a8dc-6e15419a696d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSECT$AmpGLI", "=", 
    RowBox[{"FCLoopApplyTopologyMappings", "[", 
     RowBox[{"quarkSECT$Amp8", ",", 
      RowBox[{"{", 
       RowBox[{"quarkSECT$TopoMappings", ",", "quarkSECT$FinalTopos"}], "}"}],
       ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[92]:=",ExpressionUUID->"033c0dde-7283-4c4a-a9c8-b1d7241f3e94"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.548047`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[92]=",ExpressionUUID->"4c8c6b41-1cce-40c3-b723-c490423db019"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarkSECT$GLIs", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"quarkSECT$AmpGLI", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[93]:=",ExpressionUUID->"a06241f1-d9c3-4f10-847a-6c76715cdf01"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"quarkSECT$dir", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"$TemporaryDirectory", ",", 
      RowBox[{"\"\<Reduction-\>\"", "<>", "quarkSECT$StrName", 
       "<>", "\"\<-1L-massive\>\""}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"CreateDirectory", "[", "quarkSECT$dir", "]"}], "]"}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[94]:=",ExpressionUUID->"5be6d4ee-a13d-4e68-acf5-bea175d0e6ce"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraCreateJobFile", "[", 
  RowBox[{
  "quarkSECT$FinalTopos", ",", " ", "quarkSECT$GLIs", ",", " ", 
   "quarkSECT$dir"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[96]:=",ExpressionUUID->"c5198695-194a-48a8-bc29-41a82db03c92"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"/tmp/Reduction-quarkSECT$Amp-1L-massive/fcPFRTopology1/job.\
yaml\"\>", 
    ",", "\<\"/tmp/Reduction-quarkSECT$Amp-1L-massive/fcPFRTopology2/job.yaml\
\"\>"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[96]=",ExpressionUUID->"ada6af0a-9441-40f6-895b-9ae7c829205f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"KiraCreateIntegralFile", "[", 
  RowBox[{
  "quarkSECT$GLIs", ",", " ", "quarkSECT$FinalTopos", ",", " ", 
   "quarkSECT$dir"}], "]"}], "\n", 
 RowBox[{"KiraCreateConfigFiles", "[", 
  RowBox[{
  "quarkSECT$FinalTopos", ",", " ", "quarkSECT$GLIs", ",", " ", 
   "quarkSECT$dir", ",", " ", "\n", " ", 
   RowBox[{"KiraMassDimensions", " ", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"pp", " ", "->", " ", "2"}], ",", 
      RowBox[{"mq", "->", "1"}], ",", 
      RowBox[{"mxt", "->", "1"}]}], "}"}]}]}], "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[97]:=",ExpressionUUID->"3364e50a-06e4-45a2-9927-41527da690a2"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "6"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 6],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"6dc8e9f6-4fe7-49ad-9644-d93c1b1b181c"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "8"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 8],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"cdbd90e6-3ccf-441a-8dec-d52768d7e3c1"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"/tmp/Reduction-quarkSECT$Amp-1L-massive/fcPFRTopology1/\
KiraLoopIntegrals\"\>", 
    ",", "\<\"/tmp/Reduction-quarkSECT$Amp-1L-massive/fcPFRTopology2/\
KiraLoopIntegrals\"\>"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[97]=",ExpressionUUID->"23956e03-45bb-4e69-9cae-8013e8185a4a"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"/tmp/Reduction-quarkSECT$Amp-1L-massive/fcPFRTopology1/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-quarkSECT$Amp-1L-massive/fcPFRTopology1/config/kinematics.\
yaml\"\>"},
     {"\<\"/tmp/Reduction-quarkSECT$Amp-1L-massive/fcPFRTopology2/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-quarkSECT$Amp-1L-massive/fcPFRTopology2/config/kinematics.\
yaml\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[98]=",ExpressionUUID->"0e91524d-7cc2-4244-9adf-e9b5828f7ad2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraRunReduction", "[", 
  RowBox[{
  "quarkSECT$dir", ",", " ", "quarkSECT$FinalTopos", ",", " ", "\n", " ", 
   RowBox[{"KiraBinaryPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<.local\>\"", ",", " ", "\"\<bin\>\"", ",",
        " ", "\"\<kira\>\""}], "}"}], "]"}]}], ",", "\n", " ", 
   RowBox[{"KiraFermatPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<bin\>\"", ",", " ", "\"\<ferl64\>\"", ",",
        " ", "\"\<fer64\>\""}], "}"}], "]"}]}]}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[99]:=",ExpressionUUID->"c6a7e0c7-e296-4bdf-860f-a98efab4a79e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"True", ",", "True"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[99]=",ExpressionUUID->"f01dd480-2974-4339-ab73-91e65469536f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarkSECT$ReductionTables", "=", 
   RowBox[{
    RowBox[{"KiraImportResults", "[", 
     RowBox[{"quarkSECT$FinalTopos", ",", " ", "quarkSECT$dir"}], "]"}], "//",
     "Flatten"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[100]:=",ExpressionUUID->"3d9ccb20-9d7d-4166-aa04-29f4f4310244"],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarkSECT$resPreFinal1", "=", 
   RowBox[{"Collect2", "[", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{"quarkSECT$AmpGLI", "/.", 
       RowBox[{"Dispatch", "[", "quarkSECT$ReductionTables", "]"}]}], "]"}], ",",
      "GLI", ",", "\n", "GaugeXi", ",", "D", ",", "DiracGamma", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[101]:=",ExpressionUUID->"48dee3a9-e58c-443d-a06b-299b76fe046a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarkSECT$masters", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"quarkSECT$resPreFinal1", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[102]:=",ExpressionUUID->"b89ac773-cb42-4a64-9630-f80189230b84"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quarkSECT$MIMappings", "=", 
  RowBox[{"FCLoopFindIntegralMappings", "[", 
   RowBox[{"quarkSECT$masters", ",", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"tadpoleMaster1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"tadpoleMaster2", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", "\n", "quarkSECT$FinalTopos"}], 
     "]"}], ",", 
    RowBox[{"PreferredIntegrals", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"tadpoleMaster1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"tadpoleMaster2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[103]:=",ExpressionUUID->"94fc0333-62a8-4cc5-bff1-c6b918e67b54"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology1\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology2\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}]}]},
     {
      RowBox[{
       SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
       FormBox["1",
        TraditionalForm], ")"}], 
      RowBox[{
       SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
       FormBox["1",
        TraditionalForm], ")"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[103]=",ExpressionUUID->"7c65401d-6bfb-46c9-9f9a-3f4c5d6d51d0"]
}, Open  ]],

Cell["\<\
Our master integrals are calculated using the standard multiloop \
normalization. To convert it back to the textbook normalization
we need to multiply by I*(4 Pi)^(ep-2)\
\>", "Text",ExpressionUUID->"85c6fd9b-65be-4229-be78-64266008c4ba"],

Cell["\<\
At this point we need to insert the 1-loop renormalization constants\
\>", "Text",ExpressionUUID->"53c1850c-5364-43fb-b1fe-a8700a3796e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"knownResults1L", " ", "=", " ", 
   RowBox[{"{", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZA", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13", "*", "CA"}], " ", "-", " ", 
         RowBox[{"4", "*", "Nf"}], " ", "-", " ", 
         RowBox[{"3", "*", "CA", "*", 
          RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"6", "*", "ep"}], ")"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZAmxt", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"-", " ", 
        RowBox[{"(", 
         RowBox[{"CA", "*", 
          RowBox[{"(", " ", 
           RowBox[{"1", " ", "+", "  ", 
            RowBox[{"3", "*", 
             RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}]}], ")"}]}], ")"}]}],
        "/", 
       RowBox[{"(", 
        RowBox[{"8", "*", "ep"}], ")"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZxi", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13", "*", "CA"}], " ", "-", " ", 
         RowBox[{"4", "*", "Nf"}], " ", "-", " ", 
         RowBox[{"3", "*", "CA", "*", 
          RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"6", "*", "ep"}], ")"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZm", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"-", " ", 
        RowBox[{"(", 
         RowBox[{"3", "*", "CF"}], ")"}]}], "/", "ep"}]}], ",", " ", "\n", 
     " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZpsi", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"CF", "*", 
           RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}], ")"}], "/", "ep"}], 
        ")"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZumxt", ",", " ", "1"}], "]"}], " ", "->", " ", "0"}], ",",
      " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZu", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"CA", "*", 
         RowBox[{"(", 
          RowBox[{"3", " ", "-", " ", 
           RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}], ")"}]}], ")"}], "/", 
       
       RowBox[{"(", 
        RowBox[{"4", "*", "ep"}], ")"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZg", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "6"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"11", "*", "CA"}], " ", "-", " ", 
          RowBox[{"2", "*", "Nf"}]}], ")"}], "/", "ep"}]}]}]}], "}"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[104]:=",ExpressionUUID->"a8ae6735-a371-41d7-a57a-e4afa8ebb86f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSECT$resPreFinal2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Collect2", "[", 
              RowBox[{"quarkSECT$resPreFinal1", ",", "D", ",", "GLI", ",", 
               RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
             RowBox[{
              RowBox[{"FCReplaceD", "[", 
               RowBox[{"#", ",", 
                RowBox[{"D", "->", 
                 RowBox[{"4", "-", 
                  RowBox[{"2", "ep"}]}]}]}], "]"}], "&"}]}], "//", "\n", 
            RowBox[{
             RowBox[{"ReplaceAll", "[", 
              RowBox[{"#", ",", 
               RowBox[{"quarkSECT$MIMappings", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}]}], "//", 
           RowBox[{
            RowBox[{"ReplaceAll", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"tadpoleMaster1", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"tadpoleMaster2", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//",
           "\n", 
          RowBox[{
           RowBox[{"Collect2", "[", 
            RowBox[{"#", ",", "ep", ",", 
             RowBox[{"IsolateNames", "->", "KK2"}]}], "]"}], "&"}]}], "//", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"I", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "*", "Pi"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "+", " ", "ep"}], ")"}]}]}], ")"}],
              " ", "#"}], ",", 
            RowBox[{"{", 
             RowBox[{"ep", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}]}], "//",
         "Normal"}], "//", 
       RowBox[{
        RowBox[{"FCLoopAddMissingHigherOrdersWarning", "[", 
         RowBox[{"#", ",", "ep", ",", "epHelp"}], "]"}], "&"}]}], "//", 
      "FRH"}], "//", "\n", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"mxt", "^", "2"}], "]"}], "->", 
          RowBox[{"2", 
           RowBox[{"Log", "[", "mxt", "]"}]}]}], "}"}]}], "]"}], "&"}]}]}], 
   ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[105]:=",ExpressionUUID->"ba705543-4250-4ec0-96e8-7e189c31a6ec"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"5.004827`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[105]=",ExpressionUUID->"107fe315-e7ff-46b5-b3c5-b64835571d92"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSECT$resPreFinal2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Collect2", "[", 
         RowBox[{"quarkSECT$resPreFinal1", ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", "as4", "}"}], ",", 
            RowBox[{"List", "@@", "renConstants"}]}], "]"}], ",", 
          RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{"Zxi", "->", "ZA"}]}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", "\n", "\t", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
            RowBox[{"1", "+", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"as4", " ", 
                RowBox[{"rc", "[", 
                 RowBox[{
                  RowBox[{"ToExpression", "[", 
                   RowBox[{"\"\<del\>\"", "<>", 
                    RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
                 "]"}]}], "+", 
               RowBox[{
                RowBox[{"as4", "^", "2"}], " ", 
                RowBox[{"rc", "[", 
                 RowBox[{
                  RowBox[{"ToExpression", "[", 
                   RowBox[{"\"\<del\>\"", "<>", 
                    RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "2"}], 
                 "]"}]}]}], ")"}]}]}], "}"}]}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"as4", ",", "0", ",", "2"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}]}], ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[106]:=",ExpressionUUID->"b2ccdd70-5a91-4ff5-b8db-03382a486428"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.276158`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[106]=",ExpressionUUID->"307e9630-ec89-4ebb-a34e-53eaa86c05e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkSECT$resPreFinal3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Collect2", "[", 
           RowBox[{
            RowBox[{"quarkSECT$resPreFinal2", "//", "FRH"}], ",", 
            RowBox[{"{", 
             RowBox[{"rc", ",", "D", ",", "GLI"}], "}"}], ",", 
            RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
          RowBox[{
           RowBox[{"FCReplaceD", "[", 
            RowBox[{"#", ",", 
             RowBox[{"{", 
              RowBox[{"D", "->", 
               RowBox[{"4", "-", 
                RowBox[{"2", "ep"}]}]}], "}"}]}], "]"}], "&"}]}], "//", 
         RowBox[{
          RowBox[{"ReplaceRepeated", "[", 
           RowBox[{"#", ",", "knownResults1L"}], "]"}], "&"}]}], "//", "\n", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{"quarkSECT$MIMappings", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"tadpoleMaster1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"tadpoleMaster2", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//", 
      
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"FreeQ", "[", 
           RowBox[{"#", ",", "GLI"}], "]"}]}], ",", 
         RowBox[{"Abort", "[", "]"}], ",", "#"}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"Collect2", "[", 
       RowBox[{"#", ",", "ep", ",", 
        RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[107]:=",ExpressionUUID->"3f58c9b8-fa77-48b1-bc81-d06b0359bf6e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.444549`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[107]=",ExpressionUUID->"683bcd57-d044-40fb-a63f-faa6f27c1307"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quarkSECT$resFinal", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"quarkSECT$resPreFinal3", "//", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"I", "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"4", "*", "Pi"}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "+", " ", "ep"}], ")"}]}]}], 
                ")"}], " ", "#"}], ",", 
              RowBox[{"{", 
               RowBox[{"ep", ",", "0", ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", 
          "Normal"}], "//", "FRH"}], "//", "\n", 
        RowBox[{
         RowBox[{"Collect2", "[", 
          RowBox[{"#", ",", "mxt", ",", 
           RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"mxt", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//",
       "Normal"}], "//", "FRH"}], "//", 
    RowBox[{
     RowBox[{"ReplaceAll", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"m_", "^", "2"}], "]"}], ":>", 
        RowBox[{"2", 
         RowBox[{"Log", "[", "m", "]"}]}]}]}], "]"}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{"#", ",", "ep", ",", "mq", ",", "mxt"}], "]"}], 
    "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[108]:=",ExpressionUUID->"bae4b5d1-41df-4ace-b801-89a100f1ddbd"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["as4", "2"], " ", "mq", " ", 
     SubscriptBox["C", "F"], " ", 
     SubscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Col1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Col2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["C", "A"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"3", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"22", " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"12", " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"18", " ", 
        SubscriptBox["C", "F"]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["N", "f"]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["ep", "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["as4", "2"], " ", 
     SubscriptBox["C", "F"], " ", 
     SubscriptBox["\[Xi]", 
      FormBox["\<\"G\"\>",
       TraditionalForm]], " ", 
     SubscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Col1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Col2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"3", " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["ep", "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["as4", "2"], " ", "mq", " ", 
     SubscriptBox["C", "F"], " ", 
     RowBox[{"log", "(", "mq", ")"}], " ", 
     SubscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Col1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Col2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["C", "A"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"3", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"22", " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"12", " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"18", " ", 
        SubscriptBox["C", "F"]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["N", "f"]}]}], ")"}]}], "ep"], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["as4", "2"], " ", "mq", " ", 
     SubscriptBox["C", "F"], " ", 
     SubscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Col1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Col2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SubscriptBox["C", "A"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"9", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["C", "A"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"9", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"22", " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"66", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"6", " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"12", " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"36", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"90", " ", 
        SubscriptBox["C", "F"]}], "+", 
       RowBox[{"54", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["C", "F"]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["N", "f"]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["N", "f"]}]}], ")"}]}], 
    RowBox[{"6", " ", "ep"}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["as4", "2"], " ", 
     SubscriptBox["C", "F"], " ", 
     SubscriptBox["\[Xi]", 
      FormBox["\<\"G\"\>",
       TraditionalForm]], " ", 
     RowBox[{"log", "(", "mq", ")"}], " ", 
     SubscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Col1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Col2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"3", " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}]}], ")"}]}], "ep"], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["as4", "2"], " ", 
     SubscriptBox["C", "F"], " ", 
     SubscriptBox["\[Xi]", 
      FormBox["\<\"G\"\>",
       TraditionalForm]], " ", 
     SubscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Col1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Col2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"3", " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["C", "A"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"24", " ", 
        SubscriptBox["C", "F"]}]}], ")"}]}], 
    RowBox[{"4", " ", "ep"}]]}], TraditionalForm]], "Output",
 CellLabel->
  "Out[108]=",ExpressionUUID->"1868c47a-c024-417a-b98e-47eb397a73a9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Determination of renormalization constants", "Subsection",ExpressionUUID->"ee44768c-45aa-4e9f-afba-1435519b4ac7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"diagQuarkTreeSECT$Amp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Total", "[", "diagQuarkTreeSECT$RawAmp", "]"}], ")"}], "//", 
      RowBox[{
       RowBox[{"ReplaceRepeated", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", "\n", "\t", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
           RowBox[{"1", "+", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"as4", " ", 
               RowBox[{"rc", "[", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"\"\<del\>\"", "<>", 
                   RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
                "]"}]}], "+", 
              RowBox[{
               RowBox[{"as4", "^", "2"}], " ", 
               RowBox[{"rc", "[", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"\"\<del\>\"", "<>", 
                   RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "2"}], 
                "]"}]}]}], ")"}]}]}], "}"}]}], "]"}], "&"}]}], "//", "\n", 
     "\t", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"as4", ",", "0", ",", "2"}], "}"}]}], "]"}], "&"}]}], "//", 
    "Normal"}], "//", 
   RowBox[{
    RowBox[{"ReplaceRepeated", "[", 
     RowBox[{"#", ",", "knownResults1L"}], "]"}], "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[109]:=",ExpressionUUID->"44a36d64-942e-40bf-ba10-4794d35bb061"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["as4", "2"], " ", 
     SubscriptBox["\[Delta]", 
      RowBox[{
       FormBox[
        FormBox["Col1",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Col2",
         TraditionalForm],
        TraditionalForm]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"mq", " ", 
        RowBox[{"rc", "(", 
         RowBox[{"delZm", ",", "2"}], ")"}]}], "+", 
       RowBox[{"mq", " ", 
        RowBox[{"rc", "(", 
         RowBox[{"delZpsi", ",", "2"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"rc", "(", 
         RowBox[{"delZpsi", ",", "2"}], ")"}], " ", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}]}], "+", 
       FractionBox[
        RowBox[{"3", " ", "mq", " ", 
         SubsuperscriptBox["C", "F", "2"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm]]}], 
        SuperscriptBox["ep", "2"]]}], ")"}]}]}], "-", 
   RowBox[{"\[ImaginaryI]", " ", "as4", " ", 
    SubscriptBox["\[Delta]", 
     RowBox[{
      FormBox[
       FormBox["Col1",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["Col2",
        TraditionalForm],
       TraditionalForm]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"mq", " ", 
         SubscriptBox["C", "F"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm]]}], "ep"]}], "+", 
      FractionBox[
       RowBox[{
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]], " ", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}]}], "ep"], "-", 
      FractionBox[
       RowBox[{"3", " ", "mq", " ", 
        SubscriptBox["C", "F"]}], "ep"]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellLabel->
  "Out[109]=",ExpressionUUID->"4dbe0538-d788-4c8e-95ec-ddfddb6551c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quarkSE$RenConstants2L", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"SUNSimplify", "[", 
         RowBox[{
          RowBox[{
          "quarkSE$resFinal", "+", "quarkSECT$resFinal", "+", 
           "diagQuarkTreeSECT$Amp"}], ",", 
          RowBox[{"SUNNToCACF", "->", "False"}]}], "]"}], ",", "as4", ",", 
        "2"}], "]"}], ",", "as4", ",", "mxt", ",", "DiracGamma", ",", 
      RowBox[{"Factoring", "->", "FullSimplify"}]}], "]"}], "//", "\n", "\t", 
    
    RowBox[{
     RowBox[{"FCMatchSolve", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
        "ep", ",", "CF", ",", "DiracGamma", ",", "mq", ",", "mxt", ",", 
         "SUNDelta", ",", "SUNTF", ",", "SUNFDelta", ",", "CA", ",", 
         "GaugeXi", ",", "as4", ",", "Pair", ",", "pp", ",", "Nf", ",", 
         "SUNN"}], "}"}]}], "]"}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{"#", ",", "ep"}], "]"}], "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[110]:=",ExpressionUUID->"d3faf8ef-4504-41c4-9b29-4029aff3d83d"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCMatchSolve: Solving for: \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rc", "(", 
       RowBox[{"delZm", ",", "2"}], ")"}], ",", 
      RowBox[{"rc", "(", 
       RowBox[{"delZpsi", ",", "2"}], ")"}]}], "}"}]}],
   SequenceForm["FCMatchSolve: Solving for: ", {
     $CellContext`rc[$CellContext`delZm, 2], 
     $CellContext`rc[$CellContext`delZpsi, 2]}],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[110]:=",ExpressionUUID->"6152dda0-542a-4159-a820-8de0e5198f4d"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"FCMatchSolve: A solution exists.\"\>",
   StripOnInput->False,
   LineColor->RGBColor[0., 0.44999999999999996`, 0.],
   FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
   FontWeight->Bold,
   FontColor->RGBColor[0., 0.44999999999999996`, 0.]], 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[110]:=",ExpressionUUID->"1b267ff2-91c1-40a7-ac3e-2c899416d78f"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"rc", "(", 
      RowBox[{"delZm", ",", "2"}], ")"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"N", "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"N", "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"4", " ", "N", " ", 
            SubscriptBox["N", "f"]}]}], "+", 
          RowBox[{"31", " ", 
           SuperscriptBox["N", "2"]}], "-", "9"}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["ep", "2"], " ", 
        SuperscriptBox["N", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"N", "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"N", "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"20", " ", "N", " ", 
            SubscriptBox["N", "f"]}]}], "+", 
          RowBox[{"203", " ", 
           SuperscriptBox["N", "2"]}], "-", "9"}], ")"}]}], 
       RowBox[{"48", " ", "ep", " ", 
        SuperscriptBox["N", "2"]}]]}]}], ",", 
    RowBox[{
     RowBox[{"rc", "(", 
      RowBox[{"delZpsi", ",", "2"}], ")"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"N", "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"N", "+", "1"}], ")"}], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[Xi]", 
            FormBox["\<\"G\"\>",
             TraditionalForm]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["N", "2"], " ", 
           SubscriptBox["\[Xi]", 
            FormBox["\<\"G\"\>",
             TraditionalForm]]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["N", "2"]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["ep", "2"], " ", 
        SuperscriptBox["N", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"N", "-", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"N", "+", "1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"4", " ", "N", " ", 
            SubscriptBox["N", "f"]}]}], "+", 
          RowBox[{
           SuperscriptBox["N", "2"], " ", 
           SubsuperscriptBox["\[Xi]", 
            FormBox["\<\"G\"\>",
             TraditionalForm], "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["N", "2"], " ", 
           SubscriptBox["\[Xi]", 
            FormBox["\<\"G\"\>",
             TraditionalForm]]}], "+", 
          RowBox[{"22", " ", 
           SuperscriptBox["N", "2"]}], "+", "3"}], ")"}]}], 
       RowBox[{"16", " ", "ep", " ", 
        SuperscriptBox["N", "2"]}]]}]}]}], "}"}], TraditionalForm]], "Output",\

 CellLabel->
  "Out[110]=",ExpressionUUID->"4329970b-b089-454d-9b3a-ce39f0f700f4"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check the final results", "Section",ExpressionUUID->"58420072-fc77-432a-9e9d-3b668f4a93e0"],

Cell["Our final QCD 2-loop wave-function renormalization constants", "Text",ExpressionUUID->"0c723553-6dec-45ba-9fd6-62b8d5d03c76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"finalResults", "=", 
   RowBox[{
    RowBox[{"Thread", "[", 
     RowBox[{"Rule", "[", 
      RowBox[{
       RowBox[{"List", "@@", "renConstants"}], ",", "\n", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"List", "@@", "renConstants"}], "/.", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
           RowBox[{"1", "+", " ", 
            RowBox[{"as4", " ", 
             RowBox[{"rc", "[", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<del\>\"", "<>", 
                 RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
              "]"}]}], "+", " ", 
            RowBox[{
             RowBox[{"as4", "^", "2"}], " ", 
             RowBox[{"rc", "[", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<del\>\"", "<>", 
                 RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "2"}], 
              "]"}]}]}]}]}], ")"}], "//", "\n", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"SUNSimplify", "[", 
              RowBox[{"knownResults1L", ",", 
               RowBox[{"SUNNToCACF", "->", "False"}]}], "]"}], ",", 
             "quarkSE$RenConstants2L"}], "]"}]}], "]"}], "&"}]}]}], "]"}], 
     "]"}], "//", 
    RowBox[{
     RowBox[{"SelectNotFree", "[", 
      RowBox[{"#", ",", "Zpsi", ",", "Zm"}], "]"}], "&"}]}]}], ";"}]], "Code",\

 InitializationCell->False,
 CellLabel->
  "In[111]:=",ExpressionUUID->"9d3ba4c9-9c7f-4aee-913c-2961a22cfa69"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"finalResults", "//", "TableForm"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[112]:=",ExpressionUUID->"a7fd8055-875f-4a19-8e73-fbdd2f54a0f0"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       RowBox[{"Zm", "\[Rule]", 
        RowBox[{
         RowBox[{
          SuperscriptBox["as4", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"N", "-", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"N", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"4", " ", "N", " ", 
                  SubscriptBox["N", "f"]}]}], "+", 
                RowBox[{"31", " ", 
                 SuperscriptBox["N", "2"]}], "-", "9"}], ")"}]}], 
             RowBox[{"8", " ", 
              SuperscriptBox["ep", "2"], " ", 
              SuperscriptBox["N", "2"]}]], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"N", "-", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"N", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"20", " ", "N", " ", 
                  SubscriptBox["N", "f"]}]}], "+", 
                RowBox[{"203", " ", 
                 SuperscriptBox["N", "2"]}], "-", "9"}], ")"}]}], 
             RowBox[{"48", " ", "ep", " ", 
              SuperscriptBox["N", "2"]}]]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"3", " ", "as4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["N", "2"]}], ")"}]}], 
          RowBox[{"2", " ", "ep", " ", "N"}]], "+", "1"}]}]},
      {
       RowBox[{"Zpsi", "\[Rule]", 
        RowBox[{
         RowBox[{
          SuperscriptBox["as4", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"N", "-", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"N", "+", "1"}], ")"}], " ", 
              SubscriptBox["\[Xi]", 
               FormBox["\<\"G\"\>",
                TraditionalForm]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SubscriptBox["\[Xi]", 
                  FormBox["\<\"G\"\>",
                   TraditionalForm]]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["N", "2"], " ", 
                 SubscriptBox["\[Xi]", 
                  FormBox["\<\"G\"\>",
                   TraditionalForm]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["N", "2"]}]}], ")"}]}], 
             RowBox[{"8", " ", 
              SuperscriptBox["ep", "2"], " ", 
              SuperscriptBox["N", "2"]}]], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"N", "-", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"N", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"4", " ", "N", " ", 
                  SubscriptBox["N", "f"]}]}], "+", 
                RowBox[{
                 SuperscriptBox["N", "2"], " ", 
                 SubsuperscriptBox["\[Xi]", 
                  FormBox["\<\"G\"\>",
                   TraditionalForm], "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["N", "2"], " ", 
                 SubscriptBox["\[Xi]", 
                  FormBox["\<\"G\"\>",
                   TraditionalForm]]}], "+", 
                RowBox[{"22", " ", 
                 SuperscriptBox["N", "2"]}], "+", "3"}], ")"}]}], 
             RowBox[{"16", " ", "ep", " ", 
              SuperscriptBox["N", "2"]}]]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"as4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["N", "2"]}], ")"}], " ", 
           SubscriptBox["\[Xi]", 
            FormBox["\<\"G\"\>",
             TraditionalForm]]}], 
          RowBox[{"2", " ", "ep", " ", "N"}]], "+", "1"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellLabel->
  "Out[112]//TableForm=",ExpressionUUID->"a8a167c1-c979-49fc-9da2-\
577caddb0be0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"knownResult", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZm", ",", " ", "2"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", "SUNN"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "SUNN"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], " ", "-", " ", 
            RowBox[{"4", "*", "Nf", "*", "SUNN"}], " ", "+", " ", 
            RowBox[{"31", "*", 
             RowBox[{"SUNN", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"8", "*", 
          RowBox[{"ep", "^", "2"}], "*", 
          RowBox[{"SUNN", "^", "2"}]}], ")"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", "SUNN"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "SUNN"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], " ", "-", " ", 
            RowBox[{"20", "*", "Nf", "*", "SUNN"}], " ", "+", " ", 
            RowBox[{"203", "*", 
             RowBox[{"SUNN", "^", "2"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"48", "*", "ep", "*", 
          RowBox[{"SUNN", "^", "2"}]}], ")"}]}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZpsi", ",", " ", "2"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", "SUNN"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "SUNN"}], ")"}], "*", 
          RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "*", 
             RowBox[{"SUNN", "^", "2"}]}], " ", "-", " ", 
            RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}], " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"SUNN", "^", "2"}], "*", 
             RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"8", "*", 
          RowBox[{"ep", "^", "2"}], "*", 
          RowBox[{"SUNN", "^", "2"}]}], ")"}]}], " ", "-", " ", "\n", "   ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", "SUNN"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "SUNN"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"3", " ", "-", " ", 
            RowBox[{"4", "*", "Nf", "*", "SUNN"}], " ", "+", " ", 
            RowBox[{"22", "*", 
             RowBox[{"SUNN", "^", "2"}]}], " ", "+", " ", 
            RowBox[{"8", "*", 
             RowBox[{"SUNN", "^", "2"}], "*", 
             RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"SUNN", "^", "2"}], "*", 
             RowBox[{
              RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}], "^", "2"}]}]}], 
           ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"16", "*", "ep", "*", 
          RowBox[{"SUNN", "^", "2"}]}], ")"}]}]}]}]}], "}"}]}], ";"}]], "Code",\

 InitializationCell->False,
 CellLabel->
  "In[113]:=",ExpressionUUID->"bc53967d-4a6a-4137-acfe-791809541179"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FCCompareResults", "[", 
  RowBox[{"quarkSE$RenConstants2L", ",", "knownResult", ",", "\n", 
   RowBox[{"Text", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\\tCompare to Chetyrkin, Four-loop renormalization of QCD: \
full set of renormalization constants and anomalous dimensions, \\\n\
arXiv:hep-ph/0405193:\>\"", ",", "\n", "\"\<CORRECT.\>\"", 
      ",", "\"\<WRONG!\>\""}], "}"}]}], ",", " ", 
   RowBox[{"Interrupt", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Hold", "[", 
       RowBox[{"Quit", "[", "1", "]"}], "]"}], ",", "Automatic"}], "}"}]}]}], 
  "]"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<\\tCPU Time used: \>\"", ",", " ", 
    RowBox[{"Round", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"TimeUsed", "[", "]"}], ",", "4"}], "]"}], ",", "0.001"}], 
     "]"}], ",", " ", "\"\< s.\>\""}], "]"}], ";"}], "\n"}], "Code",
 InitializationCell->False,
 CellLabel->
  "In[114]:=",ExpressionUUID->"1cd7ce84-4358-4314-b5a2-e9436e25a429"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"\\tCompare to Chetyrkin, Four-loop renormalization of QCD: \
full set of renormalization constants and anomalous dimensions, \
arXiv:hep-ph/0405193:\"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"CORRECT.\"\>", "Text",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontWeight->Bold,
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]]}],
   SequenceForm[
    Style[
    "\tCompare to Chetyrkin, Four-loop renormalization of QCD: full set of \
renormalization constants and anomalous dimensions, arXiv:hep-ph/0405193:", 
     "Text", Bold], " ", 
    Style["CORRECT.", "Text", 
     RGBColor[0, 
      Rational[2, 3], 0], Bold]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"dc4a381d-9e62-42a8-8e58-2217201083ca"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellLabel->
  "Out[114]=",ExpressionUUID->"b94e70b8-a1d8-43d7-86d6-faf424124f6b"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\tCPU Time used: \"\>", "\[InvisibleSpace]", "81.528`", 
    "\[InvisibleSpace]", "\<\" s.\"\>"}],
   SequenceForm["\tCPU Time used: ", 81.528, " s."],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"91e74576-3452-4fa3-8e63-fa382ebad3ee"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1254, 683.25},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
FrontEndVersion->"14.3 for Linux x86 (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"801922dd-3ba5-4607-8a05-57879ef9efc1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 163, 3, 217, "Title",ExpressionUUID->"ca6c8f7c-6acc-4149-b6bb-c3a3be72a700"],
Cell[CellGroupData[{
Cell[764, 29, 131, 0, 102, "Section",ExpressionUUID->"d4ad9702-ebc3-417e-a380-7840768a17c6"],
Cell[898, 31, 131, 0, 33, "Text",ExpressionUUID->"68993db4-75b8-4f93-ae08-2b8d84665d8f"],
Cell[CellGroupData[{
Cell[1054, 35, 1748, 49, 389, "Code",ExpressionUUID->"8bdd54fb-793d-4e18-bba9-699f399966ce",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[2827, 88, 3657, 97, 97, "Print",ExpressionUUID->"652279ee-b769-4e8c-888d-ee66f352e3a5"],
Cell[6487, 187, 292, 6, 48, "Print",ExpressionUUID->"325d32fb-daec-42cf-8894-2ec97a781a9f"],
Cell[6782, 195, 336, 8, 48, "Print",ExpressionUUID->"291fd75e-125c-49d8-b336-1b9f1bc16611"],
Cell[7121, 205, 1890, 54, 73, "Print",ExpressionUUID->"98ef0f9d-5c46-4d06-bde0-dea26dcd9761"],
Cell[9014, 261, 233, 6, 26, "Print",ExpressionUUID->"29c14bb7-3c26-4184-b177-a9d250f1209a"],
Cell[9250, 269, 266, 6, 48, "Print",ExpressionUUID->"3905f033-8704-4503-9db2-ac315acb9b00"],
Cell[9519, 277, 3714, 97, 97, "Print",ExpressionUUID->"3032ea82-c234-42d0-9d93-e5ec194cbf6d"],
Cell[13236, 376, 295, 6, 48, "Print",ExpressionUUID->"618f8f4d-302d-4978-9c05-a35f270ffdd8"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13592, 389, 96, 0, 65, "Section",ExpressionUUID->"e59819ac-112c-41f2-98d3-d27e5dab7228"],
Cell[CellGroupData[{
Cell[13713, 393, 395, 9, 35, "Code",ExpressionUUID->"007f3afb-f46e-4951-acec-2d25139e7c0e",
 InitializationCell->False],
Cell[14111, 404, 203, 3, 38, "Output",ExpressionUUID->"42e98875-8d67-4487-a327-74e24a14be5f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14351, 412, 300, 7, 35, "Code",ExpressionUUID->"174abe02-0947-4ea6-b9f2-f7fd82369721",
 InitializationCell->False],
Cell[14654, 421, 152, 3, 23, "Print",ExpressionUUID->"287aca19-552e-4f37-8111-809f978a7a99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14843, 429, 273, 6, 35, "Code",ExpressionUUID->"3b9c2de2-d2b9-4bb9-a18c-2c6728f5f35b",
 InitializationCell->False],
Cell[15119, 437, 242, 5, 38, "Output",ExpressionUUID->"0b4969ad-2adf-49f2-bac2-677b8db57989"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15410, 448, 99, 0, 65, "Section",ExpressionUUID->"11ae1028-3f97-4b67-b20d-7bc7c859da79"],
Cell[15512, 450, 88, 0, 33, "Text",ExpressionUUID->"5a513a04-c9e3-4db0-9bd0-e474488e6a74"],
Cell[15603, 452, 589, 14, 91, "Code",ExpressionUUID->"b53d6d65-2261-4f1e-897a-2480e890ba8e",
 InitializationCell->False],
Cell[16195, 468, 1631, 44, 97, "Code",ExpressionUUID->"b0ac37b2-3f90-402d-a39b-9254936100f5",
 InitializationCell->False],
Cell[17829, 514, 1275, 33, 97, "Code",ExpressionUUID->"26c3eab7-8c6a-4106-8886-7701f6269243",
 InitializationCell->False],
Cell[19107, 549, 1279, 33, 97, "Code",ExpressionUUID->"d2792e22-0863-436e-b460-ec2e60831e96",
 InitializationCell->False],
Cell[20389, 584, 102, 0, 33, "Text",ExpressionUUID->"1b968bab-3b4f-440a-a8a6-642130540a09"],
Cell[CellGroupData[{
Cell[20516, 588, 572, 14, 57, "Code",ExpressionUUID->"1ba44620-1dcd-4c34-8cdd-921b0db5ca0a",
 InitializationCell->False],
Cell[21091, 604, 73263, 1462, 264, "Print",ExpressionUUID->"c0082232-d246-47bd-8efb-2e84b02f8878"]
}, Open  ]],
Cell[94369, 2069, 99, 0, 33, "Text",ExpressionUUID->"c86be6fd-6de4-4f51-ae1f-c90fbcd9301b"],
Cell[CellGroupData[{
Cell[94493, 2073, 574, 14, 57, "Code",ExpressionUUID->"53b841d2-60ea-44f8-b07e-e170bf418a17",
 InitializationCell->False],
Cell[95070, 2089, 29857, 597, 136, "Print",ExpressionUUID->"bd7f3847-e0ac-46b1-9499-60fcee0d1e00"]
}, Open  ]],
Cell[124942, 2689, 103, 0, 33, "Text",ExpressionUUID->"2ecf4ee0-f3d8-43e0-8180-07016bbb640a"],
Cell[CellGroupData[{
Cell[125070, 2693, 578, 14, 57, "Code",ExpressionUUID->"fd8f9fef-9e9f-4e11-9b0d-ce6e3360c826",
 InitializationCell->False],
Cell[125651, 2709, 2190, 57, 136, "Print",ExpressionUUID->"91eb6df3-0a04-4096-9618-3b6505a798e7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[127890, 2772, 90, 0, 65, "Section",ExpressionUUID->"f7d61123-7fc9-4daf-9bf6-bd1966b4e318"],
Cell[127983, 2774, 123, 0, 33, "Text",ExpressionUUID->"95f05bee-f646-4954-9423-5a0fc79009e2"],
Cell[128109, 2776, 463, 12, 35, "Code",ExpressionUUID->"e4a0f47c-a083-49ad-bd3f-9d7035ff701c",
 InitializationCell->False],
Cell[128575, 2790, 556, 15, 53, "Code",ExpressionUUID->"f457c86e-bde7-4d16-85c6-3a8322343d89",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[129156, 2809, 146, 2, 35, "Code",ExpressionUUID->"9dd4492d-ebfc-438b-b807-411050eae5e5",
 InitializationCell->False],
Cell[129305, 2813, 1377, 42, 65, "Output",ExpressionUUID->"92f65818-5369-4a5b-bc2d-b3de76baa580"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130719, 2860, 146, 2, 35, "Code",ExpressionUUID->"17087853-af8c-4f36-8c38-c10c2672cb81",
 InitializationCell->False],
Cell[130868, 2864, 1379, 42, 65, "Output",ExpressionUUID->"ac6ebfa7-9eff-4012-aa3f-2925c9970228"]
}, Open  ]],
Cell[132262, 2909, 626, 16, 53, "Code",ExpressionUUID->"f0de9c1c-3939-4f57-bb66-6065885deb4a",
 InitializationCell->False],
Cell[132891, 2927, 627, 16, 53, "Code",ExpressionUUID->"67224abe-af92-4798-9010-f12eab24a08f",
 InitializationCell->False],
Cell[133521, 2945, 731, 20, 53, "Code",ExpressionUUID->"b8533964-af17-4e35-ad67-c7a9c7c064fc",
 InitializationCell->False],
Cell[134255, 2967, 731, 20, 53, "Code",ExpressionUUID->"5be71c8d-9c65-4c0f-abdb-58b76b7c921c",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[135023, 2992, 95, 0, 65, "Section",ExpressionUUID->"a1f3acd5-0b45-47fe-823a-983908dc4d86"],
Cell[135121, 2994, 1832, 45, 190, "Code",ExpressionUUID->"27b55035-5e79-450a-8749-ad428dfbae35",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[136990, 3044, 98, 0, 65, "Section",ExpressionUUID->"b11eea74-8d89-4cb2-a51d-caa5a6fb38c1"],
Cell[CellGroupData[{
Cell[137113, 3048, 105, 0, 53, "Subsection",ExpressionUUID->"1857a0fa-a746-4dd6-b41c-69ecd8147626"],
Cell[137221, 3050, 155, 2, 33, "Text",ExpressionUUID->"d37dab52-f0e5-47ae-bcdd-c3125f994419"],
Cell[CellGroupData[{
Cell[137401, 3056, 1341, 37, 114, "Code",ExpressionUUID->"f5e36c71-57c7-43a7-b267-d042d11a3226",
 InitializationCell->False],
Cell[138745, 3095, 14354, 404, 249, "Output",ExpressionUUID->"fc3124f8-2b7c-48c5-a291-e83b7202bdeb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153136, 3504, 962, 28, 53, "Code",ExpressionUUID->"7505def7-a498-44bf-8af7-99eac6fc32e7",
 InitializationCell->False],
Cell[154101, 3534, 192, 4, 38, "Output",ExpressionUUID->"d65af37c-3931-4e41-872c-040f99503c87"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154330, 3543, 317, 8, 35, "Code",ExpressionUUID->"6342eed5-9079-4107-b313-40c57e5cec4f",
 InitializationCell->False],
Cell[154650, 3553, 267, 6, 38, "Output",ExpressionUUID->"663d29ec-e381-467d-8b7d-84aa2b583e45"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154954, 3564, 413, 10, 35, "Code",ExpressionUUID->"61d2103a-d65c-45c7-9431-67d686666633",
 InitializationCell->False],
Cell[155370, 3576, 193, 4, 38, "Output",ExpressionUUID->"cbae0e37-46a9-446c-97bf-da6ac9e7a203"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155600, 3585, 423, 11, 35, "Code",ExpressionUUID->"81c4c0c0-df01-49fe-a18e-5f11bf915246",
 InitializationCell->False],
Cell[156026, 3598, 192, 4, 38, "Output",ExpressionUUID->"a4881601-b3ce-4503-8f63-43c9a0c33194"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156255, 3607, 452, 12, 35, "Code",ExpressionUUID->"a2f57230-93d3-4104-9bed-ea1f23064b4a",
 InitializationCell->False],
Cell[156710, 3621, 193, 4, 38, "Output",ExpressionUUID->"bd09d7ae-adaf-4d24-bf52-92ee24a6eba0"]
}, Open  ]],
Cell[156918, 3628, 146, 2, 33, "Text",ExpressionUUID->"81f5ec9a-873c-4138-a2f9-6ed43fa47650"],
Cell[157067, 3632, 260, 6, 53, "Code",ExpressionUUID->"241efd2f-0956-4940-b78b-19d16af250f1",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[157352, 3642, 799, 20, 53, "Code",ExpressionUUID->"d3327718-e899-4f22-b7f0-d9239e0103b1",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[158176, 3666, 411, 10, 28, "Print",ExpressionUUID->"6e934780-9a91-41e5-9294-33635fecff6d"],
Cell[158590, 3678, 411, 10, 28, "Print",ExpressionUUID->"e4255a85-01e7-48e6-974a-1e9b5a3563f6"],
Cell[159004, 3690, 453, 11, 28, "Print",ExpressionUUID->"1b9a2622-3f51-4085-b5d4-3e3a58a50a37"],
Cell[159460, 3703, 403, 10, 28, "Print",ExpressionUUID->"7364f196-8e20-4244-8448-f5b387d8ee59"],
Cell[159866, 3715, 863, 19, 28, "Print",ExpressionUUID->"803b6e9b-8659-4cac-927b-a63a3f8cb966"]
}, Open  ]],
Cell[160744, 3737, 193, 4, 38, "Output",ExpressionUUID->"7f084346-4d8f-4956-95bb-ae6fa7d1853c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160974, 3746, 378, 9, 35, "Code",ExpressionUUID->"2191995c-678e-4296-9f9a-e1cc958f8448",
 InitializationCell->False],
Cell[161355, 3757, 194, 4, 38, "Output",ExpressionUUID->"419f8362-99a4-4bae-b496-027561194716"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161586, 3766, 351, 9, 35, "Code",ExpressionUUID->"9f866af0-e303-44bd-a3cf-5487df479711",
 InitializationCell->False],
Cell[161940, 3777, 193, 4, 38, "Output",ExpressionUUID->"d52d379d-72ea-484d-99de-731c5389bfe5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162170, 3786, 461, 11, 35, "Code",ExpressionUUID->"33fcafba-fb6a-4815-be9a-50801a343d42",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[162656, 3801, 1344, 29, 28, "Print",ExpressionUUID->"e30bace6-3c9d-4228-9be1-dd4cdbf5697a"],
Cell[164003, 3832, 1390, 29, 28, "Print",ExpressionUUID->"6db0165f-696d-45dd-98b7-97b5b70726af"],
Cell[165396, 3863, 875, 19, 28, "Print",ExpressionUUID->"66646852-ab31-4403-9608-e981c5435d0c"]
}, Open  ]],
Cell[166286, 3885, 192, 4, 38, "Output",ExpressionUUID->"ddbf67e3-6970-45af-9dd8-c840f7fe72bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166515, 3894, 458, 11, 35, "Code",ExpressionUUID->"8b7eaede-cf51-4979-9f8b-25a7b85074e3",
 InitializationCell->False],
Cell[166976, 3907, 1328, 29, 28, "Print",ExpressionUUID->"3ea4be6c-a397-4256-a347-48f8427fabde"],
Cell[168307, 3938, 193, 4, 38, "Output",ExpressionUUID->"db32725f-1917-419c-87da-cbbc6ca3eecf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168537, 3947, 460, 11, 35, "Code",ExpressionUUID->"b5a2cf96-e570-4357-8c32-99b1d233a706",
 InitializationCell->False],
Cell[169000, 3960, 193, 4, 38, "Output",ExpressionUUID->"a31efa4c-292a-4768-ad19-849598b214a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169230, 3969, 472, 11, 53, "Code",ExpressionUUID->"d5fd75bd-929d-4680-ab0f-7294936fc7e4",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[169727, 3984, 1308, 29, 28, "Print",ExpressionUUID->"33c47117-cc16-4cb1-8486-ebee97a1ddf2"],
Cell[171038, 4015, 875, 19, 28, "Print",ExpressionUUID->"32b644a0-3399-48bd-8a7e-42098cc63240"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[171962, 4040, 482, 12, 53, "Code",ExpressionUUID->"b716e06a-63d6-40da-a42d-03cf090e411c",
 InitializationCell->False],
Cell[172447, 4054, 193, 4, 38, "Output",ExpressionUUID->"3c1c2585-3281-4f1e-b80e-8ce53f6e9259"]
}, Open  ]],
Cell[172655, 4061, 258, 6, 35, "Code",ExpressionUUID->"1e11ab12-f59c-483d-858d-505757406ac1",
 InitializationCell->False],
Cell[172916, 4069, 457, 13, 53, "Code",ExpressionUUID->"d8754c6c-f539-4bd8-b784-7a41750059fd",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[173398, 4086, 263, 6, 36, "Code",ExpressionUUID->"51c6538c-20d6-4898-95a2-cba6cebcb9cd",
 InitializationCell->False],
Cell[173664, 4094, 475, 8, 65, "Output",ExpressionUUID->"6c616bf4-5c1c-4f72-b90f-9f6efc715cda"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174176, 4107, 653, 16, 78, "Code",ExpressionUUID->"e2ba7a94-a080-4e22-bb49-335d8f9a1c10",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[174854, 4127, 382, 9, 28, "Print",ExpressionUUID->"ba0c4c2c-0fb6-4ef6-884b-e39e91090566"],
Cell[175239, 4138, 382, 9, 28, "Print",ExpressionUUID->"801b4511-b38c-4ac3-adcb-5695d26de4ac"],
Cell[175624, 4149, 382, 9, 28, "Print",ExpressionUUID->"835db542-2ea1-4c70-973b-e41dcde53d19"],
Cell[176009, 4160, 380, 9, 28, "Print",ExpressionUUID->"f04e8282-1e9d-48f7-8c12-d21fcdfa5add"]
}, Open  ]],
Cell[176404, 4172, 520, 11, 65, "Output",ExpressionUUID->"ed52fc4b-a236-43d4-b59a-2488e426d0a2"],
Cell[176927, 4185, 1239, 28, 78, "Output",ExpressionUUID->"ea7b5b5a-83d8-4350-a4e3-d05e9d9b2a6a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178203, 4218, 759, 17, 78, "Code",ExpressionUUID->"074b5a25-5bf0-4ce1-a09a-ac2a49ecbb5e",
 InitializationCell->False],
Cell[178965, 4237, 217, 5, 38, "Output",ExpressionUUID->"fcadf717-79f0-4ef8-a7d1-4f257422a54c"]
}, Open  ]],
Cell[179197, 4245, 335, 8, 36, "Code",ExpressionUUID->"418111cf-72ad-4bc6-9589-80ff7e016331",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[179557, 4257, 364, 9, 35, "Code",ExpressionUUID->"303b6037-775e-42a0-8057-60f1489a0578",
 InitializationCell->False],
Cell[179924, 4268, 193, 4, 38, "Output",ExpressionUUID->"c2b9f330-62c6-422e-ada3-bd21c7bb4a93"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180154, 4277, 486, 12, 35, "Code",ExpressionUUID->"8e7b097e-0bc8-4d8e-a8fd-f0626b5e121c",
 InitializationCell->False],
Cell[180643, 4291, 193, 4, 38, "Output",ExpressionUUID->"0f875dcf-aaf8-4da3-a270-fb01e8c00af4"]
}, Open  ]],
Cell[180851, 4298, 267, 6, 35, "Code",ExpressionUUID->"683bb220-a255-4b36-8fe3-49508663d733",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[181143, 4308, 2624, 70, 148, "Code",ExpressionUUID->"45b5ed05-1a7c-4145-b659-0aa3283ff201",
 InitializationCell->False],
Cell[183770, 4380, 9027, 310, 111, "Output",ExpressionUUID->"89fb020f-cb96-4835-b3ba-f5adb1c1b5cd"]
}, Open  ]],
Cell[192812, 4693, 558, 16, 53, "Code",ExpressionUUID->"8c844250-dba1-4ac5-9507-e3c223eb2c0d",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[193395, 4713, 1848, 47, 53, "Code",ExpressionUUID->"39050fa8-1da5-490d-bda7-bab030cc81e1",
 InitializationCell->False],
Cell[195246, 4762, 193, 4, 38, "Output",ExpressionUUID->"7810676a-4501-4dc9-90e5-b417ff6e5289"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195476, 4771, 1130, 34, 36, "Code",ExpressionUUID->"1e293d31-877a-4758-a862-4105da836b69",
 InitializationCell->False],
Cell[196609, 4807, 193, 4, 38, "Output",ExpressionUUID->"1b0b9793-bdf0-4ae1-a9b3-952edd44c5f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196839, 4816, 581, 15, 35, "Code",ExpressionUUID->"a85013e2-178b-45c3-9540-fe79c9861bd1",
 InitializationCell->False],
Cell[197423, 4833, 192, 4, 38, "Output",ExpressionUUID->"b9a51a7a-757c-4955-a0dd-6297a178ddcb"]
}, Open  ]],
Cell[197630, 4840, 339, 9, 35, "Code",ExpressionUUID->"9edb166a-80c5-4823-a836-ceb8dfde3026",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[197994, 4853, 652, 16, 35, "Code",ExpressionUUID->"2f7508b2-77a9-47cb-b335-337ccf3e9f7c",
 InitializationCell->False],
Cell[198649, 4871, 192, 4, 38, "Output",ExpressionUUID->"4e6e4612-0b1b-4056-b65a-7900f8a3ea4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198878, 4880, 799, 21, 36, "Code",ExpressionUUID->"ba185fc1-813a-4500-ac81-5d7a3850adf6",
 InitializationCell->False],
Cell[199680, 4903, 193, 4, 38, "Output",ExpressionUUID->"37dc8f34-f120-4c66-9ad3-d107b8b6829e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199910, 4912, 520, 11, 35, "Code",ExpressionUUID->"ebecc1ff-0880-4aa9-b4d5-4c0ec5c20878",
 InitializationCell->False],
Cell[200433, 4925, 16199, 486, 329, "Output",ExpressionUUID->"fcc6e301-ad20-4793-9b2a-b0474df8d5d7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[216681, 5417, 104, 0, 53, "Subsection",ExpressionUUID->"b92eadd0-5b4c-4e5d-8d0c-862900caa2cb"],
Cell[CellGroupData[{
Cell[216810, 5421, 880, 23, 91, "Code",ExpressionUUID->"2e1072af-c2f4-4275-ba35-c87eb70c8cd4",
 InitializationCell->False],
Cell[217693, 5446, 5003, 142, 65, "Output",ExpressionUUID->"35ab659d-ce1a-4fc2-9264-2d24bcfc36ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[222733, 5593, 459, 11, 35, "Code",ExpressionUUID->"246d1428-8321-45a0-936e-0ae60b6eefd1",
 InitializationCell->False],
Cell[223195, 5606, 155, 2, 38, "Output",ExpressionUUID->"71790e7a-8b80-456f-ae28-3437605efde2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223387, 5613, 873, 26, 53, "Code",ExpressionUUID->"8dca236c-7d0e-49a4-8308-28db86662059",
 InitializationCell->False],
Cell[224263, 5641, 193, 4, 38, "Output",ExpressionUUID->"e784da9e-4f4d-4cb1-90a5-1cac16865a57"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224493, 5650, 964, 26, 72, "Code",ExpressionUUID->"5928c514-802d-4cd0-beec-63a1053126e6",
 InitializationCell->False],
Cell[225460, 5678, 193, 4, 38, "Output",ExpressionUUID->"a283da81-0290-48c2-bd4b-d487358f509b"],
Cell[225656, 5684, 193, 4, 38, "Output",ExpressionUUID->"b37ee139-17cf-43f3-b501-9982edb4818a"],
Cell[225852, 5690, 193, 4, 38, "Output",ExpressionUUID->"f8ef3eda-554d-4621-b3ad-f8b7090a4f23"]
}, Open  ]],
Cell[226060, 5697, 146, 2, 33, "Text",ExpressionUUID->"a45909f8-d93d-4c65-b2cf-ee89b7bae68c"],
Cell[226209, 5701, 278, 7, 53, "Code",ExpressionUUID->"26b2c850-be9e-4ae1-926a-c2cf28f17f45",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[226512, 5712, 729, 18, 53, "Code",ExpressionUUID->"29214626-747d-4c6a-9ca7-0dbf047a77cf",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[227266, 5734, 411, 10, 28, "Print",ExpressionUUID->"914b0824-cf4e-4055-96b3-9691748d465f"],
Cell[227680, 5746, 411, 10, 28, "Print",ExpressionUUID->"440845b3-c555-4feb-b53d-df75ee571b7f"],
Cell[228094, 5758, 453, 11, 28, "Print",ExpressionUUID->"56c240ed-09ee-4a94-99f9-3833e9081b93"],
Cell[228550, 5771, 403, 10, 28, "Print",ExpressionUUID->"ff276261-a0ac-4b95-8ca5-73d88e128621"],
Cell[228956, 5783, 863, 19, 28, "Print",ExpressionUUID->"98d932d4-98f0-498f-a6a9-f589ef8cc788"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[229868, 5808, 384, 9, 35, "Code",ExpressionUUID->"f1602c75-d3d4-449a-a3e9-1be3bc05a793",
 InitializationCell->False],
Cell[230255, 5819, 193, 4, 38, "Output",ExpressionUUID->"8e285922-61be-4b53-ab62-129393ec8db8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230485, 5828, 355, 9, 35, "Code",ExpressionUUID->"6bd712ba-4b04-4387-814d-a161fa870e9e",
 InitializationCell->False],
Cell[230843, 5839, 193, 4, 38, "Output",ExpressionUUID->"c8a2d121-4cbf-475e-810d-ba5f39681ed0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231073, 5848, 419, 9, 35, "Code",ExpressionUUID->"a1cf1dc4-1664-45d7-985a-cfa939739e09",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[231517, 5861, 1344, 29, 28, "Print",ExpressionUUID->"9109479f-25ee-4bd4-9448-177d9872a2de"],
Cell[232864, 5892, 1388, 29, 28, "Print",ExpressionUUID->"feb21f8c-c4f1-4aba-a33f-5a5163b614f4"],
Cell[234255, 5923, 873, 19, 28, "Print",ExpressionUUID->"bcdfe0fb-9042-420b-bfb0-895cc4b7ec6f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[235177, 5948, 416, 9, 35, "Code",ExpressionUUID->"23ad7a6b-9b86-4cc8-b134-8fc9bc8ed5ba",
 InitializationCell->False],
Cell[235596, 5959, 843, 18, 28, "Print",ExpressionUUID->"aa4989fe-6215-407c-bb87-f57298aec134"]
}, Open  ]],
Cell[CellGroupData[{
Cell[236476, 5982, 464, 11, 35, "Code",ExpressionUUID->"36df9930-37bd-4f33-985f-9ec4e38d686f",
 InitializationCell->False],
Cell[236943, 5995, 193, 4, 38, "Output",ExpressionUUID->"407afe59-61fb-44bc-87a1-dce22608514e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237173, 6004, 521, 12, 35, "Code",ExpressionUUID->"244ce49a-009b-4d9a-ba21-cec2488fe608",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[237719, 6020, 1306, 29, 28, "Print",ExpressionUUID->"1b0b4a4b-a49f-4555-93e4-cd9fc92dda8a"],
Cell[239028, 6051, 875, 19, 28, "Print",ExpressionUUID->"7ccc73ee-eefd-4f0c-8b24-6cd28995a4c8"]
}, Open  ]],
Cell[239918, 6073, 193, 4, 38, "Output",ExpressionUUID->"8de7637d-26d4-49f5-a8dc-6e15419a696d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240148, 6082, 483, 12, 35, "Code",ExpressionUUID->"033c0dde-7283-4c4a-a9c8-b1d7241f3e94",
 InitializationCell->False],
Cell[240634, 6096, 193, 4, 38, "Output",ExpressionUUID->"4c8c6b41-1cce-40c3-b723-c490423db019"]
}, Open  ]],
Cell[240842, 6103, 262, 6, 35, "Code",ExpressionUUID->"a06241f1-d9c3-4f10-847a-6c76715cdf01",
 InitializationCell->False],
Cell[241107, 6111, 512, 13, 53, "Code",ExpressionUUID->"5be6d4ee-a13d-4e68-acf5-bea175d0e6ce",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[241644, 6128, 270, 6, 36, "Code",ExpressionUUID->"c5198695-194a-48a8-bc29-41a82db03c92",
 InitializationCell->False],
Cell[241917, 6136, 331, 7, 38, "Output",ExpressionUUID->"ada6af0a-9441-40f6-895b-9ae7c829205f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242285, 6148, 666, 16, 78, "Code",ExpressionUUID->"3364e50a-06e4-45a2-9927-41527da690a2",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[242976, 6168, 378, 9, 28, "Print",ExpressionUUID->"6dc8e9f6-4fe7-49ad-9644-d93c1b1b181c"],
Cell[243357, 6179, 378, 9, 28, "Print",ExpressionUUID->"cdbd90e6-3ccf-441a-8dec-d52768d7e3c1"]
}, Open  ]],
Cell[243750, 6191, 349, 7, 38, "Output",ExpressionUUID->"23956e03-45bb-4e69-9cae-8013e8185a4a"],
Cell[244102, 6200, 887, 20, 46, "Output",ExpressionUUID->"0e91524d-7cc2-4244-9adf-e9b5828f7ad2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245026, 6225, 763, 17, 78, "Code",ExpressionUUID->"c6a7e0c7-e296-4bdf-860f-a98efab4a79e",
 InitializationCell->False],
Cell[245792, 6244, 188, 4, 38, "Output",ExpressionUUID->"f01dd480-2974-4339-ab73-91e65469536f"]
}, Open  ]],
Cell[245995, 6251, 345, 9, 36, "Code",ExpressionUUID->"3d9ccb20-9d7d-4166-aa04-29f4f4310244",
 InitializationCell->False],
Cell[246343, 6262, 512, 12, 53, "Code",ExpressionUUID->"48dee3a9-e58c-443d-a06b-299b76fe046a",
 InitializationCell->False],
Cell[246858, 6276, 275, 7, 35, "Code",ExpressionUUID->"b89ac773-cb42-4a64-9630-f80189230b84",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[247158, 6287, 901, 24, 53, "Code",ExpressionUUID->"94fc0333-62a8-4cc5-bff1-c6b918e67b54",
 InitializationCell->False],
Cell[248062, 6313, 1329, 41, 51, "Output",ExpressionUUID->"7c65401d-6bfb-46c9-9f9a-3f4c5d6d51d0"]
}, Open  ]],
Cell[249406, 6357, 248, 4, 55, "Text",ExpressionUUID->"85c6fd9b-65be-4229-be78-64266008c4ba"],
Cell[249657, 6363, 147, 2, 33, "Text",ExpressionUUID->"53c1850c-5364-43fb-b1fe-a8700a3796e0"],
Cell[249807, 6367, 3138, 91, 204, "Code",ExpressionUUID->"a8ae6735-a371-41d7-a57a-e4afa8ebb86f",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[252970, 6462, 2649, 73, 97, "Code",ExpressionUUID->"ba705543-4250-4ec0-96e8-7e189c31a6ec",
 InitializationCell->False],
Cell[255622, 6537, 197, 5, 38, "Output",ExpressionUUID->"107fe315-e7ff-46b5-b3c5-b64835571d92"]
}, Open  ]],
Cell[CellGroupData[{
Cell[255856, 6547, 1939, 52, 57, "Code",ExpressionUUID->"b2ccdd70-5a91-4ff5-b8db-03382a486428",
 InitializationCell->False],
Cell[257798, 6601, 197, 5, 38, "Output",ExpressionUUID->"307e9630-ec89-4ebb-a34e-53eaa86c05e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258032, 6611, 1945, 55, 53, "Code",ExpressionUUID->"3f58c9b8-fa77-48b1-bc81-d06b0359bf6e",
 InitializationCell->False],
Cell[259980, 6668, 197, 5, 38, "Output",ExpressionUUID->"683bcd57-d044-40fb-a63f-faa6f27c1307"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260214, 6678, 1750, 52, 57, "Code",ExpressionUUID->"bae4b5d1-41df-4ace-b801-89a100f1ddbd",
 InitializationCell->False],
Cell[261967, 6732, 9454, 306, 281, "Output",ExpressionUUID->"1868c47a-c024-417a-b98e-47eb397a73a9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[271470, 7044, 119, 0, 53, "Subsection",ExpressionUUID->"ee44768c-45aa-4e9f-afba-1435519b4ac7"],
Cell[CellGroupData[{
Cell[271614, 7048, 1616, 45, 76, "Code",ExpressionUUID->"44a36d64-942e-40bf-ba10-4794d35bb061",
 InitializationCell->False],
Cell[273233, 7095, 2208, 75, 65, "Output",ExpressionUUID->"4dbe0538-d788-4c8e-95ec-ddfddb6551c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[275478, 7175, 1173, 31, 53, "Code",ExpressionUUID->"d3faf8ef-4504-41c4-9b29-4029aff3d83d",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[276676, 7210, 604, 16, 28, "Print",ExpressionUUID->"6152dda0-542a-4159-a820-8de0e5198f4d"],
Cell[277283, 7228, 544, 13, 28, "Print",ExpressionUUID->"1b267ff2-91c1-40a7-ac3e-2c899416d78f"]
}, Open  ]],
Cell[277842, 7244, 3073, 95, 72, "Output",ExpressionUUID->"4329970b-b089-454d-9b3a-ce39f0f700f4"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[280976, 7346, 97, 0, 65, "Section",ExpressionUUID->"58420072-fc77-432a-9e9d-3b668f4a93e0"],
Cell[281076, 7348, 131, 0, 33, "Text",ExpressionUUID->"0c723553-6dec-45ba-9fd6-62b8d5d03c76"],
Cell[281210, 7350, 1709, 47, 78, "Code",ExpressionUUID->"9d3ba4c9-9c7f-4aee-913c-2961a22cfa69",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[282944, 7401, 179, 4, 35, "Code",ExpressionUUID->"a7fd8055-875f-4a19-8e73-fbdd2f54a0f0",
 InitializationCell->False],
Cell[283126, 7407, 4649, 128, 113, "Output",ExpressionUUID->"a8a167c1-c979-49fc-9da2-577caddb0be0"]
}, Open  ]],
Cell[287790, 7538, 3597, 96, 78, "Code",ExpressionUUID->"bc53967d-4a6a-4137-acfe-791809541179",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[291412, 7638, 1032, 26, 137, "Code",ExpressionUUID->"1cd7ce84-4358-4314-b5a2-e9436e25a429",
 InitializationCell->False],
Cell[292447, 7666, 1175, 33, 28, "Print",ExpressionUUID->"dc4a381d-9e62-42a8-8e58-2217201083ca"],
Cell[293625, 7701, 142, 3, 38, "Output",ExpressionUUID->"b94e70b8-a1d8-43d7-86d6-faf424124f6b"],
Cell[293770, 7706, 368, 9, 28, "Print",ExpressionUUID->"91e74576-3452-4fa3-8e63-fa382ebad3ee"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/QCD-Renormalization-2L-QQbarGl.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    858729,      18462]
NotebookOptionsPosition[    834496,      18018]
NotebookOutlinePosition[    834894,      18034]
CellTagsIndexPosition[    834851,      18031]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
2-loop QCD renormalization in the minimal subtraction schemes - quark-gluon \
vertex\
\>", "Title",ExpressionUUID->"836d4fa3-467e-47fe-b2eb-0960fbc0ddf0"],

Cell[CellGroupData[{

Cell["Load FeynCalc and the necessary add-ons or other packages", "Section",ExpressionUUID->"05ddad7e-e018-427f-a550-558d4e3e6bc5"],

Cell["This example uses a custom QCD model created with FeynRules.", "Text",ExpressionUUID->"9846ca63-12ed-471e-bc5e-2c4fb711fe8c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "description", 
   "=", "\"\<Renormalization, QCD, MSbar, Quark-gluon vertex, massless, \
2-loop\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{"If", "[", " ", 
   RowBox[{
    RowBox[{"$FrontEnd", " ", "===", " ", "Null"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{"$FeynCalcStartupMessages", " ", "=", " ", "False"}], ";", "\n", 
     "\t", 
     RowBox[{"Print", "[", "description", "]"}], ";"}]}], "\n", "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"If", "[", " ", 
   RowBox[{
    RowBox[{"$Notebooks", " ", "===", " ", "False"}], ",", "\n", "\t", 
    RowBox[{"$FeynCalcStartupMessages", " ", "=", " ", "False"}]}], "\n", 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"LaunchKernels", "[", "$ProcessorCount", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$LoadAddOns", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<FeynArts\>\"", ",", "\"\<FeynHelpers\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{"<<", "FeynCalc`"}], "\n", 
 RowBox[{
  RowBox[{"$FAVerbose", " ", "=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"$ParallelizeFeynCalc", "=", "True"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"FCCheckVersion", "[", 
   RowBox[{"10", ",", "2", ",", "0"}], "]"}], ";"}], "\n", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringSplit", "[", 
       RowBox[{"$FeynHelpersVersion", ",", "\"\<.\>\""}], "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "<", "2"}], ",", "\n", "\t", 
   RowBox[{
    RowBox[{
    "Print", "[", "\"\<You need at least FeynHelpers 2.0 to run this example.\
\>\"", "]"}], ";", "\n", "\t", 
    RowBox[{"Abort", "[", "]"}], ";"}]}], "\n", "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[1]:=",ExpressionUUID->"88054130-386c-43df-bde4-110554970898"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynCalc \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"10.2.0 (dev version, 2026-06-09 15:39:01 +02:00, 5abce74a). \
For help, use the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{
       RowBox[{"online", " ", "documentation"}], ","}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://feyncalc.github.io/referenceDev"], None},
      ButtonNote->"https://feyncalc.github.io/referenceDev"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["forum",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" and have a look at the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
    "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"here", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL[
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
      ButtonNote->
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynCalc ", "Text", Bold], 
   Style["10.2.0 (dev version, 2026-06-09 15:39:01 +02:00, 5abce74a). For \
help, use the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["online documentation,", ButtonData :> {
        URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
      "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]], 
    "Text"], 
   Style[" visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
   Style[" and have a look at the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" The PDF-version of the manual can be downloaded ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["here.", ButtonData :> {
        URL[
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"f8405d90-db99-4d69-8c44-7c786bb1bf4f"],

Cell[BoxData[
 StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"72a12751-28ef-45fe-a383-564d85074a23"],

Cell[BoxData[
 StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
  "Text",
  StripOnInput->False,
  FontSlant->Italic]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c14bbecd-0927-4a6b-ab5e-d8ec8ba20da8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynArts \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"3.12 (27 Mar 2025) patched for use with FeynCalc, for \
documentation see the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["manual",
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        First[
         FileNames[{"*.pdf", "*.PDF"}, 
          FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" or visit \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"www", ".", "feynarts", ".", "de", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["http://www.feynarts.de/"], None},
      ButtonNote->"www.feynarts.de/"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynArts ", "Text", Bold], 
   Style["3.12 (27 Mar 2025) patched for use with FeynCalc, for documentation \
see the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "manual", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        First[
         FileNames[{"*.pdf", "*.PDF"}, 
          FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" or visit ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["www.feynarts.de.", ButtonData :> {
        URL["http://www.feynarts.de/"], None}, BaseStyle -> "Hyperlink", 
      ButtonNote -> "www.feynarts.de/"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2db56b29-7c24-47df-a97a-e691b868e945"],

Cell[BoxData[
 StyleBox["\<\"If you use FeynArts in your research, please cite\"\>", "Text",
  
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d8406bfc-9d5d-46c8-bd41-69ab7ab3a7e7"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] T. Hahn, Comput. Phys. Commun., 140, 418-431, 2001, \
arXiv:hep-ph/0012260\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0199fd67-98f3-43e9-b4e1-289b22d3dfa6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynHelpers \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"2.0.0 (2026-02-05 17:03:01 +02:00, 5db84fbb). For help, use \
the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{
       RowBox[{"online", " ", "documentation"}], ","}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://feyncalc.github.io/referenceFeynHelpersDev"], None},
      ButtonNote->"https://feyncalc.github.io/referenceFeynHelpersDev"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["forum",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" and have a look at the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
    "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"here", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL[
        "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"], None},
      ButtonNote->
       "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynHelpers ", "Text", Bold], 
   Style["2.0.0 (2026-02-05 17:03:01 +02:00, 5db84fbb). For help, use the ", 
    "Text"], 
   Style[
    DisplayForm[
     ButtonBox["online documentation,", ButtonData :> {
        URL["https://feyncalc.github.io/referenceFeynHelpersDev"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://feyncalc.github.io/referenceFeynHelpersDev"]], "Text"], 
   Style[" visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
   Style[" and have a look at the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]], 
      Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" The PDF-version of the manual can be downloaded ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["here.", ButtonData :> {
        URL[
        "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"760c5c8d-a070-4da7-b89a-8378d1be583d"],

Cell[BoxData[
 StyleBox["\<\" If you use FeynHelpers in your research, please evaluate \
FeynHelpersHowToCite[] to learn how to cite this work.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"67829d53-6e23-4613-b4bb-771ec9deb9f6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Configure some options", "Section",ExpressionUUID->"c9d18ad3-5a83-40be-a52e-ce88dccbbf5a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modelDir", "=", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
    "$UserBaseDirectory", ",", "\"\<Applications\>\"", ",", "\"\<FeynCalc\>\"",
      ",", "\"\<Examples\>\"", ",", "\"\<Models\>\"", ",", "\"\<QCD\>\""}], 
    "}"}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[11]:=",ExpressionUUID->"f5258b59-3de1-4581-8dfb-451e170f9517"],

Cell[BoxData[
 FormBox["\<\"/home/vs/.Wolfram/Applications/FeynCalc/Examples/Models/QCD\"\>\
", TraditionalForm]], "Output",
 CellLabel->"Out[11]=",ExpressionUUID->"ab44d3cc-2aaa-4324-a596-da6010eac8fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FAPatch", "[", 
   RowBox[{
    RowBox[{"PatchModelsOnly", "->", "True"}], ",", 
    RowBox[{"FAModelsDirectory", "->", "modelDir"}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[12]:=",ExpressionUUID->"27d5c427-279b-4775-bfcb-23656b40b469"],

Cell["Successfully patched FeynArts.", "Print",
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"671809bd-c5c2-4c91-af1b-6e552bfeafd2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"renConstants", "=", 
  RowBox[{
  "Zm", "|", "Zpsi", "|", "ZA", "|", "ZAmxt", "|", "Zu", "|", "Zumxt", "|", 
   "Zg", "|", "Zxi"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[13]:=",ExpressionUUID->"f02bd154-bf46-401e-86da-526a6c6dfd0e"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "Zm", "|", "Zpsi", "|", "ZA", "|", "ZAmxt", "|", "Zu", "|", "Zumxt", "|", 
   "Zg", "|", "Zxi"}], TraditionalForm]], "Output",
 CellLabel->"Out[13]=",ExpressionUUID->"5c078d82-311e-4d1a-9707-f47565ab5eb5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate Feynman diagrams", "Section",ExpressionUUID->"873bc6e2-0e9c-4c25-8a13-8516b593abcf"],

Cell["Nicer typesetting", "Text",ExpressionUUID->"083e857e-8499-401a-bc40-a4ce3223482b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"mu", ",", "\"\<\[Mu]\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"nu", ",", "\"\<\[Nu]\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"rho", ",", "\"\<\[Rho]\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"si", ",", "\"\<\[Sigma]\>\""}], "]"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[14]:=",ExpressionUUID->"9d0feb69-5208-4532-ae4c-e4e18ba5f30b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagQuarkGluonVTX", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateTopologies", "[", 
      RowBox[{"2", ",", " ", 
       RowBox[{"2", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}], ",", 
        RowBox[{"V", "[", "5", "]"}]}], "}"}], "->", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"3", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{"3", "|", "4"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", "|", "3"}], "}"}]}], "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[18]:=",ExpressionUUID->"ab474dde-ae2e-4921-bebe-f7ab8e4497be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagQuarkGluonVTXCT", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateCTTopologies", "[", 
      RowBox[{"2", ",", " ", 
       RowBox[{"2", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}], ",", 
        RowBox[{"V", "[", "5", "]"}]}], "}"}], "->", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"3", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{"3", "|", "4"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", "|", "3"}], "}"}]}], "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[19]:=",ExpressionUUID->"ba61dcdf-2be9-4f86-8198-953fddea0343"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagQuarkGluonTreeVTXCT", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateCTTopologies", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"2", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"3", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}], ",", 
        RowBox[{"V", "[", "5", "]"}]}], "}"}], "->", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"3", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QCD\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
          RowBox[{"3", "|", "4"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", "|", "3"}], "}"}]}], "]"}], ",", 
        RowBox[{"F", "[", 
         RowBox[{"4", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[20]:=",ExpressionUUID->"d2d6da47-1122-4a42-9684-1faa7218fe4e"],

Cell["2-loop diagrams", "Text",ExpressionUUID->"af1b2309-30a5-4e4e-b6bf-af36071cc157"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagQuarkGluonVTX", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"6", ",", " ", "6"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"6", ",", " ", "6"}], "}"}]}]}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[21]:=",ExpressionUUID->"acb3271c-6a35-4446-bc34-fb50d7c3e2c3"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-1.2887468869848817`*^-12, 15.}, {5.499999999996848, 
          15.}}], PolygonBox[{{3.35, 15.}, {2.15, 14.6}, {2.15, 15.4}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.75, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lXlQU1cUxg+JYCCgSV6S54IKYtDWqsFRtLjcM8oaqqxqBKtoTUpAJWpw
oCoG6lJRq1JULCBYqiJuVcStLpFqXRgQraKtVaOIshtioNKhpJN27nv/vLlz
37vLOd/3+7yXpERreACQAgCOt4/VbrfbZQj/PVLMq36/7EGGDKG4ZVn8bgbT
Ft5dX9YkRSgu0dZPZ3BtYGbJi2DHWO233YNBo2WLPL+QQTA/yPkMGPSTlpzQ
dUoQlOcCLCyDeYrL527NkSAUqzYJYxicJIqpOXFTjKBUzhGfZLCw9u0PinAx
gqikfKuPFF/yAti2ZhECbmjXHJfi+JxJ6jGlIoRijWI5ynDY26QQ1UYRglfR
tUt1Mozx2eBTneEYK/xCtHKUx1edTd4jQrBIH696I8faFb47Rt8QIZh8c7Mj
WMzUtAYUOYsRcK7/9HwWpx9oN30a49j/0VanmyzG3zwXUX5IjAC6oOi7LG5t
UE1I7xQjGCsLn5exKKxng4ZPkSCIZOOyE1ncGNtRa05x3C+9I7Ivi0atMqBl
hwRBv7DLdYccTVVnux7ukiBgdIGHkxyHfZRa8CDVUR/fwhvJMrwSGFX/2rGe
UXPVt06KsxXdfRrrHeeTNyrDpGgaPWT7Zr0YITKpOa6awbigJfGiNyKE2qUo
S2LwTrA2YbJKhGDuXzJXwaC7ePzT9JD+COaOWchn8O3EJb329x4Ixqy0584M
Zox4EjH6qDtCZGKdYAyDD39vsR1IFSKYFvA1axjU3ahp2Kd1QzDpK7KfMXje
1hDuvcUVATZ/E7JAigUXKo4mvRAg6LMiepuluCXuFKgMAoTaeKVnpgyDJqiz
OoIFCEpBZoFMji6TysizWAGC6H7ad0VyhLRdLd37HN+3JZyXs3hNeGcer68r
wk+NLubVLFqbhgv77XVFMO6+YzjN4qhAl0Whk9wQRC6HKqtYvOsarrj51A0h
0shMvM6i1RrBaA1ChEibekUOi/37HRv7i1WIUDzhxrQZLJq7H4UJVO4Ipvlr
DY/kODV/U/ClFHcE88Tk/Gg5vtznE6xe4I4AHVXfXpehmzxs4D2hO4JSPtN5
tAz32gw959cLERJ6XrvmSdGjovfJwgo3BGO590qxFHufTT2086Irgpf/h8gi
Bg250DwmV4BgqszbGMpgU37Q6YKovgim2+9mSBi0PHH4zRnBEqCvsUuwS3Zp
9hcn+3DzyUPssgfJfO5/69+VcfpgHrf+Kx+nkQdVTtz+ca+z+aFZwJ3v7qbl
1Ysb7YSe3zPrwuqIEDuh99Outa3a5mUn9P6gj1n2LtlOaH1qS2LvT/UArn7t
V0+17t8GXH3lpWf/CBjhxNX/dm538fnbTlx/etv/tHXoeFz//Kr9S//5wOP6
a0lIkbok8rn+Nx+cYxp+jM/po+zHI+v7XeRz+pk/L9JesY3P6SuwO2zuHi8+
p79RVwaefZ7G4/S5pk05KHG/E6dfTzsjXJwNnL5fJUYkHD3RS6j+JcFT+DCg
h1B/3N6ZH+a+sptQ//y8V5sx9HEXof5KLViTc/VLG6H+e8Hbdq9hmpVQf26t
GdS6SG8h1L95Bw0NT7zaCfX35ow5nslRrYT6/yudWqVObyGUDxfGrRt7eFcL
ofz4/pohrdvYSihftOH4uM23nVD+XB78cOzgjy2E8im1YMT18boOQvnVODmo
Z0C5lVC+XameJf266T2h/NtQqqmKemcjlI+av+5/ElXWSSg/DXW8VVV9ugjl
61JZ7Ku69k5C+SvTeRepFnUSyufPD7Ml4bE2QvmdlJJg0P3m2P9/vvNXlv8a
2mQhlP89/kNVlVFthOaDVfEm50xsI6H5sW7mtfCRTD2h+RIa0nTLOecpofmT
dmSej1pzn9B8MidlLj6jMBGaX//F2vE1V2i+/QuZJK95
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.75, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{19.999999999998543`, 10.}, {14.999999999997012`, 10.}}], 
         PolygonBox[{{18.1, 10.}, {16.9, 10.4}, {16.9, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.5, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{10.299999999999272`, 12.450000000000728`}, {
          5.499999999998181, 15.}}], 
         PolygonBox[{{8.429869431674447, 13.443506864422952`}, {
          7.5577926587102535`, 14.359739423360015`}, {7.182468477940855, 
          13.653246847794087`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.022390600240712, 14.489029365158988}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{10.299999999995634`, 12.450000000000728`}, {
          14.999999999994543`, 10.}}], 
         PolygonBox[{{13.182051796014665`, 10.947653851013634`}, {
          11.933050771327757`, 11.147644951643258`}, {12.302845636642914`, 
          11.85704734632948}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.761677551548118, 11.994667139704553},
           ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwlVntczfcffn6otUmOS3UunfvpFNKaa0QeM7QpjhStklNIbnPmmhIZVsNW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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.269125295816778, 10.306444440543686}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJxFl3tcTFsbx5dbhaKm9szeUzPNNNNuZnbRi6McyuPaKUluFSWFOIdMSXe6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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.5548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwtV3tcjGkbviinLQzVNM2heWeammaaGIScr6UlLELJKm0oh92048shUerD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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.693129473873402, 6.11373399964054}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{10.3, 12.450000000000001`}], 
          PointBox[{5.5, 15.}], PointBox[{15., 10.}], PointBox[{5.5, 5.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["1",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/bec1/2d2e21d1e1.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/bec1/2d2e21d1e1.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 110}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{10.449999999998909`, 12.100000000002183`}, {
          4.999999999998181, 15.000000000003638`}}], 
         PolygonBox[{{8.254680559934306, 13.268151628658812`}, {
          7.383218354293155, 14.184968744630726`}, {7.007420525838236, 
          13.478727998051653`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.848308292631407, 14.313541446496956}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwdU3tQ1GUUPYiyqKiLOpjSCMj+XrskCCqbgnNK0FUpCR+ho+aLFQxyNTIU
NVIofAE+SjBSGRDwMQrGmCkqxPrGicEXKT5BQxSHMcwFDZqv759v7nfunXPv
OffzWbgsKqYbgDkAxA1HV1dXlx/x/zEQra3vbznmR2RP2Ha7xZdIGvZT9UKB
O7znNPsSZWmXnw7wI1IWrwz6x5ew++icLpkIvc/wMHcDUXyjoSPVRGTFBRaP
MRDpn5cvnmwiImcXnLIZiMiQho89RX7HrsBSAzFdbxnRbiSyz68PbjcQb9u7
1TUaiYoRl7LCJSLC61z0PSNRMnzVle0SEW0+5f7YSOiT38TelYiRSmvpayOR
EjyvzzCZiO06O3mg4C+6dmiuTKiHvowzmwjXpkFHt8pE08zS4AUmovhmoWeJ
TKxZPSBvs4nwtv57oEom0j9rSy4zEXy56dYFmbDUf/JLnYlIWbKipVwmQk7v
WfZKzFNf+TZfJszlMSGufkTJnqiadTIx0qNa7edHnMhwuzFVJvSHwh8KPP36
+fbBMpG7Ua5sE3x9l6U/kAi3CO1OrYlwBKzqKJQIu7LKkS9iR91lm0Rc75iS
EWciStKfTPxAImJX/3BQMhEX5W1LPCWiJLW27rbQp8Cwz0kiauKnY4uRsG04
cOGVgUhcfDk0xEgEJGa9cRiI51+5nHyhEfqGZ9t6S0TASu+UQo2wrH8z8D2J
SOzwmWHViOimsElzJCI7IGpHgEZgVlPoLok4vMa1t04jTvSfZb0j+rXlNzer
hKXTt1wS+t99dKReJWoedv9rhUzUfJr4rohZPjrurExUf6Eb3yRiXdlVnUKc
sFRs7FIJ+Ha7aVEI27BFdi+NsCVo+79RiJ0/ekVO0IgHnnmPDyhE49G1o22C
/4m56ZxCzL/08/TdGpFkW3KyViEusiq1UiOyeDOwRiEsLc4XH2lE7NS0v88o
hD2/LeGNRtT8Ebdgn0K43go39zQSkb1fb1upEAXmVUm9hH7Zaf5hChFpUeRO
UT/IZaabQpj7H3neoBGupbVxtTJhv7HDv1wjUjIrmnNkgiMW9UgX/cyzh1tl
InpBmDZJIypeZhaNkYni4+6NTprwbX2t2If4cR4vylRC32dwRw+R3+IyJUYl
5qdV7YdMZH80YJiHSpT8mZfbSybe/j5052WFSJk46o6vTCTKEdvTFOJBfcaO
KSLf5vTrJKFDoSM4RSYismJ9BytEieeWTKG/zS140SvxLw4WXHMR89sDo++L
uLHoepRCJM3aMPyWTDhyxhqEPiGvl86ul4mkJSc/fKYQ9eNT97bIxL7FW64G
qERIN8mnp0K0unceSlCJd4p7J/spxL7fxpv3Cl/n6x9OF/3O2LSwSuT7jwoT
vkbeC6+uU4kKvTG5WPRROu32PbEXMX7xVxXC4eF0+oZKeMcMGi14W89uTjgj
dNG+m9klfB8Rmrdb4NV9r+hUIvL4lWPxKmHHfZOzSiQN8dsQrBIButlnWkV9
rW1ap0LoUyvXib2omHQ0xy789o7zzhfvbvK1rWLe+8u7L1UIGJ1nzhV+R32v
KELfEH9ptEK0tWXq7srEiQ7rxSEKkZV7eH2GTDyIKDP2UYjcK2NLx8lE3Vrn
b/sqRJhzXXmrRFh2SmO8BP617XiRRKS3DWgfJ/a/rCjBKhFZMypz4gVvvx1T
/AU+1MxCwae7FNhdIpJyQpc/FXNbrdYnBiIgKCgoSOV/gWgMCA==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.905913620023753, 12.442647695760094},
           ImageScaled[{0, 0}]], 
         LineBox[{{5., 9.}, {10.450000000000728`, 12.100000000002183`}}], 
         PolygonBox[{{7.2034662462699, 10.25334777310765}, {8.444301904991669,
           10.498963057738951`}, {8.048765602468535, 11.19434139604575}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.886551586138574, 9.807504469530574}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJxVVXtUTVkY3zI9RqVz7z3F0oPuPd13XD3dUr4mTSGVIhNSVBK9VAilCFHi
RtLQtBpDo6n0Eq1bUdH7OabHsoSmVkzvaFCkZp3F2tacf/baa5+9v71/3++h
vzvE1U8BIXQEIUSPXz4SvozLAcE7j/17SIgYlyhpPjIERKQXXywhQdvi4YeL
0YaAYp3PBg2S0JgZNta50hBQu8qiPXMkZNjedUnvEwPy5tl7vieha2JXXc0l
MaDe0/PrW0nIiDw5uNpODKhAyTUrgYSDTXYnWmdEgJYxIgIMSfBgT7oqltPz
sZ11ZSxQCW+x+P60CJC3b3O0JQuau5M2xHmIAMnMppSLmXCpebH7WQsRoImQ
pvUCJsToPx9P4IsAuWgUWd5iQMZV3dwtHBGgSv/0M4YMKOswfaIuFAEClVLz
egLqnugGWVvS9XItg44SUBWVTA1vps/Tk2o6EPCba/VwdgQ939csNyYg0t5L
Wn1VBEiCpH7WBHz2DTV1KaPPq/olwZ+A+BWJWvt6RIAyHw1r5RFg2lvfZDdF
rzfWnFFlwAdrNXVPNTGgWOtR8jgDJLPyuSQtMaCJ7DcfZhng4MtoNNMUAyIi
FfPimdDXF1mwXpmeV0gcGSxQzUrK8Rqhzw//9e8UFqzzz6gtfiwCFGqbWqdK
QuG2ZCRMFgFCnT/NhJBQ2tnfZe1G4xU4HlJOgtzRb+E7NRGg9pg0u1ESLg+9
LCyrFAJy6ahURJrQ9MN0qtMBISDZsdGKSRLcA4rQZX0hIG/ZjFoDCRUbAwRh
HQJAE1p62idJaHCK+rn4vAAQGh2JZpPQ9o+j0VNHAaDYaWJBPgta80wezmoJ
AHk/rk4xZEG9kmnBgxE+IGTgcfsmEzJdl3jptvEBwYbCFdpMSOx/PXTsAR9Q
e8J9nTQG8BQU3S7L+YCW6aUuZDNg4N82IrKaD6hyB2vmAQHF9V4oq4MPSJIY
9iqcgMPXBj6zxvmACHF52loCjOMKpE4aAkChNkWHjAnQd3Iau2IkACRxGPK0
IQBR4y++cxcA6l2efi2IgK3Tp/4qOiQABC/vTZQQ0Mc5uvxZsgCQbEFNqRYD
clyT76Fb9P5esUYiA9CJ9Fr1OwJAmXp7WepMiO5h2YbkCAC5HJhvksqEbqOB
KX46/X/VhbilLOi6WenZFyMARDibMG+wQF4aoTZM15cRofaLSMiS5lebsWn8
BnaaHyFB+7Yba1M/jc/clvFqEtZXzu5fl07jE9hfMkFCCrSEpDnzAcmOf7JA
ml/1+2096KGRzL+Ah/ffXzMv5Z4PD5//amvuyB0dHq6/vdbFquE5F9/P3j5x
kszm4vsLt6+5oRvLxe8TtCxR7vbh4vfHcUbKZZu53/CJ8ZG+3cTF+G3JC143
t42L8dXrOf0nFczF+GcrHRNvPMf91p8eQv8TXf9r/14WFjL2tXBxf1uinGsL
J7i4/+f8liiMEDzMD0fzzDkPEQ/zR1tVMh5vxcP8evr5Y26gHQ/z76DOYs1T
NjzMT++8gcw+CQ/zd9V0o7MNi4f5bezaBPMGuZj/RouKW7jFXKwPs8K4PY7h
XKwf26LUriQRF+srJ3XjXOALA6w/swqlgMILBlifQZrLnNauMcD6/bH42psF
kxTWt4NQR1CVS2H9u9wKnusMprA/3E/bJXW0pLB/vPMI25zJorC/LNWNdy6Z
4mD/Kb0+ZtowxMH+1DbPDoUNcrB/qVRNvr0xycH+1rTU3ESuTGH/i2yPGLzC
obA/Kly/2Ji/lsL+ebY0s9ZqL4X9dUeeFemeSGH/XRMX/IzMobA/Sw37LlU9
prB/24kaDd92Utjfd+/tc/ujh8L+f+IFmzjYTeF8CDZ+nX24hsL5YcoPuxuV
ReF8mTpvVPP+KIXz5/fnankfbSmcT+dN5MdXzqdwfvnGR2s9knNwvgk1MlZZ
BHFw/vmUb8j30eXgfDT3SmIIW9k4P1/XgEroSTbO1ySibXpoNRv+n79s+A9E
Pc9U
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.3548, 12.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5., 9.000000000001556}, {5., 4.999999999998444}}], 
         PolygonBox[{{5., 6.4}, {4.6, 7.6}, {5.4, 7.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 7.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5.000000000001819, 5.}, {14.5, 10.}}], 
         PolygonBox[{{10.280950933429189`, 7.779447859699573}, {
          9.40534763970386, 6.866584851347634}, {9.032750493437762, 
          7.57451942925322}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 6.733176755307927}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{5., 9.}], 
          PointBox[{10.450000000000001`, 12.1}], PointBox[{5., 15.}], 
          PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["2",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/df1d1e212e2f.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/df1d1e212e2f.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 110}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwVknlQVGcWxc9Ek/QIKgo0DTR093Pp1+81y7ArGs6wVNp1SERtE7akgDQa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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.848308292631407, 14.313541446496956}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{10.44999999999709, 12.099999999998545`}, {
          14.499999999996362`, 10.}}], 
         PolygonBox[{{13.007652718869359`, 10.773809701327}, {
          11.758220415348644`, 10.97108848609343}, {12.126474146912644`, 
          11.681292111252572`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.583691604905251, 11.821219523745842},
           ImageScaled[{0, 0}]], 
         LineBox[{{5., 9.}, {10.450000000000728`, 12.100000000002183`}}], 
         PolygonBox[{{8.246533753730102, 10.84665222689235}, {
          7.401234397531468, 9.905658603954251}, {7.0056980950083325`, 
          10.60103694226105}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.886551586138574, 9.807504469530574}, 
          ImageScaled[{0, 1}]], LineBox[{{5., 9.}, {5., 15.}}], 
         PolygonBox[{{5., 11.4}, {5.4, 12.6}, {4.6, 12.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 12.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJxFVH1Q03UYf2AIgZTT37bf3vebMgRDJHVHqcMHLIacHrDyBSFb0ELEcy2N
jjaQNylTyRJCRYqAgKNGHGqMYriwpa0XQEJiYeEhCsgJXVCRvHS/6/r6/PPc
c997nu/z8vl8lClGncETABIAgPX/GQ+DZhYWFhYohFxHo8cJCm/e4sxdLOAh
TPqMfhlO4Yt1882xMj4CZj3f/QiFfzeNv6B2snHwOoMnhV6O1p/+eFWA0BWb
MBxAYfuuC/RHMhpBv30R5yCFW0POXjrRRiNAylH3zxSOh2qLO7VCBEd6Q/Re
HrYGmQN7bEKE+G+jk6Z5uDJf+kqHnwjh1K6xudN8dGbPZw9sECFM3nS/t0aA
b3vYz1fHiBBywz9rtgswMTTBOqwWIThm0wbW08hN7FNXeIsQ4i0y4Uka6fJn
NVYHW1+besRB4/4wUYElQ4gAE1uqvqORX/Z+Z+YSIQKW8TusNLZFDfdaLtEI
XQFP/bqPxrW8wuhtL7P9+4y960GjLrrsybFgGmFwZ5ozR4AiZvNdkQ+NwHV9
ET7Kxx/9Tt8f8aQRmgY5o7F8fOJGpnM3w8btMcZGHo5lXY54XM/mY0SknIcH
nPeO9jrY+jtUnBoKzZzmrHMRQgRus+2WlsLXNIU1rh4hQuW42ptLYe3uTcWq
LBHCYNpvIUDhZdWx4R2BYgTuIW+DiMKr06a1udfFCF3Zw/OJFC4dNRW6D0sQ
mMS8ejuFmde4U1GLpAiO+qoWDQ8nvAJuuyxSBOBOlXfzsIKzv2n1DSlCPFVl
MvLxkzd9+1c9JkNoWm9t8Bdgmz6lxr5ChlB54dyVDwTYUpGaFypk4z0H/5LQ
6G/UeM3dlyLor96+Y6bxTFT1TLVVipCb5Vhpo7HPdK9kY5IUoWu0tPl7dm7W
Hr6L03gZX9dISH66Pdk7WSch9adPdTzwXCoh/2/YeD6n+66Y9PfMhxVJUQNi
0n90wp+Bvb+LyXwvzZbGXQ+WkPmXPfhFoi54uB8zd2Kx/R8J2d+EoNisOi4l
+101dPKHI6tlZP+R7kxxQ7+M3Cep7orJXSQn97OUm5PUIQpy36LZ7UWGrxTk
/h2+fppSBUPwsXhLpX4sjiH4GSl5uqLHyBB8nX3j87eO5zAEf1NGvf8hC0Pw
Gbf14pBfBkPwOzJtH+jfxhB8V+19tDRSxRD8j+9LDzs2qSD8KOu8YykoURD+
uDWfdug2Kwi/JmuDXCkzcsK/+u5GndglJ/x8fT4qNblFTvi7Kd8jf4VTTvjt
2jn0jmZaTvgf01fYH6JVEH3warCZwmwKoh8D6es+blUyRF+WPxd4eI2JIfqT
6V/NL/qGIfpUWOcbb5ApiX5dO5Nbu8ekJPq2bElOnqpdif/r3wEO65fjv6sZ
5VE=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 7.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwtV31czef7fzMPMW2hh3M6D33OUw+nWCZky/ZWVJ4PopA5Cutr9nUiSVPK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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 6.733176755307927}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{5., 9.}], 
          PointBox[{10.450000000000001`, 12.1}], PointBox[{5., 15.}], 
          PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["3",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/df1d1e212e2f.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/df1d1e212e2f.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 110}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwVknlQVGcWxc9Ek/QIKgo0DTR093Pp1+81y7ArGs6wVNp1SERtE7akgDQa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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.848308292631407, 14.313541446496956}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwdU3tQ1GUUPYiyqKiLOpjSCMj+XrskCCqbgnNK0FUpCR+ho+aLFQxyNTIU
NVIofAE+SjBSGRDwMQrGmCkqxPrGicEXKT5BQxSHMcwFDZqv759v7nfunXPv
OffzWbgsKqYbgDkAxA1HV1dXlx/x/zEQra3vbznmR2RP2Ha7xZdIGvZT9UKB
O7znNPsSZWmXnw7wI1IWrwz6x5ew++icLpkIvc/wMHcDUXyjoSPVRGTFBRaP
MRDpn5cvnmwiImcXnLIZiMiQho89RX7HrsBSAzFdbxnRbiSyz68PbjcQb9u7
1TUaiYoRl7LCJSLC61z0PSNRMnzVle0SEW0+5f7YSOiT38TelYiRSmvpayOR
EjyvzzCZiO06O3mg4C+6dmiuTKiHvowzmwjXpkFHt8pE08zS4AUmovhmoWeJ
TKxZPSBvs4nwtv57oEom0j9rSy4zEXy56dYFmbDUf/JLnYlIWbKipVwmQk7v
WfZKzFNf+TZfJszlMSGufkTJnqiadTIx0qNa7edHnMhwuzFVJvSHwh8KPP36
+fbBMpG7Ua5sE3x9l6U/kAi3CO1OrYlwBKzqKJQIu7LKkS9iR91lm0Rc75iS
EWciStKfTPxAImJX/3BQMhEX5W1LPCWiJLW27rbQp8Cwz0kiauKnY4uRsG04
cOGVgUhcfDk0xEgEJGa9cRiI51+5nHyhEfqGZ9t6S0TASu+UQo2wrH8z8D2J
SOzwmWHViOimsElzJCI7IGpHgEZgVlPoLok4vMa1t04jTvSfZb0j+rXlNzer
hKXTt1wS+t99dKReJWoedv9rhUzUfJr4rohZPjrurExUf6Eb3yRiXdlVnUKc
sFRs7FIJ+Ha7aVEI27BFdi+NsCVo+79RiJ0/ekVO0IgHnnmPDyhE49G1o22C
/4m56ZxCzL/08/TdGpFkW3KyViEusiq1UiOyeDOwRiEsLc4XH2lE7NS0v88o
hD2/LeGNRtT8Ebdgn0K43go39zQSkb1fb1upEAXmVUm9hH7Zaf5hChFpUeRO
UT/IZaabQpj7H3neoBGupbVxtTJhv7HDv1wjUjIrmnNkgiMW9UgX/cyzh1tl
InpBmDZJIypeZhaNkYni4+6NTprwbX2t2If4cR4vylRC32dwRw+R3+IyJUYl
5qdV7YdMZH80YJiHSpT8mZfbSybe/j5052WFSJk46o6vTCTKEdvTFOJBfcaO
KSLf5vTrJKFDoSM4RSYismJ9BytEieeWTKG/zS140SvxLw4WXHMR89sDo++L
uLHoepRCJM3aMPyWTDhyxhqEPiGvl86ul4mkJSc/fKYQ9eNT97bIxL7FW64G
qERIN8mnp0K0unceSlCJd4p7J/spxL7fxpv3Cl/n6x9OF/3O2LSwSuT7jwoT
vkbeC6+uU4kKvTG5WPRROu32PbEXMX7xVxXC4eF0+oZKeMcMGi14W89uTjgj
dNG+m9klfB8Rmrdb4NV9r+hUIvL4lWPxKmHHfZOzSiQN8dsQrBIButlnWkV9
rW1ap0LoUyvXib2omHQ0xy789o7zzhfvbvK1rWLe+8u7L1UIGJ1nzhV+R32v
KELfEH9ptEK0tWXq7srEiQ7rxSEKkZV7eH2GTDyIKDP2UYjcK2NLx8lE3Vrn
b/sqRJhzXXmrRFh2SmO8BP617XiRRKS3DWgfJ/a/rCjBKhFZMypz4gVvvx1T
/AU+1MxCwae7FNhdIpJyQpc/FXNbrdYnBiIgKCgoSOV/gWgMCA==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.905913620023753, 12.442647695760094},
           ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwtVXtQ1NcZPYgPhCiIsizL4r5+u/sTTUQwDkYbjvhCnVpgalxIrEQBqaKs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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.886551586138574, 9.807504469530574}, 
          ImageScaled[{0, 1}]], LineBox[{{5., 9.}, {5., 15.}}], 
         PolygonBox[{{5., 11.4}, {5.4, 12.6}, {4.6, 12.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 12.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5., 9.000000000001556}, {5., 4.999999999998444}}], 
         PolygonBox[{{5., 6.4}, {4.6, 7.6}, {5.4, 7.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 7.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5.000000000001819, 5.}, {14.5, 10.}}], 
         PolygonBox[{{10.280950933429189`, 7.779447859699573}, {
          9.40534763970386, 6.866584851347634}, {9.032750493437762, 
          7.57451942925322}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 6.733176755307927}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{5., 9.}], 
          PointBox[{10.450000000000001`, 12.1}], PointBox[{5., 15.}], 
          PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["4",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/df1d1e212e2f.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/df1d1e212e2f.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 110}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{10.449999999998909`, 12.100000000002183`}, {
          4.999999999998181, 15.000000000003638`}}], 
         PolygonBox[{{8.254680559934306, 13.268151628658812`}, {
          7.383218354293155, 14.184968744630726`}, {7.007420525838236, 
          13.478727998051653`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.848308292631407, 14.313541446496956}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{10.44999999999709, 12.099999999998545`}, {
          14.499999999996362`, 10.}}], 
         PolygonBox[{{13.007652718869359`, 10.773809701327}, {
          11.758220415348644`, 10.97108848609343}, {12.126474146912644`, 
          11.681292111252572`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.583691604905251, 11.821219523745842},
           ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwtVXtQ1NcZPYgPhCiIsizL4r5+u/sTTUQwDkYbjvhCnVpgalxIrEQBqaKs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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.886551586138574, 9.807504469530574}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJxVVXtUTVkY3zI9RqVz7z3F0oPuPd13XD3dUr4mTSGVIhNSVBK9VAilCFHi
RtLQtBpDo6n0Eq1bUdH7OabHsoSmVkzvaFCkZp3F2tacf/baa5+9v71/3++h
vzvE1U8BIXQEIUSPXz4SvozLAcE7j/17SIgYlyhpPjIERKQXXywhQdvi4YeL
0YaAYp3PBg2S0JgZNta50hBQu8qiPXMkZNjedUnvEwPy5tl7vieha2JXXc0l
MaDe0/PrW0nIiDw5uNpODKhAyTUrgYSDTXYnWmdEgJYxIgIMSfBgT7oqltPz
sZ11ZSxQCW+x+P60CJC3b3O0JQuau5M2xHmIAMnMppSLmXCpebH7WQsRoImQ
pvUCJsToPx9P4IsAuWgUWd5iQMZV3dwtHBGgSv/0M4YMKOswfaIuFAEClVLz
egLqnugGWVvS9XItg44SUBWVTA1vps/Tk2o6EPCba/VwdgQ939csNyYg0t5L
Wn1VBEiCpH7WBHz2DTV1KaPPq/olwZ+A+BWJWvt6RIAyHw1r5RFg2lvfZDdF
rzfWnFFlwAdrNXVPNTGgWOtR8jgDJLPyuSQtMaCJ7DcfZhng4MtoNNMUAyIi
FfPimdDXF1mwXpmeV0gcGSxQzUrK8Rqhzw//9e8UFqzzz6gtfiwCFGqbWqdK
QuG2ZCRMFgFCnT/NhJBQ2tnfZe1G4xU4HlJOgtzRb+E7NRGg9pg0u1ESLg+9
LCyrFAJy6ahURJrQ9MN0qtMBISDZsdGKSRLcA4rQZX0hIG/ZjFoDCRUbAwRh
HQJAE1p62idJaHCK+rn4vAAQGh2JZpPQ9o+j0VNHAaDYaWJBPgta80wezmoJ
AHk/rk4xZEG9kmnBgxE+IGTgcfsmEzJdl3jptvEBwYbCFdpMSOx/PXTsAR9Q
e8J9nTQG8BQU3S7L+YCW6aUuZDNg4N82IrKaD6hyB2vmAQHF9V4oq4MPSJIY
9iqcgMPXBj6zxvmACHF52loCjOMKpE4aAkChNkWHjAnQd3Iau2IkACRxGPK0
IQBR4y++cxcA6l2efi2IgK3Tp/4qOiQABC/vTZQQ0Mc5uvxZsgCQbEFNqRYD
clyT76Fb9P5esUYiA9CJ9Fr1OwJAmXp7WepMiO5h2YbkCAC5HJhvksqEbqOB
KX46/X/VhbilLOi6WenZFyMARDibMG+wQF4aoTZM15cRofaLSMiS5lebsWn8
BnaaHyFB+7Yba1M/jc/clvFqEtZXzu5fl07jE9hfMkFCCrSEpDnzAcmOf7JA
ml/1+2096KGRzL+Ah/ffXzMv5Z4PD5//amvuyB0dHq6/vdbFquE5F9/P3j5x
kszm4vsLt6+5oRvLxe8TtCxR7vbh4vfHcUbKZZu53/CJ8ZG+3cTF+G3JC143
t42L8dXrOf0nFczF+GcrHRNvPMf91p8eQv8TXf9r/14WFjL2tXBxf1uinGsL
J7i4/+f8liiMEDzMD0fzzDkPEQ/zR1tVMh5vxcP8evr5Y26gHQ/z76DOYs1T
NjzMT++8gcw+CQ/zd9V0o7MNi4f5bezaBPMGuZj/RouKW7jFXKwPs8K4PY7h
XKwf26LUriQRF+srJ3XjXOALA6w/swqlgMILBlifQZrLnNauMcD6/bH42psF
kxTWt4NQR1CVS2H9u9wKnusMprA/3E/bJXW0pLB/vPMI25zJorC/LNWNdy6Z
4mD/Kb0+ZtowxMH+1DbPDoUNcrB/qVRNvr0xycH+1rTU3ESuTGH/i2yPGLzC
obA/Kly/2Ji/lsL+ebY0s9ZqL4X9dUeeFemeSGH/XRMX/IzMobA/Sw37LlU9
prB/24kaDd92Utjfd+/tc/ujh8L+f+IFmzjYTeF8CDZ+nX24hsL5YcoPuxuV
ReF8mTpvVPP+KIXz5/fnankfbSmcT+dN5MdXzqdwfvnGR2s9knNwvgk1MlZZ
BHFw/vmUb8j30eXgfDT3SmIIW9k4P1/XgEroSTbO1ySibXpoNRv+n79s+A9E
Pc9U
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.3548, 12.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJxFVH1Q03UYf2AIgZTT37bf3vebMgRDJHVHqcMHLIacHrDyBSFb0ELEcy2N
jjaQNylTyRJCRYqAgKNGHGqMYriwpa0XQEJiYeEhCsgJXVCRvHS/6/r6/PPc
c997nu/z8vl8lClGncETABIAgPX/GQ+DZhYWFhYohFxHo8cJCm/e4sxdLOAh
TPqMfhlO4Yt1882xMj4CZj3f/QiFfzeNv6B2snHwOoMnhV6O1p/+eFWA0BWb
MBxAYfuuC/RHMhpBv30R5yCFW0POXjrRRiNAylH3zxSOh2qLO7VCBEd6Q/Re
HrYGmQN7bEKE+G+jk6Z5uDJf+kqHnwjh1K6xudN8dGbPZw9sECFM3nS/t0aA
b3vYz1fHiBBywz9rtgswMTTBOqwWIThm0wbW08hN7FNXeIsQ4i0y4Uka6fJn
NVYHW1+besRB4/4wUYElQ4gAE1uqvqORX/Z+Z+YSIQKW8TusNLZFDfdaLtEI
XQFP/bqPxrW8wuhtL7P9+4y960GjLrrsybFgGmFwZ5ozR4AiZvNdkQ+NwHV9
ET7Kxx/9Tt8f8aQRmgY5o7F8fOJGpnM3w8btMcZGHo5lXY54XM/mY0SknIcH
nPeO9jrY+jtUnBoKzZzmrHMRQgRus+2WlsLXNIU1rh4hQuW42ptLYe3uTcWq
LBHCYNpvIUDhZdWx4R2BYgTuIW+DiMKr06a1udfFCF3Zw/OJFC4dNRW6D0sQ
mMS8ejuFmde4U1GLpAiO+qoWDQ8nvAJuuyxSBOBOlXfzsIKzv2n1DSlCPFVl
MvLxkzd9+1c9JkNoWm9t8Bdgmz6lxr5ChlB54dyVDwTYUpGaFypk4z0H/5LQ
6G/UeM3dlyLor96+Y6bxTFT1TLVVipCb5Vhpo7HPdK9kY5IUoWu0tPl7dm7W
Hr6L03gZX9dISH66Pdk7WSch9adPdTzwXCoh/2/YeD6n+66Y9PfMhxVJUQNi
0n90wp+Bvb+LyXwvzZbGXQ+WkPmXPfhFoi54uB8zd2Kx/R8J2d+EoNisOi4l
+101dPKHI6tlZP+R7kxxQ7+M3Cep7orJXSQn97OUm5PUIQpy36LZ7UWGrxTk
/h2+fppSBUPwsXhLpX4sjiH4GSl5uqLHyBB8nX3j87eO5zAEf1NGvf8hC0Pw
Gbf14pBfBkPwOzJtH+jfxhB8V+19tDRSxRD8j+9LDzs2qSD8KOu8YykoURD+
uDWfdug2Kwi/JmuDXCkzcsK/+u5GndglJ/x8fT4qNblFTvi7Kd8jf4VTTvjt
2jn0jmZaTvgf01fYH6JVEH3warCZwmwKoh8D6es+blUyRF+WPxd4eI2JIfqT
6V/NL/qGIfpUWOcbb5ApiX5dO5Nbu8ekJPq2bElOnqpdif/r3wEO65fjv6sZ
5VE=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 7.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwtV31czef7fzMPMW2hh3M6D33OUw+nWCZky/ZWVJ4PopA5Cutr9nUiSVPK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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 6.733176755307927}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{5., 9.}], 
          PointBox[{10.450000000000001`, 12.1}], PointBox[{5., 15.}], 
          PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["5",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/df1d1e212e2f.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/df1d1e212e2f.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {88, 110}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{4.999999999996362, 14.999999999996678`}, {
          4.999999999996362, 4.999999999994442}}], 
         PolygonBox[{{5., 9.4}, {4.6, 10.6}, {5.4, 10.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwtlHtQ1FUUx79qBEoooftgd9mHjxn291tWMqNVVL5IiYoWkibiIzRhVkQg
QVxTi4mpIQ3dzBRJVBRljUgymCgd2cmJEHVamUwGGFvNB5g6q4IoijTX6f5z
58w58517Pud7j2lFdlLaYAApAMSNRwMDAwMjiefHSjAls6RsFJHsWXgvxEo4
fszuj1EQ9rwN25RWQu1/MdurIJrOnjQMsxLGNfMTHErCIx07eyeCcPzhXDFI
RZSM7d/5awTheVA5P19FJC/JnbMlgqgvPn6pRUVgQ+v6+AjCtUDuHqkmXNef
WvsthHufn9UmYtc13/cWwjFm8p4YNXGga0luqoVIbq1uldVEavs32QoLYez7
xB9q4lHh8awLMuFpG7HNrSKMhtKS3TJh83qurVUR3qJPijJkIjinYmaYyE85
FT5HJty/ZKxsVBIzH04rmSoT3q/ruvOUhPH4y9oYmUhWfJYxXknkOGuUiUJf
NXrHEwXB0qWabJlwPWiZfllBOC+HPNgj9Pz+0bYrCPXk7jPnRf0ZR1K34FdX
luAv+hvr95WkJApqrX9NtxCJE2/3blISbN5ZtclCPDp+S9GlJOyDl437wUK4
thaHrVYRzsA3b3ZYCOepOyOeqYga5YkgwcvVfmnIXjURWXprwYgIIrns4Ppp
ocTMvICpISK+F191OZQoSYpV+EUQPOLtX6chPDGmEZ0WAlm5s55pCOeT+1En
LUTTLr1trZbw7YxOL7QQJXUDxee1RHiJVqLgXdD6fpCOKPB7vL9HJkra4t6O
1BE5bYtnVwpeQ9/Kj9IRtu4kb7JMNIUuLzbpCM/+wZrhMtE661BDt5awTRu3
uVki6kcFF9ZqCfutGZYvJUI9vzolXUuoA987sVIigtNe2xIs8gnGl+IlwmtI
bvhZQ3SW3351kkQUdMbV2TWErfJiZrTIl+ZfGqMhCo46QuZKhDv/705fqJjT
lW8zJcIRYqj9M5QIz3jat1sioJt4piWU8N5cO+6cRPhCpTl3QglHTHKLn0zY
V+VdGqshEmM/WBorEwxw5jo0RP2EAwEbxXwbUyuuawiH+6fxx2Qi0bhjq10r
/sfND9tkwhdl0j/VEq5dQ4P6ZMKhsGSU6oimlllVgYL3YXZNCSNq2oZ1BAk/
GOrbOsIIX1/SkwHhx0+jy3P1hNFZFXdV8Exfrn+iJ+oHeprrxHsuZ/lnGYia
whW5m2QivLHC2mQgvLMXXbDJxLWFzmVDjITjYIP/XYnIOaSKGGUUOkV790vE
d9W9+5RGwlXWFT9PIlJ7TbsDjYRa1+5+USJc+5jeJfTyKz8/bSZypPRVLhHH
L2zYYiY6c3S/LTIQAWG77y4zEwX3z50eYiAc9kxfrJnwpf6uqNYTnYfLPRPN
RM3GI3lL9IQtP6HhdTNR9G/UDLWeiOy2Dp9tJgICOuNuhBFeRkzOEPoJ2+Wz
YYQ9aAJ2mQn3mMbNzWGE81jhpmYzkVq/Zq6oD686nfSC8FN+72iDngh+I78j
RiI8weh5zi+yePEGEZsqoq7qiRz3JGu16O+dM31pgl+nbVCrRDx6mCf1GQjf
Gm//Q4mY8sWBtDmC37jse/4yMeV08NEyI5Fq/3j1UMF/+8BHd4yEsbrnQp/w
V0x5qc0k9sm7qzokQte7z7fRRLgLR847Jt53OPZKrYnwRj/OXScRmSnNS66Y
iPANh9e8Iv2/h0cTqenp6TfM/A/BdAeS
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.102140725911117, 14.74959653836316}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{9.000000000001819, 12.949999999993452`}, {
          14.499999999998181`, 9.999999999996362}}], 
         PolygonBox[{{12.278744997805118`, 11.191400410268166`}, {
          11.032188609040324`, 11.406102924528424`}, {11.41032139534944, 
          12.11109625493525}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.87783227347391, 12.236124577663222}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{9.000000000003638, 7.1}, {9.000000000003638, 
          12.950000000000001`}}], 
         PolygonBox[{{9., 10.625}, {9.4, 9.425}, {8.6, 9.425}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.0548, 10.025}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{8.999999999998181, 7.099999999998545}, {5.000000000001819, 
          5.}}], PolygonBox[{{7.531238741702766, 6.328900339393953}, {
          6.282827698701266, 6.125258821741226}, {6.654694817893202, 
          5.416940499470871}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.115692543434377, 5.282433250601188}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJwdVXlc1VUePTRYrwIBpUR98n7L2332IQYUE+zIYpim4IqGAtojCExtXHAZ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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.8681342012148, 7.783717894247791}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{9., 7.1000000000000005`}], 
          PointBox[{9., 12.950000000000001`}], PointBox[{5., 15.}], 
          PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["6",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/1d1f212d2eef.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/1d1f212d2eef.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {110, 110}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFl3s8VFsbx1c3VBSzZ2bPDDNmzNhmZlPe6kSn6OnqENINRaJS55SG5F4k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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{9., 12.94999999999709}, {4.999999999998181, 15.}}], 
         PolygonBox[{{7.5339599503341255`, 13.701345525453762`}, {
          6.648476366030034, 14.604627774768991`}, {6.283603733301715, 
          13.89268117432349}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.102140725911117, 14.74959653836316}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwdVXtYzekWfqcxMzl1KuHYKVT7t3+XvXeDGMXIeT2qMSbayJk6MnQM41Js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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.208698461494386, 12.852993741769193},
           ImageScaled[{0, 0}]], 
         LineBox[{{9.000000000003638, 7.1}, {9.000000000003638, 
          12.950000000000001`}}], 
         PolygonBox[{{9., 9.425}, {9.4, 10.625}, {8.6, 10.625}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.0548, 10.025}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwtUnlQ1HUcfRAUKirC7v72hN+GwjIqoqF4pDwDdD3IDVJJATcPtHRwy2Mg
L+TQPCpATGxMEcWjsIFJUFBjwWM8SNFUUDJRkTDFIATXVGi+M/3z/cybN/O+
7/M+zzh3adQCZwCzAYgJN/EoCPw/zbnrgscoiFb/xoDtCsJjkbUgS0FYXP0c
eiWR6d98HEoiKKc8PEtJMLF4Y7qSwISTbU+URMzur/qpVQRDywMHqYhF0WHr
S1RESs68wqkqouan7FUzJCKo/eqJSBVhfsOy4plEZM64NDNIRTi2uLpvUhMp
Q9ZIz5WEm+vi2D4aAvfn9zqgJEbe9YlapyFa48dveE/4KLM9qdUQ9omO69eE
z5KM5Uotkfkq9FGcgrCFGfJHaImaHtte/uVFmBIeFI7REnnywoD1XoRcv2qS
n+Bf/qbw9yKa+yzKfqEhrEeqNt/3JPCn0x9lQv/f+cHHPQl2nU5boiEsibqY
Hz2J3KQX2yQNkVfkc+SUJ3Fo7sGMSjVhvzA5/G/BX3e9a1MTtsihG8d5ETUO
052BaiIocW/kIS/CviPDxyERiLC6mUT+uguzb0uEdWhj1zEFkdTu7n1TIvIs
F3Z9oCTqFp/LbZGIFI/miy0in8HdG4xqgqaYaRkqIkm3+O3P1ERm8NQh/STC
8vT+4NtqwlKZ23uL0Blc6vWR2GdsU4rQcWsbpXok9ql7HRusJpp9nTPTtQRK
pj2OVRPmBfEcoCNgPNo3QU0cj+ydd0ZH2KJXzLQIfOrwqFg94VF5o82gJnIP
+jo16Ql5alL2NYkoit5XEGsgGr4ZE7pMIjymp946YSDsuiD3NyVCfn/rVngT
9sdhF7JUhOn+MmWANyE/7iowiN7cnGIeLvjtw2qKlMT5uBtJft4ErlZ5Ron7
T8xY1G0gLNMLk99SEubH7xjPCP19A3BTQajrbL8kG4iahYGRlQpCPh1n8hN4
jyH1ksi79tjpK3rCMumSoUPkfdmsW6Mn7Cn1He8qidyLURuD9URrWcaEPNH3
3ILalyKPPc51WuFvb7NLnY6wxxwIOagibHfDWqp1RMOVfKdQiXAUO3zu6AiL
09aQeonI3V5c3kPoZ/fas1zc7eGcWVF6wnqs0tdFQ5y/vEIuEdjNLyRNQ5g+
HVEdKPLbMT3gicDTzzaVGwhrt3blaC1hycrrjvYmbBa982ItYT5g6Wz3JhrS
2sJXawlT5cLIHB8i6HBzXKKWODR6+HhJJuQh8Z5hWsI6/vWweJlgfkXJaw3h
llYdsktgv7Wv8jXE6iazyxWZyPwi+uRIDfFhi/vDZzJhXTvq+7NqwrGx8Ia7
kWBCWIXow/6lSV+rjETQQO9Z9yTCfeaELz2NRMOc6NlrRa/De3U6GQk8T3YL
lIglnbuPNon/Gif/0KEiqk3pQ08L/RpVxC0VkV7fc/J3MpFSNX9uvei316b+
S2WiJmLn01cqwn1TqWuE4DetHDRWImw9l/T3kQl7onfFTon4Pd6wFjJR5Nv3
Yh81UVRSElvrQxTlfzJgh5rIm9r17VmRj1PFvkEaIubelZzLPkTD8KMLzou8
p31+o13wWzxC5mmJxuLSQq34f+CU1g4tMbJq3FWz8P80sTZZR6SnPnyQKhNB
yuCXzTqiZsbhy+eEv/I1aeP0xP7S4M5+Yn93xz8r9YRLcmDcx0bC/mvcjEw9
sfznsupiI5Hn3xi/WU+86u7u7jYS1oSEhAQ9/wO4yvXG
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.441076272727321, 4.662654718614628}, 
          ImageScaled[{0, 1}]], 
         LineBox[{{9., 7.099999999994907}, {14.499999999998181`, 
          9.999999999996362}}], 
         PolygonBox[{{12.280741460291178`, 8.82984549724444}, {
          11.405822204538447`, 7.9163268625614425`}, {11.032694874879196`, 
          8.62398214294968}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.8681342012148, 7.783717894247791}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{9., 7.1000000000000005`}], 
          PointBox[{9., 12.950000000000001`}], PointBox[{5., 15.}], 
          PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["7",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/1d1f212d2eef.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/1d1f212d2eef.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 88}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{4.999999999996362, 14.999999999996678`}, {
          4.999999999996362, 4.999999999994442}}], 
         PolygonBox[{{5., 9.4}, {4.6, 10.6}, {5.4, 10.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwtlHtQ1FUUx79qBEoooftgd9mHjxn291tWMqNVVL5IiYoWkibiIzRhVkQg
QVxTi4mpIQ3dzBRJVBRljUgymCgd2cmJEHVamUwGGFvNB5g6q4IoijTX6f5z
58w58517Pud7j2lFdlLaYAApAMSNRwMDAwMjiefHSjAls6RsFJHsWXgvxEo4
fszuj1EQ9rwN25RWQu1/MdurIJrOnjQMsxLGNfMTHErCIx07eyeCcPzhXDFI
RZSM7d/5awTheVA5P19FJC/JnbMlgqgvPn6pRUVgQ+v6+AjCtUDuHqkmXNef
WvsthHufn9UmYtc13/cWwjFm8p4YNXGga0luqoVIbq1uldVEavs32QoLYez7
xB9q4lHh8awLMuFpG7HNrSKMhtKS3TJh83qurVUR3qJPijJkIjinYmaYyE85
FT5HJty/ZKxsVBIzH04rmSoT3q/ruvOUhPH4y9oYmUhWfJYxXknkOGuUiUJf
NXrHEwXB0qWabJlwPWiZfllBOC+HPNgj9Pz+0bYrCPXk7jPnRf0ZR1K34FdX
luAv+hvr95WkJApqrX9NtxCJE2/3blISbN5ZtclCPDp+S9GlJOyDl437wUK4
thaHrVYRzsA3b3ZYCOepOyOeqYga5YkgwcvVfmnIXjURWXprwYgIIrns4Ppp
ocTMvICpISK+F191OZQoSYpV+EUQPOLtX6chPDGmEZ0WAlm5s55pCOeT+1En
LUTTLr1trZbw7YxOL7QQJXUDxee1RHiJVqLgXdD6fpCOKPB7vL9HJkra4t6O
1BE5bYtnVwpeQ9/Kj9IRtu4kb7JMNIUuLzbpCM/+wZrhMtE661BDt5awTRu3
uVki6kcFF9ZqCfutGZYvJUI9vzolXUuoA987sVIigtNe2xIs8gnGl+IlwmtI
bvhZQ3SW3351kkQUdMbV2TWErfJiZrTIl+ZfGqMhCo46QuZKhDv/705fqJjT
lW8zJcIRYqj9M5QIz3jat1sioJt4piWU8N5cO+6cRPhCpTl3QglHTHKLn0zY
V+VdGqshEmM/WBorEwxw5jo0RP2EAwEbxXwbUyuuawiH+6fxx2Qi0bhjq10r
/sfND9tkwhdl0j/VEq5dQ4P6ZMKhsGSU6oimlllVgYL3YXZNCSNq2oZ1BAk/
GOrbOsIIX1/SkwHhx0+jy3P1hNFZFXdV8Exfrn+iJ+oHeprrxHsuZ/lnGYia
whW5m2QivLHC2mQgvLMXXbDJxLWFzmVDjITjYIP/XYnIOaSKGGUUOkV790vE
d9W9+5RGwlXWFT9PIlJ7TbsDjYRa1+5+USJc+5jeJfTyKz8/bSZypPRVLhHH
L2zYYiY6c3S/LTIQAWG77y4zEwX3z50eYiAc9kxfrJnwpf6uqNYTnYfLPRPN
RM3GI3lL9IQtP6HhdTNR9G/UDLWeiOy2Dp9tJgICOuNuhBFeRkzOEPoJ2+Wz
YYQ9aAJ2mQn3mMbNzWGE81jhpmYzkVq/Zq6oD686nfSC8FN+72iDngh+I78j
RiI8weh5zi+yePEGEZsqoq7qiRz3JGu16O+dM31pgl+nbVCrRDx6mCf1GQjf
Gm//Q4mY8sWBtDmC37jse/4yMeV08NEyI5Fq/3j1UMF/+8BHd4yEsbrnQp/w
V0x5qc0k9sm7qzokQte7z7fRRLgLR847Jt53OPZKrYnwRj/OXScRmSnNS66Y
iPANh9e8Iv2/h0cTqenp6TfM/A/BdAeS
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.102140725911117, 14.74959653836316}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwdVXtYzekWfqcxMzl1KuHYKVT7t3+XvXeDGMXIeT2qMSbayJk6MnQM41Js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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.208698461494386, 12.852993741769193},
           ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJxFlXs0VVkcx39LqZuJQV4l2mefe9zrUauHsYro1wupaFAkoZQ0U0hIw2KK
YqFReqOS5NG70BSiiHK7okKIujXRWy/UsnRn1p3V7PnnnLXXOnuf3/79vt/P
l1sd6r5WDQCiAED1BpHqQXFdUFBQUI85giLWYJU1xZBbTpMiCs0RggcvRPhS
FAYW2u5YZY6QoywdG0Wxp66rfqqeOULYap/P8RQ3XqwRbayRIizJOBWzlaLx
sC36HuFShJz+Qo1Ait4vNJNFYimCdE/OPXuK+pVTKlIeSRAKM97IfqDYX9XJ
J2dJEL7maxxr5FB257bcLkiCgMExv6dxKDtlOMrNXoJw28gWHDnUPdvzsJqT
IECqQ9ffBItzy/HZGAnCy7nJ964RNDp41cdBtdb+GOKfQPBAc4d1iakE4VDi
y+MeBCff0HWNtZYgTO9eTKcQNCv2ks1xlyDkuHaWmhAM+VFk7BQpQSAzb68Z
R7B6Cr9hW6Zq/1FrXwnBHY/Ot9+pVP1vTMObuQRDJ8bYaz6RIEhL+fQQglGy
OrfArxKE6GkeaicJ1vYdf7xAJEU41CUPeE5QL1Vr5LXRUoQ2xflF5hy6fTt1
1HO4FAFh7/gwDuPdn3h79arOs3XXLOVQ+1pR7k2Z6jxju8g+DvPf2Z3zVNWj
KHnSb0FRPqA8E+InQQj2fV20lKKno02F/lgJQnLu9kXhFDNbZyY1yM0QAjws
veMpnti/aUx0rBlCjnekcSxFM/m8pEmWZgjTizdWB1Oclh6iZtgpIGhbOXo6
Uvz5Q2jtjAwBQZHpfdKA4giLj++9lggIMHmuQyeHwe4PRtYZCQgf9obNyOQw
Q6njtOidGCFa/amRJ4eCNN9fq1GM4N0ffkCTQ3qgRhlTKUbI8bfeJCNoX7zt
qUu5GCF5WYjtHwSdr5+T/XZTjADVEwRfghotZnxgmxhB2yCmw4bgLIOSlPo+
MYIi7vJSQtDYbaIZGAoIuwPG1Y8lqLx8VEtjpoBw3atiF0+wXjn/U02AgCC6
X2NqT/CFfE2V1nYBYUlaNFlL8GGxt/5gtoAwWbc8/DDBoCMRdm/PCQjO9m8X
PyS4f/iRuNpSAQEflwUbc6iseqH37byAYFTSIl7NoUjTTlmq2h+mSa8XcKig
ybWyGAFB2tWe9JLDvG7t7Y2LBYQLah0aHEVLZcHQKD0B4VBwhLMrRUW+WmBA
kxjh0DPn9o0UP4UrNs/a8e/6649xFPt7TBK2/vT/+sSlGAPynGffF5hdFXz2
8ey8q58O2MxYwLP/hWZ9zE5X51k9/cXJhrI7lNVbFqXTfPcIZffJSPPL+iuW
svtmt19MzF5PWT/U9w+Naw6krF/WQ2K/s79Q1s+abkw8ptr/vd/FcuuOlIOU
zeNepkdByxXK5pX9bDAlvYuyeca7bNh8WI1n8/ZJ6NZqEvNMD+k3w6NsZvNM
L+7tr++aLuWZnnx7DK+4+vFMb9HDWjNNVvBMj5GbPs9IdeGZXkVZSe6LrXim
56lOdXseAM/0vi+0sGh2PWV+WFBk3uyfRJlfgjQsD263p8xPEQ2eur/2csxv
X4ZJd3JHOOZHqPHVlS/imF8dPQK7EoBjfr6bm/nWopwwv/edXvlmXjxhPEjp
fD/Q7EoYL4ydynCOJWE8WZjdOzhPnzDe7NRKzegcTRiPWvK+lLnpEMYrceP9
BTYcYTyz2GDqm2ZLGO/0K19VNfgQxsO2dVETjVT1fOelVcqeOPc8wnga3jO7
cdktwni7vm3nQpNuwng8vLZyTfcgYbzepqZwWDGCYzx/MdDl/ac6x3if/PbS
jdYvhOVBU++23S6dhOVFU0OTfGUxYXmS114RqRNHWN4kPlrXpeVAWB4lrjHk
6ZsJLK+GrOaLdrlOYHm2vOk0t/yMKcu7dSe3HGvQMGV5+Moxq1IaZsLy0ivv
RKvLs/H4X54Gq/I0aDz+A7BLzKc=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.354800000000001, 10.025}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{8.999999999998181, 7.099999999998545}, {5.000000000001819, 
          5.}}], PolygonBox[{{7.531238741702766, 6.328900339393953}, {
          6.282827698701266, 6.125258821741226}, {6.654694817893202, 
          5.416940499470871}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.115692543434377, 5.282433250601188}, 
          ImageScaled[{0, 1}]], 
         LineBox[{{9., 7.099999999994907}, {14.499999999998181`, 
          9.999999999996362}}], 
         PolygonBox[{{12.280741460291178`, 8.82984549724444}, {
          11.405822204538447`, 7.9163268625614425`}, {11.032694874879196`, 
          8.62398214294968}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.8681342012148, 7.783717894247791}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{9., 7.1000000000000005`}], 
          PointBox[{9., 12.950000000000001`}], PointBox[{5., 15.}], 
          PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["8",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/1d1f212d2eef.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/1d1f212d2eef.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 88}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFl3s8VFsbx1c3VBSzZ2bPDDNmzNhmZlPe6kSn6OnqENINRaJS55SG5F4k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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{9., 12.94999999999709}, {4.999999999998181, 15.}}], 
         PolygonBox[{{7.5339599503341255`, 13.701345525453762`}, {
          6.648476366030034, 14.604627774768991`}, {6.283603733301715, 
          13.89268117432349}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.102140725911117, 14.74959653836316}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{9.000000000001819, 12.949999999993452`}, {
          14.499999999998181`, 9.999999999996362}}], 
         PolygonBox[{{12.278744997805118`, 11.191400410268166`}, {
          11.032188609040324`, 11.406102924528424`}, {11.41032139534944, 
          12.11109625493525}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.87783227347391, 12.236124577663222}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJxFlXs0VVkcx39LqZuJQV4l2mefe9zrUauHsYro1wupaFAkoZQ0U0hIw2KK
YqFReqOS5NG70BSiiHK7okKIujXRWy/UsnRn1p3V7PnnnLXXOnuf3/79vt/P
l1sd6r5WDQCiAED1BpHqQXFdUFBQUI85giLWYJU1xZBbTpMiCs0RggcvRPhS
FAYW2u5YZY6QoywdG0Wxp66rfqqeOULYap/P8RQ3XqwRbayRIizJOBWzlaLx
sC36HuFShJz+Qo1Ait4vNJNFYimCdE/OPXuK+pVTKlIeSRAKM97IfqDYX9XJ
J2dJEL7maxxr5FB257bcLkiCgMExv6dxKDtlOMrNXoJw28gWHDnUPdvzsJqT
IECqQ9ffBItzy/HZGAnCy7nJ964RNDp41cdBtdb+GOKfQPBAc4d1iakE4VDi
y+MeBCff0HWNtZYgTO9eTKcQNCv2ks1xlyDkuHaWmhAM+VFk7BQpQSAzb68Z
R7B6Cr9hW6Zq/1FrXwnBHY/Ot9+pVP1vTMObuQRDJ8bYaz6RIEhL+fQQglGy
OrfArxKE6GkeaicJ1vYdf7xAJEU41CUPeE5QL1Vr5LXRUoQ2xflF5hy6fTt1
1HO4FAFh7/gwDuPdn3h79arOs3XXLOVQ+1pR7k2Z6jxju8g+DvPf2Z3zVNWj
KHnSb0FRPqA8E+InQQj2fV20lKKno02F/lgJQnLu9kXhFDNbZyY1yM0QAjws
veMpnti/aUx0rBlCjnekcSxFM/m8pEmWZgjTizdWB1Oclh6iZtgpIGhbOXo6
Uvz5Q2jtjAwBQZHpfdKA4giLj++9lggIMHmuQyeHwe4PRtYZCQgf9obNyOQw
Q6njtOidGCFa/amRJ4eCNN9fq1GM4N0ffkCTQ3qgRhlTKUbI8bfeJCNoX7zt
qUu5GCF5WYjtHwSdr5+T/XZTjADVEwRfghotZnxgmxhB2yCmw4bgLIOSlPo+
MYIi7vJSQtDYbaIZGAoIuwPG1Y8lqLx8VEtjpoBw3atiF0+wXjn/U02AgCC6
X2NqT/CFfE2V1nYBYUlaNFlL8GGxt/5gtoAwWbc8/DDBoCMRdm/PCQjO9m8X
PyS4f/iRuNpSAQEflwUbc6iseqH37byAYFTSIl7NoUjTTlmq2h+mSa8XcKig
ybWyGAFB2tWe9JLDvG7t7Y2LBYQLah0aHEVLZcHQKD0B4VBwhLMrRUW+WmBA
kxjh0DPn9o0UP4UrNs/a8e/6649xFPt7TBK2/vT/+sSlGAPynGffF5hdFXz2
8ey8q58O2MxYwLP/hWZ9zE5X51k9/cXJhrI7lNVbFqXTfPcIZffJSPPL+iuW
svtmt19MzF5PWT/U9w+Naw6krF/WQ2K/s79Q1s+abkw8ptr/vd/FcuuOlIOU
zeNepkdByxXK5pX9bDAlvYuyeca7bNh8WI1n8/ZJ6NZqEvNMD+k3w6NsZvNM
L+7tr++aLuWZnnx7DK+4+vFMb9HDWjNNVvBMj5GbPs9IdeGZXkVZSe6LrXim
56lOdXseAM/0vi+0sGh2PWV+WFBk3uyfRJlfgjQsD263p8xPEQ2eur/2csxv
X4ZJd3JHOOZHqPHVlS/imF8dPQK7EoBjfr6bm/nWopwwv/edXvlmXjxhPEjp
fD/Q7EoYL4ydynCOJWE8WZjdOzhPnzDe7NRKzegcTRiPWvK+lLnpEMYrceP9
BTYcYTyz2GDqm2ZLGO/0K19VNfgQxsO2dVETjVT1fOelVcqeOPc8wnga3jO7
cdktwni7vm3nQpNuwng8vLZyTfcgYbzepqZwWDGCYzx/MdDl/ac6x3if/PbS
jdYvhOVBU++23S6dhOVFU0OTfGUxYXmS114RqRNHWN4kPlrXpeVAWB4lrjHk
6ZsJLK+GrOaLdrlOYHm2vOk0t/yMKcu7dSe3HGvQMGV5+Moxq1IaZsLy0ivv
RKvLs/H4X54Gq/I0aDz+A7BLzKc=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.354800000000001, 10.025}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwtUnlQ1HUcfRAUKirC7v72hN+GwjIqoqF4pDwDdD3IDVJJATcPtHRwy2Mg
L+TQPCpATGxMEcWjsIFJUFBjwWM8SNFUUDJRkTDFIATXVGi+M/3z/cybN/O+
7/M+zzh3adQCZwCzAYgJN/EoCPw/zbnrgscoiFb/xoDtCsJjkbUgS0FYXP0c
eiWR6d98HEoiKKc8PEtJMLF4Y7qSwISTbU+URMzur/qpVQRDywMHqYhF0WHr
S1RESs68wqkqouan7FUzJCKo/eqJSBVhfsOy4plEZM64NDNIRTi2uLpvUhMp
Q9ZIz5WEm+vi2D4aAvfn9zqgJEbe9YlapyFa48dveE/4KLM9qdUQ9omO69eE
z5KM5Uotkfkq9FGcgrCFGfJHaImaHtte/uVFmBIeFI7REnnywoD1XoRcv2qS
n+Bf/qbw9yKa+yzKfqEhrEeqNt/3JPCn0x9lQv/f+cHHPQl2nU5boiEsibqY
Hz2J3KQX2yQNkVfkc+SUJ3Fo7sGMSjVhvzA5/G/BX3e9a1MTtsihG8d5ETUO
052BaiIocW/kIS/CviPDxyERiLC6mUT+uguzb0uEdWhj1zEFkdTu7n1TIvIs
F3Z9oCTqFp/LbZGIFI/miy0in8HdG4xqgqaYaRkqIkm3+O3P1ERm8NQh/STC
8vT+4NtqwlKZ23uL0Blc6vWR2GdsU4rQcWsbpXok9ql7HRusJpp9nTPTtQRK
pj2OVRPmBfEcoCNgPNo3QU0cj+ydd0ZH2KJXzLQIfOrwqFg94VF5o82gJnIP
+jo16Ql5alL2NYkoit5XEGsgGr4ZE7pMIjymp946YSDsuiD3NyVCfn/rVngT
9sdhF7JUhOn+MmWANyE/7iowiN7cnGIeLvjtw2qKlMT5uBtJft4ErlZ5Ron7
T8xY1G0gLNMLk99SEubH7xjPCP19A3BTQajrbL8kG4iahYGRlQpCPh1n8hN4
jyH1ksi79tjpK3rCMumSoUPkfdmsW6Mn7Cn1He8qidyLURuD9URrWcaEPNH3
3ILalyKPPc51WuFvb7NLnY6wxxwIOagibHfDWqp1RMOVfKdQiXAUO3zu6AiL
09aQeonI3V5c3kPoZ/fas1zc7eGcWVF6wnqs0tdFQ5y/vEIuEdjNLyRNQ5g+
HVEdKPLbMT3gicDTzzaVGwhrt3blaC1hycrrjvYmbBa982ItYT5g6Wz3JhrS
2sJXawlT5cLIHB8i6HBzXKKWODR6+HhJJuQh8Z5hWsI6/vWweJlgfkXJaw3h
llYdsktgv7Wv8jXE6iazyxWZyPwi+uRIDfFhi/vDZzJhXTvq+7NqwrGx8Ia7
kWBCWIXow/6lSV+rjETQQO9Z9yTCfeaELz2NRMOc6NlrRa/De3U6GQk8T3YL
lIglnbuPNon/Gif/0KEiqk3pQ08L/RpVxC0VkV7fc/J3MpFSNX9uvei316b+
S2WiJmLn01cqwn1TqWuE4DetHDRWImw9l/T3kQl7onfFTon4Pd6wFjJR5Nv3
Yh81UVRSElvrQxTlfzJgh5rIm9r17VmRj1PFvkEaIubelZzLPkTD8KMLzou8
p31+o13wWzxC5mmJxuLSQq34f+CU1g4tMbJq3FWz8P80sTZZR6SnPnyQKhNB
yuCXzTqiZsbhy+eEv/I1aeP0xP7S4M5+Yn93xz8r9YRLcmDcx0bC/mvcjEw9
sfznsupiI5Hn3xi/WU+86u7u7jYS1oSEhAQ9/wO4yvXG
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.441076272727321, 4.662654718614628}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJwdVXlc1VUePTRYrwIBpUR98n7L2332IQYUE+zIYpim4IqGAtojCExtXHAZ
hgQESxRHXAYtGcUiE8UFRIcUBRUMEA0Vd9QmhMF1YHwJap8795/7OZ9zP9/l
3HPvV549b6L9FQB/BSB29Lx8+fKljXCIXSUOjR0Wd8dGFP0p1lquEh1BozPL
bYSm3wndYpVoPDA1Jd1GRE0dsTJQJSLmvdMQaiPm513IcVUJR7vHuheDifLM
2c/bFcKzQ9EdHExEHP++66JC1FXbZftgApfnPG0Q/Om6af0GE5ra0CuCd86o
/7LOSji+uVLbphC5xrdGZFkJzTcrpr+uEnnTH14bYyV4+ujXvirhXHwz+m0r
kbLU/nC2SiRMODbygYWIiLVWbFYJ24OclAsWwqfqw856laipr0qqshDZOVey
X9ETFboDtyotxKPqmlRfPaH9fajzWQtRk9Wr78d6IkW3afkNCzE/4P61pXqi
cEyvpN8thObwqt/W6An9KmX9QCtR0jao4e96Iqo7NG6UlbjXotZ/Jc5nzVQS
rER5YtbphXrCb9djtxwrseWF5weReiI26Z/Li61EzbL6VFnkq99x/7SViLJl
+LaqhFdhUfBlwX/0xXeFon+vn09dF/msVSujVaJp5LCwS1bCfaj9oIdKhJ/b
LVVZiYgDu0LPKESoi0vkTitRkBYyMk0hXOwnEpZYiWx7eer7CtERV72GQr/t
i7a8phDNu6riIfS3HjlwVSYWanvcjwj9Ni6ad1Qm5lf/1JMs8C/Zl7+XicBh
55u8LYSXznf8Tpnw6WuYed5M+CBmzR6Z8JsyNjLLTKRlagpPyoSjKzokxExk
31vy5q8yoR9wccVrZqLmXtu+3gqxbcCNOxdNRGXD3t5UiIQzUbf2mYi0mE2T
FinEntyaCZtMBO4MXf6jQkQsb1y22kSUlMxbcksh+OEdF4F5N3lyb5UIaPXV
5pmI8oKkaH+hZ8vZP/9gIsI7cgImqkTGg8H20yYidqGP6xzhn8elMW0m4lFi
Um68SniOLVnjZiYKXPf2F3pP/rzwnaFmonlg+Q8hKlESsHblDDOhKcxtH6QS
BfERt5eaCf60zNShEBWuzbfWmwmvBWOCShQisDYxucBM5P6tMT1ZIZrmlrbu
NBNFSN+vKoRDmxaw1UxIn24+2iz06fW/5kwz4SgfWbxWJqK6nG7MEfGnF6wJ
l4me9JmP/YWe9TNsr8tE+NVPJj03EfNPhPT+RSJc3vI4+S8Tkbvg1dAiiUie
fi7hLyZiy1X3qV9JROAY/1NGE9F46qXPMolovnY+u9lIRLglDUiRCM8z2Slf
G4lwj/zidImosTuPDTYS7v7hLVslIuJxU9ZLA8FL77sdl4jojJ8TThkIaYNv
n/+IeJ7OxzcKfvLNKYNkIvvkr9cXGIii7lHdE2UirUC7aoaB8Jr56bNs4Sf7
nN8mGIgtddoPKoT/ChLXRRqIgvdud7XJRGj/PqmzBL8+JMZNIYpuHjIuMhCO
JxpaFeJQ5uWsDQYidnNeU4BCVL6aEnzYQLjnhz0YrhAtE6rLbhiIcqXGaYhC
5A24qzobidzSPUP6CD8lflRrMhIpT7oC2mXiHgya0UbCEbZ3dZlMYEjnymgj
EbX8ad+lMrHCOvW9RCNBS1ywn6iv0bbrMyOBaYXN7RIRfjaoKkbgb40XtkvE
uM+mWMKFfoFXg6YKfXM+flVvJJo3+fT3kIiMbVq500C0qJXTvtMRmtG3G44Y
iMbFCXVBOoIXRt9dbCByI52yOryJQCdt/hDR377hn5R6E2md41e06In5+72c
872Jnjy/UeJfyp0+tkzgRvnb4jA9IW2dtbjMm7B5j/viuUpIO/o62r2JyXFT
3qxQCRwLqPLTEcnjXXekq0SLpXTmOh2hP3nxyRSVqDxc+2WXjsjY1D/AT7yr
4c/2+oj6n80dqFMJn3Hlc+MlYmH42uK3xb/r/+K/W4TfNBvsA8S7+fxgzCmJ
uD5+rskisGupV5tENJ6fFjlKzJnM4EdOMuHemn8uVuDEuSN6y0QhD/lninhB
41pdxP1oDlz7UeTv6M58LvzoN+vFeYGzLkxqkYiOY4daOlXCfUmGX5lEVNe4
3ffQE48KZxWlSYTj8pImo57w6e53dJREhF7ZtvtdPdG40lb3VEfYKvTPffRE
S/BOxxwd4XfP79+qnuDuVT313kToP+L6vKEnKp8+7RzhTXT6pDbcFXNxmP+5
g4MIl1bds/2iv+5ajBgk5mOPk5ijlZ6JYZe0xIqyovp3VSLNst6+Wks4HqYW
tSrEoyMHNdO0xLabTYZ8hSjZ/sZGaomM+pNO44Svw3Z4j9YS/1/Ct/Hx8fFa
/gFDi87v
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.8681342012148, 7.783717894247791}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{9., 7.1000000000000005`}], 
          PointBox[{9., 12.950000000000001`}], PointBox[{5., 15.}], 
          PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["9",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/1d1f212d2eef.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/1d1f212d2eef.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 88}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[{{5., 15.}, {14.5, 10.}}], 
         PolygonBox[{{10.280950933429189`, 12.220552140300427`}, {
          9.032750493437762, 12.42548057074678}, {9.40534763970386, 
          13.133415148652366`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 13.266823244692073}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJxVlHtQVFUcx0+rk8aj7u5eKDFeEXtfC8IoDpjAbzcIi0ewEzCAq7uMO7W8
TLEhiJblIVISAwobs8ZLZAcoCQyShzwtIHAYlHIQGAcwtQgLwRcFS3PH5jjd
f8785sz53d/j8/06xx9WaAQIoQiEEH8+/Uh4eroD0vtHmFNJ2Gyvy3btcQNE
PLENGCahvkpvij3iBqgv/6z7YxJ8TC+Ea+z5+PoV4zoJZnGtTf6gFJBHW5Pd
NAmyYMmxHUekgKov/L1WQkJt2s66DmcpIFSZ4UqRIIqZ8X5lhgMEhsiOGjHE
ageSDLUcoObdHecsxNB4/v5QZQYH6MN6G0GSCOz7UX9JPAeIeM01eVwIcfk1
nk1xHCD9cHioXAhqdTRjreHzbSp3GSWgPZjUtGTy+XLn7x4l4KcdUeqGKj5u
/0rvT0DTodQe2QgHCAkvKXcRIG7ZVR7whAPU98GCr4KAzyKty2SufD/Tg85f
ErCy0T1zI4Svf9UmxUxATmTrLYtEKSCnhvI92UK4mKCySs2UAlryChy2FUGN
/vuCkzopoHDHNds2EXSWBlRMHOZj2cXiCDHcf6datfAu/763v2dODIlWFr5l
jnz+r6fW4kg48zx1+cIsB2gpNMihnYSsie7zdgYOkEo8svoXCas/znknv8kB
cip3mtggQZn+hvUviyygpcJV4x0SBA8G7/QaWEAeOXbPmUjwtR7qPhXIApo1
6aLlJGw3PD5+YJ0BBNHKfQNi6H9w7wtjPwMILVkechfDo/UR6vdSBlDzorKo
WAStPp+cXviYARQ+qohcEULe2JibcwoDSBWi2asWwjevh/X+lsrHdSVbfyWA
C5z7NLuAAVTtvX1bHgGble6b3BsYQPp8/8kgAswBn3vFX2MAedgmhO4k/uOP
xfeCro9GKtxY/P6fs1fXrkaxOP/PnQ45ujQW//+96RZ4uZDF9WV6el67WcLi
+kMG85JsTrC4PwuB16RtIov797MUHdX4PZvPbe3WjBrBs/ldXvaWJ3cyeL5m
S59toGXw/Gvzf1hmxQzez5Y9DkOnLtF4f3qpXHFbS+P9alYn94Y60nj/pSsP
BxJmKczHS20Hq2yaKcxPYGJXvLSYwnwdzHo77Vg2hfnbV1a1UphLYT51jcGv
PiylML9WSO4i+Y7CfKc1Lif0TFGY/3tho+93baGxPhRnCmU9XjTWz+7xhsoo
FY31FdT6hzEsl8b6q6qsv75spLE+69IPjEWco7F+b/lt+KVU0FjfUYoXvdXH
aax/k8H3tHY/jf3hT5PL0F0XGvuHsuBK7Fs3Kewvfa03To4XUdh/BIv7F9J9
KOxPQzGPvjXOS7B/xaiyYuqKJNjf1uazdVMyCfzf/yTwL+nY5h4=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.3548, 13.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5., 10.999999999996229`}, {5., 4.999999999994889}}], 
         PolygonBox[{{5., 7.4}, {4.6, 8.6}, {5.4, 8.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 8.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{10.450000000000728`, 7.899999999997817}, {5., 11.}}], 
         PolygonBox[{{7.2034662462699, 9.74665222689235}, {8.444301904991669, 
          9.501036942261049}, {8.048765602468535, 8.80565860395425}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.886551586138574, 10.192495530469426}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{10.450000000002547`, 7.900000000001455}, {
          4.999999999998181, 5.}}], 
         PolygonBox[{{8.254680559934306, 6.73184837134119}, {
          7.007420525838236, 6.521272001948347}, {7.383218354293155, 
          5.815031255369274}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.848308292631407, 5.686458553503046}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJwlkntUznccx98p5H5ZrBH9Ls/l9/yekEVo0tulsY31aChJ5faw4xrp5MgR
DjKXPYazSlbuxUwbkXFopoThWRwe99BoGntq4nHf+R7ffz7ncz6f7+f9+b6+
b3ni7OgpjQDEAxDx/enG99FATEvYEnIviBhmbz7gkErExlzqdDiIiK31aTVP
JXJ/Pu5ZHEQkKevs/VTi4JOG/QOCCNtvVWUtVEKatK6wwUpIE+qb/KMQp3L0
4t1WouBz54gbCuE8c+R+jJUo+WjJ82sKEZ98JaGZlcg4HbLpoUL4+90ZcEIn
ipq9rmukEtrKpxPSdcL57KKiq8SxyDeRg3WiylWfF6cStns7HnbQCUfHdPt6
lQhObFnQYCEq8sKlcypRNGVl2H0LYXvoifIxEME5MZtvWwj/ZVmL+xkIT/+q
Ng8tRPDbZrOmGgh6RQW/EvfXxIatNhD+XmEv/XWi4v75VdsMxI7R/WvDdcK1
SNq910AY+vRUpuqEtLd99k4DYWsyZvl6nRimxPRwiHnH42qP6MScFW0bzzAQ
AZMHRt7SidLbZ9PCDES6cq/cI+o9x+a8UYmA2a9aNLcSw3qtbFOiEu6W9/u0
sRIuu2/dDPHebSGtm1oJT1HK1kCVqBnbw7tOJ9ypyfmXFMLnyptB53UirSY2
fo1ClDZM3p+rE1nzynxGKIQ7otPlJMG3cFySv+C/fWhlZ52w+TUqcMtEqf9X
Q5wWImPXrK+vygQWJHZeIvhEO+aelwmP2ZbW00LUXPurvFImTu0ftbRaIzJH
RuU9kAnfxkr4Fo1wnIhPaaoQUm/vCQkaMcy6vn2IQqxxVIbqIo9fe9gu/ntU
yYJGGuFclBeapxC+XSNYYyb6Vlcqwh/Huj1+fMNMcEr067bCj99K3W+ZCc31
e8JgldhxMtnzyEwU5IZ2n6kSPgsm/uCtEX0DoktXq0SWcftdg0Yktdr+Llfw
zK1oN1wjGN5rZZ5KpB+q6ZEq9j/QuPg7lfjj4qcd8zWiqGbmL6mif7D3tnLR
H/YsebjwX5ddNx9ohOvfC9s6iPnPE9S3GuF/OSPnskJktq7/rLmFaLvKO1Tw
92QuO9zMQuT/9OeBCIXY2HBy4SuNaHvOnVkvEwV/jx93R+jfMYYUyISzt9+l
Yo2oMhY3nywT1dOHtMvQCK24XUeLTAS7Ix9ECL2oirsvJCLFnfjjczNRtb8k
wSURT71ytT1mwnfg+Ioyich60c4eJ/jZUjeelIiiuxvWtjATGcl1My5IhLvW
ebTURGT9N75XjUSkT+/kSjcRaaMP+LWWifwBj2cOMhHOsp3fh8tEUqfw1R+Y
CNebyNPzZKLiZsTOOiPhvv7J6H0yMeqotPyWkYjduqFc+CHIlhN+1Uhkjru2
NUAhtD3Qb4t8euCWLxQioPD0M7eRkArXnZmjEIZv/A60MhG2XhG/rlIIV5O5
j3qaCP8TMTs2KkR1bXRZnInwfHw21aEQaW2Kuy8X+26fV5Mu5h+tf71P7Hew
emGc8Lt9V+dKE5GUkp+mK0RQROrBJyYi1sd6/Ynwa/e9o7wEv6EVvffIRMuh
W1v5Cj6vIrMSZWLajEnrRN3xdtP49qI+pmvvxyZi2oYon3KJ8NWXfXjORFSV
T363SCJcLwu9ck2EZk7ODJeIEsfS6ROEfui7lKYSUTAkcUoXwfNGg3wskCio
2pxeaSQcE1dgRSBRNfhc9jIjkb/qxshZgUTK/KDrIUbCaTr25fxAYprdbn9g
IPKzs7OzA/k/D7wPOA==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.583691604905251, 8.17878047625416}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{10.450000000000001`, 7.9}], 
          PointBox[{5., 11.}], PointBox[{5., 15.}], PointBox[{5., 5.}], 
          PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["10",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"VFlip", "(", 
          RowBox[{"HFlip", "(", "\"ad/becf/df1d1e212e2f.m\"", ")"}], ")"}]],
       Annotation[#, 
        FeynArts`VFlip[
         FeynArts`HFlip["ad/becf/df1d1e212e2f.m"]], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 88}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[{{5., 15.}, {14.5, 10.}}], 
         PolygonBox[{{10.280950933429189`, 12.220552140300427`}, {
          9.032750493437762, 12.42548057074678}, {9.40534763970386, 
          13.133415148652366`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 13.266823244692073}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJxVlHtQVFUcx0+rk8aj7u5eKDFeEXtfC8IoDpjAbzcIi0ewEzCAq7uMO7W8
TLEhiJblIVISAwobs8ZLZAcoCQyShzwtIHAYlHIQGAcwtQgLwRcFS3PH5jjd
f8785sz53d/j8/06xx9WaAQIoQiEEH8+/Uh4eroD0vtHmFNJ2Gyvy3btcQNE
PLENGCahvkpvij3iBqgv/6z7YxJ8TC+Ea+z5+PoV4zoJZnGtTf6gFJBHW5Pd
NAmyYMmxHUekgKov/L1WQkJt2s66DmcpIFSZ4UqRIIqZ8X5lhgMEhsiOGjHE
ageSDLUcoObdHecsxNB4/v5QZQYH6MN6G0GSCOz7UX9JPAeIeM01eVwIcfk1
nk1xHCD9cHioXAhqdTRjreHzbSp3GSWgPZjUtGTy+XLn7x4l4KcdUeqGKj5u
/0rvT0DTodQe2QgHCAkvKXcRIG7ZVR7whAPU98GCr4KAzyKty2SufD/Tg85f
ErCy0T1zI4Svf9UmxUxATmTrLYtEKSCnhvI92UK4mKCySs2UAlryChy2FUGN
/vuCkzopoHDHNds2EXSWBlRMHOZj2cXiCDHcf6datfAu/763v2dODIlWFr5l
jnz+r6fW4kg48zx1+cIsB2gpNMihnYSsie7zdgYOkEo8svoXCas/znknv8kB
cip3mtggQZn+hvUviyygpcJV4x0SBA8G7/QaWEAeOXbPmUjwtR7qPhXIApo1
6aLlJGw3PD5+YJ0BBNHKfQNi6H9w7wtjPwMILVkechfDo/UR6vdSBlDzorKo
WAStPp+cXviYARQ+qohcEULe2JibcwoDSBWi2asWwjevh/X+lsrHdSVbfyWA
C5z7NLuAAVTtvX1bHgGble6b3BsYQPp8/8kgAswBn3vFX2MAedgmhO4k/uOP
xfeCro9GKtxY/P6fs1fXrkaxOP/PnQ45ujQW//+96RZ4uZDF9WV6el67WcLi
+kMG85JsTrC4PwuB16RtIov797MUHdX4PZvPbe3WjBrBs/ldXvaWJ3cyeL5m
S59toGXw/Gvzf1hmxQzez5Y9DkOnLtF4f3qpXHFbS+P9alYn94Y60nj/pSsP
BxJmKczHS20Hq2yaKcxPYGJXvLSYwnwdzHo77Vg2hfnbV1a1UphLYT51jcGv
PiylML9WSO4i+Y7CfKc1Lif0TFGY/3tho+93baGxPhRnCmU9XjTWz+7xhsoo
FY31FdT6hzEsl8b6q6qsv75spLE+69IPjEWco7F+b/lt+KVU0FjfUYoXvdXH
aax/k8H3tHY/jf3hT5PL0F0XGvuHsuBK7Fs3Kewvfa03To4XUdh/BIv7F9J9
KOxPQzGPvjXOS7B/xaiyYuqKJNjf1uazdVMyCfzf/yTwL+nY5h4=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.3548, 13.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5., 10.999999999996229`}, {5., 4.999999999994889}}], 
         PolygonBox[{{5., 8.6}, {4.6, 7.4}, {5.4, 7.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 8.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{10.450000000000728`, 7.899999999997817}, {5., 11.}}], 
         PolygonBox[{{8.246533753730102, 9.15334777310765}, {
          7.401234397531468, 10.094341396045749`}, {7.0056980950083325`, 
          9.39896305773895}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.886551586138574, 10.192495530469426}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{10.450000000002547`, 7.900000000001455}, {
          4.999999999998181, 5.}}], 
         PolygonBox[{{7.1953194400656955`, 6.16815162865881}, {
          8.066781645706845, 7.084968744630727}, {8.442579474161766, 
          6.378727998051653}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.848308292631407, 5.686458553503046}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJwlkntUznccx98p5H5ZrBH9Ls/l9/yekEVo0tulsY31aChJ5faw4xrp5MgR
DjKXPYazSlbuxUwbkXFopoThWRwe99BoGntq4nHf+R7ffz7ncz6f7+f9+b6+
b3ni7OgpjQDEAxDx/enG99FATEvYEnIviBhmbz7gkErExlzqdDiIiK31aTVP
JXJ/Pu5ZHEQkKevs/VTi4JOG/QOCCNtvVWUtVEKatK6wwUpIE+qb/KMQp3L0
4t1WouBz54gbCuE8c+R+jJUo+WjJ82sKEZ98JaGZlcg4HbLpoUL4+90ZcEIn
ipq9rmukEtrKpxPSdcL57KKiq8SxyDeRg3WiylWfF6cStns7HnbQCUfHdPt6
lQhObFnQYCEq8sKlcypRNGVl2H0LYXvoifIxEME5MZtvWwj/ZVmL+xkIT/+q
Ng8tRPDbZrOmGgh6RQW/EvfXxIatNhD+XmEv/XWi4v75VdsMxI7R/WvDdcK1
SNq910AY+vRUpuqEtLd99k4DYWsyZvl6nRimxPRwiHnH42qP6MScFW0bzzAQ
AZMHRt7SidLbZ9PCDES6cq/cI+o9x+a8UYmA2a9aNLcSw3qtbFOiEu6W9/u0
sRIuu2/dDPHebSGtm1oJT1HK1kCVqBnbw7tOJ9ypyfmXFMLnyptB53UirSY2
fo1ClDZM3p+rE1nzynxGKIQ7otPlJMG3cFySv+C/fWhlZ52w+TUqcMtEqf9X
Q5wWImPXrK+vygQWJHZeIvhEO+aelwmP2ZbW00LUXPurvFImTu0ftbRaIzJH
RuU9kAnfxkr4Fo1wnIhPaaoQUm/vCQkaMcy6vn2IQqxxVIbqIo9fe9gu/ntU
yYJGGuFclBeapxC+XSNYYyb6Vlcqwh/Huj1+fMNMcEr067bCj99K3W+ZCc31
e8JgldhxMtnzyEwU5IZ2n6kSPgsm/uCtEX0DoktXq0SWcftdg0Yktdr+Llfw
zK1oN1wjGN5rZZ5KpB+q6ZEq9j/QuPg7lfjj4qcd8zWiqGbmL6mif7D3tnLR
H/YsebjwX5ddNx9ohOvfC9s6iPnPE9S3GuF/OSPnskJktq7/rLmFaLvKO1Tw
92QuO9zMQuT/9OeBCIXY2HBy4SuNaHvOnVkvEwV/jx93R+jfMYYUyISzt9+l
Yo2oMhY3nywT1dOHtMvQCK24XUeLTAS7Ix9ECL2oirsvJCLFnfjjczNRtb8k
wSURT71ytT1mwnfg+Ioyich60c4eJ/jZUjeelIiiuxvWtjATGcl1My5IhLvW
ebTURGT9N75XjUSkT+/kSjcRaaMP+LWWifwBj2cOMhHOsp3fh8tEUqfw1R+Y
CNebyNPzZKLiZsTOOiPhvv7J6H0yMeqotPyWkYjduqFc+CHIlhN+1Uhkjru2
NUAhtD3Qb4t8euCWLxQioPD0M7eRkArXnZmjEIZv/A60MhG2XhG/rlIIV5O5
j3qaCP8TMTs2KkR1bXRZnInwfHw21aEQaW2Kuy8X+26fV5Mu5h+tf71P7Hew
emGc8Lt9V+dKE5GUkp+mK0RQROrBJyYi1sd6/Ynwa/e9o7wEv6EVvffIRMuh
W1v5Cj6vIrMSZWLajEnrRN3xdtP49qI+pmvvxyZi2oYon3KJ8NWXfXjORFSV
T363SCJcLwu9ck2EZk7ODJeIEsfS6ROEfui7lKYSUTAkcUoXwfNGg3wskCio
2pxeaSQcE1dgRSBRNfhc9jIjkb/qxshZgUTK/KDrIUbCaTr25fxAYprdbn9g
IPKzs7OzA/k/D7wPOA==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.583691604905251, 8.17878047625416}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{10.450000000000001`, 7.9}], 
          PointBox[{5., 11.}], PointBox[{5., 15.}], PointBox[{5., 5.}], 
          PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["11",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"VFlip", "(", 
          RowBox[{"HFlip", "(", "\"ad/becf/df1d1e212e2f.m\"", ")"}], ")"}]],
       Annotation[#, 
        FeynArts`VFlip[
         FeynArts`HFlip["ad/becf/df1d1e212e2f.m"]], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {88, 88}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw1V3lY1NcVPUGNEDGiQRiWgRlm5je/2ZAoVIzbEUHRRIIElShYiqLYGsU1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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.193129473873402, 13.88626600035946}, 
          ImageScaled[{0, 0}]], LineBox[{{5., 11.}, {5., 15.}}], 
         PolygonBox[{{5., 12.4}, {5.4, 13.6}, {4.6, 13.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 13.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5., 10.999999999996229`}, {5., 4.999999999994889}}], 
         PolygonBox[{{5., 7.4}, {4.6, 8.6}, {5.4, 8.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 8.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwlVX1YzWkavqPVIU1tozqd6pzfxzkcsTuU2SkxbvnKrJ0pF+MwMU2bJjtR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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.886551586138574, 10.192495530469426}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{10.450000000002547`, 7.900000000001455}, {
          4.999999999998181, 5.}}], 
         PolygonBox[{{8.254680559934306, 6.73184837134119}, {
          7.007420525838236, 6.521272001948347}, {7.383218354293155, 
          5.815031255369274}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.848308292631407, 5.686458553503046}, 
          ImageScaled[{0, 1}]], 
         LineBox[{{10.450000000000728`, 7.900000000001455}, {14.5, 10.}}], 
         PolygonBox[{{13.007652718869359`, 9.226190298673}, {
          12.126474146912644`, 8.318707888747428}, {11.758220415348644`, 
          9.02891151390657}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.583691604905251, 8.17878047625416}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{10.450000000000001`, 7.9}], 
          PointBox[{5., 11.}], PointBox[{5., 15.}], PointBox[{5., 5.}], 
          PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["12",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"VFlip", "(", 
          RowBox[{"HFlip", "(", "\"ad/becf/df1d1e212e2f.m\"", ")"}], ")"}]],
       Annotation[#, 
        FeynArts`VFlip[
         FeynArts`HFlip["ad/becf/df1d1e212e2f.m"]], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {110, 88}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[{{5., 15.}, {14.5, 10.}}], 
         PolygonBox[{{10.280950933429189`, 12.220552140300427`}, {
          9.032750493437762, 12.42548057074678}, {9.40534763970386, 
          13.133415148652366`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 13.266823244692073}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJxVlHtQVFUcx0+rk8aj7u5eKDFeEXtfC8IoDpjAbzcIi0ewEzCAq7uMO7W8
TLEhiJblIVISAwobs8ZLZAcoCQyShzwtIHAYlHIQGAcwtQgLwRcFS3PH5jjd
f8785sz53d/j8/06xx9WaAQIoQiEEH8+/Uh4eroD0vtHmFNJ2Gyvy3btcQNE
PLENGCahvkpvij3iBqgv/6z7YxJ8TC+Ea+z5+PoV4zoJZnGtTf6gFJBHW5Pd
NAmyYMmxHUekgKov/L1WQkJt2s66DmcpIFSZ4UqRIIqZ8X5lhgMEhsiOGjHE
ageSDLUcoObdHecsxNB4/v5QZQYH6MN6G0GSCOz7UX9JPAeIeM01eVwIcfk1
nk1xHCD9cHioXAhqdTRjreHzbSp3GSWgPZjUtGTy+XLn7x4l4KcdUeqGKj5u
/0rvT0DTodQe2QgHCAkvKXcRIG7ZVR7whAPU98GCr4KAzyKty2SufD/Tg85f
ErCy0T1zI4Svf9UmxUxATmTrLYtEKSCnhvI92UK4mKCySs2UAlryChy2FUGN
/vuCkzopoHDHNds2EXSWBlRMHOZj2cXiCDHcf6datfAu/763v2dODIlWFr5l
jnz+r6fW4kg48zx1+cIsB2gpNMihnYSsie7zdgYOkEo8svoXCas/znknv8kB
cip3mtggQZn+hvUviyygpcJV4x0SBA8G7/QaWEAeOXbPmUjwtR7qPhXIApo1
6aLlJGw3PD5+YJ0BBNHKfQNi6H9w7wtjPwMILVkechfDo/UR6vdSBlDzorKo
WAStPp+cXviYARQ+qohcEULe2JibcwoDSBWi2asWwjevh/X+lsrHdSVbfyWA
C5z7NLuAAVTtvX1bHgGble6b3BsYQPp8/8kgAswBn3vFX2MAedgmhO4k/uOP
xfeCro9GKtxY/P6fs1fXrkaxOP/PnQ45ujQW//+96RZ4uZDF9WV6el67WcLi
+kMG85JsTrC4PwuB16RtIov797MUHdX4PZvPbe3WjBrBs/ldXvaWJ3cyeL5m
S59toGXw/Gvzf1hmxQzez5Y9DkOnLtF4f3qpXHFbS+P9alYn94Y60nj/pSsP
BxJmKczHS20Hq2yaKcxPYGJXvLSYwnwdzHo77Vg2hfnbV1a1UphLYT51jcGv
PiylML9WSO4i+Y7CfKc1Lif0TFGY/3tho+93baGxPhRnCmU9XjTWz+7xhsoo
FY31FdT6hzEsl8b6q6qsv75spLE+69IPjEWco7F+b/lt+KVU0FjfUYoXvdXH
aax/k8H3tHY/jf3hT5PL0F0XGvuHsuBK7Fs3Kewvfa03To4XUdh/BIv7F9J9
KOxPQzGPvjXOS7B/xaiyYuqKJNjf1uazdVMyCfzf/yTwL+nY5h4=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.3548, 13.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{5., 10.999999999996229`}, {5., 4.999999999994889}}]}, 
         PolygonBox[{{5., 7.4}, {4.6, 8.6}, {5.4, 8.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 8.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{10.450000000000728`, 7.899999999997817}, {5., 11.}}]}, 
         PolygonBox[{{7.2034662462699, 9.74665222689235}, {8.444301904991669, 
          9.501036942261049}, {8.048765602468535, 8.80565860395425}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.886551586138574, 10.192495530469426}, 
          ImageScaled[{0, 0}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{10.450000000002547`, 7.900000000001455}, {
           4.999999999998181, 5.}}]}, 
         PolygonBox[{{8.254680559934306, 6.73184837134119}, {
          7.007420525838236, 6.521272001948347}, {7.383218354293155, 
          5.815031255369274}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.848308292631407, 5.686458553503046}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJwlkntUznccx98p5H5ZrBH9Ls/l9/yekEVo0tulsY31aChJ5faw4xrp5MgR
DjKXPYazSlbuxUwbkXFopoThWRwe99BoGntq4nHf+R7ffz7ncz6f7+f9+b6+
b3ni7OgpjQDEAxDx/enG99FATEvYEnIviBhmbz7gkErExlzqdDiIiK31aTVP
JXJ/Pu5ZHEQkKevs/VTi4JOG/QOCCNtvVWUtVEKatK6wwUpIE+qb/KMQp3L0
4t1WouBz54gbCuE8c+R+jJUo+WjJ82sKEZ98JaGZlcg4HbLpoUL4+90ZcEIn
ipq9rmukEtrKpxPSdcL57KKiq8SxyDeRg3WiylWfF6cStns7HnbQCUfHdPt6
lQhObFnQYCEq8sKlcypRNGVl2H0LYXvoifIxEME5MZtvWwj/ZVmL+xkIT/+q
Ng8tRPDbZrOmGgh6RQW/EvfXxIatNhD+XmEv/XWi4v75VdsMxI7R/WvDdcK1
SNq910AY+vRUpuqEtLd99k4DYWsyZvl6nRimxPRwiHnH42qP6MScFW0bzzAQ
AZMHRt7SidLbZ9PCDES6cq/cI+o9x+a8UYmA2a9aNLcSw3qtbFOiEu6W9/u0
sRIuu2/dDPHebSGtm1oJT1HK1kCVqBnbw7tOJ9ypyfmXFMLnyptB53UirSY2
fo1ClDZM3p+rE1nzynxGKIQ7otPlJMG3cFySv+C/fWhlZ52w+TUqcMtEqf9X
Q5wWImPXrK+vygQWJHZeIvhEO+aelwmP2ZbW00LUXPurvFImTu0ftbRaIzJH
RuU9kAnfxkr4Fo1wnIhPaaoQUm/vCQkaMcy6vn2IQqxxVIbqIo9fe9gu/ntU
yYJGGuFclBeapxC+XSNYYyb6Vlcqwh/Huj1+fMNMcEr067bCj99K3W+ZCc31
e8JgldhxMtnzyEwU5IZ2n6kSPgsm/uCtEX0DoktXq0SWcftdg0Yktdr+Llfw
zK1oN1wjGN5rZZ5KpB+q6ZEq9j/QuPg7lfjj4qcd8zWiqGbmL6mif7D3tnLR
H/YsebjwX5ddNx9ohOvfC9s6iPnPE9S3GuF/OSPnskJktq7/rLmFaLvKO1Tw
92QuO9zMQuT/9OeBCIXY2HBy4SuNaHvOnVkvEwV/jx93R+jfMYYUyISzt9+l
Yo2oMhY3nywT1dOHtMvQCK24XUeLTAS7Ix9ECL2oirsvJCLFnfjjczNRtb8k
wSURT71ytT1mwnfg+Ioyich60c4eJ/jZUjeelIiiuxvWtjATGcl1My5IhLvW
ebTURGT9N75XjUSkT+/kSjcRaaMP+LWWifwBj2cOMhHOsp3fh8tEUqfw1R+Y
CNebyNPzZKLiZsTOOiPhvv7J6H0yMeqotPyWkYjduqFc+CHIlhN+1Uhkjru2
NUAhtD3Qb4t8euCWLxQioPD0M7eRkArXnZmjEIZv/A60MhG2XhG/rlIIV5O5
j3qaCP8TMTs2KkR1bXRZnInwfHw21aEQaW2Kuy8X+26fV5Mu5h+tf71P7Hew
emGc8Lt9V+dKE5GUkp+mK0RQROrBJyYi1sd6/Ynwa/e9o7wEv6EVvffIRMuh
W1v5Cj6vIrMSZWLajEnrRN3xdtP49qI+pmvvxyZi2oYon3KJ8NWXfXjORFSV
T363SCJcLwu9ck2EZk7ODJeIEsfS6ROEfui7lKYSUTAkcUoXwfNGg3wskCio
2pxeaSQcE1dgRSBRNfhc9jIjkb/qxshZgUTK/KDrIUbCaTr25fxAYprdbn9g
IPKzs7OzA/k/D7wPOA==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.583691604905251, 8.17878047625416}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{10.450000000000001`, 7.9}], 
          PointBox[{5., 11.}], PointBox[{5., 15.}], PointBox[{5., 5.}], 
          PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["13",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"VFlip", "(", 
          RowBox[{"HFlip", "(", "\"ad/becf/df1d1e212e2f.m\"", ")"}], ")"}]],
       Annotation[#, 
        FeynArts`VFlip[
         FeynArts`HFlip["ad/becf/df1d1e212e2f.m"]], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 66}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[{{5., 15.}, {14.5, 10.}}], 
         PolygonBox[{{10.280950933429189`, 12.220552140300427`}, {
          9.032750493437762, 12.42548057074678}, {9.40534763970386, 
          13.133415148652366`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 13.266823244692073}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJxVlHtQVFUcx0+rk8aj7u5eKDFeEXtfC8IoDpjAbzcIi0ewEzCAq7uMO7W8
TLEhiJblIVISAwobs8ZLZAcoCQyShzwtIHAYlHIQGAcwtQgLwRcFS3PH5jjd
f8785sz53d/j8/06xx9WaAQIoQiEEH8+/Uh4eroD0vtHmFNJ2Gyvy3btcQNE
PLENGCahvkpvij3iBqgv/6z7YxJ8TC+Ea+z5+PoV4zoJZnGtTf6gFJBHW5Pd
NAmyYMmxHUekgKov/L1WQkJt2s66DmcpIFSZ4UqRIIqZ8X5lhgMEhsiOGjHE
ageSDLUcoObdHecsxNB4/v5QZQYH6MN6G0GSCOz7UX9JPAeIeM01eVwIcfk1
nk1xHCD9cHioXAhqdTRjreHzbSp3GSWgPZjUtGTy+XLn7x4l4KcdUeqGKj5u
/0rvT0DTodQe2QgHCAkvKXcRIG7ZVR7whAPU98GCr4KAzyKty2SufD/Tg85f
ErCy0T1zI4Svf9UmxUxATmTrLYtEKSCnhvI92UK4mKCySs2UAlryChy2FUGN
/vuCkzopoHDHNds2EXSWBlRMHOZj2cXiCDHcf6datfAu/763v2dODIlWFr5l
jnz+r6fW4kg48zx1+cIsB2gpNMihnYSsie7zdgYOkEo8svoXCas/znknv8kB
cip3mtggQZn+hvUviyygpcJV4x0SBA8G7/QaWEAeOXbPmUjwtR7qPhXIApo1
6aLlJGw3PD5+YJ0BBNHKfQNi6H9w7wtjPwMILVkechfDo/UR6vdSBlDzorKo
WAStPp+cXviYARQ+qohcEULe2JibcwoDSBWi2asWwjevh/X+lsrHdSVbfyWA
C5z7NLuAAVTtvX1bHgGble6b3BsYQPp8/8kgAswBn3vFX2MAedgmhO4k/uOP
xfeCro9GKtxY/P6fs1fXrkaxOP/PnQ45ujQW//+96RZ4uZDF9WV6el67WcLi
+kMG85JsTrC4PwuB16RtIov797MUHdX4PZvPbe3WjBrBs/ldXvaWJ3cyeL5m
S59toGXw/Gvzf1hmxQzez5Y9DkOnLtF4f3qpXHFbS+P9alYn94Y60nj/pSsP
BxJmKczHS20Hq2yaKcxPYGJXvLSYwnwdzHo77Vg2hfnbV1a1UphLYT51jcGv
PiylML9WSO4i+Y7CfKc1Lif0TFGY/3tho+93baGxPhRnCmU9XjTWz+7xhsoo
FY31FdT6hzEsl8b6q6qsv75spLE+69IPjEWco7F+b/lt+KVU0FjfUYoXvdXH
aax/k8H3tHY/jf3hT5PL0F0XGvuHsuBK7Fs3Kewvfa03To4XUdh/BIv7F9J9
KOxPQzGPvjXOS7B/xaiyYuqKJNjf1uazdVMyCfzf/yTwL+nY5h4=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.3548, 13.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{5., 10.999999999996229`}, {5., 4.999999999994889}}]}, 
         PolygonBox[{{5., 8.6}, {4.6, 7.4}, {5.4, 7.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 8.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{10.450000000000728`, 7.899999999997817}, {5., 11.}}]}, 
         PolygonBox[{{8.246533753730102, 9.15334777310765}, {
          7.401234397531468, 10.094341396045749`}, {7.0056980950083325`, 
          9.39896305773895}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.886551586138574, 10.192495530469426}, 
          ImageScaled[{0, 0}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          LineBox[{{10.450000000002547`, 7.900000000001455}, {
           4.999999999998181, 5.}}]}, 
         PolygonBox[{{7.1953194400656955`, 6.16815162865881}, {
          8.066781645706845, 7.084968744630727}, {8.442579474161766, 
          6.378727998051653}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.848308292631407, 5.686458553503046}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJwlkntUznccx98p5H5ZrBH9Ls/l9/yekEVo0tulsY31aChJ5faw4xrp5MgR
DjKXPYazSlbuxUwbkXFopoThWRwe99BoGntq4nHf+R7ffz7ncz6f7+f9+b6+
b3ni7OgpjQDEAxDx/enG99FATEvYEnIviBhmbz7gkErExlzqdDiIiK31aTVP
JXJ/Pu5ZHEQkKevs/VTi4JOG/QOCCNtvVWUtVEKatK6wwUpIE+qb/KMQp3L0
4t1WouBz54gbCuE8c+R+jJUo+WjJ82sKEZ98JaGZlcg4HbLpoUL4+90ZcEIn
ipq9rmukEtrKpxPSdcL57KKiq8SxyDeRg3WiylWfF6cStns7HnbQCUfHdPt6
lQhObFnQYCEq8sKlcypRNGVl2H0LYXvoifIxEME5MZtvWwj/ZVmL+xkIT/+q
Ng8tRPDbZrOmGgh6RQW/EvfXxIatNhD+XmEv/XWi4v75VdsMxI7R/WvDdcK1
SNq910AY+vRUpuqEtLd99k4DYWsyZvl6nRimxPRwiHnH42qP6MScFW0bzzAQ
AZMHRt7SidLbZ9PCDES6cq/cI+o9x+a8UYmA2a9aNLcSw3qtbFOiEu6W9/u0
sRIuu2/dDPHebSGtm1oJT1HK1kCVqBnbw7tOJ9ypyfmXFMLnyptB53UirSY2
fo1ClDZM3p+rE1nzynxGKIQ7otPlJMG3cFySv+C/fWhlZ52w+TUqcMtEqf9X
Q5wWImPXrK+vygQWJHZeIvhEO+aelwmP2ZbW00LUXPurvFImTu0ftbRaIzJH
RuU9kAnfxkr4Fo1wnIhPaaoQUm/vCQkaMcy6vn2IQqxxVIbqIo9fe9gu/ntU
yYJGGuFclBeapxC+XSNYYyb6Vlcqwh/Huj1+fMNMcEr067bCj99K3W+ZCc31
e8JgldhxMtnzyEwU5IZ2n6kSPgsm/uCtEX0DoktXq0SWcftdg0Yktdr+Llfw
zK1oN1wjGN5rZZ5KpB+q6ZEq9j/QuPg7lfjj4qcd8zWiqGbmL6mif7D3tnLR
H/YsebjwX5ddNx9ohOvfC9s6iPnPE9S3GuF/OSPnskJktq7/rLmFaLvKO1Tw
92QuO9zMQuT/9OeBCIXY2HBy4SuNaHvOnVkvEwV/jx93R+jfMYYUyISzt9+l
Yo2oMhY3nywT1dOHtMvQCK24XUeLTAS7Ix9ECL2oirsvJCLFnfjjczNRtb8k
wSURT71ytT1mwnfg+Ioyich60c4eJ/jZUjeelIiiuxvWtjATGcl1My5IhLvW
ebTURGT9N75XjUSkT+/kSjcRaaMP+LWWifwBj2cOMhHOsp3fh8tEUqfw1R+Y
CNebyNPzZKLiZsTOOiPhvv7J6H0yMeqotPyWkYjduqFc+CHIlhN+1Uhkjru2
NUAhtD3Qb4t8euCWLxQioPD0M7eRkArXnZmjEIZv/A60MhG2XhG/rlIIV5O5
j3qaCP8TMTs2KkR1bXRZnInwfHw21aEQaW2Kuy8X+26fV5Mu5h+tf71P7Hew
emGc8Lt9V+dKE5GUkp+mK0RQROrBJyYi1sd6/Ynwa/e9o7wEv6EVvffIRMuh
W1v5Cj6vIrMSZWLajEnrRN3xdtP49qI+pmvvxyZi2oYon3KJ8NWXfXjORFSV
T363SCJcLwu9ck2EZk7ODJeIEsfS6ROEfui7lKYSUTAkcUoXwfNGg3wskCio
2pxeaSQcE1dgRSBRNfhc9jIjkb/qxshZgUTK/KDrIUbCaTr25fxAYprdbn9g
IPKzs7OzA/k/D7wPOA==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.583691604905251, 8.17878047625416}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{10.450000000000001`, 7.9}], 
          PointBox[{5., 11.}], PointBox[{5., 15.}], PointBox[{5., 5.}], 
          PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["14",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"VFlip", "(", 
          RowBox[{"HFlip", "(", "\"ad/becf/df1d1e212e2f.m\"", ")"}], ")"}]],
       Annotation[#, 
        FeynArts`VFlip[
         FeynArts`HFlip["ad/becf/df1d1e212e2f.m"]], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 66}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw1V3lY1NcVPUGNEDGiQRiWgRlm5je/2ZAoVIzbEUHRRIIElShYiqLYGsU1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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.193129473873402, 13.88626600035946}, 
          ImageScaled[{0, 0}]], LineBox[{{5., 11.}, {5., 15.}}], 
         PolygonBox[{{5., 12.4}, {5.4, 13.6}, {4.6, 13.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 13.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJw9lXs4VHkYx9/KploiZ+acmcwwxxmttLWToqK1bxcpSdatVKIsklryjCLV
oqvbul+S3VTPdlnSbFKhyyih7UJDPdoiRBKhlVwemX3m2d3f+ec8v+d3zu/y
vt/v58tuDXbxGw8AEQCgef/78PBIp1qtVlMIyiln049T+GT4l/6nETyEPl/H
EAcKY1Kj9Zu1+AhRij2pNIU2l6Zzbrl8BNng2+NAofu6rM1V1jRCXsP105Mp
nCJcvEv+F40g2Tu6YC6FQ90jXx8JYxCchy96hlFY4CH/vHWiAKG5Jz5TRaG8
Qrhh4KhmPO3UwuU8VGr5xb0fECDknZgXU8HD5Hlt24YdhQgh97WHHPnIC3zs
2hsnRNBPnl/8jI8B2XaSd4VCBEXfmooNNA6drzjnViJEwGzfCBWNTb7pG9vy
hQjKQfvqBQxar6gwPRgrRGh2rUg9zOCFppdXZ3po1mupfHeNQZPVkWYFtGac
Mc/uIYNVO5YkRtYKEGrVlTnlDMq1jTO8YwUIStutYdkMvvmhUzXLXoDgs5jX
6cKgtvWP2+R6mnlL64iPNGa6drTbdTAIUeUGXdE0Xn4fC20qBkHfY+qkcTR+
FjQGpT5lEPqOjriE89FBd+rJ7R8046U1RT08PJ/Vdh6/0qyfsNkoiIf5FndD
s3cLEJJvBC78SGGmdeNYfqMAAWadm5BMYYF0oUuMp6ZeafrJyyh8ZW/5mv9G
iCCLCig1oHD9OMw9dmA6gmLWdyNqA4zbpKvaKjZECDlksFSHQpXBibHnNwwR
8oIn9FtR6L929kXDdSIE/c6Wtv0UtszRfpT9RoQAFBXTSGEJz//EGn8xQtTE
3gFnHpZEZkaPV4kR8my+DVLxcGFtxsmYGUYI8OLsuo189HF4sOTeFiME5RWn
2jY+Cixk5pMOGiHIwla+DqBR1jHg+TzOCKG5JfBDI40po95NepFGCHime8IS
BjtXo7rIwwihVp4oTGDQrGS+VgNrhNBXtyygjEHl+JMJvi1ihORba2IfMmjq
5MvV54gRaq/xT99iEHLYpZ9cxQiSJ75+qQzGG35an2MgRlBKVuk5MFie9+WZ
VS9FCCED1vadNOrMbkwdKxYh1BrX9clpnPm+MrTtjAjBpyWr+28+7vmmIYK9
IEJQ/Dz6IJCP1fGWUwurNN/b7trXzMNFSQeW24AYoU/x4L0XD6N20h0zXcQI
Ib1J199SKAw/tTe1TFO/6aeqj1AoO7b+udciTX3gd/1vKezZPN5sZ5WmPmki
Bz0KG939JDU+xggh0Vr31AbY16DxrzGZj1vyKDh7rYT8P+7mWNCqXAlZvyHd
lfr+tYTsv0N26Y6VCUvOd71YrtPlwZLzu6UovVp/Ysn90me0D5nlsuT+N+up
ZcH5LKlPW1hupW4hS+rX755yFX5jSX0For1zXqSwpP5FTYfqLu9mSX8ijHub
tDT7/9c/fzunngwLlvRXGKRY5KTHkv63J7V/pnolRB+HKr3hbL2E6EfWU6Mf
fkdC9NU8pOWaVioh+ttR1/Eu8paE6HOl/XRvcY2E6NdLy1Jxq1tC9J1bOP/2
GM0S/YtaHS2eO7LEH5Pc9x0vSmCJfyqXB84MrWeJv/R8L0Maa0L8V2A+nOm0
y4T482HXqz/KlCbEv7Er/aYO6HDE3zmVr5/ZunLE/3PWpoB5Ckf4wLn+WllU
wRF+iBMT8727OcKXuvZwhYO2lPBnxHvan1Z8KeGToLVUnUhLCb8Kl+roeulI
Cd/Caqof2A1xhH8HZsTT219yhI+3t4VYOpdxhJ98K+9Fd7I4wte3K+50XZBz
hL/S/SnSLjeO8HnTffFOWxuO8Du21FKla84Rvn/OEhe4cxzhv52ksTfOjCP5
0HNN4HHMmiP5oVAlrj7oyZF8EWx/ZD35MEfyx3ZKv8sXNziSTybldtGPRzmS
X6NhMZ2L7aQk3/pfbam6lyol+fcYrzjntkpJPr5ID+15OteU5OcC7vZg0n5T
kq/JvbKJ/Lum+H/+Fg9q/GuK/wC8ifuq
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 8.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{10.450000000000728`, 7.899999999997817}, {5., 11.}}], 
         PolygonBox[{{8.246533753730102, 9.15334777310765}, {
          7.401234397531468, 10.094341396045749`}, {7.0056980950083325`, 
          9.39896305773895}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.886551586138574, 10.192495530469426}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwdVHlUVPcZvS5VY5CMMm+WNwtvFhrUGAcp0bjQ6woGNbiAmKqMgAYXyMSo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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.177131392529464, 5.068497900246357}, 
          ImageScaled[{0, 1}]], 
         LineBox[{{10.450000000000728`, 7.900000000001455}, {14.5, 10.}}], 
         PolygonBox[{{13.007652718869359`, 9.226190298673}, {
          12.126474146912644`, 8.318707888747428}, {11.758220415348644`, 
          9.02891151390657}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.583691604905251, 8.17878047625416}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{10.450000000000001`, 7.9}], 
          PointBox[{5., 11.}], PointBox[{5., 15.}], PointBox[{5., 5.}], 
          PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["15",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"VFlip", "(", 
          RowBox[{"HFlip", "(", "\"ad/becf/df1d1e212e2f.m\"", ")"}], ")"}]],
       Annotation[#, 
        FeynArts`VFlip[
         FeynArts`HFlip["ad/becf/df1d1e212e2f.m"]], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 66}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[{{5., 15.}, {14.5, 10.}}], 
         PolygonBox[{{10.280950933429189`, 12.220552140300427`}, {
          9.032750493437762, 12.42548057074678}, {9.40534763970386, 
          13.133415148652366`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 13.266823244692073}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJxVlHtQVFUcx0+rk8aj7u5eKDFeEXtfC8IoDpjAbzcIi0ewEzCAq7uMO7W8
TLEhiJblIVISAwobs8ZLZAcoCQyShzwtIHAYlHIQGAcwtQgLwRcFS3PH5jjd
f8785sz53d/j8/06xx9WaAQIoQiEEH8+/Uh4eroD0vtHmFNJ2Gyvy3btcQNE
PLENGCahvkpvij3iBqgv/6z7YxJ8TC+Ea+z5+PoV4zoJZnGtTf6gFJBHW5Pd
NAmyYMmxHUekgKov/L1WQkJt2s66DmcpIFSZ4UqRIIqZ8X5lhgMEhsiOGjHE
ageSDLUcoObdHecsxNB4/v5QZQYH6MN6G0GSCOz7UX9JPAeIeM01eVwIcfk1
nk1xHCD9cHioXAhqdTRjreHzbSp3GSWgPZjUtGTy+XLn7x4l4KcdUeqGKj5u
/0rvT0DTodQe2QgHCAkvKXcRIG7ZVR7whAPU98GCr4KAzyKty2SufD/Tg85f
ErCy0T1zI4Svf9UmxUxATmTrLYtEKSCnhvI92UK4mKCySs2UAlryChy2FUGN
/vuCkzopoHDHNds2EXSWBlRMHOZj2cXiCDHcf6datfAu/763v2dODIlWFr5l
jnz+r6fW4kg48zx1+cIsB2gpNMihnYSsie7zdgYOkEo8svoXCas/znknv8kB
cip3mtggQZn+hvUviyygpcJV4x0SBA8G7/QaWEAeOXbPmUjwtR7qPhXIApo1
6aLlJGw3PD5+YJ0BBNHKfQNi6H9w7wtjPwMILVkechfDo/UR6vdSBlDzorKo
WAStPp+cXviYARQ+qohcEULe2JibcwoDSBWi2asWwjevh/X+lsrHdSVbfyWA
C5z7NLuAAVTtvX1bHgGble6b3BsYQPp8/8kgAswBn3vFX2MAedgmhO4k/uOP
xfeCro9GKtxY/P6fs1fXrkaxOP/PnQ45ujQW//+96RZ4uZDF9WV6el67WcLi
+kMG85JsTrC4PwuB16RtIov797MUHdX4PZvPbe3WjBrBs/ldXvaWJ3cyeL5m
S59toGXw/Gvzf1hmxQzez5Y9DkOnLtF4f3qpXHFbS+P9alYn94Y60nj/pSsP
BxJmKczHS20Hq2yaKcxPYGJXvLSYwnwdzHo77Vg2hfnbV1a1UphLYT51jcGv
PiylML9WSO4i+Y7CfKc1Lif0TFGY/3tho+93baGxPhRnCmU9XjTWz+7xhsoo
FY31FdT6hzEsl8b6q6qsv75spLE+69IPjEWco7F+b/lt+KVU0FjfUYoXvdXH
aax/k8H3tHY/jf3hT5PL0F0XGvuHsuBK7Fs3Kewvfa03To4XUdh/BIv7F9J9
KOxPQzGPvjXOS7B/xaiyYuqKJNjf1uazdVMyCfzf/yTwL+nY5h4=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.3548, 13.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJw9lXs4VHkYx9/KploiZ+acmcwwxxmttLWToqK1bxcpSdatVKIsklryjCLV
oqvbul+S3VTPdlnSbFKhyyih7UJDPdoiRBKhlVwemX3m2d3f+ec8v+d3zu/y
vt/v58tuDXbxGw8AEQCgef/78PBIp1qtVlMIyiln049T+GT4l/6nETyEPl/H
EAcKY1Kj9Zu1+AhRij2pNIU2l6Zzbrl8BNng2+NAofu6rM1V1jRCXsP105Mp
nCJcvEv+F40g2Tu6YC6FQ90jXx8JYxCchy96hlFY4CH/vHWiAKG5Jz5TRaG8
Qrhh4KhmPO3UwuU8VGr5xb0fECDknZgXU8HD5Hlt24YdhQgh97WHHPnIC3zs
2hsnRNBPnl/8jI8B2XaSd4VCBEXfmooNNA6drzjnViJEwGzfCBWNTb7pG9vy
hQjKQfvqBQxar6gwPRgrRGh2rUg9zOCFppdXZ3po1mupfHeNQZPVkWYFtGac
Mc/uIYNVO5YkRtYKEGrVlTnlDMq1jTO8YwUIStutYdkMvvmhUzXLXoDgs5jX
6cKgtvWP2+R6mnlL64iPNGa6drTbdTAIUeUGXdE0Xn4fC20qBkHfY+qkcTR+
FjQGpT5lEPqOjriE89FBd+rJ7R8046U1RT08PJ/Vdh6/0qyfsNkoiIf5FndD
s3cLEJJvBC78SGGmdeNYfqMAAWadm5BMYYF0oUuMp6ZeafrJyyh8ZW/5mv9G
iCCLCig1oHD9OMw9dmA6gmLWdyNqA4zbpKvaKjZECDlksFSHQpXBibHnNwwR
8oIn9FtR6L929kXDdSIE/c6Wtv0UtszRfpT9RoQAFBXTSGEJz//EGn8xQtTE
3gFnHpZEZkaPV4kR8my+DVLxcGFtxsmYGUYI8OLsuo189HF4sOTeFiME5RWn
2jY+Cixk5pMOGiHIwla+DqBR1jHg+TzOCKG5JfBDI40po95NepFGCHime8IS
BjtXo7rIwwihVp4oTGDQrGS+VgNrhNBXtyygjEHl+JMJvi1ihORba2IfMmjq
5MvV54gRaq/xT99iEHLYpZ9cxQiSJ75+qQzGG35an2MgRlBKVuk5MFie9+WZ
VS9FCCED1vadNOrMbkwdKxYh1BrX9clpnPm+MrTtjAjBpyWr+28+7vmmIYK9
IEJQ/Dz6IJCP1fGWUwurNN/b7trXzMNFSQeW24AYoU/x4L0XD6N20h0zXcQI
Ib1J199SKAw/tTe1TFO/6aeqj1AoO7b+udciTX3gd/1vKezZPN5sZ5WmPmki
Bz0KG939JDU+xggh0Vr31AbY16DxrzGZj1vyKDh7rYT8P+7mWNCqXAlZvyHd
lfr+tYTsv0N26Y6VCUvOd71YrtPlwZLzu6UovVp/Ysn90me0D5nlsuT+N+up
ZcH5LKlPW1hupW4hS+rX755yFX5jSX0For1zXqSwpP5FTYfqLu9mSX8ijHub
tDT7/9c/fzunngwLlvRXGKRY5KTHkv63J7V/pnolRB+HKr3hbL2E6EfWU6Mf
fkdC9NU8pOWaVioh+ttR1/Eu8paE6HOl/XRvcY2E6NdLy1Jxq1tC9J1bOP/2
GM0S/YtaHS2eO7LEH5Pc9x0vSmCJfyqXB84MrWeJv/R8L0Maa0L8V2A+nOm0
y4T482HXqz/KlCbEv7Er/aYO6HDE3zmVr5/ZunLE/3PWpoB5Ckf4wLn+WllU
wRF+iBMT8727OcKXuvZwhYO2lPBnxHvan1Z8KeGToLVUnUhLCb8Kl+roeulI
Cd/Caqof2A1xhH8HZsTT219yhI+3t4VYOpdxhJ98K+9Fd7I4wte3K+50XZBz
hL/S/SnSLjeO8HnTffFOWxuO8Du21FKla84Rvn/OEhe4cxzhv52ksTfOjCP5
0HNN4HHMmiP5oVAlrj7oyZF8EWx/ZD35MEfyx3ZKv8sXNziSTybldtGPRzmS
X6NhMZ2L7aQk3/pfbam6lyol+fcYrzjntkpJPr5ID+15OteU5OcC7vZg0n5T
kq/JvbKJ/Lum+H/+Fg9q/GuK/wC8ifuq
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 8.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwlVX1YzWkavqPVIU1tozqd6pzfxzkcsTuU2SkxbvnKrJ0pF+MwMU2bJjtR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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.886551586138574, 10.192495530469426}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwdVHlUVPcZvS5VY5CMMm+WNwtvFhrUGAcp0bjQ6woGNbiAmKqMgAYXyMSo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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.177131392529464, 5.068497900246357}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJwlkntUznccx98p5H5ZrBH9Ls/l9/yekEVo0tulsY31aChJ5faw4xrp5MgR
DjKXPYazSlbuxUwbkXFopoThWRwe99BoGntq4nHf+R7ffz7ncz6f7+f9+b6+
b3ni7OgpjQDEAxDx/enG99FATEvYEnIviBhmbz7gkErExlzqdDiIiK31aTVP
JXJ/Pu5ZHEQkKevs/VTi4JOG/QOCCNtvVWUtVEKatK6wwUpIE+qb/KMQp3L0
4t1WouBz54gbCuE8c+R+jJUo+WjJ82sKEZ98JaGZlcg4HbLpoUL4+90ZcEIn
ipq9rmukEtrKpxPSdcL57KKiq8SxyDeRg3WiylWfF6cStns7HnbQCUfHdPt6
lQhObFnQYCEq8sKlcypRNGVl2H0LYXvoifIxEME5MZtvWwj/ZVmL+xkIT/+q
Ng8tRPDbZrOmGgh6RQW/EvfXxIatNhD+XmEv/XWi4v75VdsMxI7R/WvDdcK1
SNq910AY+vRUpuqEtLd99k4DYWsyZvl6nRimxPRwiHnH42qP6MScFW0bzzAQ
AZMHRt7SidLbZ9PCDES6cq/cI+o9x+a8UYmA2a9aNLcSw3qtbFOiEu6W9/u0
sRIuu2/dDPHebSGtm1oJT1HK1kCVqBnbw7tOJ9ypyfmXFMLnyptB53UirSY2
fo1ClDZM3p+rE1nzynxGKIQ7otPlJMG3cFySv+C/fWhlZ52w+TUqcMtEqf9X
Q5wWImPXrK+vygQWJHZeIvhEO+aelwmP2ZbW00LUXPurvFImTu0ftbRaIzJH
RuU9kAnfxkr4Fo1wnIhPaaoQUm/vCQkaMcy6vn2IQqxxVIbqIo9fe9gu/ntU
yYJGGuFclBeapxC+XSNYYyb6Vlcqwh/Huj1+fMNMcEr067bCj99K3W+ZCc31
e8JgldhxMtnzyEwU5IZ2n6kSPgsm/uCtEX0DoktXq0SWcftdg0Yktdr+Llfw
zK1oN1wjGN5rZZ5KpB+q6ZEq9j/QuPg7lfjj4qcd8zWiqGbmL6mif7D3tnLR
H/YsebjwX5ddNx9ohOvfC9s6iPnPE9S3GuF/OSPnskJktq7/rLmFaLvKO1Tw
92QuO9zMQuT/9OeBCIXY2HBy4SuNaHvOnVkvEwV/jx93R+jfMYYUyISzt9+l
Yo2oMhY3nywT1dOHtMvQCK24XUeLTAS7Ix9ECL2oirsvJCLFnfjjczNRtb8k
wSURT71ytT1mwnfg+Ioyich60c4eJ/jZUjeelIiiuxvWtjATGcl1My5IhLvW
ebTURGT9N75XjUSkT+/kSjcRaaMP+LWWifwBj2cOMhHOsp3fh8tEUqfw1R+Y
CNebyNPzZKLiZsTOOiPhvv7J6H0yMeqotPyWkYjduqFc+CHIlhN+1Uhkjru2
NUAhtD3Qb4t8euCWLxQioPD0M7eRkArXnZmjEIZv/A60MhG2XhG/rlIIV5O5
j3qaCP8TMTs2KkR1bXRZnInwfHw21aEQaW2Kuy8X+26fV5Mu5h+tf71P7Hew
emGc8Lt9V+dKE5GUkp+mK0RQROrBJyYi1sd6/Ynwa/e9o7wEv6EVvffIRMuh
W1v5Cj6vIrMSZWLajEnrRN3xdtP49qI+pmvvxyZi2oYon3KJ8NWXfXjORFSV
T363SCJcLwu9ck2EZk7ODJeIEsfS6ROEfui7lKYSUTAkcUoXwfNGg3wskCio
2pxeaSQcE1dgRSBRNfhc9jIjkb/qxshZgUTK/KDrIUbCaTr25fxAYprdbn9g
IPKzs7OzA/k/D7wPOA==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.583691604905251, 8.17878047625416}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{10.450000000000001`, 7.9}], 
          PointBox[{5., 11.}], PointBox[{5., 15.}], PointBox[{5., 5.}], 
          PointBox[{14.5, 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["16",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"VFlip", "(", 
          RowBox[{"HFlip", "(", "\"ad/becf/df1d1e212e2f.m\"", ")"}], ")"}]],
       Annotation[#, 
        FeynArts`VFlip[
         FeynArts`HFlip["ad/becf/df1d1e212e2f.m"]], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 66}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFl3s8VFsbx1c3VBSzZ2bPDDNmzNhmZlPe6kSn6OnqENINRaJS55SG5F4k
pc7pg2N0IZWEdJdKxankdqSklERMHZfShaIUmpT3s99z3nX+2p/1efbae61n
Pc/v912S1YGL/YcjhO4ghJgn6hkaGhoiIOnV30/UEufSlkpAztCkepsYNqB8
o+3fHQgQLDVgTRrHAWT9SruTTcCM+bozms5wAOWP5ZojAtJOL72x2ZULqDb0
1cexBCgqx3zQfOQCgrABVxsCrqQ3mn5Wk4Ayk1J6txPQeLvsW5M5DxCymc5q
I2AFig6fd5oHyM2rYrcnG9w50WlVJB9QsnCuyTM2cGslTw1VfECx091bfuZA
CT+scPwZPiBxm2PsJw6kR+o4k9V8QL61y89GcGGnu9Oy9od8QNaL74S854Lv
Zae1v5fwAQUtLctfSMLBwy6JUel8QCiQdEgloSPNdIJgLR+QYfz+8FISlA02
ZsVmzPf8nPTvkaDkn9jjqOEBanGaHH6VBJ3utQ/aD/IAxfpkP91Bgv/Dgz/m
evIAAZJ8tiaBe7OA42TBA5QZHKRTxYUw83FfmnV5gPKrShOcueDfX8WK+M7k
46x2qIIDJaFjdIhxzPuf+iNtObBX0jR7sS0PkKF2kUceGwz1gzpDo3mAauMy
H1uxoXvwStAyZj2+SRvO3yQg7PwHduBiPqCW7w2lawiYrKONH61h9l/bcltG
gNbLtcY/RADIba+x/kgCcvIvDXznGAPqEW+dN4IAT62d+eM/jAHle7rGmBEw
5YFmTJG3CaCemCuELwEzCnLun/psAqi24EB1IQE6ntnl3FghoFpx+5AFGyzf
Xntm2y8EBG8HNSfZkPF6WLeDhwhQyfAnF/7DgbyuwUWXjooAocaHM4s5YPJS
vtz+jgiQ4dRjE+dz4eB072uCJibO+b6qjAuCLL6O5qEIkPjInIWWJBBkZsL6
yyJAbkcOB8WQwPt2xv9enAhQz63QsAISVNceGRjMEwHyfWabUE2Ca692imZI
CEhsZrOtjITGtpUebkVCQG5xHbcOkRBR2SxMCWfi7F2RS0gwePns7m8gBJR8
INyjlwv83upRyXzm/Zi+1TFcyIuSKCldISBr8bYbWg7M3f6qqUifGb8/5hjI
AdcLbSPDLZn9L0j1bGeD8srLQuV6Jj+DP9r7sEFQ477O9oYQkO+ES70dBBSk
NOtmKURM/E3hTgIyTgx7YnZOBCh/TUnJNAI2+OkZe800BeS23aFTn4D5rsc1
Y56bAqpl31EPsYAnVsksZ4kBWU+eu55FgNA+VjB+nxhQ0OuxgXMJyJ2u+OlY
KzP+MnLMPgK8RTemaxUSQPmNtXwtAcc3Gtck/yIBFFthYBvCBla9ItgxQwKo
RVX5XcsGMGT/fKRSAihIb57PHg7Yvrtvc6pVAqhH/+5XIy7Yiwbj7LqZ78mt
9+/jQqPLga2tzNiNXrxyFAnC4lEdlS8kgMTdPD8/ErzHWY8sfsDMVwXUZJFQ
dDR9lsllCaDk8MYplSS8NZj/6oiaie+Pu3GHBOpzQ9QMFTNeOvqH8yRMO9F1
2dCZGacNmQSTUJ7Xa2o6QQLIsKAtwZiEW+uTMqaQEkDQlGqQx4WiFaL6W6OZ
9QmPek3kwuzA7OR8XSbebSLI5UAlf1L1ShYztumM5HOg/1D6xS1KZj0rOE+T
2WB2oSH97UJm/hKWL8GGxwfEG3XjmLhFyfGTBFzfYunjf4vJX8HUOUsI0N+u
d1VPx4w5z3H5AgIaHHyWRi4xA+QmI/9CBGi/JTxtzzFj8vm7UpeAjRvME2f2
M+/bjLC3ImDWlnpWuIMUUE9bkWAzASdV5B11ihRQi2fYpAcERAr0cpvrpYx+
0Kmz2WAWS24dPV4GqHaYqd2fbHj65m6hxwwZIOv0oQVuHKgr0nCyvGWAkicW
Rmk4oPyjVBMcKAOU2Wm+eTUXxKpW1uhQJh6fpmzmwqhhVy2WqZjvlX9YAiRs
ihq7vIuZj7aGZSaQkJjID+udLQPUotdieIOEOtlZ0XCpDJBb2Wf5PRIiuhj/
kOJ47u2lrd80Ujy/y6fjN/2bUvz9scGfcolsKf5/SKdj4xm1FK/PM0b0rm+v
FK//tshempgsxfsTmkrfrmTm/7P/Y8N/cDhV/m9+3ANe7+rr+Td/6FH/cplS
hvP7KPr1VNUmGc6/TaTy3a+FMnw+u1VNwSV65vj8+pqCKRMvc3y+WTnHz+4+
Z47Pf9Omfsf+L+a4Pm5G1B1PBwrXzwn3v/YPRFO4vtzt5P6cfArX3xd7f9eE
egrXJ32rZkrWOwrX79Ro78CFAxSu7xJ1qxL6KFz/Rbs2+1W/pnB/XLHTb2l5
SOH+AQfCufsyhfurut0ivlxN4f7TrS7irVFRuD9LXP2L250p3L/C5w++zrKm
cH97T9DypxlTuP8zMzbsEhlSWB+m3x8RXcaM/9GPok7rKg8RhfXlYlVn6ppp
FNafdeSTxKt+FNanxtgXkwIPUli/TO7PqRj1hML6Vpf/5JqvyALrn1fe9pc9
ARZYHxsL1c11xRZYP93nXVBrDeVYX8uvbw1e7CvH+nuGP7T//Wk51meRlDU4
oVOO9bsr/vG9dokC6/sLo8TsDc4KrP9OO5KiK35RYH9osExgZUcqsH9IJna/
DdimwP7S9ZH/zWaLAvvPxy/JguurFNif7EazPkydq8D+Ff/K7bGHVIH9zWlV
3EsjpMD+V5rMjYx8Jsf+2LVJWXOoWI79s7vlwjTnXDn21wDj3kGjVDn23/P3
F+V8TJFjf16zbmOd72E59u/01cMaqIty7O+KgRg978dy7P+r+6XqNSMVmA/C
YELGp5kKzA9eKefT6HgF5ovnu9RR2Q8VmD8qmn3fHTBTYj7JiM3diUKVmF+2
Fnvya/5UYr7xeTPc7qsRjfnnJmdPaJU7jfkIvc9xqFfTmJ+COhzGzCulMV9Z
VqU8f9JOY/4yytBu6xugMZ9VBh3uK0eWmN+Kn0aMYA3SmO/eJ5p/XtFFY/6r
3FnQdq6OxnzYF+LCSyqgMT96O1vNaP7fev7myxfoxftMFY35U0fc8/qjC435
NE+0vKhsEo35tSqlyaXQlMZ8a1O6Ytk4ksb8e+7C4PIQAY352OhehXRASWN+
Vo0M3Nf/E435usav9LJxCI35e0HArLkrz9KYzxN+Fe1gvaMxv4uOEUGjbCwx
32tCo/aod1ti/pftqpfcbrTE94MVjoOtKUorfH/YOPtLX0eEFb5f5Aas47wo
sYL/3z8uDTBPK/gvWAvnRQ==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5., 15.}, {14.5, 10.}}], 
         PolygonBox[{{10.280950933429189`, 12.220552140300427`}, {
          9.032750493437762, 12.42548057074678}, {9.40534763970386, 
          13.133415148652366`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 13.266823244692073}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwtlX1UVHUax7/mS4HGDgIzc+feuTMD9LZRgsDCRukXhV1fSMbqEKbZRKJj
RQxJKyauo3lEKWgoKHHRJqkWDW0sQ8uXZjBhaO2ImCdqcR1xWEUFJ04Q7lHc
89uz9597nvP93Ofl+zznXEtB8ROFdwBYCUC8kZ6cnJwcR/zvUQnlRO4j+jii
86Sa+rqRwPbKi0OxhDUxafUthbDP++XS8VjC03Oir0ohEqavL3grlnB8vNcw
TSGcDRe/fTyWcD364sSgTMRbfvSHCX3S0u/3yURKTt3SVgvhCb922CX0bxLq
11gI24vLp1XKhHegqD7JQmgyrO9vF3z9grJrZoLn9K97ZeKpnTuSms2E5k3t
phsy0bPi/NuvCv3n+z6YpRCaUpMhU+i3Jk/dphC/riieIJkJ94PJnwwrRNPx
5/88YiJcQ5u78oxEk2v+d6dMhNu3ur/FSMwJpdceMxGh4bVzIlUioGk/5TMR
DoNa8bxKOAfCu380Edh/pLFRJbpfmDV3TPCFqQk/qITtVOUUUU8Ted4WEnzR
Vz+nmQmnr9g6ohI5pwtrF5kJa/8XV4MqkRIeayk3E94TCzRHVOLIs6pth5lw
TNRVlquEv/X4Y4fNRGJw3OT7VWLCYb//jJmAZ1DyGQlz9ZXsPsEnjLsxz0gs
qd+YOWgmXJerN3UoxKG7sncOiPq/DU7OVIjyKe+6e4UfdV/d0yITmkUDwydF
vCd5w0MysWxqxiHhr/XKsZZPDUR80/GXN5oJc2mSlCrivr6xBYJvHdz6vUTc
3+lriRL9B9cvLJMIT6k9/yMTYS3MGEuTiMR6a5HeRHR+mzsvQiI6p7cfqFAJ
lz09/KaecH8WYx8xEt6lufHjJKJ7ZGmb3Ug4Pj9do0iE7Y/O/l6FCCBnZY5E
5JcWNdjFneVNHKqSCH+JJ+WWuJuhXd+ck4jRiBpHo4jHrv6QZiACYTMWPysT
7J9/8n0D4d2qSU+QCefJ1RNuGMT+jrymkYnOvJJTeTJRtn9wd5hMoCNsV7NM
ODo212llIrH5jlkjMmGumJGUKvjI0ZC4d+/CzNYCke/ftnfyFKIs7MLw3wT/
r7h/rFAIXswdf07ou51SgUJczg7rsiiEY/ziYJZC2FKWxS1XCLyZs0GjEKN7
dx/9WOTtm5nUJhP512+81yP0bQej7DJxefbjY5OMRKguM1L03ySFvBYj0akZ
OlpuIGw1t+b9XvgZ0KT+JhF6e7VPNRKB0ZXXX5YI85WamDHhX9elul7h/+Sa
CL/I78zqWqInuq8O5KxTCLd7vymgI/DultkmoQ8+vcOhI+xzwh7wiHkqy4OR
Qj9feGG6TLjnDl9s0xJNr2wO7DEQ7iefa63REq6B5DsVA4Grf/Kv0hKepC/X
VkoEl6tPFmkJtO1Z/x89oRnYcnqdlrAFz2Y59ITXo3Y0agmHb0PrdR3hGe/o
69ES7paZVeU6ovPLfb+7V0ck3v3255KOsE27u3qtjvDfd6G+Q0skFtc+8JOO
6E5LuVYlvisJ5T+iJ5r2ZLyxQtR52PnKdj2R3+G15Qn9qbPtv+qJzg/f2bdI
9FXqu5klEda3JrYXawnr8NQpFaLv3k+z3xNz9GRsOiju8Q87Td8Jvj/7kzMS
4e5Y0nqnjmDF/g0/SYQ9PjJ9vo5wjsbf5ZcIR5o31yV808XrP5CIQMnZ9i4d
oYlZ9tfnBD/36TUResLWtncgXCK83REbZwp/fO6BRj1h94y8VKAnXJZJvof0
BF+wWUsFv/BgVrOOSG9+afhVPRHaZPfH6YhttY1BsVfHvmDvNjHHun+uSRL+
3vzLbI2W8H94oD+kIwJfP7OxOoa4XLJ1ZoPw97XoIV0MYW0480Sq8P/e6lWe
aCLxmbIDx7RE4LEDCxZHE4duHqrNEHv2xkXK0UTT3zt3fRZDuNRHS3+JIuas
2nJJFXnyG+afjxJ7mdFQFU0EnEfLg1H//+9EE6Hbt2/fjuJ/AUX3WTA=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.8303950290553095, 7.622105146538229}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJwdVXtU1VUa3aAoBoVvQC73/n73wX0qF/FFEexAFDXzBig4o6kExiTVXRKD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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.950370970383794, 9.52588089804776}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJwt1/k7lI0Ch3FZki1m35gx88wzz4wWKiVFviVZyhsqCaWSVEILkhQtpL0k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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.634692387501563, 3.2425771809181736},
           ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{5., 15.}], PointBox[{5., 5.}], 
          PointBox[{14.5, 10.}], PointBox[{9.6, 7.5}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["17",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/dedgeffggg.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/dedgeffggg.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {88, 66}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[{{4.999999999996362, 14.999999999996678`}, {
          4.999999999996362, 4.999999999994442}}], 
         PolygonBox[{{5., 9.4}, {4.6, 10.6}, {5.4, 10.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwtVW1Qk2cWPQJaLLrNKEISzccbZQh586bR4EpVmKOVmrayBnapqTYWK7px
axGpIKUsQ+uwxvqFq6XUOgt2EbF0RrZVJ622ZrCryG4RP9B0oRKVddBllaJC
KFV2npn99cydc+fee849z1zpjQ1ZayIArAMgXsx3OByO6UR4dHR01Ex8PjJ5
TZ+JyAmsTBswE5XDeaf/aiKM1rZD981EbnfrqhUmwvmM/uuwmQgeu+qdIuLQ
Ht/EJMI+bih4WSJ69csPK0lE1Jrz26olwj353HPuJMJZkjd5jUSE5j49vD2J
cN90fztXIvI9yoJzSUTDpvQirUQ4y05K0RYi5L0RiJIILivYuMRCmD1/9A8b
Ce/C5J49FuLAmMgYETc0rDBdtRCqzjmPx0hEQLUlFCcTXWflgskS4ctpH8yU
iX27tg7KEmG8dbWoQiZcJc4LL0pE+dOzTh+Vicr438a8KRHFMZN2XJAJHLR8
tFMiUkonRfXIxPq2qKyjElF9Jhjok4lp6tzpbSL/oenyHREv9Kh6Bd97uuZO
mYh9q2npiETUloz/0xlZ8L2zYpyJCH+VU/apTNS1XYqINhH87O7qEpno9Xy4
cVQizPGckyHmi9ek9klES0qxVScTuTUL14p+lXNa9/VZCP/n/3m1XtT/aNy5
byxE37K9fZuE/suvPbXXQviyBjLnSUT7GH9BnoWIXdCiGjESLvfunkwLsajd
8+C4kSgv+q43zULk7nc/estIqBy7j/zaQqyf//GzCQIvnN7znIUIDnVXnDQQ
LUeeveG0ENVbUeEwEP66nzeuthDQe1JP6Ammpw34LIT38o+mxXoiPNj4G7+F
aCgp1tzREc724DP9ot7yjmV/0RGgaZ1N6FN6xeXVEfY7D17aKPg/uVa3WEd4
fzm2+YRMqDu8U+frCFe+b/+ITLQvKTq0SEfkRA+vTLMSlSaN93UdEW6t9ZVa
CfPm9Re2ifgfneOPWYla/6mGgI5oGahR37IS9lkRz0NP5KfXM1ohKo2efYv0
RNN7SoFJIVxb4lZv0xP+3wUmzFQIeCryW/WE6v6efzsUoiU2oS7SQNjftr8o
K0R+d+LsmQYiGF0ajleI8IHu9qUGQv3KGGnESqiObz71moHI74nKvGolmiI+
6882EDmN/t83WomGrmzbXAORcnve+2L+6tfMMeMNRPXDhNsvC37LOh416wnX
aOHdqVYi+PD4zHV6wv3Oxe57MpEyED7/WEekNEYMn5UJs3K7dIvQB/XJ9TLR
sOGp2sfTCPsPvc5dMhE84XqyYRrhPpr453KBO2r+dn0q4UyeNrZM7OP7KcMZ
U4mcm4kJW2Ui9NPjic1aovYL3egn4n+cvRlO0xI5A6fNp2TCfmC/t0VDuFYN
fXdbJpxx3TtWaYjor6t3aK2Ef0H/owkawlz4eme2lXAe217yTzXh6vg4UGUl
vBlMOKgm2lu7JnVaCWN2V9J2NeF/d6jCqBAhx6pb29QENy1uzlUI80t7/vWJ
mkipKi89pBA5/VeufKsm4B7aERL6h67fva8mVAPlY2NthLkxqV7WELXvx6Sn
2QhkmWbkaYjQG4nRK21E6Mz+1C8F/vCHwgIb4dv+oGlQQzSF5pjfFfg5V0ay
lij3bbAX24jaiBk6r5bo/0Ib9wcbES5esWuXlih2X7+YaSMC2TVVdVrCOHH3
GbuNYJFy6bDI/zm1LlrU69AeqNISgdDJTZ0KEfg0ypCvJfjO8+saFaK2aqtH
9At8qLlcIvxVljirR0OUPxk7folCBKsOv/CehlD9d+9SSfgxSY78lYbwpcc0
/yL8nXy+cKeaqMybkBoSfvngA0ekmvDpGl7+XuC9E5LfjifMs7+M/7uVULfN
O3IjjnCPHfS0WAn3DP+VrDjCHHl07TWxH6Wmq3UKQf3xiAErkRLhPZgxhWi4
9MpO4Xf/xS1V12MJ172bAy8ohG9WZk15LGGsrj5ZphD2rrM/zY4lvGt3a79R
CJU4QrH/vz8K/wc8jlpR
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.164654353349213, 12.992932010162551}, 
          ImageScaled[{1, 1}]], 
         LineBox[{{5.000000000001819, 5.}, {14.5, 10.}}], 
         PolygonBox[{{10.280950933429189`, 7.779447859699573}, {
          9.40534763970386, 6.866584851347634}, {9.032750493437762, 
          7.57451942925322}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 6.733176755307927}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJwtVXtU1VUa3YAGNTw0fPAaBe/vdR/oRbQAi9nKksEHBkguV2gSwkQNgzdC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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.632241731202285, 9.850585793156476}, 
          ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwtl2k8VIvjhyURlbUMUsw5c+acOTNzZkiWG/kmsl0VKtIm0oIoKZI2LbRo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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.634692387501563, 16.757422819081825},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{5., 15.}], PointBox[{5., 5.}], 
          PointBox[{14.5, 10.}], PointBox[{9.6, 12.5}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["18",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"VFlip", "(", 
          RowBox[{"HFlip", "(", "\"ad/becf/dedgeffggg.m\"", ")"}], ")"}]],
       Annotation[#, 
        FeynArts`VFlip[
         FeynArts`HFlip["ad/becf/dedgeffggg.m"]], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {110, 66}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-1.850519737445211*^-12, 15.}, {6.999999999997409, 15.}}], 
         PolygonBox[{{4.1, 15.}, {2.9, 14.6}, {2.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lnlUE2cXxi9LQQOhIZPMsNSKiNQNjYCptupcRcDCYZEqLR+fEBZBEQWx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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000000416`, 10.}, {15.499999999999583`, 10.}}], 
         PolygonBox[{{18.35, 10.}, {17.15, 10.4}, {17.15, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.75, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{7.000000000001819, 15.}, {15.5, 10.}}], 
         PolygonBox[{{11.767160529094662`, 12.195787924061964`}, {
          10.53003142027998, 12.459438389874927`}, {10.935647521530695`, 
          13.148985762001145`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.43108119617326, 13.231198033494543}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJxFlXlQFEcUxptrlV0sQQTUWXYAd2dn6AVWkaDC6lOjkIjKIYlEEYKAEERh
CbWJBEUKlSKuAqUcogbBEkuJ4QgqWhyCEMIRJQSEeECEYBANaHEqZFNTqbTz
T9erntfd7/X3/do25IBvmD5CKAwhxI//fWKYNOFHKaB0KuxZPgVMf8CK9pVS
QEnNtq7+FIzE/YUsvpYCUja+dLehQCcPROPVUkB9gsBVhhTsWxa3LHCuDJB3
3GSQPgUjgW+bFvjJACmN/rm3hILa2U3XW8/JAI36Z+zyokBt0Hvaq18GqIR2
FJyhYFum+juNlAFUe2DupdcUDL7wSozezcd/blDtFsPRyg8Mz59iACFBBtcl
hiXpCaGdNxhAponeH263htSt7qv9Ovi4UCjrsIYu73svmwYYQMF29z/bIgHb
7PUoZJgBNNo9WlQlgWn8m8vd53y88qQbTUOaQdfJ6d/5/Jv7B6NpcNKkJCU3
MoAe4Neel2no+ONyj7yYARSz0nyqgQZGZSOa0DKA8g++y26hwX9h/bWl+xm+
/v4XN2hoa5vjOL2VX09b1ZFKw/FD0+03lzOASlwOem2g4YsC4WASxe9f/4n3
kAT0Z23D14gYQMqF0juHJDB4Yd201oCPO4clcyVQUbFpxQ9G/H6Khow0a7gw
P3kgfgEDqE+pixdZQ+7F+1Ngz9c7YbQ2XQzH50H0hBd/nuk0F4kYFN9rwg0P
MoCS+o6oblPwa40uZm8Jn39pf34EBcrNm/Ir/ubzu3yfKihImFSbOzrLAaEl
a48bU3C2t8GlNUEO6MEiJxpR4Gxj9TywUQ4ILMPmmVEgj5rJyTNlAZWYzGS7
UfDmq9RP1+1gAdnM9g0nUrDZI+qqPI8FFNz+SNlJQaLnuPvOh/z/11quqMRQ
5vvWc7mIA2QTU9NdJoa0eI+e3S4coGAT+W0naxgWO1Gz2zlA+VK9N9etoc1A
bHc+kp+XFYmwBHyUqjKPOA6QqaTsxwsSWFAofJqo5ucfh08a0mBe557gHMEB
ShKxsQE0xBVFFt/z5wA96MlJzqFBGxj6ZtCdAwQGwZoaGoIGIyKzaA6QUviw
sJWGVHPeH+/nSyE7K7KPJfkzFXnzFtezZH2LfVl+bldZsn+8T31KazZLzqeJ
GbdN1rLk/K79dVtunWBJfRuWDjwJyWJJ/YywfUD/Gkv6c6z0FnOx+X3/HtYa
3Wwbe99fUYuw/hLLkf6rWk/7d4dy5H6yz2quVBdx5P4+v2KwN3SEI/f7RDC0
qGCVPbl/jcfqZucUe6KPLCfty/ZWe6KfHU2VQR+bYaKvG37oVM42TPS3Kzw1
991RTPSpJ6jNNC7HRL8jsco5NZ2Y6FttdYhKe4WJ/nfGVrZ4v8XEH4VfVgvU
M5j455jl09y7Y5j4SxI7vvjwACb+0zsjcPRsw8SfdzZOtQtKMfGvs859++MM
TPw9NNQ7ZqzGxP+qjQFMtx8mfAg4l3A4cRUm/NDNt48VyDDhS/pz3LxmESb8
2ftNle78Qkz4VFbnZu5KYcIv1FDfUKzAhG8TWSl59h9hwr9vo39+FxKDCR8L
2fLkzIuY8HP1EW1w6iNM+GppahtVLlYQ/jZZVPo471EQPudWGLm+KlYQfouf
nfilYFJB+G6mK9AJ1zkQ/tuVW+leHHMg78Me5eUWx58c4P/3I1PAj47wL+oD
WLs=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.645199999999999, 12.5}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[CompressedData["
1:eJwtV31cjXcb/9K8JeTR2zmdzrnv89LpvEjMW5uXLzIl285aJmY0kkxyvCwh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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {11.43108119617326, 6.768801966505457}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJxFlXtQU0cUxpc3aKsUE9ybexNyIWJJUwqipCBjj6hTtGUINhasVFEBGRme
U1uoRZEKIgYwjIxGcUScpgpaKBltQRSqKA8RQlFqQV4ziPIShSCSKHRubdf7
z86ZnbO755zv+112R/zGSHOEUCRCiFvffAy8WSWAEgZOCrcxMOKpveNe7wIo
bUVPQwkDqwsWzw1nugDS+yy62cvAwfHiuXmrXQCJZ4pvmxi40qlqKZ52BlSu
si16zUCd1ko+dtEZkN5otvIRA4EWlcFeO50B2ZfEndMxkDwrjtExzoAUfW0z
uxkISM8Jz+piAcHR6S0LGOhz1aXnn+ViQfWNszR4b2o07UhgASFjXIcbDU/3
HjwlXc8CepZedrVUAAcu37x1UcbFYVOdMgHMlq5cJKdZQEXdHj9VULAv/trc
aR4LyH7pwlB/Coa6P2hahbm4PrGuD4OfgzTRegmXH6Cm8jEsLdy7P9WHBeRx
b8FvmzEUSTe7PviCBXS0ftTGFwOvpddgl8QCCs+wjF6OIWrQT/lQzXL1M/z1
GI75vGyz/pU7L8lf9h2GwSPW7gF3WUCKpgxdNYZH26eo/QPc/X4XyhwpqLLp
0fxhYAHpR7rWHqDgXux166RXXCzl9U9TcGhT5R2Fkbuv3TdujwAeo3109hgL
SNyKsg0CMP/aw6bmPlevnbE2noZqY02+nY57j/Wepn4a/JRZGlMGCyjNad+N
dQxsUaK8E0Fc/hb1tuMMqG5WbtvwHpfvdoltZ0CCc0bbmsWA0GBt8gsG9nj6
NnkdFAPyeKzvm2OgaPYJLvYRA6odOjnxlIEkN5uWhh4nQIpJi+g6BgrnjStS
g5wA9Zk78dIZaEpwKy1vFAEqcpe0ShkY28/PXB8sAqRQLg+5QUNX3Py4U0NC
QH15sDSQBuyZGOhfIARUNPlgnV4A1sNnG62+FAIK75p9N1gAk+KGq7dk3H5n
qOEeBVt1GacSKCGgZ/2Bn22n4Kv64TWWNLfvorE1YWgqzLTTfCQElGb4K1eL
YbpL9vO3SiEgD9ddqbswOCjk9LJMIaDaV2eyAIPDRvcP22uFgPRT74d54f/8
ISL7Y5fa/pR9IiL5Y2UNA3dTROR8O0l76OFSEblfvjPlRZReRN6n/ZhfbRoQ
kfcXf/59RN6giNT3Tq98rW+7iNRv5G/1Nl4Qkf4MteRWXNv9tn9L1AZ1hOPb
/i5KG0658ouQ9F+e16EM8haS+URM2ZellzNkfrkdLz3lLEPmW2vu3nJVRZP5
808fiTkxLSD6+L31kWtYlIDoZyhZBTHdFNHXhpC5/pZwiujvcMh4s60BE31m
zUvrHNVgol/TujPPDygx0feyWYvGEQkm+n+uzIneOh8Tf2yW/DhB22Din+xn
a5p/cMTEXyv8+M1mckz8t+LJxLn4SEz82aFaGDZxGhP/entlhnz6EBN/P9gJ
jqM0RfxfUxKoCwqlCB/K623NrHIowo9DXaXCycsU4Yts7fmY9FaK8MeczUB1
HRThk+X5rL/VjRTh1+tjyd9otRThm8R2uqEkliL8K9gUa+vrRBE+QoXG2FmN
CT8TTAOrxgMw4au9xXU3ze3FhL9RMzlhGp/FhM/JFQb1Eq0j4ffxDYM7quwd
Cd+N4io0nMon/E+7rzeTTvDI/0FaqIsuTuTB//8Ps39XHvwDvAR4CA==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.945200000000001, 7.5}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[CompressedData["
1:eJxFl3k4VPsfx5WubDEzGWOkzDkz5wypaL1C9U64iMiS0CJrJRUtWlS6hERJ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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         {PointSize[0.04], PointBox[{7., 15.}], PointBox[{7., 5.}], 
          PointBox[{15.5, 10.}], PointBox[{7., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["19",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/dedfegfggg.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/dedfegfggg.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 44}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-4.4986236957811343`*^-13, 15.}, {8.00000000000045, 15.}}],
          PolygonBox[{{4.6, 15.}, {3.4, 14.6}, {3.4, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4., 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9k3tIk2EUxs+3MjUpp9+2b2jWNMpATLtopcl7RCvLtKw07IYVRhdNDbtg
2mZGMc20tPCerau3mDYJy6J1IRGLpaVk2lQiZ4u5pWZO28Lg+95/zh8v73vO
eZ7f434gaVs8DwCCAGC6VggBAOwQ/h8BhrkESMfn2CJI9OKAAhrNbbU1oWM2
CMqi7lPBNBYybvs61DMRlHXyZEca17nIj7lmzkCQlFU4AI28zqi1scE8hPzO
X14CGr17PlBP+RRC5dGC+5tolPptznCbsBJAMrWzkkZ9x74Cs8RCgF/VHMYX
4LxzCfFPa6YIGKPaoVCADs4T9jH3JglAx9mBhUKsstxpDWMmCfS9Gi99LES/
B++WBFjMBHwfVivWi/CopMHHsn2SgPHh5foWES6LaG8GhykCcYl5If4MGr/0
Xp3L/0tAJhniyRmMVoXnpIRbCMDszsXNDF4Ufc3ZorASUObEP2ljsOnHxA/X
dECorAtsaWJwpfDT8EExhSCDF4cvMGjfcKn6fhGFELdAV+/D4NtT2ixvE4WA
mbnyFyJs6fK3XBJP62Ew7QkSYVGme6i7HQ+h76ZCXSfEi+nPasuaKQTJ39U2
LkIU3X6eZ+dPISgbTzZkC9AzXJvVexoQtnZpnO0EWJcR6HbDyUpAduj9o2Ia
Xy6Yf6Lq2xQB3zKf8XU03rkgkGbLzASSM86onGh0j5z29Q+BOEmwyeqM5cxP
2UnpGHcvTR/IjXEd4d6nal4PHDEYuf/vJWUZ5RIDYfvrHGepez31hJ3Pq3p2
RO6cIcLOr72eNpymHSTsfm5Bi2z7ygcJu7+H+rxxY6COsPq4fOyP3l8+RFj9
EjfUYnKFnrD67jKJd+Q7Ggirf9Eqj1TlXiPnT2uxKvWKysT553vC47hp+Bfn
rwGWhlhHRzj/G70jNVTtKMeH/u7yrjfUGMfP6S27/R7rRjm+hGttf1fFjnL8
2WgKSkJ3jHB8+qXdSrDRmjh+FWLV+YFZRo7vXK+mP/QzPWH5XxPaNLfU/J2w
+fBd0RN1bbKfsPnRnRU7xps+EzZfSk2JojtaQ9j8QbFazA9+Tth8TrsrS8kM
YvP7Dz17jLs=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {1.5, 6.6452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[{{20.000000000001556`, 10.}, {16.000000000002885`, 10.}}], 
         PolygonBox[{{18.6, 10.}, {17.4, 10.4}, {17.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {18., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{8.000000000001819, 14.999999999996362`}, {
          16.000000000003638`, 9.999999999996362}}], 
         PolygonBox[{{12.508798982403054`, 12.182000635998092`}, {
          11.279201441595674`, 12.478800042399874`}, {11.703200593598218`, 
          13.157198685603943`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.21669835700493, 13.209597371207888}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJxFl3lUFMcWxktFNpHAsMwCM93FDM3MNBhifIKyeHHDBQgxCqhoUEQTxQEX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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.645199999999999, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[CompressedData["
1:eJxFlntUTWkfxws5Lzmnc9ln732unSZhxCHHdNF69e2qJdcimUrlUhmlFG9e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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5.5, 7.945200000000001}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJxFlns4VWkbxp03sfdey1ra2z6wjTSJyFAOHdyEfIkmCVtyqEkHlEqjQuTw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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5.5, 2.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwdVn1YzXcfvrHRlDl0Op1Tp85rnTrn9OIhmmzuYpOEkLeknbYkNMpLoUYj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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.587697615007155, 6.1968038159885515},
           ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{8., 15.}], PointBox[{3., 5.}], 
          PointBox[{16., 10.}], PointBox[{8., 5.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["20",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/dedgegfgfg.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/dedgegfgfg.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 44}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-1.2887468869848817`*^-12, 15.}, {5.499999999996848, 
          15.}}], PolygonBox[{{3.35, 15.}, {2.15, 14.6}, {2.15, 15.4}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.75, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lXlQU1cUxg+JYCCgSV6S54IKYtDWqsFRtLjcM8oaqqxqBKtoTUpAJWpw
oCoG6lJRq1JULCBYqiJuVcStLpFqXRgQraKtVaOIshtioNKhpJN27nv/vLlz
37vLOd/3+7yXpERreACQAgCOt4/VbrfbZQj/PVLMq36/7EGGDKG4ZVn8bgbT
Ft5dX9YkRSgu0dZPZ3BtYGbJi2DHWO233YNBo2WLPL+QQTA/yPkMGPSTlpzQ
dUoQlOcCLCyDeYrL527NkSAUqzYJYxicJIqpOXFTjKBUzhGfZLCw9u0PinAx
gqikfKuPFF/yAti2ZhECbmjXHJfi+JxJ6jGlIoRijWI5ynDY26QQ1UYRglfR
tUt1Mozx2eBTneEYK/xCtHKUx1edTd4jQrBIH696I8faFb47Rt8QIZh8c7Mj
WMzUtAYUOYsRcK7/9HwWpx9oN30a49j/0VanmyzG3zwXUX5IjAC6oOi7LG5t
UE1I7xQjGCsLn5exKKxng4ZPkSCIZOOyE1ncGNtRa05x3C+9I7Ivi0atMqBl
hwRBv7DLdYccTVVnux7ukiBgdIGHkxyHfZRa8CDVUR/fwhvJMrwSGFX/2rGe
UXPVt06KsxXdfRrrHeeTNyrDpGgaPWT7Zr0YITKpOa6awbigJfGiNyKE2qUo
S2LwTrA2YbJKhGDuXzJXwaC7ePzT9JD+COaOWchn8O3EJb329x4Ixqy0584M
Zox4EjH6qDtCZGKdYAyDD39vsR1IFSKYFvA1axjU3ahp2Kd1QzDpK7KfMXje
1hDuvcUVATZ/E7JAigUXKo4mvRAg6LMiepuluCXuFKgMAoTaeKVnpgyDJqiz
OoIFCEpBZoFMji6TysizWAGC6H7ad0VyhLRdLd37HN+3JZyXs3hNeGcer68r
wk+NLubVLFqbhgv77XVFMO6+YzjN4qhAl0Whk9wQRC6HKqtYvOsarrj51A0h
0shMvM6i1RrBaA1ChEibekUOi/37HRv7i1WIUDzhxrQZLJq7H4UJVO4Ipvlr
DY/kODV/U/ClFHcE88Tk/Gg5vtznE6xe4I4AHVXfXpehmzxs4D2hO4JSPtN5
tAz32gw959cLERJ6XrvmSdGjovfJwgo3BGO590qxFHufTT2086Irgpf/h8gi
Bg250DwmV4BgqszbGMpgU37Q6YKovgim2+9mSBi0PHH4zRnBEqCvsUuwS3Zp
9hcn+3DzyUPssgfJfO5/69+VcfpgHrf+Kx+nkQdVTtz+ca+z+aFZwJ3v7qbl
1Ysb7YSe3zPrwuqIEDuh99Outa3a5mUn9P6gj1n2LtlOaH1qS2LvT/UArn7t
V0+17t8GXH3lpWf/CBjhxNX/dm538fnbTlx/etv/tHXoeFz//Kr9S//5wOP6
a0lIkbok8rn+Nx+cYxp+jM/po+zHI+v7XeRz+pk/L9JesY3P6SuwO2zuHi8+
p79RVwaefZ7G4/S5pk05KHG/E6dfTzsjXJwNnL5fJUYkHD3RS6j+JcFT+DCg
h1B/3N6ZH+a+sptQ//y8V5sx9HEXof5KLViTc/VLG6H+e8Hbdq9hmpVQf26t
GdS6SG8h1L95Bw0NT7zaCfX35ow5nslRrYT6/yudWqVObyGUDxfGrRt7eFcL
ofz4/pohrdvYSihftOH4uM23nVD+XB78cOzgjy2E8im1YMT18boOQvnVODmo
Z0C5lVC+XameJf266T2h/NtQqqmKemcjlI+av+5/ElXWSSg/DXW8VVV9ugjl
61JZ7Ku69k5C+SvTeRepFnUSyufPD7Ml4bE2QvmdlJJg0P3m2P9/vvNXlv8a
2mQhlP89/kNVlVFthOaDVfEm50xsI6H5sW7mtfCRTD2h+RIa0nTLOecpofmT
dmSej1pzn9B8MidlLj6jMBGaX//F2vE1V2i+/QuZJK95
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.75, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{5.5, 15.}, {14.500000000001819`, 10.}}], 
         PolygonBox[{{10.524494365672922`, 12.208614241292821`}, {
          9.281248461855625, 12.441722848258564`}, {9.66976280679853, 
          13.141048669155794`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.147946543326878, 13.250143777988384},
           ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJxVlXtMVEcUxof3w2jp3d2rdG0EXWbv3btSENCCW3MgKviAQoEAQQSRpwRU
lKASFAhYouCDUARX60ortYBFIQq0FpBdgSLCEkABX2uKoBUfUVZkQWhubMb0
/jM5mXtm5pz5vt/YR+/8LtYYIRSLEOLHjx8NH0dHQLtGTn8ZScNz54pbju3L
AWW5PeyopMHzh4Vz/xxeDkjrLlA/oiH3VfmctedyQHZT5W3TNFwbLugun5QD
ulxgqfpAg6bCbNWLajkgrcFo9RMafE0aA1y2ywHZVKb8VEfDvlm7pLrFckD+
ut6pHTT45BRG5d/jAMGJyfAFNOhwXU7ReT7+4nrreRGsDP5rOnoXBwgZUu6w
IniZkauUbeAAvc6p+aNKCNlX1Ter5Xy8RT8sF8Js1WrBKjEHSPXA6UKtAA7u
/HPurJADZCP9LNRLAM8ecJ1rFvFx+26NjgIFJdtt7sDn+5y0LaJAeibjUKY7
B8ipf0F9GAUqWRgeDOQAnWgft/CgQNj9aMIqlQMUlWea4EpB3Kgi6P5Jjq9/
sWgDBcXu73vNr/DrpXrJ0ykYPWru6HObA+TfmVd3nYIn2/S2h0b4/RW/1tAC
+N3iYdmNCQ6Q9vm9tdkC6E9uMk+d4WOZ8PGkAL4Pbrzlb+D36/NISRPCGDoo
PvKCA2TXg45MCME4wsmieYCv18rQslME1w3NRVZ1/HnM0zofi0ARlF82nccB
ylpysHUdDeFB6Hjpt3x++MnIUzQUqBsjN37O57OX7PtokCwqHO/tkgFCoy37
3tGQ5uzR6ZIrA+Q0ptXN0aCafbqo3F0GqOXZ6TcvaWgsNomPecUC8n9rkqCh
wS8v/WLTLywgnfESYQ4NsQ3FwYMxLCCVo6RHRsNks7X6Z4b/P8g1pFUEKfVm
9bcnGEC64yD1FUFBaQM+38kAUr0dXKcVgoleO2JcxQCKujc7P0AI+21GHkSX
8PPDoRP9AqgZavVtKGAAvX7su2mbAC5t19vnFPLzy8ospymI9VPndp1iAGVN
3D1WQcFMckng6koGkBOOz4ynwOqicr6tmgHUMnMuHyiwYk+VJOoYQFo9s8WF
+s8fLJmfvJOQWLKEJfmTITFvRhUsWd+sKLFaE8yS/ZVXFBkuCSw5X+AZ64eZ
qSw5fwD+ptZ7D0vqO/xKvPRsIkvq/2D9lfhDEEv6szfee2ir26f+FfkYfFbM
+9Rfa9Arwu8ypP9K76RKqZIh91N7ID/EM5Qh9+edNFOqtGHI/UYZLRyLaJOS
+z/afdOtK0NK9HF/LFXg6CIl+tmrWK+6+hITfV2omtsVfxkT/Wmq0uNMD2Ci
z7VmkPxuMyb6nS3veQ8yTPRtO5c9kkZhov99letda8ww8Ye8yHOq0AQT/6x7
bx+3Zh4m/hL/aD2aJcbEf+K9U731KzDxZ1KbheOUHyb+Vdqqq5alYOLvcWe7
ee8KMfF/1EDFkLQaEz4Mbs/NymnDhB+aFwPHpoYx4Qu9tN/txhgm/Mk+4YWi
n2PCJ+MgzXjHCCb8OrRR4RHYhwnfqNyMmIFrmPDvVuVK07PHMeGj3dDmzOSt
mPCzITP1XLoEE77mGz0q3vy3A+Fv3cz637rOOBA+K8IMHVSgA+H3Joc9zhGW
DoTvmTYRSN8kIfxv2fEUifZLyPsg6g5z7f1aAv9/PyTwLwFYdbM=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.8548, 12.5}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJw9lns0lfkax2kqo4vKZe/3ti/v3rvLwlAYppr4MsiMVLPNGKcQUkxpFLV0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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.644572978523878, 9.500617561734424}, 
          NCache[ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[CompressedData["
1:eJw9lns8lPkex4c6nePazDxjLmaY55mZ2jYOFSkKH9LtWLZGR24J3S9WyR5F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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5548, 7.5}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwdV2dUlNfa3XL1ahR1PmFgmMK8MwxTQCPYgglXdgQCYtAxGmtixixQjDFw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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.487896595151923, 6.13794612872654}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{5.5, 10.}], PointBox[{5.5, 15.}], 
          PointBox[{14.5, 10.}], PointBox[{5.5, 5.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["21",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/bec1/ded12e2121.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/bec1/ded12e2121.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 44}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{5., 15.}, {14.5, 10.}}], 
         PolygonBox[{{10.280950933429189`, 12.220552140300427`}, {
          9.032750493437762, 12.42548057074678}, {9.40534763970386, 
          13.133415148652366`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 13.266823244692073}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJxFl3s8VFsbx1c3VBSzZ2bPDDNmzNhmZlPe6kSn6OnqENINRaJS55SG5F4k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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwlVHtQ1OcVPRoJyJp0h9FCee3vtQ92UcBgVSYlB0FFJBYfwIIkRXlIigQS
NGI0igJKLMTVloJRHBpRSALJwmCywU2hBCK01lKQQBQUjbXEpkIzYKgP7Pya
7587Z86d77v33PsdcWvuhozZAF4FoMYfz0L+GBXCd7H97s1AQrszwf6xTCzb
lTWrJZBwm13+7DaZsOU039kVSDAp7E6ATOzI2eYTHEgU/DXylw8lQivsHrxh
IbqXZr01IhFR4SWDRyzEUHR79d8l4vbStdISFYev7xyUCLvjRM8tM1Hv0n/3
nkTs7bJ9UGkmCl0/xwKZaAjThSSaidSnTmtWy8T06lxJMRPTXV/EH5CJ1LTS
12AmhITE+jaZKB69JPw7gCi8+HL5Y5kQ+oIW3w0gkPtuxc8VYk7Oz+ruBxDT
8g/VmQqB7x4c1ZqJUn2C9ohCDPdXm5eYieizLT6nFaI3btMzW8wEV0aN1ihE
XuC2FJv6vrOj7JhCTF546+k2M9HuXJmdpxDpt9bN+dZMWB80D4crxPbiTyrd
LYQ91hL5RK33ysZDgoXw2tY63CITBcu9Y00WIu/GcVuarN7vXKHy1raJpp/I
hONsyQVXC1Hq/ivn5xJR5qF1v2EmHHuKn3ldInb8wri/Tu3/Lx01wRJRdWLR
pjQz4fXBYO8jkWivW1O6wEzYrsXJX4uErfmVpj8FEFl+GvGiSFi9xc7sAMJr
nTFcxVe8Ggc8A4iJG/f6hkQi8NVZwz0mosrP0/BAJFLC23NLTERqYsdhk0R0
fvHtb180EcLblXtS1fluPn9IMRETJSnj1RIxUbjztMZE2Lta3xyWCEfGh6FP
mQgeWl3rKRPzO2w17ibCcaXCuFbt98D2CMFEeAXNXZYvE2NB2qoIFb+/wVmm
6qOM52SbiPbqqX0VMqE8ynZ910RMXx+O+z9/bs3Lar3Te77xeU0mosYbU6dM
hDUm6HaUTDjt14K91f600Y65MlFvadsSGkDYFt62dUgEI6sCI1S8ZauULxEt
v999KjyAsJ7sfk8nEb4x3zdYAoiqjP7Dl0Tikt+sZDdVP3//iH0i0TITXzNg
Irrfef/7ZSLRnTSSU2EisnSzQiESvp6Hi2JMRPTA/cGvBGLepBQzbSRsmqz2
PwqE6dP7p94zEkJqe7tDIIpvbix/0UiUrpp7rFMgvtOPSo8NRFbY+r5RgZjc
vMv3vIEoLdMrGpGI7iw6X2AgCuZdXkORmJzZmh9jILw6Z7+0VyTsheOPLQai
vg+aCyIxtLvSxd9AwD9i6AeRyLpcsUwwEI6pDzMXScTv/jO5OkTljTOfJav/
s2beo3UGYqwp+I3dEjFUuTzxDQNRk+Uxv1QiNon2zjNq/t5htxIVB5bH9RsI
21cJ13MlIlTz2T9gJNxaPcLWSMS8lv5yk5GYOBnT76Hm61Z8vMpIWM+5WP8m
Eg3ysZVWI1EPOfKgSFQltWo3G4nR0JGzQSLx/M0Mh6oPl3uPXROI9LYno0FG
Yuib7UW/EYjOoviQ2UZibPqJc4Wg7nNa9JcGoju7ZauLQGTlTZzZZyC0KQt0
jTpi9J+Hdi8yEHm3/juVpyM2zVlU/LWesLseabDqiKrY6Z4iPRHXmJKfriPc
mh+mhOiJ3tjFq47riInooz53FILxZZrrOmL+J+fzzyqE3Sf/riAQXt6vLHxd
IeKO9vptFghlUvvCOoUo6Cn49QmBqB3580dhav6jq8mDAnFlJuPgUtV3fuqx
X6v+P1dNW6TKK1ua1fmmJ1UUvKQQ1tgFKekiUTzcMH5AIeo/HagrEIngHT3O
RoWo2jDRtEedf8J+lxGFKI2/V7tdJFKb+xwaPeE284cv16p+8PDW5SUqTr6Z
763qfWJuaaKesE4Ha1R9Hb1H63L0hM3ScNGm7mto+rmdeiLaM/edFwQi9GLL
VZWP+9dzaYM6ovYgjsfrCSIu6Tkd8fzA074L9YR245vOk/5E8J2xrilVj6vZ
h738ifkJ3V1Nqu+e3LDT7kdYP5K80hWivTa1KsuPUE65rdcqROFgsnuUH5F3
5tn0VpmYCHFxRvoR6ZmZmZmqz6rRj/8DVQxiiw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.244343516501353, 7.922860800299442}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJwtxXk81wcDB3AxEvK7vr6/2+/3/f7E1LSJSFSfJB2OohK1nCW5r5QjOlAh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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.378381073024936, 3.51343785395013}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJwtxXlcz/cDB/BE6Zz07fv9fL7H5/N5fwuVqFWOX0ivjEorUixfFVFMWZkc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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {7.464329798854321, 9.106784830075313}, 
          ImageScaled[{1, 0}]], 
         {PointSize[0.04], PointBox[{9.700000000000001, 7.3500000000000005`}],
           PointBox[{5., 15.}], PointBox[{14.5, 10.}], PointBox[{5., 5.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["22",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/bec1/de2d2121e1.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/bec1/de2d2121e1.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 44}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{3.637978807091713*^-12, 14.999999999996362`}, {
          10.000000000003638`, 9.999999999996362}}], 
         PolygonBox[{{5.5366563145999494`, 12.231671842700026`}, {
          4.284458247200067, 12.410557280900008`}, {4.642229123600034, 
          13.12609903369994}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.992996628771239, 12.880821407766167}, 
          ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwllmlU1FcSxa+sjYI0m3Sz9oI5KEJahwA6yLtKUIJLEGM0oyaOYtyiYhwR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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {1.841286213508297, 8.560065165140873}, 
          ImageScaled[{1, 0}]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{10., 14.500000000000417`}, {10., 9.999999999999584}}], 
         PolygonBox[{{10., 12.85}, {9.6, 11.65}, {10.4, 11.65}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.9452, 12.25}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         CircleBox[{10.1125, 9.887500000000001}, 
          4.613871747242222, {-4.688003571211971, -3.1659780627625116`}], 
         PolygonBox[{{6.425735931288071, 12.725735931288073`}, {
          6.991421356237309, 13.857106781186546`}, {7.5571067811865476`, 
          13.29142135623731}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.9283037138655725, 14.07242891873301}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJw1lntUjHkYx6e0yUltbotdhx3N5b2NTCm38HWpVChZ5RKlOJyZEgo7U5St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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.64121551083915, 13.64121551083915}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJxVlHtMU1ccx09hTCayQVBob21v77mXUoSADBmFIfxm5BU6XqPyEKVIUECE
IsGEIggpTpiCICiEZVtlJmUuyGCMsaE8VzOBKEiGYthWVDYGJIJOHhuPpdly
zM4/Jycn5/xe3++HOZIdnWqGEDqIEDLt/y4OyK762DtoDwfxDVYWPgMsoLQF
m/BEDnR7RbKiQhbQQtDJ1TwOJjvil1I8WEBftXfPn+GAbcyL+GkKA5qp9b2a
z8GWML1xrhoDiit3zUzhQPLmInd7PwakO5Kg8ecg0hDEHVpnAIGA7t3GwUzP
ObfEbtP5wuIvIyxwVGD7WjkDCI318ypZyIoKdppJZgB1rtm3BbOQsdmvYYIZ
QCHloiYeC+ql2txlHwbQSll0fQ+GKseAEuTLADJeiuadxRBavDNWEsQAks+W
rcVgUPF9Vq8kMoCKM+Tb38ZgaZ2m5hcwgCTeDowYw58PFU/nPmUApdWFe1AY
zHbJT9kYTPGCPDRSDIo70tnUWQZQlTZduQ+DQ8Lc8rgVBqR+yxCaieG1FF9L
rRQD2m0loxsxBP9FOU97Y0AL4/VrRgxY0b1raS8GVBZ/t9KRhQNd5g4hpnvd
03e8MlmYD6u5KGAxoEi5vWcrC5YNo1YqHgYk0zOPF1i49k3I8R/vm+Jvzj9x
4oCiN8aa6031/vBRxAccqLVNsVuUpnzrXj5UczCifBD7/lYGkK7PdaGIg+l2
uW1clwRQb+jh8dMctNwKsPM5LgGkbtrUZ3DQ1Ft0w1YkAWRUKA6GcqAxfE+N
6mlAKqX/1xQHWpSUyXOkAa3saHOaYqHW5sX+tA4xIN3Y8sBnLHgXPBjWJ4kB
Sfrq1+NZOHd5yp1mxYBWpgvP2rHQHR1ZOsgTA+JffrFjBENyuvS0198iQHyN
G9RgqBrT1ZRYiwEZh9bfVWE4+sXZY2e8TP/VyW/6YKjmP340kSUGJPvDc5DB
oBdIByLbxYDkyt3XBfg/PdPkPuG3Cb+WMJq8z/5d5Citpsn/DQc09cWDNImv
dk3KLHpOk/wihubfSzWTkPz3NbcUeG3QpL78DPGIcZIm9d8plXnG6V7158Sz
bV11oa/6V7ipq9l4JCb9/dA3cNotTkz631pk9vmkQUTmc7W0eKLCWUTmJ79S
+XNE+U4y38MxUZGpc0Iyf8nqjchFpZDoY7jPPO7aXYrop7M2yzk7gSL6WhxK
nAlYFxD9ydImjMPfCYg+Y8pXRrOrBUS/Xce01+1KBUTfOVaDzV5VAqL/ZZ/z
z1bbBMQfY2HONtEzAuKftBNtLntcKOKvtS8v2v2aRxH/8cOPesv6KeLPxWl3
+t4bQuLfgHsV1veDhMTfmZu3o3pyhcT/xvaS9Y3zQsIHid043/aCkPDDhafZ
eitHSPjCHcppdfcTEv50DuXVvT5PET55FC80Bmspwi9V3slvAy0owre+J6KO
3FMCwr/n6a3+skk+4ePNru3JSj8+4WfIJYWd/BMHwteeUkOLuYUD4W/40MzL
inx7+D+f7eEf/0oZGw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.354800000000001, 7.75}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         CircleBox[{10.1125, 10.112499999999999`}, 4.613871747242222, {
          3.1659780627625116`, 4.688003571211971}], 
         PolygonBox[{{7.274264068711928, 6.425735931288071}, {
          6.142893218813452, 6.991421356237309}, {6.70857864376269, 
          7.5571067811865476`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.358784489160851, 6.358784489160851}, 
          ImageScaled[{1, 1}]], 
         CircleBox[{9.8875, 10.112499999999999`}, 
          4.613871747242222, {-1.546410917622178, -0.024385409172718475`}], 
         PolygonBox[{{13.574264068711928`, 7.274264068711928}, {
          13.008578643762691`, 6.142893218813452}, {12.442893218813454`, 
          6.70857864376269}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.64121551083915, 6.358784489160851}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{10., 5.5}], PointBox[{10., 14.5}], 
          PointBox[{10., 10.}], PointBox[{5.5, 10.}], PointBox[{14.5, 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["23",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/1d1e1f2d2e2f.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/1d1e1f2d2e2f.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {88, 44}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{3.637978807091713*^-12, 14.999999999996362`}, {
          10.000000000003638`, 9.999999999996362}}], 
         PolygonBox[{{5.5366563145999494`, 12.231671842700026`}, {
          4.284458247200067, 12.410557280900008`}, {4.642229123600034, 
          13.12609903369994}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.992996628771239, 12.880821407766167}, 
          ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwllmlU1FcSxa+sjYI0m3Sz9oI5KEJahwA6yLtKUIJLEGM0oyaOYtyiYhwR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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {1.841286213508297, 8.560065165140873}, 
          ImageScaled[{1, 0}]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{10., 14.500000000000417`}, {10., 9.999999999999584}}], 
         PolygonBox[{{10., 12.85}, {9.6, 11.65}, {10.4, 11.65}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.9452, 12.25}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[CompressedData["
1:eJw91vk7lAsDh/EhFccSlTELszEzzzzPjCIqUn1bkGQ/JSVLUV57lspQlK0k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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.9283037138655725, 14.07242891873301}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{9.8875, 9.887500000000001}, 4.613871747242222, {
          0.024385409172718475`, 1.546410917622178}], 
         PolygonBox[{{13.574264068711928`, 12.725735931288073`}, {
          13.008578643762691`, 13.857106781186546`}, {12.442893218813454`, 
          13.29142135623731}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.64121551083915, 13.64121551083915}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJxVlHtMU1ccx09hTCayQVBob21v77mXUoSADBmFIfxm5BU6XqPyEKVIUECE
IsGEIggpTpiCICiEZVtlJmUuyGCMsaE8VzOBKEiGYthWVDYGJIJOHhuPpdly
zM4/Jycn5/xe3++HOZIdnWqGEDqIEDLt/y4OyK762DtoDwfxDVYWPgMsoLQF
m/BEDnR7RbKiQhbQQtDJ1TwOJjvil1I8WEBftXfPn+GAbcyL+GkKA5qp9b2a
z8GWML1xrhoDiit3zUzhQPLmInd7PwakO5Kg8ecg0hDEHVpnAIGA7t3GwUzP
ObfEbtP5wuIvIyxwVGD7WjkDCI318ypZyIoKdppJZgB1rtm3BbOQsdmvYYIZ
QCHloiYeC+ql2txlHwbQSll0fQ+GKseAEuTLADJeiuadxRBavDNWEsQAks+W
rcVgUPF9Vq8kMoCKM+Tb38ZgaZ2m5hcwgCTeDowYw58PFU/nPmUApdWFe1AY
zHbJT9kYTPGCPDRSDIo70tnUWQZQlTZduQ+DQ8Lc8rgVBqR+yxCaieG1FF9L
rRQD2m0loxsxBP9FOU97Y0AL4/VrRgxY0b1raS8GVBZ/t9KRhQNd5g4hpnvd
03e8MlmYD6u5KGAxoEi5vWcrC5YNo1YqHgYk0zOPF1i49k3I8R/vm+Jvzj9x
4oCiN8aa6031/vBRxAccqLVNsVuUpnzrXj5UczCifBD7/lYGkK7PdaGIg+l2
uW1clwRQb+jh8dMctNwKsPM5LgGkbtrUZ3DQ1Ft0w1YkAWRUKA6GcqAxfE+N
6mlAKqX/1xQHWpSUyXOkAa3saHOaYqHW5sX+tA4xIN3Y8sBnLHgXPBjWJ4kB
Sfrq1+NZOHd5yp1mxYBWpgvP2rHQHR1ZOsgTA+JffrFjBENyuvS0198iQHyN
G9RgqBrT1ZRYiwEZh9bfVWE4+sXZY2e8TP/VyW/6YKjmP340kSUGJPvDc5DB
oBdIByLbxYDkyt3XBfg/PdPkPuG3Cb+WMJq8z/5d5Citpsn/DQc09cWDNImv
dk3KLHpOk/wihubfSzWTkPz3NbcUeG3QpL78DPGIcZIm9d8plXnG6V7158Sz
bV11oa/6V7ipq9l4JCb9/dA3cNotTkz631pk9vmkQUTmc7W0eKLCWUTmJ79S
+XNE+U4y38MxUZGpc0Iyf8nqjchFpZDoY7jPPO7aXYrop7M2yzk7gSL6WhxK
nAlYFxD9ydImjMPfCYg+Y8pXRrOrBUS/Xce01+1KBUTfOVaDzV5VAqL/ZZ/z
z1bbBMQfY2HONtEzAuKftBNtLntcKOKvtS8v2v2aRxH/8cOPesv6KeLPxWl3
+t4bQuLfgHsV1veDhMTfmZu3o3pyhcT/xvaS9Y3zQsIHid043/aCkPDDhafZ
eitHSPjCHcppdfcTEv50DuXVvT5PET55FC80Bmspwi9V3slvAy0owre+J6KO
3FMCwr/n6a3+skk+4ePNru3JSj8+4WfIJYWd/BMHwteeUkOLuYUD4W/40MzL
inx7+D+f7eEf/0oZGw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.354800000000001, 7.75}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJw1lntUjHkYx6fZopjYMJd33rm8M6ktxdKyVOJL6LCrIrdEiUpIFxUJuXSV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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.358784489160851, 6.358784489160851}, 
          ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwl1vk/1IkDx/ExSYSiMubAHMzM5xgKqUj1LiHJUTZScpXydUShchTlTHKE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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.64121551083915, 6.358784489160851}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{10., 5.5}], PointBox[{10., 14.5}], 
          PointBox[{10., 10.}], PointBox[{5.5, 10.}], PointBox[{14.5, 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["24",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/1d1e1f2d2e2f.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/1d1e1f2d2e2f.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {110, 44}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{4.999999999996362, 14.999999999996678`}, {
          4.999999999996362, 4.999999999994442}}], 
         PolygonBox[{{5., 9.4}, {4.6, 10.6}, {5.4, 10.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwtk39MlHUcx9/lwmtOO+HunnvuAQP8kd7zHJ47zUMI34lNxKWAg1Ez+VHJ
VSA3RnjhRmckAjoHbTCYzB2mdclIrbSTpnEIG1uzIHFcM+Jg3iSmQdrgyMD2
tD5/fD977/3H5/t+fb7fuMLSrLefBpACQO3QqIeO+K8SiItfZw2f0hH8c8MH
OlU/M9qWrCf6Z3+IEhOIjBnJfkdPaPaKkUsTCF+864LTQDSY956dthD5i3ac
mDEQa4sehHothDF/3+YigZjIvHrzuIXwDa/eeV0gtPX+5WkWIvhFX39YIOxj
ZZhXCPdv53L0RqJ2LiXzS4Xo/iaOOiPB+rypPIUIJiuHZwXCIV326xVi4rSt
vkcgWraEym7JRHfu7Z2VAuF5LZDcJhOOuk0dq1R/oaarTCac7wT39xsI17sd
PbkyERyZKy82ENqqklf3yMTAISEsGAjfx0cO5MiE66fi2kE9Ya9wKyWq/8f9
f07rCZdYPdIoE/Zg53NH9UTAv2vaLxO+tC2mY3piwNds/1smppNaQ5/pCeON
Ot1mNc9wV8NdlWe1z1OuEPnpvpMpBsIbdXtKzessfOraJfU+u6e2jSuEpimp
IVEg3LqYrUssRG5dZvaAQGi89TEvWIiJIW11qZEwyttu2VR/ok/QikTsQmmC
1UJY21vnz4uEcbf7nmQh3AWRzkQT4SmKPTerEI7GZ9+4bCI0jsmHver8lZ9/
J0qEdvXLco1CeD+pHiqUiGCgNTtF5T0SqjgpEd6w4fG0TOTb441tEjGQPv6o
XeXxUu6dExKRGxltzVZ5tccfeVMinBvLP1wmEzy6kqskwiU1vT5oJrjubO2Q
iej/seSSx0xYD56/Umki0q7H+6tUvX7sSoyJuCg9eVRsJjKaij/tFQnnWxtu
vmcmjAUv7q8QicBC+VilmRjoLEhIFIn8e8tHWsxEeKnjQKRIeDt+bb5hJjxf
hYQIkdD+tWZ92Eysbc75xSAStU9CdptMxG6NaH9FJHxJPZNOmXCPbP+2USQy
vs/M7lTzLPJ2h0UivPH9U3dlwnO4b7TCRMQ+vLAuSiECgzX3IyTCsavw900K
4RleuHZG5TO3uCRdIRpGPR+lRhOaLETtUff782TceDQRbnkQnaoQ08uWnDkU
Q1gz9nWtUQhj6uDx+RjC5RMjHqvzkzJ3HFxB9PfmzajvzWpZXNy3gggcu8oq
+f9//DxhtdlsNpn/Avy0XZk=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.4734087130382685, 15.076502829182314},
           ImageScaled[{0, 0}]], 
         CircleBox[{9.571875, 12.008125}, 
          2.419358289144045, {-0.2754963591555799, 2.423467409738631}], 
         PolygonBox[{{11.252464247741282`, 13.849025407851112`}, {
          10.388185480357976`, 14.77261742397641}, {10.00688602415946, 
          14.069331760321365`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.858967696384628, 14.892815973331647},
           ImageScaled[{0, 0}]], 
         CircleBox[{10.078124999999998`, 12.941875}, 2.419358289144045, {
          2.866096294434214, 5.565060063328425}], 
         PolygonBox[{{8.397535752258719, 11.100974592148887`}, {
          9.261814519642025, 10.17738257602359}, {9.64311397584054, 
          10.880668239678634`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.791032303615374, 10.057184026668352}, 
          ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwdkn9MlAUYx7+CMlKXlExoEVn3/rj3fQ+jHW16yfhKHJwMgyHWMSkwYRxn
xuUgtSihTrtCmEnJFUQg1zyUaM1LpCYyc3rYbZ3IlC00LBd4tOQPbafTaG/P
H8+z754932efZ89Tr9UWV8UAeB6AXrFUT2nE/yEQrvEtMd+aiITN7TcjBiKa
OnB4s4mY6Py9btpApNyKjV2s64QTFf8YiO6yMWVYI+IxZUsSiHE16cw7GmF7
tKzfJhCBuZzrVo2gRVrkEQh/jPNyqq4rzXMXBaLyaNeieI2AecXWp0Vi5qV/
Ly7QiAMHH8zWiUT4oKd9iUZ4laToWZEIPpH/vUEjZn659/jDElGQZTqSpxHp
r/hKCyQCznBanUa4zP7yBonImZ1v+lojprb8cKpDIv7a1njgiu5XvX5Jn0SM
HPncEmciTt4ffdArEXWPFLanmYjkrI3bWyTCVm99Nl/nfTE7r1oiPP6mzFIT
4Tp0sjZDIoJtXeftJsKoXGmLisRI1elwnj6vNd8aFImM3JJyyUTYV7oX7xSJ
yc7B9+5oRFDe7bKIhH9d36pBjTCGTDVxOn9s/wtv6H13b+CaQGSsW2PR7xW8
Olx4TiD6Z1vnL6iEzRPJOS0Qr7/VdHyXShh3jzZfEAhHsVqtqcTU3j/uTgtE
QuTdyT8VorEy17pCJGzGc/kDCpFeNJe8USRuWL/T3Arh3T+ypkMkVvekJDoV
wvGkbygiElPaQx0VClHReem5TIn4VM4tqlaI1WfyUlolIvHDqp8aFCIcSL49
IRGu3z7+okshii5t8D0mE6Hmo4OjChHlqUCBTIwvi9TcUwijJ+qulYmSBcv9
JpXwbL9e3ygT4Z63i8pUIpq5KXaPTOzf53TuVYmRTntom0z4ts5X+lTC3pr9
kU0mvJ91FJ5QiRnt/bkkmUgfdcUP6fzN3zRflQj3z3z1mEpUJDbt+VIiFn6Q
ZWhRiWCmNb9M/487kWfKdT/0NaRKRFnPsU0Gldi1fuebMyJx9tqy7Emd7+Xu
+GGRWPiJo6RFIbr3/VpzWCRcJVUOi0K44gbG2kWi4OZ977SR6O7+e8dXIuFY
VTPvNRIrl98tHRKJ24G1O4qNhHfpj/U3RGLt5UO2JCPhOd/Xq++3WyxiRCY8
G9rGKiViIhQKhXQus9l8XOJ/wTJNQw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.632034358955877, 12.067066172803916},
           ImageScaled[{0, 0}]], 
         LineBox[{{5.000000000001819, 5.}, {14.5, 10.}}], 
         PolygonBox[{{10.280950933429189`, 7.779447859699573}, {
          9.40534763970386, 6.866584851347634}, {9.032750493437762, 
          7.57451942925322}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 6.733176755307927}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{11.9, 11.35}], PointBox[{7.75, 13.6}], 
          PointBox[{5., 15.}], PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["25",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/df1d21212eef.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/df1d21212eef.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 22}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{4.999999999996362, 14.999999999996678`}, {
          4.999999999996362, 4.999999999994442}}], 
         PolygonBox[{{5., 9.4}, {4.6, 10.6}, {5.4, 10.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwtk39MlHUcx9/lwmtOO+HunnvuAQP8kd7zHJ47zUMI34lNxKWAg1Ez+VHJ
VSA3RnjhRmckAjoHbTCYzB2mdclIrbSTpnEIG1uzIHFcM+Jg3iSmQdrgyMD2
tD5/fD977/3H5/t+fb7fuMLSrLefBpACQO3QqIeO+K8SiItfZw2f0hH8c8MH
OlU/M9qWrCf6Z3+IEhOIjBnJfkdPaPaKkUsTCF+864LTQDSY956dthD5i3ac
mDEQa4sehHothDF/3+YigZjIvHrzuIXwDa/eeV0gtPX+5WkWIvhFX39YIOxj
ZZhXCPdv53L0RqJ2LiXzS4Xo/iaOOiPB+rypPIUIJiuHZwXCIV326xVi4rSt
vkcgWraEym7JRHfu7Z2VAuF5LZDcJhOOuk0dq1R/oaarTCac7wT39xsI17sd
PbkyERyZKy82ENqqklf3yMTAISEsGAjfx0cO5MiE66fi2kE9Ya9wKyWq/8f9
f07rCZdYPdIoE/Zg53NH9UTAv2vaLxO+tC2mY3piwNds/1smppNaQ5/pCeON
Ot1mNc9wV8NdlWe1z1OuEPnpvpMpBsIbdXtKzessfOraJfU+u6e2jSuEpimp
IVEg3LqYrUssRG5dZvaAQGi89TEvWIiJIW11qZEwyttu2VR/ok/QikTsQmmC
1UJY21vnz4uEcbf7nmQh3AWRzkQT4SmKPTerEI7GZ9+4bCI0jsmHver8lZ9/
J0qEdvXLco1CeD+pHiqUiGCgNTtF5T0SqjgpEd6w4fG0TOTb441tEjGQPv6o
XeXxUu6dExKRGxltzVZ5tccfeVMinBvLP1wmEzy6kqskwiU1vT5oJrjubO2Q
iej/seSSx0xYD56/Umki0q7H+6tUvX7sSoyJuCg9eVRsJjKaij/tFQnnWxtu
vmcmjAUv7q8QicBC+VilmRjoLEhIFIn8e8tHWsxEeKnjQKRIeDt+bb5hJjxf
hYQIkdD+tWZ92Eysbc75xSAStU9CdptMxG6NaH9FJHxJPZNOmXCPbP+2USQy
vs/M7lTzLPJ2h0UivPH9U3dlwnO4b7TCRMQ+vLAuSiECgzX3IyTCsavw900K
4RleuHZG5TO3uCRdIRpGPR+lRhOaLETtUff782TceDQRbnkQnaoQ08uWnDkU
Q1gz9nWtUQhj6uDx+RjC5RMjHqvzkzJ3HFxB9PfmzajvzWpZXNy3gggcu8oq
+f9//DxhtdlsNpn/Avy0XZk=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.4734087130382685, 15.076502829182314},
           ImageScaled[{0, 0}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.571875, 12.008125}, 
           2.419358289144045, {-0.2754963591555799, 2.423467409738631}]}, 
         PolygonBox[{{11.252464247741282`, 13.849025407851112`}, {
          10.388185480357976`, 14.77261742397641}, {10.00688602415946, 
          14.069331760321365`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.858967696384628, 14.892815973331647},
           ImageScaled[{0, 0}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10.078124999999998`, 12.941875}, 2.419358289144045, {
           2.866096294434214, 5.565060063328425}]}, 
         PolygonBox[{{8.397535752258719, 11.100974592148887`}, {
          9.261814519642025, 10.17738257602359}, {9.64311397584054, 
          10.880668239678634`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.791032303615374, 10.057184026668352}, 
          ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwdkn9MlAUYx7+CMlKXlExoEVn3/rj3fQ+jHW16yfhKHJwMgyHWMSkwYRxn
xuUgtSihTrtCmEnJFUQg1zyUaM1LpCYyc3rYbZ3IlC00LBd4tOQPbafTaG/P
H8+z754932efZ89Tr9UWV8UAeB6AXrFUT2nE/yEQrvEtMd+aiITN7TcjBiKa
OnB4s4mY6Py9btpApNyKjV2s64QTFf8YiO6yMWVYI+IxZUsSiHE16cw7GmF7
tKzfJhCBuZzrVo2gRVrkEQh/jPNyqq4rzXMXBaLyaNeieI2AecXWp0Vi5qV/
Ly7QiAMHH8zWiUT4oKd9iUZ4laToWZEIPpH/vUEjZn659/jDElGQZTqSpxHp
r/hKCyQCznBanUa4zP7yBonImZ1v+lojprb8cKpDIv7a1njgiu5XvX5Jn0SM
HPncEmciTt4ffdArEXWPFLanmYjkrI3bWyTCVm99Nl/nfTE7r1oiPP6mzFIT
4Tp0sjZDIoJtXeftJsKoXGmLisRI1elwnj6vNd8aFImM3JJyyUTYV7oX7xSJ
yc7B9+5oRFDe7bKIhH9d36pBjTCGTDVxOn9s/wtv6H13b+CaQGSsW2PR7xW8
Olx4TiD6Z1vnL6iEzRPJOS0Qr7/VdHyXShh3jzZfEAhHsVqtqcTU3j/uTgtE
QuTdyT8VorEy17pCJGzGc/kDCpFeNJe8USRuWL/T3Arh3T+ypkMkVvekJDoV
wvGkbygiElPaQx0VClHReem5TIn4VM4tqlaI1WfyUlolIvHDqp8aFCIcSL49
IRGu3z7+okshii5t8D0mE6Hmo4OjChHlqUCBTIwvi9TcUwijJ+qulYmSBcv9
JpXwbL9e3ygT4Z63i8pUIpq5KXaPTOzf53TuVYmRTntom0z4ts5X+lTC3pr9
kU0mvJ91FJ5QiRnt/bkkmUgfdcUP6fzN3zRflQj3z3z1mEpUJDbt+VIiFn6Q
ZWhRiWCmNb9M/487kWfKdT/0NaRKRFnPsU0Gldi1fuebMyJx9tqy7Emd7+Xu
+GGRWPiJo6RFIbr3/VpzWCRcJVUOi0K44gbG2kWi4OZ977SR6O7+e8dXIuFY
VTPvNRIrl98tHRKJ24G1O4qNhHfpj/U3RGLt5UO2JCPhOd/Xq++3WyxiRCY8
G9rGKiViIhQKhXQus9l8XOJ/wTJNQw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.632034358955877, 12.067066172803916},
           ImageScaled[{0, 0}]], 
         LineBox[{{5.000000000001819, 5.}, {14.5, 10.}}], 
         PolygonBox[{{10.280950933429189`, 7.779447859699573}, {
          9.40534763970386, 6.866584851347634}, {9.032750493437762, 
          7.57451942925322}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 6.733176755307927}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{11.9, 11.35}], PointBox[{7.75, 13.6}], 
          PointBox[{5., 15.}], PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["26",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/df1d21212eef.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/df1d21212eef.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxFl3s8VFsbx1c3VBSzZ2bPDDNmzNhmZlPe6kSn6OnqENINRaJS55SG5F4k
pc7pg2N0IZWEdJdKxankdqSklERMHZfShaIUmpT3s99z3nX+2p/1efbae61n
Pc/v912S1YGL/YcjhO4ghJgn6hkaGhoiIOnV30/UEufSlkpAztCkepsYNqB8
o+3fHQgQLDVgTRrHAWT9SruTTcCM+bozms5wAOWP5ZojAtJOL72x2ZULqDb0
1cexBCgqx3zQfOQCgrABVxsCrqQ3mn5Wk4Ayk1J6txPQeLvsW5M5DxCymc5q
I2AFig6fd5oHyM2rYrcnG9w50WlVJB9QsnCuyTM2cGslTw1VfECx091bfuZA
CT+scPwZPiBxm2PsJw6kR+o4k9V8QL61y89GcGGnu9Oy9od8QNaL74S854Lv
Zae1v5fwAQUtLctfSMLBwy6JUel8QCiQdEgloSPNdIJgLR+QYfz+8FISlA02
ZsVmzPf8nPTvkaDkn9jjqOEBanGaHH6VBJ3utQ/aD/IAxfpkP91Bgv/Dgz/m
evIAAZJ8tiaBe7OA42TBA5QZHKRTxYUw83FfmnV5gPKrShOcueDfX8WK+M7k
46x2qIIDJaFjdIhxzPuf+iNtObBX0jR7sS0PkKF2kUceGwz1gzpDo3mAauMy
H1uxoXvwStAyZj2+SRvO3yQg7PwHduBiPqCW7w2lawiYrKONH61h9l/bcltG
gNbLtcY/RADIba+x/kgCcvIvDXznGAPqEW+dN4IAT62d+eM/jAHle7rGmBEw
5YFmTJG3CaCemCuELwEzCnLun/psAqi24EB1IQE6ntnl3FghoFpx+5AFGyzf
Xntm2y8EBG8HNSfZkPF6WLeDhwhQyfAnF/7DgbyuwUWXjooAocaHM4s5YPJS
vtz+jgiQ4dRjE+dz4eB072uCJibO+b6qjAuCLL6O5qEIkPjInIWWJBBkZsL6
yyJAbkcOB8WQwPt2xv9enAhQz63QsAISVNceGRjMEwHyfWabUE2Ca692imZI
CEhsZrOtjITGtpUebkVCQG5xHbcOkRBR2SxMCWfi7F2RS0gwePns7m8gBJR8
INyjlwv83upRyXzm/Zi+1TFcyIuSKCldISBr8bYbWg7M3f6qqUifGb8/5hjI
AdcLbSPDLZn9L0j1bGeD8srLQuV6Jj+DP9r7sEFQ477O9oYQkO+ES70dBBSk
NOtmKURM/E3hTgIyTgx7YnZOBCh/TUnJNAI2+OkZe800BeS23aFTn4D5rsc1
Y56bAqpl31EPsYAnVsksZ4kBWU+eu55FgNA+VjB+nxhQ0OuxgXMJyJ2u+OlY
KzP+MnLMPgK8RTemaxUSQPmNtXwtAcc3Gtck/yIBFFthYBvCBla9ItgxQwKo
RVX5XcsGMGT/fKRSAihIb57PHg7Yvrtvc6pVAqhH/+5XIy7Yiwbj7LqZ78mt
9+/jQqPLga2tzNiNXrxyFAnC4lEdlS8kgMTdPD8/ErzHWY8sfsDMVwXUZJFQ
dDR9lsllCaDk8MYplSS8NZj/6oiaie+Pu3GHBOpzQ9QMFTNeOvqH8yRMO9F1
2dCZGacNmQSTUJ7Xa2o6QQLIsKAtwZiEW+uTMqaQEkDQlGqQx4WiFaL6W6OZ
9QmPek3kwuzA7OR8XSbebSLI5UAlf1L1ShYztumM5HOg/1D6xS1KZj0rOE+T
2WB2oSH97UJm/hKWL8GGxwfEG3XjmLhFyfGTBFzfYunjf4vJX8HUOUsI0N+u
d1VPx4w5z3H5AgIaHHyWRi4xA+QmI/9CBGi/JTxtzzFj8vm7UpeAjRvME2f2
M+/bjLC3ImDWlnpWuIMUUE9bkWAzASdV5B11ihRQi2fYpAcERAr0cpvrpYx+
0Kmz2WAWS24dPV4GqHaYqd2fbHj65m6hxwwZIOv0oQVuHKgr0nCyvGWAkicW
Rmk4oPyjVBMcKAOU2Wm+eTUXxKpW1uhQJh6fpmzmwqhhVy2WqZjvlX9YAiRs
ihq7vIuZj7aGZSaQkJjID+udLQPUotdieIOEOtlZ0XCpDJBb2Wf5PRIiuhj/
kOJ47u2lrd80Ujy/y6fjN/2bUvz9scGfcolsKf5/SKdj4xm1FK/PM0b0rm+v
FK//tshempgsxfsTmkrfrmTm/7P/Y8N/cDhV/m9+3ANe7+rr+Td/6FH/cplS
hvP7KPr1VNUmGc6/TaTy3a+FMnw+u1VNwSV65vj8+pqCKRMvc3y+WTnHz+4+
Z47Pf9Omfsf+L+a4Pm5G1B1PBwrXzwn3v/YPRFO4vtzt5P6cfArX3xd7f9eE
egrXJ32rZkrWOwrX79Ro78CFAxSu7xJ1qxL6KFz/Rbs2+1W/pnB/XLHTb2l5
SOH+AQfCufsyhfurut0ivlxN4f7TrS7irVFRuD9LXP2L250p3L/C5w++zrKm
cH97T9DypxlTuP8zMzbsEhlSWB+m3x8RXcaM/9GPok7rKg8RhfXlYlVn6ppp
FNafdeSTxKt+FNanxtgXkwIPUli/TO7PqRj1hML6Vpf/5JqvyALrn1fe9pc9
ARZYHxsL1c11xRZYP93nXVBrDeVYX8uvbw1e7CvH+nuGP7T//Wk51meRlDU4
oVOO9bsr/vG9dokC6/sLo8TsDc4KrP9OO5KiK35RYH9osExgZUcqsH9IJna/
DdimwP7S9ZH/zWaLAvvPxy/JguurFNif7EazPkydq8D+Ff/K7bGHVIH9zWlV
3EsjpMD+V5rMjYx8Jsf+2LVJWXOoWI79s7vlwjTnXDn21wDj3kGjVDn23/P3
F+V8TJFjf16zbmOd72E59u/01cMaqIty7O+KgRg978dy7P+r+6XqNSMVmA/C
YELGp5kKzA9eKefT6HgF5ovnu9RR2Q8VmD8qmn3fHTBTYj7JiM3diUKVmF+2
Fnvya/5UYr7xeTPc7qsRjfnnJmdPaJU7jfkIvc9xqFfTmJ+COhzGzCulMV9Z
VqU8f9JOY/4yytBu6xugMZ9VBh3uK0eWmN+Kn0aMYA3SmO/eJ5p/XtFFY/6r
3FnQdq6OxnzYF+LCSyqgMT96O1vNaP7fev7myxfoxftMFY35U0fc8/qjC435
NE+0vKhsEo35tSqlyaXQlMZ8a1O6Ytk4ksb8e+7C4PIQAY352OhehXRASWN+
Vo0M3Nf/E435usav9LJxCI35e0HArLkrz9KYzxN+Fe1gvaMxv4uOEUGjbCwx
32tCo/aod1ti/pftqpfcbrTE94MVjoOtKUorfH/YOPtLX0eEFb5f5Aas47wo
sYL/3z8uDTBPK/gvWAvnRQ==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{7.75, 13.599999999998545`}, {5.000000000001819, 15.}}], 
         PolygonBox[{{6.909697869360896, 14.02779017559809}, {
          6.021775346907044, 14.928675070642509`}, {5.658828914371164, 
          14.215744578161313`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.4734087130382685, 15.076502829182314},
           ImageScaled[{0, 0}]], 
         CircleBox[{9.571875, 12.008125}, 
          2.419358289144045, {-0.2754963591555799, 2.423467409738631}], 
         PolygonBox[{{11.252464247741282`, 13.849025407851112`}, {
          10.388185480357976`, 14.77261742397641}, {10.00688602415946, 
          14.069331760321365`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.858967696384628, 14.892815973331647},
           ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwd1vc/1X0Dx3Ej0SLpCpVzvt/zPZ/P95xD3W6aSr2NtlQqKrMyb4lKStOl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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.791032303615374, 10.057184026668352}, 
          ImageScaled[{1, 1}]], 
         LineBox[{{11.900000000005093`, 11.349999999998545`}, {
          14.500000000005457`, 10.}}], 
         PolygonBox[{{13.732497646081043`, 10.398510837611767`}, {
          12.483176245660133`, 10.596490731667538`}, {12.851828462177778`, 
          11.306487593108931`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.30946366950294, 11.445818919042697}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwtV31czef7fzMPMW2hh3M6D33OUw+nWCZky/ZWVJ4PopA5Cutr9nUiSVPK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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 6.733176755307927}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{11.9, 11.35}], PointBox[{7.75, 13.6}], 
          PointBox[{5., 15.}], PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["27",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/df1d21212eef.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/df1d21212eef.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{4.999999999996362, 14.999999999996678`}, {
          4.999999999996362, 4.999999999994442}}], 
         PolygonBox[{{5., 9.4}, {4.6, 10.6}, {5.4, 10.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwtk39MlHUcx9/lwmtOO+HunnvuAQP8kd7zHJ47zUMI34lNxKWAg1Ez+VHJ
VSA3RnjhRmckAjoHbTCYzB2mdclIrbSTpnEIG1uzIHFcM+Jg3iSmQdrgyMD2
tD5/fD977/3H5/t+fb7fuMLSrLefBpACQO3QqIeO+K8SiItfZw2f0hH8c8MH
OlU/M9qWrCf6Z3+IEhOIjBnJfkdPaPaKkUsTCF+864LTQDSY956dthD5i3ac
mDEQa4sehHothDF/3+YigZjIvHrzuIXwDa/eeV0gtPX+5WkWIvhFX39YIOxj
ZZhXCPdv53L0RqJ2LiXzS4Xo/iaOOiPB+rypPIUIJiuHZwXCIV326xVi4rSt
vkcgWraEym7JRHfu7Z2VAuF5LZDcJhOOuk0dq1R/oaarTCac7wT39xsI17sd
PbkyERyZKy82ENqqklf3yMTAISEsGAjfx0cO5MiE66fi2kE9Ya9wKyWq/8f9
f07rCZdYPdIoE/Zg53NH9UTAv2vaLxO+tC2mY3piwNds/1smppNaQ5/pCeON
Ot1mNc9wV8NdlWe1z1OuEPnpvpMpBsIbdXtKzessfOraJfU+u6e2jSuEpimp
IVEg3LqYrUssRG5dZvaAQGi89TEvWIiJIW11qZEwyttu2VR/ok/QikTsQmmC
1UJY21vnz4uEcbf7nmQh3AWRzkQT4SmKPTerEI7GZ9+4bCI0jsmHver8lZ9/
J0qEdvXLco1CeD+pHiqUiGCgNTtF5T0SqjgpEd6w4fG0TOTb441tEjGQPv6o
XeXxUu6dExKRGxltzVZ5tccfeVMinBvLP1wmEzy6kqskwiU1vT5oJrjubO2Q
iej/seSSx0xYD56/Umki0q7H+6tUvX7sSoyJuCg9eVRsJjKaij/tFQnnWxtu
vmcmjAUv7q8QicBC+VilmRjoLEhIFIn8e8tHWsxEeKnjQKRIeDt+bb5hJjxf
hYQIkdD+tWZ92Eysbc75xSAStU9CdptMxG6NaH9FJHxJPZNOmXCPbP+2USQy
vs/M7lTzLPJ2h0UivPH9U3dlwnO4b7TCRMQ+vLAuSiECgzX3IyTCsavw900K
4RleuHZG5TO3uCRdIRpGPR+lRhOaLETtUff782TceDQRbnkQnaoQ08uWnDkU
Q1gz9nWtUQhj6uDx+RjC5RMjHqvzkzJ3HFxB9PfmzajvzWpZXNy3gggcu8oq
+f9//DxhtdlsNpn/Avy0XZk=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.4734087130382685, 15.076502829182314},
           ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwl1vlfTQkDx/FbUQqJUBJ177lnueecK5UiLb6WFGmhRJqSyJ6aUDEir5JU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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.858967696384628, 14.892815973331647},
           ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwd1vc/1X0Dx3Ej0SLpCpVzvt/zPZ/P95xD3W6aSr2NtlQqKrMyb4lKStOl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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.791032303615374, 10.057184026668352}, 
          ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwdkn9MlAUYx7+CMlKXlExoEVn3/rj3fQ+jHW16yfhKHJwMgyHWMSkwYRxn
xuUgtSihTrtCmEnJFUQg1zyUaM1LpCYyc3rYbZ3IlC00LBd4tOQPbafTaG/P
H8+z754932efZ89Tr9UWV8UAeB6AXrFUT2nE/yEQrvEtMd+aiITN7TcjBiKa
OnB4s4mY6Py9btpApNyKjV2s64QTFf8YiO6yMWVYI+IxZUsSiHE16cw7GmF7
tKzfJhCBuZzrVo2gRVrkEQh/jPNyqq4rzXMXBaLyaNeieI2AecXWp0Vi5qV/
Ly7QiAMHH8zWiUT4oKd9iUZ4laToWZEIPpH/vUEjZn659/jDElGQZTqSpxHp
r/hKCyQCznBanUa4zP7yBonImZ1v+lojprb8cKpDIv7a1njgiu5XvX5Jn0SM
HPncEmciTt4ffdArEXWPFLanmYjkrI3bWyTCVm99Nl/nfTE7r1oiPP6mzFIT
4Tp0sjZDIoJtXeftJsKoXGmLisRI1elwnj6vNd8aFImM3JJyyUTYV7oX7xSJ
yc7B9+5oRFDe7bKIhH9d36pBjTCGTDVxOn9s/wtv6H13b+CaQGSsW2PR7xW8
Olx4TiD6Z1vnL6iEzRPJOS0Qr7/VdHyXShh3jzZfEAhHsVqtqcTU3j/uTgtE
QuTdyT8VorEy17pCJGzGc/kDCpFeNJe8USRuWL/T3Arh3T+ypkMkVvekJDoV
wvGkbygiElPaQx0VClHReem5TIn4VM4tqlaI1WfyUlolIvHDqp8aFCIcSL49
IRGu3z7+okshii5t8D0mE6Hmo4OjChHlqUCBTIwvi9TcUwijJ+qulYmSBcv9
JpXwbL9e3ygT4Z63i8pUIpq5KXaPTOzf53TuVYmRTntom0z4ts5X+lTC3pr9
kU0mvJ91FJ5QiRnt/bkkmUgfdcUP6fzN3zRflQj3z3z1mEpUJDbt+VIiFn6Q
ZWhRiWCmNb9M/487kWfKdT/0NaRKRFnPsU0Gldi1fuebMyJx9tqy7Emd7+Xu
+GGRWPiJo6RFIbr3/VpzWCRcJVUOi0K44gbG2kWi4OZ977SR6O7+e8dXIuFY
VTPvNRIrl98tHRKJ24G1O4qNhHfpj/U3RGLt5UO2JCPhOd/Xq++3WyxiRCY8
G9rGKiViIhQKhXQus9l8XOJ/wTJNQw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.632034358955877, 12.067066172803916},
           ImageScaled[{0, 0}]], 
         LineBox[{{5.000000000001819, 5.}, {14.5, 10.}}], 
         PolygonBox[{{10.280950933429189`, 7.779447859699573}, {
          9.40534763970386, 6.866584851347634}, {9.032750493437762, 
          7.57451942925322}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 6.733176755307927}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{11.9, 11.35}], PointBox[{7.75, 13.6}], 
          PointBox[{5., 15.}], PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["28",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/df1d21212eef.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/df1d21212eef.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[{{4.999999999996362, 14.999999999996678`}, {
          4.999999999996362, 4.999999999994442}}], 
         PolygonBox[{{5., 9.4}, {4.6, 10.6}, {5.4, 10.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJw1V3lY1NcVPUGNEDGiQRiWgRlm5je/2ZAoVIzbEUHRRIIElShYiqLYGsU1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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.193129473873402, 13.88626600035946}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{7.750000000005457, 6.400000000005093}, {5.000000000009095, 
          5.000000000007276}}], 
         PolygonBox[{{6.909697869360896, 5.972209824401911}, {
          5.658828914371163, 5.784255421838687}, {6.021775346907045, 
          5.071324929357493}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.473408713038269, 4.923497170817687}, 
          ImageScaled[{0, 1}]], 
         CircleBox[{9.571875, 7.991875}, 
          2.419358289144045, {-2.423467409738631, 0.2754963591555799}], 
         PolygonBox[{{11.252464247741282`, 6.150974592148888}, {
          10.388185480357976`, 5.227382576023591}, {10.00688602415946, 
          5.930668239678634}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.858967696384628, 5.107184026668354}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJwl0/lfzfkCx/HTooUiWwrnez6f7/d8T0QjxSDi3cJIp2gRY6kQ6hoVpSy3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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.791032303615374, 9.942815973331648}, 
          ImageScaled[{1, 0}]], 
         LineBox[{{11.899999999999636`, 8.650000000001455}, {14.5, 10.}}], 
         PolygonBox[{{13.732497646081043`, 9.601489162388233}, {
          12.851828462177778`, 8.693512406891069}, {12.483176245660133`, 
          9.403509268332462}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.30946366950294, 8.554181080957303}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{11.9, 8.65}], PointBox[{7.75, 6.4}], 
          PointBox[{5., 15.}], PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["29",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"VFlip", "(", 
          RowBox[{"HFlip", "(", "\"ad/becf/df1d21212eef.m\"", ")"}], ")"}]],
       Annotation[#, 
        FeynArts`VFlip[
         FeynArts`HFlip["ad/becf/df1d21212eef.m"]], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {88, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJxFl3s8VFsbx1c3VBSzZ2bPDDNmzNhmZlPe6kSn6OnqENINRaJS55SG5F4k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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5., 15.}, {14.5, 10.}}], 
         PolygonBox[{{10.280950933429189`, 12.220552140300427`}, {
          9.032750493437762, 12.42548057074678}, {9.40534763970386, 
          13.133415148652366`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 13.266823244692073}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwtU31MVXUYfoQViI4l99x7zrnnHjiCaxQbXlcMdpN4UiqUdOyqBYWIKOya
xcfA+EyQ0GCU4Fh8zQ/IOaRNdluLWEVcPgQL3C7S+gPEmFbcLOPqHEqj1n5b
//zePXufvXuf531+G3MKnLkBAF4EICqixSMRxv/18Y3HLQ6JKOxdr7VKRNlY
38AZiciOyjilm4mUwdiSADPhDbl+qclM2O8/3F9vJgyHM3TRTATHmm/pFqJr
smQmQlTjwPvfWghvYudQvIVojl6zbb9MZH/cWxxrIdJjy00rMtFsz3rnCcGv
cxgNCoHjK38OmYmy1TeSglTCHVjnzTET7ZHfpOSrRLaSmPxQIpThlayvVcK+
IbygUiKC3+59+neVWGjPXSf0XNtl9a2oBGoXHzWYCNeDto57gn/fOWGYCDrP
T4+rRI1rcM9kGKFc+L67QeC2DzKbBD7akvmCSnhyVp8rCiOemg7fcVsh7NNt
J4rDCP+ZfTtOKgQtP2ttYYTnp7dKYwSOP7Y6G0YEV94cmpMJr3d091YTkZY1
f/ys0BtQ295vIoJHezYVy0TNd9Mr2yXCOzG/eEj4sznrxLxEuCKtDUUyYTRO
NFUKP96tijkn+KnXky0Wwn0zPfk3Mf+O5r8k/Mtf/nSnQniO5FdHyYTv/L2m
cYUwjszeqZcJHMgL2KcS/rhO17Toyw7fkvCntXxZ3CElZqmq2Ur4l3SuUQil
tO+zzRqBu30/LspEwtGxgnGN8I7MyG6ZcJ/7d9tuG+GNK4vIkonLX75aNGwj
MLy9/JHYL/rlAk0narpD5mrFvcfyrBk64Y+4MhJkIdq/uvprmU4UrpsIOW0m
YDj9FQLrWypE3uo3mAIP6oRn6sLeQYkYsLeUxuqE/VTng2KJSKv3BflshHHx
bN4rIqeRTza22Aj/JyXPJ0iEpzWiO95GuPP94akCv/fD3jmN8Lf2hFYLfs+z
/SeFvl07TTckIuHg1LFEjVgIPVxNkbfRmbpgjfB4A/WrAqfeGvrDSqT1pZdl
WIj6jW/23rUSno/krcsWgq874oM0wsis7mwR/kTP9r8k5vfZBp9RiJSui9fa
NcKduD7uc4VYWB0oXiv2d5XkRqlE4fyHaU1i/7+SbleIHK/9ZWKTTniTpga/
UImuv41Do8Kfhi3Dk4L/2pXow+EEq/5pHFEJRfzjCMLd0dHRofI/02tU5w==

          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.7909868415071655, 4.2996829898966435},
           ImageScaled[{0, 1}]], 
         CircleBox[{9.571875, 7.991875}, 
          2.419358289144045, {-2.423467409738631, 0.2754963591555799}], 
         PolygonBox[{{11.252464247741282`, 6.150974592148888}, {
          10.388185480357976`, 5.227382576023591}, {10.00688602415946, 
          5.930668239678634}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.858967696384628, 5.107184026668354}, 
          ImageScaled[{0, 1}]], 
         CircleBox[{10.078124999999998`, 7.058125}, 
          2.419358289144045, {-5.565060063328425, -2.866096294434214}], 
         PolygonBox[{{8.397535752258719, 8.899025407851113}, {
          9.261814519642025, 9.82261742397641}, {9.64311397584054, 
          9.119331760321366}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.791032303615374, 9.942815973331648}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJwlUn9MlAUYftSiIs1Tfpkmu/u+D/l+nOgFF4QaDyaJSQww9bJWt+OIoyKP
JXUx/AOGR4LM25UOpoPDqI6WSlvWNWHTxB/gXV1lw1rOwNiuwrotIHJstW8+
/7x7tvd9n+d99poceyuqFgLYAECvd7GWd6tEuP3+jybMhG2lvedTkeibtbac
MRP29950vyoSsTTfngYz4fqxdbNFJFzdlZFsMxG/eXFNgkgEbn2TPakRntqz
BVMC4fJUO/0aUfx9Q8+vAhHe4PQUaIR7R/CxvwTC+OdgW1wlglLtD4ki0aiZ
3upXieLULU9YReLQ2PjxWpUwRuq36frXtnX0F6hEIHF5Wr9I2BYcet2kEuvH
nyn5Xfe76IXhJH2frcGmSkRZrmV/qkqcmysdckpEXk2kWlYJ+fmlu45IRMlT
DsdWlfDVZHSFJMKgVTS6VSKaKESvSsQ7V7+UAiphyz+1OSIR9w9NOL5TCey8
WD4oEcmFQsoijYguaWvqkoh9twsfzdIIObCy7mWJGC6qfqBMIwJNk+cydL0P
vI1VGmE4nPzbTyIxH7hgeU0j1tcEFraJRKc2EHJoRN6U25srEtPeVb3FGuF6
riMhJhC+voTmdI3A6qHJHoGITpTGJ3V/lqTllQLhaThR1asSoYqBSzkC4dy1
/eFnVWKu6KgtTdBz2hRZoBIrdn6xbLFABNvf9Z9SiM6P2x9JEoj5K8aDLypE
oNzdpOn97WJ3ikLMdf5r3SEQ0+tSSsdkonO6aFOrQPR5PbUfyoR8u2zsgkAY
qpfMt8hE7J/dg/eIxOLHs+7dJxPxmfftRSJRJm0//IZMsPLAxiaR8O1uPdYs
EwOrliZ/JhL2s/utPfr8g8Z8PR9jRrb/kkz4Ro6OxkViyl6ycUYmXDmp12dE
omU8/HSmQgSzWttiIvGLY77bphDFqDeP6P/TEcg4oBBQ69Z0iYThdHNav0KE
jl+O7dF5/hbreYVwz94aXqbnXf/1nVGFcL00Gjqv/6+QdXlYIaL/TazbKxB5
o47ZkwqxwoKhdIGQfm79w6sQhvv+/vaaiZjuPZNYrvOb8ttHTATdd048pBCx
8CcpThMxeOPKyFcyEbzRvPZJE3H9ZLpap/Oa04U5JqJx7pXR1fr9mc7Pc01E
WEcmEQ2HwyUm/g8vuEbg
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.30946366950294, 8.554181080957303}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{11.9, 8.65}], PointBox[{7.75, 6.4}], 
          PointBox[{5., 15.}], PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["30",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"VFlip", "(", 
          RowBox[{"HFlip", "(", "\"ad/becf/df1d21212eef.m\"", ")"}], ")"}]],
       Annotation[#, 
        FeynArts`VFlip[
         FeynArts`HFlip["ad/becf/df1d21212eef.m"]], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {110, 22}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJxFl3s8VFsbx1c3VBSzZ2bPDDNmzNhmZlPe6kSn6OnqENINRaJS55SG5F4k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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5., 15.}, {14.5, 10.}}], 
         PolygonBox[{{10.280950933429189`, 12.220552140300427`}, {
          9.032750493437762, 12.42548057074678}, {9.40534763970386, 
          13.133415148652366`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 13.266823244692073}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwtU31MVXUYfoQViI4l99x7zrnnHjiCaxQbXlcMdpN4UiqUdOyqBYWIKOya
xcfA+EyQ0GCU4Fh8zQ/IOaRNdluLWEVcPgQL3C7S+gPEmFbcLOPqHEqj1n5b
//zePXufvXuf531+G3MKnLkBAF4EICqixSMRxv/18Y3HLQ6JKOxdr7VKRNlY
38AZiciOyjilm4mUwdiSADPhDbl+qclM2O8/3F9vJgyHM3TRTATHmm/pFqJr
smQmQlTjwPvfWghvYudQvIVojl6zbb9MZH/cWxxrIdJjy00rMtFsz3rnCcGv
cxgNCoHjK38OmYmy1TeSglTCHVjnzTET7ZHfpOSrRLaSmPxQIpThlayvVcK+
IbygUiKC3+59+neVWGjPXSf0XNtl9a2oBGoXHzWYCNeDto57gn/fOWGYCDrP
T4+rRI1rcM9kGKFc+L67QeC2DzKbBD7akvmCSnhyVp8rCiOemg7fcVsh7NNt
J4rDCP+ZfTtOKgQtP2ttYYTnp7dKYwSOP7Y6G0YEV94cmpMJr3d091YTkZY1
f/ys0BtQ295vIoJHezYVy0TNd9Mr2yXCOzG/eEj4sznrxLxEuCKtDUUyYTRO
NFUKP96tijkn+KnXky0Wwn0zPfk3Mf+O5r8k/Mtf/nSnQniO5FdHyYTv/L2m
cYUwjszeqZcJHMgL2KcS/rhO17Toyw7fkvCntXxZ3CElZqmq2Ur4l3SuUQil
tO+zzRqBu30/LspEwtGxgnGN8I7MyG6ZcJ/7d9tuG+GNK4vIkonLX75aNGwj
MLy9/JHYL/rlAk0narpD5mrFvcfyrBk64Y+4MhJkIdq/uvprmU4UrpsIOW0m
YDj9FQLrWypE3uo3mAIP6oRn6sLeQYkYsLeUxuqE/VTng2KJSKv3BflshHHx
bN4rIqeRTza22Aj/JyXPJ0iEpzWiO95GuPP94akCv/fD3jmN8Lf2hFYLfs+z
/SeFvl07TTckIuHg1LFEjVgIPVxNkbfRmbpgjfB4A/WrAqfeGvrDSqT1pZdl
WIj6jW/23rUSno/krcsWgq874oM0wsis7mwR/kTP9r8k5vfZBp9RiJSui9fa
NcKduD7uc4VYWB0oXiv2d5XkRqlE4fyHaU1i/7+SbleIHK/9ZWKTTniTpga/
UImuv41Do8Kfhi3Dk4L/2pXow+EEq/5pHFEJRfzjCMLd0dHRofI/02tU5w==

          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.7909868415071655, 4.2996829898966435},
           ImageScaled[{0, 1}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{9.571875, 7.991875}, 
           2.419358289144045, {-2.423467409738631, 0.2754963591555799}]}, 
         PolygonBox[{{11.252464247741282`, 6.150974592148888}, {
          10.388185480357976`, 5.227382576023591}, {10.00688602415946, 
          5.930668239678634}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.858967696384628, 5.107184026668354}, 
          ImageScaled[{0, 1}]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{10.078124999999998`, 7.058125}, 
           2.419358289144045, {-5.565060063328425, -2.866096294434214}]}, 
         PolygonBox[{{8.397535752258719, 8.899025407851113}, {
          9.261814519642025, 9.82261742397641}, {9.64311397584054, 
          9.119331760321366}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.791032303615374, 9.942815973331648}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJwlUn9MlAUYftSiIs1Tfpkmu/u+D/l+nOgFF4QaDyaJSQww9bJWt+OIoyKP
JXUx/AOGR4LM25UOpoPDqI6WSlvWNWHTxB/gXV1lw1rOwNiuwrotIHJstW8+
/7x7tvd9n+d99poceyuqFgLYAECvd7GWd6tEuP3+jybMhG2lvedTkeibtbac
MRP29950vyoSsTTfngYz4fqxdbNFJFzdlZFsMxG/eXFNgkgEbn2TPakRntqz
BVMC4fJUO/0aUfx9Q8+vAhHe4PQUaIR7R/CxvwTC+OdgW1wlglLtD4ki0aiZ
3upXieLULU9YReLQ2PjxWpUwRuq36frXtnX0F6hEIHF5Wr9I2BYcet2kEuvH
nyn5Xfe76IXhJH2frcGmSkRZrmV/qkqcmysdckpEXk2kWlYJ+fmlu45IRMlT
DsdWlfDVZHSFJMKgVTS6VSKaKESvSsQ7V7+UAiphyz+1OSIR9w9NOL5TCey8
WD4oEcmFQsoijYguaWvqkoh9twsfzdIIObCy7mWJGC6qfqBMIwJNk+cydL0P
vI1VGmE4nPzbTyIxH7hgeU0j1tcEFraJRKc2EHJoRN6U25srEtPeVb3FGuF6
riMhJhC+voTmdI3A6qHJHoGITpTGJ3V/lqTllQLhaThR1asSoYqBSzkC4dy1
/eFnVWKu6KgtTdBz2hRZoBIrdn6xbLFABNvf9Z9SiM6P2x9JEoj5K8aDLypE
oNzdpOn97WJ3ikLMdf5r3SEQ0+tSSsdkonO6aFOrQPR5PbUfyoR8u2zsgkAY
qpfMt8hE7J/dg/eIxOLHs+7dJxPxmfftRSJRJm0//IZMsPLAxiaR8O1uPdYs
EwOrliZ/JhL2s/utPfr8g8Z8PR9jRrb/kkz4Ro6OxkViyl6ycUYmXDmp12dE
omU8/HSmQgSzWttiIvGLY77bphDFqDeP6P/TEcg4oBBQ69Z0iYThdHNav0KE
jl+O7dF5/hbreYVwz94aXqbnXf/1nVGFcL00Gjqv/6+QdXlYIaL/TazbKxB5
o47ZkwqxwoKhdIGQfm79w6sQhvv+/vaaiZjuPZNYrvOb8ttHTATdd048pBCx
8CcpThMxeOPKyFcyEbzRvPZJE3H9ZLpap/Oa04U5JqJx7pXR1fr9mc7Pc01E
WEcmEQ2HwyUm/g8vuEbg
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.30946366950294, 8.554181080957303}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{11.9, 8.65}], PointBox[{7.75, 6.4}], 
          PointBox[{5., 15.}], PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["31",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"VFlip", "(", 
          RowBox[{"HFlip", "(", "\"ad/becf/df1d21212eef.m\"", ")"}], ")"}]],
       Annotation[#, 
        FeynArts`VFlip[
         FeynArts`HFlip["ad/becf/df1d21212eef.m"]], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{1.454392162258955*^-12, 15.}, {5.000000000002986, 15.}}], 
         PolygonBox[{{3.1, 15.}, {1.9, 14.6}, {1.9, 15.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lX9QzHkYx5+23dT+5ru73yTpF6Iuq98u9XkOTTemTpNfs45sUbmTrVxE
d7o4vyYOXedi0SwlIdWFOFeHka5S5FblaJrkQrja7dei5GbPfPavzzzzzOfH
8zzv9+vjEpccHc8BgHgAMK+uIgAAGQJ8XCPTIvJWHWAQDk2K79Ix6ENmjbWI
GISsBpfApQxqX4Z9kO+YgKCsfT3XmcGgmoknwvrGI3TarJrDZfDccoHmkWo8
QtQ3ptUcBm3tNxYk1EoRlLyxGgcGC4XzWhPmSBEMS3NWRjA47Bmww0UjQSif
4m1zmMHsU438hbvFCDeSbQuNDDoenNq376YI4Ub3/JAYGVaKJmjOuYsQwCZn
RqsMe1+L2YsVQgTptqgFS+RYXNUb0Z5kjgv4U/Vy1BqHxtKjhQhq13srIhUY
ml/mMaIWIhgeGs5UK5CfWFwz8WdzHHQgeAqLa1N73w91m/df0TzbwGJL7dqj
6kUihGZP4+dFLO5Wfa+fXidCSAli3txm8XzpQFRquBhBlzGSd4fFR32d4ZNq
xOb6n76sZJGzxOGqs78EQfpjtX4vi4knWhJHc8z1+mdEzGeR77sl0UYvQTDc
WhbVo8Dsv9461BklCEqZ+++ZClyY3u09v8cct7xyslXg1YA3GzwqJQg6r9s5
2XI8vvWm4+gyCUKn8sMmgRwHDR8WTmsUI6iHeeSQDNUbXRJ6WfN73mb7O8mw
Z5PV3LhQEUJW5/aQawzGuDzPnBEmROgs1OjWMeif4lcR7itAULdGd3gx2DD8
wuOelI8ADmSPHYNpkwrX7H1mi9BsP2sKMJiWIT6eUz0OARXxovEMznHsOPku
3wahXDiaF8xgt93iZbG5PATn952vtjHo5eUpzD3FRVDff6xsYVBlzbYH6K0R
ys/fKQ6RoSm9S7tzpjWCc8r1hxUy3GW1IFdQwkFQC6dfmyXH0fhD6ftUHASd
u1V/qRwf7xcEPvEx56eeEXgqsF7bssc2gIMgdaq4lK/AriQR47PanG9PMHFZ
XNOm+uLfYg5ClsAjVcViR7kmYK3QGqH57yM7jrB4+tLKFUXbrRHQWp1+nUXJ
dLMvuAhKfltBI4tfbSw4rcrkWvKzN+fUHxvgWvaXLCr6dcJynuX8kCf9r5t0
PMv9YftnbjHV8yzv89MO1jk18SzvZ24m700r4lnq00ZUJQ0u5lnqty+bHP9t
C9fSn0q3Hrd6L66lf0/fPRhIWmVt6W/wggtn85M4lv638l1jeLFWlvkcLzGu
0cwDy/yC2KtBfT5jhM63pNS7NLZjhND5X96Qdyzl6FtC9REn8OFc2GQiVD+R
ce/3BP8wRKi+Mq9U+7o1DxCqv4Ak+PpiYj+h+ny2YlvtuGgjofpt8pa6l+Ua
CNV38QX/U1s/MRCqf/5ZYUOyozn+6A/BC8nsAZWBUP9oYpcqx7UbCPVX4OCd
g38cNhLqv3Wa0JT69H5C/VlnsI+ZnDpAqH99eqxU5cmDhPr7J3FgU2jsEKH+
X77ejSvzGyaUD4Ksss2NbcOE8uPW6pOldqEmQvli+5uMI/3SRCh/7j5wTQif
ZiKUT5+ldd0/qjWf95Ff97Pa3c5XDhHKN17mZZcX3w0Syj87u8SX6wf6CeWj
73DuSJWbkVB+rtQbIuv9egnl67wtKf80NPYQyl9Dx+mDXrO7CeVzZoYPq9/V
SSi/1X8WCHQdbYTyvXzE8VMMu0so/3V3n3tp11UR+j/8/238sjWE/h//AQCd
ZTY=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJxFl3s8VFsbx1c3VBSzZ2bPDDNmzNhmZlPe6kSn6OnqENINRaJS55SG5F4k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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5., 15.}, {14.5, 10.}}], 
         PolygonBox[{{10.280950933429189`, 12.220552140300427`}, {
          9.032750493437762, 12.42548057074678}, {9.40534763970386, 
          13.133415148652366`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.867106970890564, 13.266823244692073}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwtU31MVXUYfoQViI4l99x7zrnnHjiCaxQbXlcMdpN4UiqUdOyqBYWIKOya
xcfA+EyQ0GCU4Fh8zQ/IOaRNdluLWEVcPgQL3C7S+gPEmFbcLOPqHEqj1n5b
//zePXufvXuf531+G3MKnLkBAF4EICqixSMRxv/18Y3HLQ6JKOxdr7VKRNlY
38AZiciOyjilm4mUwdiSADPhDbl+qclM2O8/3F9vJgyHM3TRTATHmm/pFqJr
smQmQlTjwPvfWghvYudQvIVojl6zbb9MZH/cWxxrIdJjy00rMtFsz3rnCcGv
cxgNCoHjK38OmYmy1TeSglTCHVjnzTET7ZHfpOSrRLaSmPxQIpThlayvVcK+
IbygUiKC3+59+neVWGjPXSf0XNtl9a2oBGoXHzWYCNeDto57gn/fOWGYCDrP
T4+rRI1rcM9kGKFc+L67QeC2DzKbBD7akvmCSnhyVp8rCiOemg7fcVsh7NNt
J4rDCP+ZfTtOKgQtP2ttYYTnp7dKYwSOP7Y6G0YEV94cmpMJr3d091YTkZY1
f/ys0BtQ295vIoJHezYVy0TNd9Mr2yXCOzG/eEj4sznrxLxEuCKtDUUyYTRO
NFUKP96tijkn+KnXky0Wwn0zPfk3Mf+O5r8k/Mtf/nSnQniO5FdHyYTv/L2m
cYUwjszeqZcJHMgL2KcS/rhO17Toyw7fkvCntXxZ3CElZqmq2Ur4l3SuUQil
tO+zzRqBu30/LspEwtGxgnGN8I7MyG6ZcJ/7d9tuG+GNK4vIkonLX75aNGwj
MLy9/JHYL/rlAk0narpD5mrFvcfyrBk64Y+4MhJkIdq/uvprmU4UrpsIOW0m
YDj9FQLrWypE3uo3mAIP6oRn6sLeQYkYsLeUxuqE/VTng2KJSKv3BflshHHx
bN4rIqeRTza22Aj/JyXPJ0iEpzWiO95GuPP94akCv/fD3jmN8Lf2hFYLfs+z
/SeFvl07TTckIuHg1LFEjVgIPVxNkbfRmbpgjfB4A/WrAqfeGvrDSqT1pZdl
WIj6jW/23rUSno/krcsWgq874oM0wsis7mwR/kTP9r8k5vfZBp9RiJSui9fa
NcKduD7uc4VYWB0oXiv2d5XkRqlE4fyHaU1i/7+SbleIHK/9ZWKTTniTpga/
UImuv41Do8Kfhi3Dk4L/2pXow+EEq/5pHFEJRfzjCMLd0dHRofI/02tU5w==

          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.7909868415071655, 4.2996829898966435},
           ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJwlxXk8lAkDB3BXK9ooMjPPjDmeOZ6RI2HThX4pOijlqFiVW7tum6hXW73O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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.858967696384628, 5.107184026668354}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJwl0/lfzfkCx/HTooUiWwrnez6f7/d8T0QjxSDi3cJIp2gRY6kQ6hoVpSy3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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.791032303615374, 9.942815973331648}, 
          ImageScaled[{1, 0}]], LineBox[CompressedData["
1:eJwlUn9MlAUYftSiIs1Tfpkmu/u+D/l+nOgFF4QaDyaJSQww9bJWt+OIoyKP
JXUx/AOGR4LM25UOpoPDqI6WSlvWNWHTxB/gXV1lw1rOwNiuwrotIHJstW8+
/7x7tvd9n+d99poceyuqFgLYAECvd7GWd6tEuP3+jybMhG2lvedTkeibtbac
MRP29950vyoSsTTfngYz4fqxdbNFJFzdlZFsMxG/eXFNgkgEbn2TPakRntqz
BVMC4fJUO/0aUfx9Q8+vAhHe4PQUaIR7R/CxvwTC+OdgW1wlglLtD4ki0aiZ
3upXieLULU9YReLQ2PjxWpUwRuq36frXtnX0F6hEIHF5Wr9I2BYcet2kEuvH
nyn5Xfe76IXhJH2frcGmSkRZrmV/qkqcmysdckpEXk2kWlYJ+fmlu45IRMlT
DsdWlfDVZHSFJMKgVTS6VSKaKESvSsQ7V7+UAiphyz+1OSIR9w9NOL5TCey8
WD4oEcmFQsoijYguaWvqkoh9twsfzdIIObCy7mWJGC6qfqBMIwJNk+cydL0P
vI1VGmE4nPzbTyIxH7hgeU0j1tcEFraJRKc2EHJoRN6U25srEtPeVb3FGuF6
riMhJhC+voTmdI3A6qHJHoGITpTGJ3V/lqTllQLhaThR1asSoYqBSzkC4dy1
/eFnVWKu6KgtTdBz2hRZoBIrdn6xbLFABNvf9Z9SiM6P2x9JEoj5K8aDLypE
oNzdpOn97WJ3ikLMdf5r3SEQ0+tSSsdkonO6aFOrQPR5PbUfyoR8u2zsgkAY
qpfMt8hE7J/dg/eIxOLHs+7dJxPxmfftRSJRJm0//IZMsPLAxiaR8O1uPdYs
EwOrliZ/JhL2s/utPfr8g8Z8PR9jRrb/kkz4Ro6OxkViyl6ycUYmXDmp12dE
omU8/HSmQgSzWttiIvGLY77bphDFqDeP6P/TEcg4oBBQ69Z0iYThdHNav0KE
jl+O7dF5/hbreYVwz94aXqbnXf/1nVGFcL00Gjqv/6+QdXlYIaL/TazbKxB5
o47ZkwqxwoKhdIGQfm79w6sQhvv+/vaaiZjuPZNYrvOb8ttHTATdd048pBCx
8CcpThMxeOPKyFcyEbzRvPZJE3H9ZLpap/Oa04U5JqJx7pXR1fr9mc7Pc01E
WEcmEQ2HwyUm/g8vuEbg
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.30946366950294, 8.554181080957303}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{11.9, 8.65}], PointBox[{7.75, 6.4}], 
          PointBox[{5., 15.}], PointBox[{5., 5.}], PointBox[{14.5, 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["32",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"VFlip", "(", 
          RowBox[{"HFlip", "(", "\"ad/becf/df1d21212eef.m\"", ")"}], ")"}]],
       Annotation[#, 
        FeynArts`VFlip[
         FeynArts`HFlip["ad/becf/df1d21212eef.m"]], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-1.2887468869848817`*^-12, 15.}, {5.499999999996848, 
          15.}}], PolygonBox[{{3.35, 15.}, {2.15, 14.6}, {2.15, 15.4}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.75, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lXlQU1cUxg+JYCCgSV6S54IKYtDWqsFRtLjcM8oaqqxqBKtoTUpAJWpw
oCoG6lJRq1JULCBYqiJuVcStLpFqXRgQraKtVaOIshtioNKhpJN27nv/vLlz
37vLOd/3+7yXpERreACQAgCOt4/VbrfbZQj/PVLMq36/7EGGDKG4ZVn8bgbT
Ft5dX9YkRSgu0dZPZ3BtYGbJi2DHWO233YNBo2WLPL+QQTA/yPkMGPSTlpzQ
dUoQlOcCLCyDeYrL527NkSAUqzYJYxicJIqpOXFTjKBUzhGfZLCw9u0PinAx
gqikfKuPFF/yAti2ZhECbmjXHJfi+JxJ6jGlIoRijWI5ynDY26QQ1UYRglfR
tUt1Mozx2eBTneEYK/xCtHKUx1edTd4jQrBIH696I8faFb47Rt8QIZh8c7Mj
WMzUtAYUOYsRcK7/9HwWpx9oN30a49j/0VanmyzG3zwXUX5IjAC6oOi7LG5t
UE1I7xQjGCsLn5exKKxng4ZPkSCIZOOyE1ncGNtRa05x3C+9I7Ivi0atMqBl
hwRBv7DLdYccTVVnux7ukiBgdIGHkxyHfZRa8CDVUR/fwhvJMrwSGFX/2rGe
UXPVt06KsxXdfRrrHeeTNyrDpGgaPWT7Zr0YITKpOa6awbigJfGiNyKE2qUo
S2LwTrA2YbJKhGDuXzJXwaC7ePzT9JD+COaOWchn8O3EJb329x4Ixqy0584M
Zox4EjH6qDtCZGKdYAyDD39vsR1IFSKYFvA1axjU3ahp2Kd1QzDpK7KfMXje
1hDuvcUVATZ/E7JAigUXKo4mvRAg6LMiepuluCXuFKgMAoTaeKVnpgyDJqiz
OoIFCEpBZoFMji6TysizWAGC6H7ad0VyhLRdLd37HN+3JZyXs3hNeGcer68r
wk+NLubVLFqbhgv77XVFMO6+YzjN4qhAl0Whk9wQRC6HKqtYvOsarrj51A0h
0shMvM6i1RrBaA1ChEibekUOi/37HRv7i1WIUDzhxrQZLJq7H4UJVO4Ipvlr
DY/kODV/U/ClFHcE88Tk/Gg5vtznE6xe4I4AHVXfXpehmzxs4D2hO4JSPtN5
tAz32gw959cLERJ6XrvmSdGjovfJwgo3BGO590qxFHufTT2086Irgpf/h8gi
Bg250DwmV4BgqszbGMpgU37Q6YKovgim2+9mSBi0PHH4zRnBEqCvsUuwS3Zp
9hcn+3DzyUPssgfJfO5/69+VcfpgHrf+Kx+nkQdVTtz+ca+z+aFZwJ3v7qbl
1Ysb7YSe3zPrwuqIEDuh99Outa3a5mUn9P6gj1n2LtlOaH1qS2LvT/UArn7t
V0+17t8GXH3lpWf/CBjhxNX/dm538fnbTlx/etv/tHXoeFz//Kr9S//5wOP6
a0lIkbok8rn+Nx+cYxp+jM/po+zHI+v7XeRz+pk/L9JesY3P6SuwO2zuHi8+
p79RVwaefZ7G4/S5pk05KHG/E6dfTzsjXJwNnL5fJUYkHD3RS6j+JcFT+DCg
h1B/3N6ZH+a+sptQ//y8V5sx9HEXof5KLViTc/VLG6H+e8Hbdq9hmpVQf26t
GdS6SG8h1L95Bw0NT7zaCfX35ow5nslRrYT6/yudWqVObyGUDxfGrRt7eFcL
ofz4/pohrdvYSihftOH4uM23nVD+XB78cOzgjy2E8im1YMT18boOQvnVODmo
Z0C5lVC+XameJf266T2h/NtQqqmKemcjlI+av+5/ElXWSSg/DXW8VVV9ugjl
61JZ7Ku69k5C+SvTeRepFnUSyufPD7Ml4bE2QvmdlJJg0P3m2P9/vvNXlv8a
2mQhlP89/kNVlVFthOaDVfEm50xsI6H5sW7mtfCRTD2h+RIa0nTLOecpofmT
dmSej1pzn9B8MidlLj6jMBGaX//F2vE1V2i+/QuZJK95
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.75, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw1V2lUVFfW3dKoOOOEBFCKourVq4mAEoJKZKOgFRVFgwRNNGUaFCM2OKBo
iIKK4BhM24jRKEZJygQBiWiptOAQNQyxVBJRUVAJVKsEJBonDN+6vb5+P95b
e517zr1n333Puc/r44TpsQ4AfgYgvnAULyPx30dFOL4/trnIQFj+nFD02Jtw
Nk18/JGBSD43cpPAy8bs8nQ2EIrRnyrF+Nq1XrHn9UTu1kXThqqIUmlP6ho9
Ef2Z5i2TitgTtfLGOGHveypojYoon6afO1BPBG4OCCpXEVnfR65q1RG2wXMz
ndREkWpIc62OKBprc52hJgYNjy27rCMSvQ8UfK0mnpdfSbimI6zP/njdoibk
wS3l93TEpbdbr4+QiCraml4JnLP8vcUSMVnrnOOhJ55//G77AYnIT2/XjdUT
EX9dL/9JImpTE44v0BMNxw0JdyUiPic8KEtPsH/+3AcS4fT0sx+L9YTl5a/W
RomoOXF5+896wtY9f+oViTg//42Au3oCIaVFRyRC0TKk1C7yu7jaIVMi9pxZ
eeq+nlBIdx5GSURO4a8Lr4h4C2cv8ZKI0P6FBUcEPy3rrz1QExFV7c7pwu64
7oNjaiJmTMe5yWI9d5xHZ6gJ3+DobT1FPJeSOWY1UfvCo6RcR6Suin83VE10
zG+7s1hgt+wn/mrC1PFmu0JHZO4sPTZCTUxO+E+rTUvYndYMD1ETqk2fVa/X
EoktS6fMVhMccH1KsJZ43rQoQMynqHK976AlzJ395/1bYOWG9CsyUT4osPS1
mmh8MeJgvkwkFwzNDpOIzCk/9vmXTDRs7fd4u0Q0tns0b5IJp6pbWfUS8WHP
zENbZSIzykur1xARUcnaPcLfb1HGYg2x5dmKvKMykVjVq7RQQ6zX7KyrkYmi
xPTg+xrC/spf/1Im7CuaB/SUifzgH/K9tITr4jE3lDLReH2e2aQlLKEddoNM
TB7SMnWhlrAlxUfKMoGajqMZWiK5uMI+WCYe3bR57Bb5Tu6ueqYh4ofFZRzQ
ErkDSr1+1hAd3n3S9onxUaGpX2kIR029/zYt4Rw9NThOjF+ZuCJBS1g/27nL
T+ST1n5pnJaobfnmVodEtEVcm9Jb8Hfn+MhqibDdG/pjhUw4r674Jk8iYlTv
x6UJPga/KhB6cW5+XDtcJnK+fBGVLBG5lT++uKshcteMdVguEa6qtyq3a4iG
kI/nrpWICHNtaJiGsC2XFnwlEf7WnDc7hd8Tw3sXJMLyj2EOZyUizv7Tt68k
wjR/5pnPJQKhFyJGC7/YY00LRJxb3Y6u1RA8OTF8mkQUpVysEfkH/tUkjRfn
IOrMSg+ZsM7d82KCRDwfMyMqTuTx4FreDImwq/L9C2XCcd6hZYvEvCd/GPa7
TESMumrcKhHR4x+tU2qJ81efjSgWdr161kTBS4j7NzeEf/aGt2O0RNGn76+H
hkgevidG8Gq/b/jVW0OYr6z6TexjzPxFNmqI6IVbVs7SEinLfnseqSGKXjp+
ESSw46uwOSKP5pXBg7TEnvWFgR8I/5MbhjTKRNtLa+tEDWEae3mgWK/ThdPD
jQJ3dYxPlomUJF2Sg8DW6vhxMlG3Ls5WKXh3zQ8fKBMedXefbhL76n6v+0MN
4VFofmOsONc+Kb7VGqLt4R81f6gJy8EZ109piA9vHe9+QJxb+9l4q4YILdcf
ma4mGl77Fp7TEDEF9oquaiJ1Wt7+2xoirvhrZZmKaAvZubmrTNQ2zwxIUxG5
09QOo2SiIyx90BQVkTjK96VYb63m5xCNirD9fdm9MqGjefl5fVQE3SLP99IS
R2/eXN1F1N0VhQtmaonG7942O6gI6+qm9DwtMahHYEA/Yd//ov6RligNPxQp
ifl+KfjUoCNKg/ttCVMRz1FQNldHHFVtC/tERZhWFWRv0hHnT7w6sF1FWGb0
3ZSnI2JyEy1WFeH8YWrNEZ04NxnRdcKedG9hoahLuebGFyL+wLIu+3TEskWZ
FX3VhJP30pdpOiJ/yeNnrmrCal7wwSwdEViUcM9FTWTtDT+i0xGGAPOe7qKu
dUtrfaol5GXrGh6oCHPGPyaWCf2cWDL4jIrw9c7tu0lLHPx0vWmzWI9533KR
v0ljVkxSESg7mearJXpHProo+JAvn67uryUuVR64etSbMD3anNQpE0+Cit1j
vAkeGfGnqDtF41L2DxT2n566dxV1ISHmowtKItCn3/OhWmLydyWaNUqiwe1O
faiWWH9y1xoqifLvY5OSBf877Kt7i/Gm89ZjWsJxUHxJoxdh3vZvr9daQmFv
canwImwT+pebdMSTI31bS72INheHudk6wn9z2m2BzQsMVtH3nOtu3bzkRaT2
ObhRJ/rY7lNh9V6E/bsx1z7RE0GZu5+99iICnTvac/WEf9VEs1JJmN75+lKF
nljWYvnmXaWoAw22JtHXzv6tOlFJ+F7eG/jkv31mwvUdSkIel97cric6drk8
LlYSuOOXJvpaivej7ZeEv9V59kU9IW9c9NU1JeGUEJQk5su6Pnv1VSVhuRYS
vlhPTA6/Ouq8ksg67HQ1SE+0zTmUahHxbq3y76YnGvcePCT4Uyy8UG7TEbm/
tx2bKOIfH3tU6MW0c0ZoLyWROHTAoOXiXjDn8NJzXkRRYdaGKMGHZ+GVJC/C
dDjFb5zQ6xPzW2ovItpn4953dMSjiF921yiInAMnvh0v7hFP4ZChIAJD0+Ln
6IiU2dvHBCsIc7JfxHodYd4adarTk3CdVNnluI5QnD6DbE8ip+nylidCn/6d
a0M9iSK3kUtGib59VTm2jycRcWzWJdHHfff6tLYNE+d5sPmawNW8//swIvrq
6hZPAxHx+wNNV09C3vvSL85A8KfxWb4i/p089SEDkbo/4268J2EZ3mNYg7Cf
RI8ST6LtvKKtp5EI0q8o6KIgMnv16C0bRZ37uF1WELLUmhVgJAYlHp8eriAs
O8ZHC2x93/bnQgWB6SXPNEbRd0KnrlUQztVfnehtJGKKvwjYpiCc6vK2NBmI
3G2bewuce7T3w+MG4kPPvpWpgq+knqfWCXu5x8B5wr+4ShtuIKqsX/qNURCu
Efa1QwxE4qFk954KIvm98d2Evi6VdJ4V/JlvHDx9StyTPioMdPIkUkefnrVb
T5g/zziwSPB1uFuvDIE76y1VQ4kGzbHYVKHHeRXB+qGEa+e66ZniXlT/W8zn
HkTW1CGde/WEU9h/qv9yJ6I7yurOCf3tKsld7U74/v1f3z7VE4mVO/wGuhOm
4n3LhxuI2m0tlWVuhG3UOzUrDIQc+WbmBjfCWr/59lkDYR/p7BfnRsjasPnO
RqLtxJKRMQJ3C5BmGwnL4aXnkgWODL+RZyQST4VZvxb+kry02UjYV1labwv7
kh4hnj6Ea7BDrNqdSP1lUp9JPoTT1qQVS93FPmSPXuBDBM4r8zvrTrRlfnI7
2YcoOmjK7uVBmEJ6nV4p/NP3PXzXg8iZ6h4b70PYyzZ2TfYg5B23+k0X9pBe
Gds9xL1j5n6D8M8e4vZPgQ3Rm/4yEjkPNV+u8iDsNbrvKoyEa1z2mxM8iIZ9
3XU7jETEmbmzXrgTzh6HI+cIu3T54RfuROK+mfEGI5HrMLrVxZ2wpPukdTES
0RuD1210I1J3DJgo9BnX4pnX+gYRF9LdoVLw+YPL4ylvEL513086ZyBw8YdZ
h12J6PJZHhVCz3V1Dc6uRNa2h4X1BiL65qiQNUMItB5L/5uY735TwWsXQuHg
MN/fSJhMyMpyISyxa5YnCv1+nhI22oWI2OppKvnff4zL/399+H8w6Z2K
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.48789659515192, 13.86205387127346}, 
          ImageScaled[{0, 0}]], LineBox[{{5.5, 12.5}, {5.5, 15.}}], 
         PolygonBox[{{5.5, 13.15}, {5.9, 14.35}, {5.1, 14.35}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.5548, 13.75}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         CircleBox[{6.0625, 10.}, 2.5625, {1.7921107691426879`, 
          4.491074538036899}], 
         PolygonBox[{{3.5, 9.4}, {3.1, 10.6}, {3.9, 10.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJxFlns4Vekex+kmkqLBvq1tr31ZmwjhaOYUfZlUoiPMUYpJUkxqdu4zJZSS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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.4452, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[{{5.5, 7.5000000000004095`}, {5.5, 4.999999999999591}}], 
         PolygonBox[{{5.5, 5.65}, {5.1, 6.85}, {5.9, 6.85}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.5548, 6.25}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{5.499999999998181, 5.}, {14.499999999996362`, 10.}}], 
         PolygonBox[{{10.524494365672922`, 7.791385758707179}, {
          9.66976280679853, 6.858951330844206}, {9.281248461855625, 
          7.558277151741437}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.147946543326878, 6.7498562220116165},
           ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{5.5, 7.5}], PointBox[{5.5, 12.5}], 
          PointBox[{5.5, 15.}], PointBox[{5.5, 5.}], PointBox[{14.5, 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["33",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/dedf1e21212f.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/dedf1e21212f.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-1.2887468869848817`*^-12, 15.}, {5.499999999996848, 
          15.}}], PolygonBox[{{3.35, 15.}, {2.15, 14.6}, {2.15, 15.4}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.75, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lXlQU1cUxg+JYCCgSV6S54IKYtDWqsFRtLjcM8oaqqxqBKtoTUpAJWpw
oCoG6lJRq1JULCBYqiJuVcStLpFqXRgQraKtVaOIshtioNKhpJN27nv/vLlz
37vLOd/3+7yXpERreACQAgCOt4/VbrfbZQj/PVLMq36/7EGGDKG4ZVn8bgbT
Ft5dX9YkRSgu0dZPZ3BtYGbJi2DHWO233YNBo2WLPL+QQTA/yPkMGPSTlpzQ
dUoQlOcCLCyDeYrL527NkSAUqzYJYxicJIqpOXFTjKBUzhGfZLCw9u0PinAx
gqikfKuPFF/yAti2ZhECbmjXHJfi+JxJ6jGlIoRijWI5ynDY26QQ1UYRglfR
tUt1Mozx2eBTneEYK/xCtHKUx1edTd4jQrBIH696I8faFb47Rt8QIZh8c7Mj
WMzUtAYUOYsRcK7/9HwWpx9oN30a49j/0VanmyzG3zwXUX5IjAC6oOi7LG5t
UE1I7xQjGCsLn5exKKxng4ZPkSCIZOOyE1ncGNtRa05x3C+9I7Ivi0atMqBl
hwRBv7DLdYccTVVnux7ukiBgdIGHkxyHfZRa8CDVUR/fwhvJMrwSGFX/2rGe
UXPVt06KsxXdfRrrHeeTNyrDpGgaPWT7Zr0YITKpOa6awbigJfGiNyKE2qUo
S2LwTrA2YbJKhGDuXzJXwaC7ePzT9JD+COaOWchn8O3EJb329x4Ixqy0584M
Zox4EjH6qDtCZGKdYAyDD39vsR1IFSKYFvA1axjU3ahp2Kd1QzDpK7KfMXje
1hDuvcUVATZ/E7JAigUXKo4mvRAg6LMiepuluCXuFKgMAoTaeKVnpgyDJqiz
OoIFCEpBZoFMji6TysizWAGC6H7ad0VyhLRdLd37HN+3JZyXs3hNeGcer68r
wk+NLubVLFqbhgv77XVFMO6+YzjN4qhAl0Whk9wQRC6HKqtYvOsarrj51A0h
0shMvM6i1RrBaA1ChEibekUOi/37HRv7i1WIUDzhxrQZLJq7H4UJVO4Ipvlr
DY/kODV/U/ClFHcE88Tk/Gg5vtznE6xe4I4AHVXfXpehmzxs4D2hO4JSPtN5
tAz32gw959cLERJ6XrvmSdGjovfJwgo3BGO590qxFHufTT2086Irgpf/h8gi
Bg250DwmV4BgqszbGMpgU37Q6YKovgim2+9mSBi0PHH4zRnBEqCvsUuwS3Zp
9hcn+3DzyUPssgfJfO5/69+VcfpgHrf+Kx+nkQdVTtz+ca+z+aFZwJ3v7qbl
1Ysb7YSe3zPrwuqIEDuh99Outa3a5mUn9P6gj1n2LtlOaH1qS2LvT/UArn7t
V0+17t8GXH3lpWf/CBjhxNX/dm538fnbTlx/etv/tHXoeFz//Kr9S//5wOP6
a0lIkbok8rn+Nx+cYxp+jM/po+zHI+v7XeRz+pk/L9JesY3P6SuwO2zuHi8+
p79RVwaefZ7G4/S5pk05KHG/E6dfTzsjXJwNnL5fJUYkHD3RS6j+JcFT+DCg
h1B/3N6ZH+a+sptQ//y8V5sx9HEXof5KLViTc/VLG6H+e8Hbdq9hmpVQf26t
GdS6SG8h1L95Bw0NT7zaCfX35ow5nslRrYT6/yudWqVObyGUDxfGrRt7eFcL
ofz4/pohrdvYSihftOH4uM23nVD+XB78cOzgjy2E8im1YMT18boOQvnVODmo
Z0C5lVC+XameJf266T2h/NtQqqmKemcjlI+av+5/ElXWSSg/DXW8VVV9ugjl
61JZ7Ku69k5C+SvTeRepFnUSyufPD7Ml4bE2QvmdlJJg0P3m2P9/vvNXlv8a
2mQhlP89/kNVlVFthOaDVfEm50xsI6H5sW7mtfCRTD2h+RIa0nTLOecpofmT
dmSej1pzn9B8MidlLj6jMBGaX//F2vE1V2i+/QuZJK95
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.75, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{5.5, 15.}, {14.500000000001819`, 10.}}], 
         PolygonBox[{{10.524494365672922`, 12.208614241292821`}, {
          9.281248461855625, 12.441722848258564`}, {9.66976280679853, 
          13.141048669155794`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.147946543326878, 13.250143777988384},
           ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJxVk21Ik1EUxw8iFDV8ebY9iYhOaeLufaatWaYQHSwqHOIQX1CUpjZ0paZl
IIlllhiZvcyYYpZDUbSwzLQwE/xiby59wpWwKJMyK1NnShhixRDu6H45XO49
557z//9ucPaxRKMHAGgBwBXXF4/rMRzB+qjv5BkeC2cHx2IH1Ag+F1Zq3/I4
V3DZUmhSI4gLByV/eDRNtGqmvNUI+vHWjp88TnWViU29AgIs65P7eGyPbgl8
nikgDFmHiI7H4In8w9RXQLDuUa4+kWPoqU9n+8YpglNns/ByPBKu/ct1UgSf
ZVE0ynD2duPsoTqKIMZJ0vqluPFe+YZVM0VQlD04FyTFDzW5zvJ2ijB0osGv
jUN+eHTR8dJ135C5N4lDc7Vi7eaqq36kekDLIW9Pz9JpBQQxal67n0NDiJhj
PyogGAwvtl7ksNo7UeLX7No/HPn6m8OqkpES4zMBoSjjx85LUvxM423Lk67+
OytmImXYPJziET8tICju9/+alqEyqbuj9o2A0I29d6/K8XGDz4ylW0DQN6Z9
DOVR4/+KSkpd+uRxvk08Vjg6MjQRrvzi6PNfeDRcWcxrc1AEa9HuTbBl3Y8K
ys6tRV716Urqzlemto6KhNUfm95uX6om7P0DuQt+pgTC+nt3JyH1OCGs/6yY
zrUef8LmC7D3aDcrCJu/rCaypnEXYfqUOruWZgyE6Wd9H9FErxOm73fadqvX
Rpj+haWTHtmebn++xWi8lDvc/oWUNHhXprn9XdFXrngWuP2XJxtl1nw3H5bX
NphLoYwfR1XA6TiBMr4mw+pu2OcJ4y/9aeZUVAthfAYlno/I0RHGb31Yxmig
U8X4lpqLTdcsKsa/WRa7bXCfCv//Hyr8B9t6NnE=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.8548, 13.75}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         CircleBox[{6.0625, 10.}, 2.5625, {1.7921107691426879`, 
          4.491074538036899}], 
         PolygonBox[{{3.5, 9.4}, {3.1, 10.6}, {3.9, 10.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         CircleBox[{4.9375, 10.}, 2.5625, {-1.3494818844471055`, 
          1.3494818844471055`}], 
         PolygonBox[{{7.5, 10.6}, {7.9, 9.4}, {7.1, 9.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.4452, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[CompressedData["
1:eJw9k2tIk1EYxx9rlWKWoe/l7J0NNU1Fc6KmFdYDDqsloUM2qcilTFsFo0Kj
FDKw6Ib5IU1HtnXBS8NL5ChRWo7wXtJAxhbKSwpmYRiWQisXQzrny/PhnPNc
/v/fE1lsVOvXAUAqAPjj2mExbdXn8/nCEHSHVLerGRwRanRXboUjLF7adCGe
wTsZM86oJAZBEfpqKYDBnwWvH2aJDEJ34gltCINT/YFFgw0sAmzueq5icNrY
5zAqOQQsOjDZw+AQxma0T3EIurceSTaLHm/mn/uFPEJoT6phnsWE1qYATweP
sBicnGziMKVtNA7dPILCttSSw2NCu+RHkIdHEGtyq0Qeo78q5JKXPALeLZs7
RrD+QbFMdcb/3vyk30pQ+e3NhneB/vxjTuU4QcxTZRmaOATF8LbxXoKRfUWZ
2jgOwWLe/amc4IvPx+cmBlgEy+E0biPB2VgDm36eRah7GjZykcdrHfoyFlkE
neYqP8ah5LLaq09nEcSjOUFSDhMvmTtnC1iEPPuRfCOL5V3TKc5HLEK3vkXu
ZnDZrm+b28ohQOPC9xIGv6R25jQ/5hDE2sFKwqBGlO2yqXgE3T3HL184rvlC
6L1VPvNRZSP0Pz+e31t8UkrzB6NJyy9Kaf2q+MgPSacE2t/kTV2+YBVo/39v
dEhMowKdr1ptapy3C3T+CHfD/GitQPXJi3jGK/YLVD9RaRlqc0mpvgNdNkdD
qZTq37mAv/etEOrPudPNM7Z6Qv2bZiZEby6h/ro03i3LMYT6P6FNd9ljCeXD
VVi6GqMmlJ+dkqH1Z1sJ5Wuv3T2siZJS/qLrlFl1fVLK547sFcseg0D5DbEe
LHHIZZTvimFZ0pRTRvnPnK00X6+IwP/78T7AH7fjP/unLOk=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.5548, 6.25}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwtV21YVNUaXRkXEVDHQpgZhuHMDAPDgAIGRSq2TEXU0IkKwQBHlPADFRMQ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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.147946543326878, 6.7498562220116165},
           ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{5.5, 7.5}], PointBox[{5.5, 12.5}], 
          PointBox[{5.5, 15.}], PointBox[{5.5, 5.}], PointBox[{14.5, 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["34",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/dedf1e21212f.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/dedf1e21212f.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-1.2887468869848817`*^-12, 15.}, {5.499999999996848, 
          15.}}], PolygonBox[{{3.35, 15.}, {2.15, 14.6}, {2.15, 15.4}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.75, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lXlQU1cUxg+JYCCgSV6S54IKYtDWqsFRtLjcM8oaqqxqBKtoTUpAJWpw
oCoG6lJRq1JULCBYqiJuVcStLpFqXRgQraKtVaOIshtioNKhpJN27nv/vLlz
37vLOd/3+7yXpERreACQAgCOt4/VbrfbZQj/PVLMq36/7EGGDKG4ZVn8bgbT
Ft5dX9YkRSgu0dZPZ3BtYGbJi2DHWO233YNBo2WLPL+QQTA/yPkMGPSTlpzQ
dUoQlOcCLCyDeYrL527NkSAUqzYJYxicJIqpOXFTjKBUzhGfZLCw9u0PinAx
gqikfKuPFF/yAti2ZhECbmjXHJfi+JxJ6jGlIoRijWI5ynDY26QQ1UYRglfR
tUt1Mozx2eBTneEYK/xCtHKUx1edTd4jQrBIH696I8faFb47Rt8QIZh8c7Mj
WMzUtAYUOYsRcK7/9HwWpx9oN30a49j/0VanmyzG3zwXUX5IjAC6oOi7LG5t
UE1I7xQjGCsLn5exKKxng4ZPkSCIZOOyE1ncGNtRa05x3C+9I7Ivi0atMqBl
hwRBv7DLdYccTVVnux7ukiBgdIGHkxyHfZRa8CDVUR/fwhvJMrwSGFX/2rGe
UXPVt06KsxXdfRrrHeeTNyrDpGgaPWT7Zr0YITKpOa6awbigJfGiNyKE2qUo
S2LwTrA2YbJKhGDuXzJXwaC7ePzT9JD+COaOWchn8O3EJb329x4Ixqy0584M
Zox4EjH6qDtCZGKdYAyDD39vsR1IFSKYFvA1axjU3ahp2Kd1QzDpK7KfMXje
1hDuvcUVATZ/E7JAigUXKo4mvRAg6LMiepuluCXuFKgMAoTaeKVnpgyDJqiz
OoIFCEpBZoFMji6TysizWAGC6H7ad0VyhLRdLd37HN+3JZyXs3hNeGcer68r
wk+NLubVLFqbhgv77XVFMO6+YzjN4qhAl0Whk9wQRC6HKqtYvOsarrj51A0h
0shMvM6i1RrBaA1ChEibekUOi/37HRv7i1WIUDzhxrQZLJq7H4UJVO4Ipvlr
DY/kODV/U/ClFHcE88Tk/Gg5vtznE6xe4I4AHVXfXpehmzxs4D2hO4JSPtN5
tAz32gw959cLERJ6XrvmSdGjovfJwgo3BGO590qxFHufTT2086Irgpf/h8gi
Bg250DwmV4BgqszbGMpgU37Q6YKovgim2+9mSBi0PHH4zRnBEqCvsUuwS3Zp
9hcn+3DzyUPssgfJfO5/69+VcfpgHrf+Kx+nkQdVTtz+ca+z+aFZwJ3v7qbl
1Ysb7YSe3zPrwuqIEDuh99Outa3a5mUn9P6gj1n2LtlOaH1qS2LvT/UArn7t
V0+17t8GXH3lpWf/CBjhxNX/dm538fnbTlx/etv/tHXoeFz//Kr9S//5wOP6
a0lIkbok8rn+Nx+cYxp+jM/po+zHI+v7XeRz+pk/L9JesY3P6SuwO2zuHi8+
p79RVwaefZ7G4/S5pk05KHG/E6dfTzsjXJwNnL5fJUYkHD3RS6j+JcFT+DCg
h1B/3N6ZH+a+sptQ//y8V5sx9HEXof5KLViTc/VLG6H+e8Hbdq9hmpVQf26t
GdS6SG8h1L95Bw0NT7zaCfX35ow5nslRrYT6/yudWqVObyGUDxfGrRt7eFcL
ofz4/pohrdvYSihftOH4uM23nVD+XB78cOzgjy2E8im1YMT18boOQvnVODmo
Z0C5lVC+XameJf266T2h/NtQqqmKemcjlI+av+5/ElXWSSg/DXW8VVV9ugjl
61JZ7Ku69k5C+SvTeRepFnUSyufPD7Ml4bE2QvmdlJJg0P3m2P9/vvNXlv8a
2mQhlP89/kNVlVFthOaDVfEm50xsI6H5sW7mtfCRTD2h+RIa0nTLOecpofmT
dmSej1pzn9B8MidlLj6jMBGaX//F2vE1V2i+/QuZJK95
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.75, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{5.5, 15.}, {14.500000000001819`, 10.}}], 
         PolygonBox[{{10.524494365672922`, 12.208614241292821`}, {
          9.281248461855625, 12.441722848258564`}, {9.66976280679853, 
          13.141048669155794`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.147946543326878, 13.250143777988384},
           ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJxVk21Ik1EUxw8iFDV8ebY9iYhOaeLufaatWaYQHSwqHOIQX1CUpjZ0paZl
IIlllhiZvcyYYpZDUbSwzLQwE/xiby59wpWwKJMyK1NnShhixRDu6H45XO49
557z//9ucPaxRKMHAGgBwBXXF4/rMRzB+qjv5BkeC2cHx2IH1Ag+F1Zq3/I4
V3DZUmhSI4gLByV/eDRNtGqmvNUI+vHWjp88TnWViU29AgIs65P7eGyPbgl8
nikgDFmHiI7H4In8w9RXQLDuUa4+kWPoqU9n+8YpglNns/ByPBKu/ct1UgSf
ZVE0ynD2duPsoTqKIMZJ0vqluPFe+YZVM0VQlD04FyTFDzW5zvJ2ijB0osGv
jUN+eHTR8dJ135C5N4lDc7Vi7eaqq36kekDLIW9Pz9JpBQQxal67n0NDiJhj
PyogGAwvtl7ksNo7UeLX7No/HPn6m8OqkpES4zMBoSjjx85LUvxM423Lk67+
OytmImXYPJziET8tICju9/+alqEyqbuj9o2A0I29d6/K8XGDz4ylW0DQN6Z9
DOVR4/+KSkpd+uRxvk08Vjg6MjQRrvzi6PNfeDRcWcxrc1AEa9HuTbBl3Y8K
ys6tRV716Urqzlemto6KhNUfm95uX6om7P0DuQt+pgTC+nt3JyH1OCGs/6yY
zrUef8LmC7D3aDcrCJu/rCaypnEXYfqUOruWZgyE6Wd9H9FErxOm73fadqvX
Rpj+haWTHtmebn++xWi8lDvc/oWUNHhXprn9XdFXrngWuP2XJxtl1nw3H5bX
NphLoYwfR1XA6TiBMr4mw+pu2OcJ4y/9aeZUVAthfAYlno/I0RHGb31Yxmig
U8X4lpqLTdcsKsa/WRa7bXCfCv//Hyr8B9t6NnE=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.8548, 13.75}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{6.0625, 10.}, 2.5625, {1.7921107691426879`, 
           4.491074538036899}]}, 
         PolygonBox[{{3.5, 9.4}, {3.1, 10.6}, {3.9, 10.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         {Dashing[{0.005, 0.030000000000000002`}], 
          CircleBox[{4.9375, 10.}, 2.5625, {-1.3494818844471055`, 
           1.3494818844471055`}]}, 
         PolygonBox[{{7.5, 10.6}, {7.9, 9.4}, {7.1, 9.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["uG",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.4452, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[CompressedData["
1:eJw9k2tIk1EYxx9rlWKWoe/l7J0NNU1Fc6KmFdYDDqsloUM2qcilTFsFo0Kj
FDKw6Ib5IU1HtnXBS8NL5ChRWo7wXtJAxhbKSwpmYRiWQisXQzrny/PhnPNc
/v/fE1lsVOvXAUAqAPjj2mExbdXn8/nCEHSHVLerGRwRanRXboUjLF7adCGe
wTsZM86oJAZBEfpqKYDBnwWvH2aJDEJ34gltCINT/YFFgw0sAmzueq5icNrY
5zAqOQQsOjDZw+AQxma0T3EIurceSTaLHm/mn/uFPEJoT6phnsWE1qYATweP
sBicnGziMKVtNA7dPILCttSSw2NCu+RHkIdHEGtyq0Qeo78q5JKXPALeLZs7
RrD+QbFMdcb/3vyk30pQ+e3NhneB/vxjTuU4QcxTZRmaOATF8LbxXoKRfUWZ
2jgOwWLe/amc4IvPx+cmBlgEy+E0biPB2VgDm36eRah7GjZykcdrHfoyFlkE
neYqP8ah5LLaq09nEcSjOUFSDhMvmTtnC1iEPPuRfCOL5V3TKc5HLEK3vkXu
ZnDZrm+b28ohQOPC9xIGv6R25jQ/5hDE2sFKwqBGlO2yqXgE3T3HL184rvlC
6L1VPvNRZSP0Pz+e31t8UkrzB6NJyy9Kaf2q+MgPSacE2t/kTV2+YBVo/39v
dEhMowKdr1ptapy3C3T+CHfD/GitQPXJi3jGK/YLVD9RaRlqc0mpvgNdNkdD
qZTq37mAv/etEOrPudPNM7Z6Qv2bZiZEby6h/ro03i3LMYT6P6FNd9ljCeXD
VVi6GqMmlJ+dkqH1Z1sJ5Wuv3T2siZJS/qLrlFl1fVLK547sFcseg0D5DbEe
LHHIZZTvimFZ0pRTRvnPnK00X6+IwP/78T7AH7fjP/unLOk=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.5548, 6.25}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwtV21YVNUaXRkXEVDHQpgZhuHMDAPDgAIGRSq2TEXU0IkKwQBHlPADFRMQ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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.147946543326878, 6.7498562220116165},
           ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{5.5, 7.5}], PointBox[{5.5, 12.5}], 
          PointBox[{5.5, 15.}], PointBox[{5.5, 5.}], PointBox[{14.5, 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["35",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/dedf1e21212f.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/dedf1e21212f.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {88, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-1.2887468869848817`*^-12, 15.}, {5.499999999996848, 
          15.}}], PolygonBox[{{3.35, 15.}, {2.15, 14.6}, {2.15, 15.4}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.75, 15.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9lXlQU1cUxg+JYCCgSV6S54IKYtDWqsFRtLjcM8oaqqxqBKtoTUpAJWpw
oCoG6lJRq1JULCBYqiJuVcStLpFqXRgQraKtVaOIshtioNKhpJN27nv/vLlz
37vLOd/3+7yXpERreACQAgCOt4/VbrfbZQj/PVLMq36/7EGGDKG4ZVn8bgbT
Ft5dX9YkRSgu0dZPZ3BtYGbJi2DHWO233YNBo2WLPL+QQTA/yPkMGPSTlpzQ
dUoQlOcCLCyDeYrL527NkSAUqzYJYxicJIqpOXFTjKBUzhGfZLCw9u0PinAx
gqikfKuPFF/yAti2ZhECbmjXHJfi+JxJ6jGlIoRijWI5ynDY26QQ1UYRglfR
tUt1Mozx2eBTneEYK/xCtHKUx1edTd4jQrBIH696I8faFb47Rt8QIZh8c7Mj
WMzUtAYUOYsRcK7/9HwWpx9oN30a49j/0VanmyzG3zwXUX5IjAC6oOi7LG5t
UE1I7xQjGCsLn5exKKxng4ZPkSCIZOOyE1ncGNtRa05x3C+9I7Ivi0atMqBl
hwRBv7DLdYccTVVnux7ukiBgdIGHkxyHfZRa8CDVUR/fwhvJMrwSGFX/2rGe
UXPVt06KsxXdfRrrHeeTNyrDpGgaPWT7Zr0YITKpOa6awbigJfGiNyKE2qUo
S2LwTrA2YbJKhGDuXzJXwaC7ePzT9JD+COaOWchn8O3EJb329x4Ixqy0584M
Zox4EjH6qDtCZGKdYAyDD39vsR1IFSKYFvA1axjU3ahp2Kd1QzDpK7KfMXje
1hDuvcUVATZ/E7JAigUXKo4mvRAg6LMiepuluCXuFKgMAoTaeKVnpgyDJqiz
OoIFCEpBZoFMji6TysizWAGC6H7ad0VyhLRdLd37HN+3JZyXs3hNeGcer68r
wk+NLubVLFqbhgv77XVFMO6+YzjN4qhAl0Whk9wQRC6HKqtYvOsarrj51A0h
0shMvM6i1RrBaA1ChEibekUOi/37HRv7i1WIUDzhxrQZLJq7H4UJVO4Ipvlr
DY/kODV/U/ClFHcE88Tk/Gg5vtznE6xe4I4AHVXfXpehmzxs4D2hO4JSPtN5
tAz32gw959cLERJ6XrvmSdGjovfJwgo3BGO590qxFHufTT2086Irgpf/h8gi
Bg250DwmV4BgqszbGMpgU37Q6YKovgim2+9mSBi0PHH4zRnBEqCvsUuwS3Zp
9hcn+3DzyUPssgfJfO5/69+VcfpgHrf+Kx+nkQdVTtz+ca+z+aFZwJ3v7qbl
1Ysb7YSe3zPrwuqIEDuh99Outa3a5mUn9P6gj1n2LtlOaH1qS2LvT/UArn7t
V0+17t8GXH3lpWf/CBjhxNX/dm538fnbTlx/etv/tHXoeFz//Kr9S//5wOP6
a0lIkbok8rn+Nx+cYxp+jM/po+zHI+v7XeRz+pk/L9JesY3P6SuwO2zuHi8+
p79RVwaefZ7G4/S5pk05KHG/E6dfTzsjXJwNnL5fJUYkHD3RS6j+JcFT+DCg
h1B/3N6ZH+a+sptQ//y8V5sx9HEXof5KLViTc/VLG6H+e8Hbdq9hmpVQf26t
GdS6SG8h1L95Bw0NT7zaCfX35ow5nslRrYT6/yudWqVObyGUDxfGrRt7eFcL
ofz4/pohrdvYSihftOH4uM23nVD+XB78cOzgjy2E8im1YMT18boOQvnVODmo
Z0C5lVC+XameJf266T2h/NtQqqmKemcjlI+av+5/ElXWSSg/DXW8VVV9ugjl
61JZ7Ku69k5C+SvTeRepFnUSyufPD7Ml4bE2QvmdlJJg0P3m2P9/vvNXlv8a
2mQhlP89/kNVlVFthOaDVfEm50xsI6H5sW7mtfCRTD2h+RIa0nTLOecpofmT
dmSej1pzn9B8MidlLj6jMBGaX//F2vE1V2i+/QuZJK95
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.75, 4.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000001286`, 10.}, {14.500000000003151`, 10.}}], 
         PolygonBox[{{17.85, 10.}, {16.65, 10.4}, {16.65, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17.25, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{5.5, 15.}, {14.500000000001819`, 10.}}], 
         PolygonBox[{{10.524494365672922`, 12.208614241292821`}, {
          9.281248461855625, 12.441722848258564`}, {9.66976280679853, 
          13.141048669155794`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.147946543326878, 13.250143777988384},
           ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJxVk21Ik1EUxw8iFDV8ebY9iYhOaeLufaatWaYQHSwqHOIQX1CUpjZ0paZl
IIlllhiZvcyYYpZDUbSwzLQwE/xiby59wpWwKJMyK1NnShhixRDu6H45XO49
557z//9ucPaxRKMHAGgBwBXXF4/rMRzB+qjv5BkeC2cHx2IH1Ag+F1Zq3/I4
V3DZUmhSI4gLByV/eDRNtGqmvNUI+vHWjp88TnWViU29AgIs65P7eGyPbgl8
nikgDFmHiI7H4In8w9RXQLDuUa4+kWPoqU9n+8YpglNns/ByPBKu/ct1UgSf
ZVE0ynD2duPsoTqKIMZJ0vqluPFe+YZVM0VQlD04FyTFDzW5zvJ2ijB0osGv
jUN+eHTR8dJ135C5N4lDc7Vi7eaqq36kekDLIW9Pz9JpBQQxal67n0NDiJhj
PyogGAwvtl7ksNo7UeLX7No/HPn6m8OqkpES4zMBoSjjx85LUvxM423Lk67+
OytmImXYPJziET8tICju9/+alqEyqbuj9o2A0I29d6/K8XGDz4ylW0DQN6Z9
DOVR4/+KSkpd+uRxvk08Vjg6MjQRrvzi6PNfeDRcWcxrc1AEa9HuTbBl3Y8K
ys6tRV716Urqzlemto6KhNUfm95uX6om7P0DuQt+pgTC+nt3JyH1OCGs/6yY
zrUef8LmC7D3aDcrCJu/rCaypnEXYfqUOruWZgyE6Wd9H9FErxOm73fadqvX
Rpj+haWTHtmebn++xWi8lDvc/oWUNHhXprn9XdFXrngWuP2XJxtl1nw3H5bX
NphLoYwfR1XA6TiBMr4mw+pu2OcJ4y/9aeZUVAthfAYlno/I0RHGb31Yxmig
U8X4lpqLTdcsKsa/WRa7bXCfCv//Hyr8B9t6NnE=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.8548, 13.75}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJw9lns4Vekexzc1PdHGXntHxM5aa++9tl3GNpGudl9dplRq0EOkSCqpRuQy
XYboMmyS6bZNFIeji1E5KpkuQqZyckk2UxIdOm4zilyS6XKeeeY9+/3n/WM9
a633/f2+38/3xwSGemzS5/F4STwe76/972WGv3cFdiirz/D3meJqQq7IZooC
EXvnaRK6J8I94lrEKTsFbH03WtetnIhYjUl4ulKBQN4Y5fGrIghvnDc+SCvw
591AsTEtwtoFHctL9BRoS54ic8oQovSnW1ueaW3wNnbioed2QuSoy66sz7DB
ZEGT32gzBfWMDdEJa21wOlz/rdtFCh8kSYdemdogZW5F/vQTFFTTOlMGauQo
/m3hlbp0CpbbXXsbE+XoPFClOnibgp1a5WDhKsespg5b734KFdkh0zTGcnTd
SbHXOAoh3XV5+w/POdCvflav3i+Ed6xHeVoBh0kDBvPra4RQdTitsErh8LuN
c0fbZBEcxkVeVkZwaNuxz9sqQIRlcVbJLwI5fO29NXxsuggxqkuMnS+H29UF
qaJKEZokk504Xw7HQkNmZneJkN77W2VRIAefrt2bS0ZE0LNKHJezi0Ppv55b
9I+I4HQgY93GZA7e0lmtn7tEOOdYGsTP53DwPw/1f3kogkFQ6hJVHQfHwIT1
TzUibP4YvtN6lMM6y4ZKYy8R8vnX5m2UyqF46jdZOUaESOurV/3c5Njg0zGy
J1MI9YDnPHG4HKVxO531bIXIOBaTmHlUDo9PR9pG8ihsSyk//ClbjsaywVQe
TeGVQbBL0UU5njzqPWubKkBfwvS07n/IUWhR9atWT4A809qiHLUcrrTWTTVi
jKOC2gSDIDkKMi/E5vGNURbRMyZUKYcmgrk7Z6URzqtcdix5w6FxkTwx+gEf
g+8sfF6f49BwysfyYwwfPvpLYlf5csgIWNnbHMWHaFaL5V4jDvNfDA1n5PMx
7lG64ewKGYZynAt+tTBCyIK2kvw4GcybFVn114xwapph66SlMtwNrx27OtwY
l/psp5eby6DPzI54t9gEZde1v38xKIXkRvzNm5QAA9TPVrufSdGyPrMmLVaA
bayfs+KhFBl9+oaenQIwzx6nNJdIEfLh0173RRTujjnd53ZbCs+zFo43j1FQ
ZjnZ+t6Vwidev/L7WgqyF0v+NH8gRVz/oRn+IxQqEiO0rU+keLuvZ9bQBCHc
ld6b7duksMsZXpBtIMRIpJVZ2qAU1094Ponrp3ArtnZBgoEMebyz7MoKCh4d
VZ+VtAxm/+zlFh+goJnv6OE/U4Y9u88MmdpT6Bv/jWCPmwyGOTx1S5UAF5YH
vP4+QIbaDXO65/kJUOTZf9HqWxlic79tbik3QeMf/Pddu2R4U3H4fl+pMap/
cW44FipDyMbCr7bcNoJmTVHWl/4yNHhYUppSPg6npLp/5yLD2ug8c17TBNQO
zU4Sm8lQE3BzaqTpBPB2hti+fCHFHC/fVW9jDHFqlSby4mkpHAovf+NGG6LW
gQkIWyUlHDEkuxSO5LmyqiUzpUCC2eT9bQXBaq9NElST7+ulnqy3ZiXwJf+f
bng/oq2bRSM5356w0Ms/lLDYSs4ffN7V/0kWi15yP4evy6fuSGURR+6vEA2M
m5TMoobUZ1m+sVf7jywMSP3WXMuk4jNZ7CX1NXl35c2hQhaTSP23lj66lPWQ
1fXnsoUD73Erq+vfov32d6KHWV1/x6vbu7dMkGCA9P/K4ws/1YoliCf6mBuV
NI3+UgJfop8mtnhs5ywJVhN91flX1udCotOfy4dNJoULJThL9NnKKcMkLhK0
Ev2efJFT3jhTAhnRt9Hr1e2HOQnGEP2rlk2bODpBgnvEH54m9dXOnSysiH9C
tEN01w0Wo8RfJ++IXTxjWCwk/ht1DBq6P5fFGeLPPx4wrw6+ZaAl/r3wsXh/
QS6DBuJv/viOc5QPgzTif5+ykmPFAkbHB1WS6YfUxzQWE36EvbGPHk6nUUD4
4tVj7+oXSev4YxJdvcVsPQ0t4ZPlsKbE1YuGO+HXyTDn3XrraB3fgnbERQXs
pOFP+BfFz7/XdoSGDeFj4ssVK3IKaR0/PQeW38t4TmMG4etp/SNHX37B6Pg7
nB5aXGbHYA3hs8+j+ekDngzKCL//vW9jdsYuBr6E75/bo977JTM4QfgfJLRx
cj3DoITkg6z5v5XPchksJfkRX+bRUpfLoIPky/WY9l3sGQa9JH9q3qvdHycx
MCf5VG5RebU9jAFL8itv/yXnLasY9JB8a052P/6dlNHl37x1J7XB/TR6SD7W
RZZVdRTRuvzsPF4kVETRSCX5ek9rHsb/itblr2Fx96CT1hoWJJ9fn3Cm3iy1
1uX3rZ59WQseTNHl+/6qBHs3rykYJfm/bK9D8IEPYt188PzHgrZ3JWJMJfOD
ft1Ly8osMcLJfLFuksasPluM7WT+SHt97emVe2L8fz759PmvJcb/AAuYo8M=

          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {2.5548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJxFlns4Vekex+kmkqLBvq1tr31ZmwjhaOYUfZlUoiPMUYpJUkxqdu4zJZSS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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.4452, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[CompressedData["
1:eJw9k2tIk1EYxx9rlWKWoe/l7J0NNU1Fc6KmFdYDDqsloUM2qcilTFsFo0Kj
FDKw6Ib5IU1HtnXBS8NL5ChRWo7wXtJAxhbKSwpmYRiWQisXQzrny/PhnPNc
/v/fE1lsVOvXAUAqAPjj2mExbdXn8/nCEHSHVLerGRwRanRXboUjLF7adCGe
wTsZM86oJAZBEfpqKYDBnwWvH2aJDEJ34gltCINT/YFFgw0sAmzueq5icNrY
5zAqOQQsOjDZw+AQxma0T3EIurceSTaLHm/mn/uFPEJoT6phnsWE1qYATweP
sBicnGziMKVtNA7dPILCttSSw2NCu+RHkIdHEGtyq0Qeo78q5JKXPALeLZs7
RrD+QbFMdcb/3vyk30pQ+e3NhneB/vxjTuU4QcxTZRmaOATF8LbxXoKRfUWZ
2jgOwWLe/amc4IvPx+cmBlgEy+E0biPB2VgDm36eRah7GjZykcdrHfoyFlkE
neYqP8ah5LLaq09nEcSjOUFSDhMvmTtnC1iEPPuRfCOL5V3TKc5HLEK3vkXu
ZnDZrm+b28ohQOPC9xIGv6R25jQ/5hDE2sFKwqBGlO2yqXgE3T3HL184rvlC
6L1VPvNRZSP0Pz+e31t8UkrzB6NJyy9Kaf2q+MgPSacE2t/kTV2+YBVo/39v
dEhMowKdr1ptapy3C3T+CHfD/GitQPXJi3jGK/YLVD9RaRlqc0mpvgNdNkdD
qZTq37mAv/etEOrPudPNM7Z6Qv2bZiZEby6h/ro03i3LMYT6P6FNd9ljCeXD
VVi6GqMmlJ+dkqH1Z1sJ5Wuv3T2siZJS/qLrlFl1fVLK547sFcseg0D5DbEe
LHHIZZTvimFZ0pRTRvnPnK00X6+IwP/78T7AH7fjP/unLOk=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {4.5548, 6.25}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwtV21YVNUaXRkXEVDHQpgZhuHMDAPDgAIGRSq2TEXU0IkKwQBHlPADFRMQ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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.147946543326878, 6.7498562220116165},
           ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{5.5, 7.5}], PointBox[{5.5, 12.5}], 
          PointBox[{5.5, 15.}], PointBox[{5.5, 5.}], PointBox[{14.5, 10.}]}, 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["36",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/dedf1e21212f.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/dedf1e21212f.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {110, 0}, {0, 0}, {22, 22}]},
   AspectRatio->1,
   ImageSize->{768, 768},
   PlotRange->{{0, 132}, {0, 132}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f38f2655-10c6-4cc8-8a79-6b1a256d84de"]
}, Open  ]],

Cell["1-loop counter-term diagrams", "Text",ExpressionUUID->"81c5ad88-6324-425f-a42e-95c11d2732e0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagQuarkGluonVTXCT", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"6", ",", " ", "2"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"6", ",", " ", "2"}], "}"}]}]}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[22]:=",ExpressionUUID->"135e033b-355b-4e61-9cb6-b37590b01ea4"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{4.547473508864641*^-13, 14.999999999996362`}, {
          6.999999999998636, 13.999999999996362`}}], 
         PolygonBox[{{4.0939696961967, 14.415147186257615`}, {
          2.8494617613083766`, 14.188873016277919`}, {2.962598846298224, 
          14.980832611206852`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.7192031021678296, 15.429621715174807},
           NCache[ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJwlVXtY1FUafhmakKsDM/P7/WbQGAwFEXCULqDB7y0vaJs6i2RuAeIFNUMd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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.71920310216783, 4.570378284825192}, 
          NCache[ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000002036`, 10.}, {13.500000000002405`, 10.}}], 
         PolygonBox[{{17.35, 10.}, {16.15, 10.4}, {16.15, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {16.75, 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[{{7., 13.999999999996009`}, {7., 5.99999999999511}}], 
         PolygonBox[{{7., 9.4}, {6.6, 10.6}, {7.4, 10.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwdVn1czWcb/0rSzGdSITRO55zf7/x+59SeRlZIvpIptDXJosVB1vEsT2lT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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.824419207744754, 13.311431212585223},
           ImageScaled[{0, 0}]], 
         LineBox[{{7.000000000003638, 6.}, {13.500000000003638`, 10.}}], 
         PolygonBox[{{10.760994990022727`, 8.3144584553986}, {
          9.948643980243007, 7.3448782179195815`}, {9.529366039711539, 
          8.026204871283216}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.45755100977972, 7.2847296091079565}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{7., 14.}], PointBox[{7., 6.}], 
          {Thickness[0.015], LineBox[{{13., 9.5}, {14., 10.5}}], 
           LineBox[{{13., 10.5}, {14., 9.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["1",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"adbe/cf/dedfef.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "adbe/cf/dedfef.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 22}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{4.547473508864641*^-13, 14.999999999996362`}, {
          6.999999999998636, 13.999999999996362`}}], 
         PolygonBox[{{4.0939696961967, 14.415147186257615`}, {
          2.8494617613083766`, 14.188873016277919`}, {2.962598846298224, 
          14.980832611206852`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.7192031021678296, 15.429621715174807},
           NCache[ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJwlVXtY1FUafhmakKsDM/P7/WbQGAwFEXCULqDB7y0vaJs6i2RuAeIFNUMd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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.71920310216783, 4.570378284825192}, 
          NCache[ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000002036`, 10.}, {13.500000000002405`, 10.}}], 
         PolygonBox[{{17.35, 10.}, {16.15, 10.4}, {16.15, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {16.75, 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJxFlns8Vekax98Y5XTRRk5Yt73tbW1L49L5qJB4zCiVkrIpoyKXJDkbXVwq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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{7.000000000001819, 13.999999999996362`}, {
          13.499999999998181`, 10.}}], 
         PolygonBox[{{10.760994990022727`, 11.6855415446014}, {
          9.529366039711539, 11.973795128716784`}, {9.948643980243007, 
          12.655121782080418`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.45755100977972, 12.715270390892044}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwtVm1UVOUWfkozS1IQ1PlgZs6ZL0aUKwoBJsqjcpcoqIhIXEPhKulYoJNo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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.45755100977972, 7.2847296091079565}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{7., 14.}], PointBox[{7., 6.}], 
          {Thickness[0.015], LineBox[{{13., 9.5}, {14., 10.5}}], 
           LineBox[{{13., 10.5}, {14., 9.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["2",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"adbe/cf/dedfef.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "adbe/cf/dedfef.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{4.547473508864641*^-13, 14.999999999996362`}, {
          6.999999999998636, 13.999999999996362`}}], 
         PolygonBox[{{4.0939696961967, 14.415147186257615`}, {
          2.8494617613083766`, 14.188873016277919`}, {2.962598846298224, 
          14.980832611206852`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.7192031021678296, 15.429621715174807},
           NCache[ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJwlVXtY1FUafhmakKsDM/P7/WbQGAwFEXCULqDB7y0vaJs6i2RuAeIFNUMd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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.71920310216783, 4.570378284825192}, 
          NCache[ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000002036`, 10.}, {13.500000000002405`, 10.}}], 
         PolygonBox[{{17.35, 10.}, {16.15, 10.4}, {16.15, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {16.75, 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[{{7., 13.999999999996009`}, {7., 5.99999999999511}}], 
         PolygonBox[{{7., 9.4}, {6.6, 10.6}, {7.4, 10.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwdVn1czWcb/0rSzGdSITRO55zf7/x+59SeRlZIvpIptDXJosVB1vEsT2lT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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.824419207744754, 13.311431212585223},
           ImageScaled[{0, 0}]], 
         LineBox[{{7.000000000003638, 6.}, {13.500000000003638`, 10.}}], 
         PolygonBox[{{10.760994990022727`, 8.3144584553986}, {
          9.948643980243007, 7.3448782179195815`}, {9.529366039711539, 
          8.026204871283216}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.45755100977972, 7.2847296091079565}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{7., 14.}], PointBox[{13.5, 10.}], 
          {Thickness[0.015], LineBox[{{6.5, 5.5}, {7.5, 6.5}}], 
           LineBox[{{6.5, 6.5}, {7.5, 5.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["3",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"adbe/cf/dedfef.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "adbe/cf/dedfef.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{4.547473508864641*^-13, 14.999999999996362`}, {
          6.999999999998636, 13.999999999996362`}}], 
         PolygonBox[{{4.0939696961967, 14.415147186257615`}, {
          2.8494617613083766`, 14.188873016277919`}, {2.962598846298224, 
          14.980832611206852`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.7192031021678296, 15.429621715174807},
           NCache[ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJwlVXtY1FUafhmakKsDM/P7/WbQGAwFEXCULqDB7y0vaJs6i2RuAeIFNUMd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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.71920310216783, 4.570378284825192}, 
          NCache[ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000002036`, 10.}, {13.500000000002405`, 10.}}], 
         PolygonBox[{{17.35, 10.}, {16.15, 10.4}, {16.15, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {16.75, 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJxFlns8Vekax98Y5XTRRk5Yt73tbW1L49L5qJB4zCiVkrIpoyKXJDkbXVwq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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{7.000000000001819, 13.999999999996362`}, {
          13.499999999998181`, 10.}}], 
         PolygonBox[{{10.760994990022727`, 11.6855415446014}, {
          9.529366039711539, 11.973795128716784`}, {9.948643980243007, 
          12.655121782080418`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.45755100977972, 12.715270390892044}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwtVm1UVOUWfkozS1IQ1PlgZs6ZL0aUKwoBJsqjcpcoqIhIXEPhKulYoJNo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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.45755100977972, 7.2847296091079565}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{7., 14.}], PointBox[{13.5, 10.}], 
          {Thickness[0.015], LineBox[{{6.5, 5.5}, {7.5, 6.5}}], 
           LineBox[{{6.5, 6.5}, {7.5, 5.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["4",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"adbe/cf/dedfef.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "adbe/cf/dedfef.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{4.547473508864641*^-13, 14.999999999996362`}, {
          6.999999999998636, 13.999999999996362`}}], 
         PolygonBox[{{4.0939696961967, 14.415147186257615`}, {
          2.8494617613083766`, 14.188873016277919`}, {2.962598846298224, 
          14.980832611206852`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.7192031021678296, 15.429621715174807},
           NCache[ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJwlVXtY1FUafhmakKsDM/P7/WbQGAwFEXCULqDB7y0vaJs6i2RuAeIFNUMd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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.71920310216783, 4.570378284825192}, 
          NCache[ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000002036`, 10.}, {13.500000000002405`, 10.}}], 
         PolygonBox[{{17.35, 10.}, {16.15, 10.4}, {16.15, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {16.75, 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[{{7., 13.999999999996009`}, {7., 5.99999999999511}}], 
         PolygonBox[{{7., 9.4}, {6.6, 10.6}, {7.4, 10.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwdVn1czWcb/0rSzGdSITRO55zf7/x+59SeRlZIvpIptDXJosVB1vEsT2lT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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.824419207744754, 13.311431212585223},
           ImageScaled[{0, 0}]], 
         LineBox[{{7.000000000003638, 6.}, {13.500000000003638`, 10.}}], 
         PolygonBox[{{10.760994990022727`, 8.3144584553986}, {
          9.948643980243007, 7.3448782179195815`}, {9.529366039711539, 
          8.026204871283216}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.45755100977972, 7.2847296091079565}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{7., 6.}], PointBox[{13.5, 10.}], 
          {Thickness[0.015], LineBox[{{6.5, 13.5}, {7.5, 14.5}}], 
           LineBox[{{6.5, 14.5}, {7.5, 13.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["5",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"adbe/cf/dedfef.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "adbe/cf/dedfef.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {88, 22}, {0, 0}, {22, 22}], 
    InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{4.547473508864641*^-13, 14.999999999996362`}, {
          6.999999999998636, 13.999999999996362`}}], 
         PolygonBox[{{4.0939696961967, 14.415147186257615`}, {
          2.8494617613083766`, 14.188873016277919`}, {2.962598846298224, 
          14.980832611206852`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.7192031021678296, 15.429621715174807},
           NCache[ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJwlVXtY1FUafhmakKsDM/P7/WbQGAwFEXCULqDB7y0vaJs6i2RuAeIFNUMd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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.71920310216783, 4.570378284825192}, 
          NCache[ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000002036`, 10.}, {13.500000000002405`, 10.}}], 
         PolygonBox[{{17.35, 10.}, {16.15, 10.4}, {16.15, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {16.75, 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJxFlns8Vekax98Y5XTRRk5Yt73tbW1L49L5qJB4zCiVkrIpoyKXJDkbXVwq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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{7.000000000001819, 13.999999999996362`}, {
          13.499999999998181`, 10.}}], 
         PolygonBox[{{10.760994990022727`, 11.6855415446014}, {
          9.529366039711539, 11.973795128716784`}, {9.948643980243007, 
          12.655121782080418`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.45755100977972, 12.715270390892044}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwtVm1UVOUWfkozS1IQ1PlgZs6ZL0aUKwoBJsqjcpcoqIhIXEPhKulYoJNo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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.45755100977972, 7.2847296091079565}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{7., 6.}], PointBox[{13.5, 10.}], 
          {Thickness[0.015], LineBox[{{6.5, 13.5}, {7.5, 14.5}}], 
           LineBox[{{6.5, 14.5}, {7.5, 13.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["6",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"adbe/cf/dedfef.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "adbe/cf/dedfef.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {110, 22}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{4.547473508864641*^-13, 14.999999999996362`}, {
          6.999999999998636, 13.999999999996362`}}], 
         PolygonBox[{{4.0939696961967, 14.415147186257615`}, {
          2.8494617613083766`, 14.188873016277919`}, {2.962598846298224, 
          14.980832611206852`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.7192031021678296, 15.429621715174807},
           NCache[ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJwlVXtY1FUafhmakKsDM/P7/WbQGAwFEXCULqDB7y0vaJs6i2RuAeIFNUMd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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.71920310216783, 4.570378284825192}, 
          NCache[ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000002036`, 10.}, {13.500000000002405`, 10.}}], 
         PolygonBox[{{17.35, 10.}, {16.15, 10.4}, {16.15, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {16.75, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{7., 10.}, {7., 14.}}], 
         PolygonBox[{{7., 11.4}, {7.4, 12.6}, {6.6, 12.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.0548, 12.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{7., 10.000000000001556`}, {7., 5.999999999998444}}], 
         PolygonBox[{{7., 7.4}, {6.6, 8.6}, {7.4, 8.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.0548, 8.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwdVn1czWcb/0rSzGdSITRO55zf7/x+59SeRlZIvpIptDXJosVB1vEsT2lT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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.824419207744754, 13.311431212585223},
           ImageScaled[{0, 0}]], 
         LineBox[{{7.000000000003638, 6.}, {13.500000000003638`, 10.}}], 
         PolygonBox[{{10.760994990022727`, 8.3144584553986}, {
          9.948643980243007, 7.3448782179195815`}, {9.529366039711539, 
          8.026204871283216}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.45755100977972, 7.2847296091079565}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{7., 14.}], PointBox[{7., 6.}], 
          PointBox[{13.5, 10.}], 
          {Thickness[0.015], LineBox[{{6.5, 9.5}, {7.5, 10.5}}], 
           LineBox[{{6.5, 10.5}, {7.5, 9.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["7",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/gegfdedf.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/gegfdedf.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{4.547473508864641*^-13, 14.999999999996362`}, {
          6.999999999998636, 13.999999999996362`}}], 
         PolygonBox[{{4.0939696961967, 14.415147186257615`}, {
          2.8494617613083766`, 14.188873016277919`}, {2.962598846298224, 
          14.980832611206852`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.7192031021678296, 15.429621715174807},
           NCache[ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJwlVXtY1FUafhmakKsDM/P7/WbQGAwFEXCULqDB7y0vaJs6i2RuAeIFNUMd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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.71920310216783, 4.570378284825192}, 
          NCache[ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000002036`, 10.}, {13.500000000002405`, 10.}}], 
         PolygonBox[{{17.35, 10.}, {16.15, 10.4}, {16.15, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {16.75, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJxVlHtQVFUcx0+rk8ajTILu7l5ewX0tiDCKs5jAbwnC4hHsBAzg6i7jTi0v
U2wIomUXkCiJAYWNWeMlsgOUBAbJQ5aHBQQOg1IOAuMAphZhIfiieDR3bI7T
/efMb86c3/09Pt+vc8IRuVqAEIpECPHn04+Ep6c7IJ1/5HoaCZvttXrK7AZo
2xO7wCES6qt0prijboB68896PCbBx/RChNqej69fMa6RsG5Ta5s/IAHk2dYk
miJBFkIf33lUAqj6wt+rJSTUpu+q63CWAEKVmRRDwvbYaSkxzQECQ1RHjRji
NP3JhloOUPOejnMWYmg8f3+wMpMD9EG9rSBZBPZ9qK8kgQO07TUqZUwI8fk1
Xk3xHCDdUERYgBBUqhjOWs3n21TuMkJAe8gr6pYsPl/u3N1jBPy0M1rVUMXH
7V/p/AloOpxmlg1zgNDLlxS7CbBp2V0e+IQD1Pv+vK+cgM+irMtkFN/P1IDz
lwQsb3RP3wjl61+xTV0nICeq9ZZFkgSQU0P5Xr0QLiYqrdKyJIAWvYOG7ERQ
o/u+4KRWAijCcdWuTQSdpYEV40f4WHaxOFIM99+uVs6/w7/v6TPPiiHJysK3
zJHP//XkajwJZ55nLl+Y4QAthgU7tJOQPd59XmTgAClthlf+ImHlx1lpyhsc
IKdyp/ENEhQZr1v/ssACWixcMd4hQfBg4E6PgQXkmSN6zkSCr/Vg96kgFtCM
SRsTQILY8PjEwTUGEMQo9veLoe/BvS+MfQwgtGh52EMMj9aGmd9LGUDNC4qi
YhG0+nx8ev4jBlDEiDxqWQh5o6M7nFMZQMpQ9T6VEL5xDe/5LY2P60q2/kqA
W9DsJ/oCBlC1VCzMI2CzwmOTRwMDSJfvPxFMwHrg594J1xhAnnaJYbuI//hj
8b2g68Phih0sfv/P2aurV6NZnP/nToccbTqL///uVAu8Wsji+rK8vK7dLGFx
/aEDecm2n7K4PwuB94RdEov797Pcfkzt92w+tzVbM2sEz+Z3eUkakNLJ4Pmu
W/oIQcPg+dfm/7AksWHwfrbsdRg8dYnG+9O5B8hva2i8X/XKxL4wRxrvv3T5
YX/iDIX5eKntUJVtM4X5CUrqSnAvpjBfh7LfSj+upzB/+8uqlgtzKcyntjGE
fFhKYX6tUIAL/R2F+U5vXEo0T1KY/3vhI+91baGxPuRnCmVmbxrrZ89YQ2W0
ksb6Cm79wxieS2P9VVXWX18y0lifdRkHRyPP0Vi/t/w2/FIraKzvaPmLUtUJ
GuvfZPA9rTlAY3/40+QyeNeFxv6hKLgS9+ZNCvtLb+uNk2NFFPYfwcKB+Qwf
CvvTYOyjb41zrti/YpXZsXVFrtjfVuf02kmZK/zf/1zhX8Ev6AQ=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5.3548, 12.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJxFlHtQ1FUUxw+7BcpjXAnicX9vHspkKsoOJEIH0UUZGh4GiBghuSGBboii
vFYUtBc5ogG+UF6p2UC4YkK5sEJIkQkLUkarwRTKEqVMUpYIzY7T9f5z58yd
e+6553y+XzFFE6OWAUA0AFj2J4vB+f/MzMzMuCAUGhqsSgjeGpY/bipyRbhv
Y/7Sn+DGM9O6cNYNAXNeM84i+LBx/HVlpyX2WaqWEXzG0HLjz23uCL3h0SOe
BFvjL7hUswQh+ZVn5VsJrllw9GLJZYIAKfsGbxIcXxh2oCeMQTCknVMlMdgy
P8+7v5lBiPpGlTjJ4Ly9zNvttizCwfixx4dZ7CyYLjAtYxHu3xo8tIjD9630
J2pXswiF/p/p9BwmLIyuH1GyCIapVJMfj4qEH5SV1ixCVD7r+iGPLsfXBtUb
LPnD3tht4PGtxW5F+ekMAtwLrfmWR+eK8p7sOQwCVji31/N4ecXIQP5FgtDr
+dLtzTwucSpWRbxpqd9mrNSKxxhVRcCYD0EYikvt1HLoJrx8182GICi6v/A3
s3jd9vAfozKC0DgkN4ez6Pt9duc6wRK3rtY0MDiW0xb8QrLlPgaHcAxmdP62
b8BgyR/rJa8jmCfX5RwLZhAUuubhMII7gorruvsZhKpxpbWC4Ol1yw945bAI
Q6k/LwCCbV7vjcR6cwiKLGu1G8GuycwlhX0cQm/ByHQCwbnmzOLB7TyCkLDn
rJ5g4KZZudUyAcFwtuZSEIM7ZY7b1MECAigeHDcy2GOlvPl8uoAQ9VxNpobF
gY7iDOd3BIRGv/pz9hwmLfbtu10qIFRdONZxkkPT9fPoUmKJ12/9m/C4/xK3
V7tTQEju+vVOHo8R1cYpY5yAUJhjmNfM43jzju7KFwWEXnOZ7hqPTzh8eu6e
6pT+VR1P76fpN1hviOFp/smD7Y9kc3n6/rLAE1rjXY7Wt+pUZeIKE0frV0X/
5T0wwdH/bZoqi+zz4en/HR/9RJRFT/uTp7hnp/+Xp/3bZdelP7RKoP0tm7h6
p61coP0XtwQ6DIwLdD4N/cMBW0JFOr/W7/T17uUinW/otHeHbkik82+fbRtU
xkuUD7vQquSxSInyM/rRysp+jUT5Opr7+bsfaCXK3wNNsn1WvkT5jFzT9Itt
ukT5HZ3Um36MkCjfNUkOZSFeEuU/u8nvyMqHItXHtdSs1pBukerndy5u4yen
RKqvXWud1OfzRaq/G5vjfRzUItXn8t3Vvg2JItUvdwWulKaIVN/qTye6TuaK
VP916e0Z5bUi9QdZrCnA1SRS/zClLf24RZSov0ivem9flClR/8m2r3Xef1Wi
/lR8ZnaUmvWg/vX1kcLT6zM9qL85ztHu8Wr1wP/9L0Nu2T3xP9/751s=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.0548, 8.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{7.000000000001819, 13.999999999996362`}, {
          13.499999999998181`, 10.}}], 
         PolygonBox[{{10.760994990022727`, 11.6855415446014}, {
          9.529366039711539, 11.973795128716784`}, {9.948643980243007, 
          12.655121782080418`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.45755100977972, 12.715270390892044}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwtVm1UVOUWfkozS1IQ1PlgZs6ZL0aUKwoBJsqjcpcoqIhIXEPhKulYoJNo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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.45755100977972, 7.2847296091079565}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{7., 14.}], PointBox[{7., 6.}], 
          PointBox[{13.5, 10.}], 
          {Thickness[0.015], LineBox[{{6.5, 9.5}, {7.5, 10.5}}], 
           LineBox[{{6.5, 10.5}, {7.5, 9.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["8",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/gegfdedf.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/gegfdedf.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{4.547473508864641*^-13, 14.999999999996362`}, {
          6.999999999998636, 13.999999999996362`}}], 
         PolygonBox[{{4.0939696961967, 14.415147186257615`}, {
          2.8494617613083766`, 14.188873016277919`}, {2.962598846298224, 
          14.980832611206852`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.7192031021678296, 15.429621715174807},
           NCache[ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJwlVXtY1FUafhmakKsDM/P7/WbQGAwFEXCULqDB7y0vaJs6i2RuAeIFNUMd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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.71920310216783, 4.570378284825192}, 
          NCache[ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000002036`, 10.}, {13.500000000002405`, 10.}}], 
         PolygonBox[{{17.35, 10.}, {16.15, 10.4}, {16.15, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {16.75, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwtlHtQlFUYxh8Vc4MQbNVBYS/f7up+37de0BbxAvKM6bQhgdwmppEZ8BKr
hSKmgrMiliWNpFSmqw0GpbA1DmI1uhDqjsKEpA6ON1JJNBkgowFEBwG1OVPn
n3d+87znvO/7nDNHWrE+afVIAG8BEPG/FUZoRJxGVFt9sbvCiObgS89fnkb4
LhT4jdMRzmvRjYIHupy5B3WEZ2DN8HMbUdhb1h6mJ1pOLCjtshHVgUtbD+gJ
97P0sU02IudKz9QxBiJj/Hfjym1E48rg4SwDkZbu51tvI4w/NIR6DURblWt7
pI1o7v7m7mMDoWmY/OSpSrj2b5gSbCQKi88PelXCOXT101Aj4V44a+dmlRg+
ey5JZySw9+J+u0rYa26MnWgkBk6Pmf1YIUJuxZe9ZCSc9zuiaxWCNb+uaTMQ
LWOy8j9WiGXX6jd5DETJncS1aQrRs+xepVPU74lIsIv9pke7LQbC47yvnawQ
edovr9/VE+HJ7Q5/wR90RB/WE46QFP1ohciJjcpcqSd8C4NWCN17saJ0tp7Q
FHy+Y5JChId3PhqrJ6pz5u2dJfT+qoeDOqJkUmtsokLgwhzXgI6QJ6RN36IQ
RfX6QY2ekJu+31yuEBlHdQHTxfkx0sLLCtFSMbpslZ7oiRmxc0ghNKkJj6v0
ROflp69bVaKwZOohfwPRGXNxV4JKlPzp3bbJQDgPZefnqkTe7tiR3QbCfeTF
xj0q4Rd6wj/SSFQfHKX9ViXuzJhYsdVINPbPizmmEgwq2nHWSMizvHMF59zx
nB0lEV7bzdJylUjrbihaIhHGFzXrilViZ05b6EcS0XIyLjBbJaq3PPijViKC
22vnLVaJzsy87IcSUfJ7QYBWJbDv9lGtiQjxvtlxSyGcmek/zTYRnutSbqlC
/BwXMNFhIpr3zPhwuUI4vkioTDYRzvlnAsX9HItL/TrVRAQvME9qkYmSrCnb
401ES2vQEbdMhPV/9lqM4CTdgXSZcJpHtcsmQt4g/yjLRN2UBgSaCI3d6hqy
Evas49ZuiXBEvxJx00o8mGMz/CYRGZXzm+qsRFnAFZ9HImRf/6VjVsJ4KqFr
l0RofONzK61E3bbIrLUS4bbzE6G7nr3xV6JEeGoq8n+xEvS//ShG+NGxIOOq
lWhOHW6MEDw3aqjPSqSw6l278GdpVX2ITISENOZFSUSbY/OzRTJRNuFccrzI
35h/er1MeDI9vWtEf61Ro0tlwpiR2LdHIuha3twoE++vun64TvTbN1PuFdxl
7ekV89X3RIxXCHn7V+7pJsIt1yaHi/d573LQOuH3nIbQxQrh1r5afsJEoDhl
U7xCWE79s/WJiRi4dvOw4J5BrW++mch7r8su8i3ni90uM9GZ1B4xUyEKjzct
qjUT3ncGRgQrxL6U++Y+M9F8u+LtDpn4O3vFDZNFzP8w7qRM+FVHRS61EEWX
bEsKZOLIGUfOWgsxd8nqBxQ6gELL//+XzH8BFCCrvg==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.83255100977972, 13.715270390892044}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJwtVGlMVFcYPSIuFBE0SghKq/Leve8NtK4UgxqOC4gpKta2jEupEq3aYIXa
KCpalLK4oEhExxqXYBqJIoVii0GNg4AioxTNJEyINWoQik7rSLGlSqW5sffP
l5Pv3G855+aOTd7w4WovAPMBqPjmhPFN1Igp7pNLL1uIqc8m9fsrlAg/Zt++
2ULYwq5FKhyw1xE72UKsGHS4fz+NYO74/OcmYSyoSw7UiAlblg67YBKpXsXP
IzQi4UhuSoZJnHq6/I8kjTCa/u4XbxIlxa+iCzSi2xLSFWoSYxZlZTZohOYz
IWCASfREPfYZqBMZ6/a3PjOIgo3TB8zViUPe4ZvaDCK1pmnbbp0YzBnnHxkE
0iavc+hEXaz5vNMgAmb13H5LEB694rN/DMIWEnQtRhCpoaMd/mreHlvOVkE0
F4XUh5lEemhZ0RlBZCb6l35gEghoLHcIAhsGVq83CeuREPdjQXDT+yMLTMJV
Glz1QhAXY4Y8LDeJho5zD18Kwtm6cmGTScTVeI6rfPnR8Ip2k/Ds/HJHuyB+
6/DN6VH1DlxPbRJESbaxx8tCpLeP+6lMEHnH2mr6WwjXkzN38wRRd9yz65Xq
F/HJ7iRBxL2btrXTJBLs92smqvvh//5w2yQC7K+3eQsi42NrdonSc+LAyy6d
sFe5f9yqsH1yerlOTNkfOjNG+bG6MCdfJ1jdusNH+bUM+9J0orttwYsGg7B+
3uv+VCeMO51Lsg2Cvtfti3XilmfzDhqEq2nuDYW/DU1kryRWOI3kJJ0oHR61
uVoSDxB7cKPy78A7bRmSMOZVdhXqxJy8UWNjJNETHHP9kk6En8gtHCGJtWJn
t1snhqRoS91Kp7k/B+mCsJ0ojr8tiBWW+/nJgrBWdndWCWJC2p3tp5U+68ut
pYpXP7NL+bO88uyqs8r3unvtUtW1tWZWKP44z7I1kmjz/eqWXeHzj9YWSyLv
Xm9wi+q3v2V+iyTmtEb1dSnfb7myvA3CbktwDZdEw7U/Gw2DGHHT+WCKJMqt
9RGzDWJ593vRiWrfaN9Jiw3iQVx5YLraL/ppvtUg4nc12Iokkeq4ukXlM7wu
jixTc8UuyZljEHUvtCF2xQ+qOxluENPP9o9slITnRq23n0GUXF101CGJ9AuL
pnVIorsjMrdWEmOqdntdkUTKkxmlFYq/L2dWgSTiTyQOPSyJi+NqXyZLwnmy
zC9NEs1Zp8dHSuLUMcvK2ZJw+TW3DJXEoUCXv4r2af6NTwXhyvxizV1BrG2J
Kf1FEB+9PdFzUOl1M6rtkiBWuX9PWiCIwV+f26N0dcYNy/YRRECYsVLhwQPc
0fU6UXAo0KH4zukb12Spd3Q+uLFZEOkJEVdidML6/aDXzwSRci7knp9OTNWW
lARJYnThcfNXTe0/onKe2ndhbcMFjcic5KzeKQnrzKoDRRrRXP3dqKuS6O3r
6/tG+///MvgfmPjASA==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.449419207744754, 12.311431212585223},
           ImageScaled[{0, 0}]], 
         LineBox[{{7., 13.999999999996009`}, {7., 5.99999999999511}}], 
         PolygonBox[{{7., 9.4}, {6.6, 10.6}, {7.4, 10.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{7.000000000003638, 6.}, {13.500000000003638`, 10.}}], 
         PolygonBox[{{10.760994990022727`, 8.3144584553986}, {
          9.948643980243007, 7.3448782179195815`}, {9.529366039711539, 
          8.026204871283216}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.45755100977972, 7.2847296091079565}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{7., 14.}], PointBox[{7., 6.}], 
          PointBox[{13.5, 10.}], 
          {Thickness[0.015], LineBox[{{9.75, 11.5}, {10.75, 12.5}}], 
           LineBox[{{9.75, 12.5}, {10.75, 11.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["9",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/gdgedfef.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/gdgedfef.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{4.547473508864641*^-13, 14.999999999996362`}, {
          6.999999999998636, 13.999999999996362`}}], 
         PolygonBox[{{4.0939696961967, 14.415147186257615`}, {
          2.8494617613083766`, 14.188873016277919`}, {2.962598846298224, 
          14.980832611206852`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.7192031021678296, 15.429621715174807},
           NCache[ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJwlVXtY1FUafhmakKsDM/P7/WbQGAwFEXCULqDB7y0vaJs6i2RuAeIFNUMd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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.71920310216783, 4.570378284825192}, 
          NCache[ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000002036`, 10.}, {13.500000000002405`, 10.}}], 
         PolygonBox[{{17.35, 10.}, {16.15, 10.4}, {16.15, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {16.75, 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{10.250000000001819`, 12.000000000003638`}, {7., 
          14.000000000003638`}}], 
         PolygonBox[{{9.135994990022727, 12.6855415446014}, {
          8.323643980243007, 13.655121782080418`}, {7.904366039711539, 
          12.973795128716784`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.83255100977972, 13.715270390892044}, 
          ImageScaled[{0, 0}]], 
         LineBox[{{10.249999999998181`, 12.}, {13.5, 10.}}], 
         PolygonBox[{{12.385994990022727`, 10.6855415446014}, {
          11.154366039711539`, 10.973795128716784`}, {11.573643980243007`, 
          11.655121782080418`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.08255100977972, 11.715270390892044}, 
          ImageScaled[{0, 0}]], LineBox[CompressedData["
1:eJxFlns8Vekax98Y5XTRRk5Yt73tbW1L49L5qJB4zCiVkrIpoyKXJDkbXVwq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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwtVm1UVOUWfkozS1IQ1PlgZs6ZL0aUKwoBJsqjcpcoqIhIXEPhKulYoJNo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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.45755100977972, 7.2847296091079565}, 
          ImageScaled[{0, 1}]], 
         {PointSize[0.04], PointBox[{7., 14.}], PointBox[{7., 6.}], 
          PointBox[{13.5, 10.}], 
          {Thickness[0.015], LineBox[{{9.75, 11.5}, {10.75, 12.5}}], 
           LineBox[{{9.75, 12.5}, {10.75, 11.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["10",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"HFlip", "(", "\"ad/becf/gdgedfef.m\"", ")"}]],
       Annotation[#, 
        FeynArts`HFlip["ad/becf/gdgedfef.m"], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{4.547473508864641*^-13, 14.999999999996362`}, {
          6.999999999998636, 13.999999999996362`}}], 
         PolygonBox[{{4.0939696961967, 14.415147186257615`}, {
          2.8494617613083766`, 14.188873016277919`}, {2.962598846298224, 
          14.980832611206852`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.7192031021678296, 15.429621715174807},
           NCache[ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJwlVXtY1FUafhmakKsDM/P7/WbQGAwFEXCULqDB7y0vaJs6i2RuAeIFNUMd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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.71920310216783, 4.570378284825192}, 
          NCache[ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000002036`, 10.}, {13.500000000002405`, 10.}}], 
         PolygonBox[{{17.35, 10.}, {16.15, 10.4}, {16.15, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {16.75, 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[{{10.249999999998181`, 8.}, {6.999999999998181, 6.}}], 
         PolygonBox[{{9.135994990022727, 7.314458455398601}, {
          7.904366039711539, 7.026204871283217}, {8.323643980243007, 
          6.3448782179195815`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {8.83255100977972, 6.2847296091079565}, 
          ImageScaled[{0, 1}]], 
         LineBox[{{10.250000000001819`, 7.999999999996362}, {
          13.500000000003638`, 9.999999999996362}}], 
         PolygonBox[{{12.385994990022727`, 9.3144584553986}, {
          11.573643980243007`, 8.344878217919582}, {11.154366039711539`, 
          9.026204871283216}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.08255100977972, 8.284729609107956}, 
          ImageScaled[{0, 1}]], 
         LineBox[{{7., 13.999999999996009`}, {7., 5.99999999999511}}], 
         PolygonBox[{{7., 9.4}, {6.6, 10.6}, {7.4, 10.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[CompressedData["
1:eJwdVn1czWcb/0rSzGdSITRO55zf7/x+59SeRlZIvpIptDXJosVB1vEsT2lT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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.824419207744754, 13.311431212585223},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{7., 14.}], PointBox[{7., 6.}], 
          PointBox[{13.5, 10.}], 
          {Thickness[0.015], LineBox[{{9.75, 7.5}, {10.75, 8.5}}], 
           LineBox[{{9.75, 8.5}, {10.75, 7.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["11",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"VFlip", "(", 
          RowBox[{"HFlip", "(", "\"ad/becf/gdgedfef.m\"", ")"}], ")"}]],
       Annotation[#, 
        FeynArts`VFlip[
         FeynArts`HFlip["ad/becf/gdgedfef.m"]], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {88, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{4.547473508864641*^-13, 14.999999999996362`}, {
          6.999999999998636, 13.999999999996362`}}], 
         PolygonBox[{{4.0939696961967, 14.415147186257615`}, {
          2.8494617613083766`, 14.188873016277919`}, {2.962598846298224, 
          14.980832611206852`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.7192031021678296, 15.429621715174807},
           NCache[ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJwlVXtY1FUafhmakKsDM/P7/WbQGAwFEXCULqDB7y0vaJs6i2RuAeIFNUMd
1i211MaVXLxUiKa5XppdiKBwndRIxGwUzWuGhqxcTCQpQwdHRCPFh33Os+ef
73mf73znnO/9zvd+kbMWp+dqAHwAQFj09vX19YUTXmFlwvFsp7IpnGBUVGKB
TIz6NTcwKJxwdF55JUImMlalH37TTLgc6p4Gibj8w4DH602E8+G8a3skYufk
3Nx4E4HSmCtlEtEWWr2zUCHsK5vKj0pEb+icjFsyYYv/9Y1eieiYcagmWybs
lwL/MVUmNJ4BI9olAgNaTx6Viaqg3ffWSIS9vXYfFcK1Z403RSJaV8hXTylE
3knNWoPwH9uVk24iVi1cucZPInKuxyVdMhH7Drw6yCgRzg0LTkw0EwmjJ0eO
koi6X55PrDATxavLuvIlwj0zuNFjJh50hTyqkgjH6ZAN+nDiifa4mxrx3oQj
l+RwQsqs1E6RCd03pZYHZuKnt74p3iITztfqq2rMhDWp6unvZaLu7JoDM8xE
asT6iXfF/gP1TR0mIrM9dIRGIRCY9NJsE5F9as/H92WiqHrE03UKEfL8zk/P
y0Rr1tS5yQrx0qpZuvUivkBpL5OJZ9K+j4mViZzddcstMjF2zZTaLyXCYvNQ
8B/WdUI3WODDzeOmSsTB4uZZ64yEJaJfvCwRb2/Pbr1uICzLfrzz0EjkyTXx
qQbCbos+rJGIfhXLQ3bqiTqnb12sRLwQ/ZhWqyeK/O5sEzzdrw24vyqM0H1x
7PRFiej07K0PCSOc7+8smSATx488mXkwlCiqbEw5J3g4tq1pZSjhSBvreVkh
Xli0QpcTSuDjWNcVhWhzXB6cHUpY/eh8zUQkmGxVb4YSFt/fZ50yEdPOJdz9
dyiRc9BYPNBMFDk/bGwV/rNV0jQzUbDMuXxoGOF2lOcvMhPpgUF/eiuMQMNg
zxyz+GfN69xhhLV3yFfJoj7xZVt99IT74u36ThMxvvPbjESBo/tMhSbC8qNl
tU3ke/7hlQATkdqT8ihDT6D3k0MrFUITV+qfqiesI1uG3ZCJsmjDwgAR3zVv
cLrI/6mu9w6J+9+o+FetRBzO6z/OJvCrz1nHSkSxxhj2QyjhHD53fZORuLFH
2TFa4KX5iRuNRMaSgOIdOsK75fnYLCNhDc/+uqM/YdG+45piJJxhf379kxCC
2a/HzjESA2KTS2YFE0XheabtAqft6GMQYalMHnHTSDz3WcfWcYGELuLM2pcl
Iir14MzlAYRz26SGCxJx6q3I6jZ/otX1Yst0mWh5aXNvgT+R4/AebpOJW6+0
zczxF/X/ack8hTj+QVZXvsA/x4y/qhBbzvp8td+fcC6aZB1jIk7pl/gODCC8
/T0T3zcR5yp9tCUBRFFNnanaRORUtE9IDiTcW9+7VGsiFEYuvRhI4EzgukrR
H7bkkJlBBPbOjvqbibiVlfLkZYFbkxYNNBEr4paa4oIJVMxvqVQIg/vDtKnB
hOvClowYhYg69MgxPpjIeXLC5a1CVxabVvgEE62FGZGQCXdeTP81QYTXfDcx
T+jE1z38PpBwTXffajMS3d7wuPYAwqrtKHrDSJTnT6+66E+400/MDTIS9Wun
WZz9CFftxswzBiLn6ZNL/uJH2Po9d6xc9NViy+XAxwnLC3ZzhYHoXf7mf48/
Rtg333zsrIGICr20a5MvQa9njDjv+KbrKas0hDtKbplvJKKeidJ+5ENYRgVN
ajYSSYnzf7sCwv5L9dVMiZg/+XM5G4Qtukn7i0TcKH3ncxlEa8XCE4tk4nrR
0I3+IKyNw2NvCx0pGbV2uIjf/3XVDIXIDJ2z8u8guK73fLVCFKxwNvQI/5AM
qUchzn15um+tD5Ezbl+NZCIql0UYLBqi6HPPXr2JOP5w++YqDeH41q+2UyGS
2poHpYh8DjSUVShE3eGBEz/zJdxZtxrSFOLA9sLIDl/C8qJuntC1Ldro+72+
hKsuqGaM6Jf6uppGX6Ju5IVheyWi+6P4+St9Cd2c7t2KmCeLfQfeEPd15UqF
RqLn/NwhAzWES7c+VWskghKunR3kQ1h3G3y2GYiDO4b87gOiqGP/oDEGwlu2
a8GGRyps+Zo7wQZCZx6deO+BCtfiKdoHeiJptdWY2aPCdezTiH5if8mhx5vv
qbC8HTHgWQNRHuP6bMNdFd7oJ3wLDIR77x/1BXdUuPWrEzsMhGv4ke/23Vbh
tTtKZxsJx95l0QkeFbaRBaN/MxI27R+7N9xUYTtjHbFEIqyxufbzHSrcNwMd
fwidfr1/pKdDRV3C5ml/E/Va9m7fhZsqHE0L17bIhGtL+PRMjwrXjo0dwxRC
d23s+Fm3VdgnbDiSpRAx3X4FjV4VOWVvty0Sc3ZjbWNQlwr7lcl+2QpRuP5d
vfWuita0d46KePcHM7RDu1VYJu53NMlET25py9VuFa4F4xaK/+NoWPpX3lNh
DXsU55EI3c8fLhh9T0XOvYvFWWJO5tcEn+xW4a2+lnLSSBx8b3j9VcFPqiZ+
pNCr2Ve3FXapKNplmFQm+BkWlHfGq8Ltl9ZvmIGwpq5Lmi/46dzV8p3QUen3
/ftuqKDmn32r9IRr6OkJJT+r8NqeMLyiJyzV5TeaW1TYk7+6L3SZC9N3b7qo
wvEfQ0mewOO+iC89qkLX+upT5UKnxbKn/N8a+D+qYSU7
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3.71920310216783, 4.570378284825192}, 
          NCache[ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000002036`, 10.}, {13.500000000002405`, 10.}}], 
         PolygonBox[{{17.35, 10.}, {16.15, 10.4}, {16.15, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {16.75, 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJwtlH9QFHUYxp+UDJHiLOXu9nbv9nbJkNAgLZpTpkclxkro1CmQyUSkAkU9
REEQ5aJBEE3BzhEGREbTTE3PyBGxpmvCGUIjTCYJbUTn0nCwQfxFhl7zbdp/
vvOZ5313nuf97r72jJXz3h8BIAmAODEUCAQCFuK/x0S0la6wPS8Trsr2to9M
RO/ujdXZMoG6lMphE2GKmDa/RSYMrl9rc8xE9zvTmi0KUXUi6WiHmehsXFq0
WSGcxwdGqhJxoPBaxygr4d3Xvuw9iXCGdJdUWgnDhV+yKyTiz2ot5BkbYTh4
NH6XROC3i9/W2wjV9MWNeomgNXZgrEpULa+ME/Xd7qUfzlOJmLmrP0+XCE94
d9hWlXBXXFkWKRH1dVGLf1AJp3+R86pZ+D/y5C2hDzU3VpuJ1IaUp8LthLel
MMQh+Eb84Vg7Ybg2WHRZ5L0eVz5L6NX9D8pMRNV3c2vftBPY+e6mWJH/4Mi4
NwS71t77w0i03o0IpZ1QOwp8+41E/Yjm8ZPthCsv6Xa+kZhT2lYz3k7EZLtD
FxiJgdne8CHh3z3Rn2wksu5MfvWCSqS7++qEPu7Hrt6vVcKbvMZTaCQ6a5zd
20X+ItPSI0YioccRWKUShqzkoXtGoubSsJQi8l51Zs41Ef4xq85S9O9zTD5l
IrJqetyxKtF4yjY71ky80nQwM0olkJ/4otdM+JZ7U6NVonN1sWWqRKQ23emL
E/3KwqCTEvFZw545ScLfoVl+h4UIzolIyxH+XZ92HLcQ0Q3l2z2Cmx6GT5CJ
hAqL/bTw174mr0Im1m6z+YfF+5bXSj0ycfhpR4HDTjgf5f1uUgi3nsJiwSlH
ps1SiG8GCjb47AQzXLmpCmE617fgcY1w9eVtEDzkT747WyPSpzwxIUEh2NKz
YZNGqK8HrssKkbpVn3FaI3qnXhz0y4TvRP9XDzTCV1ITtlsmit9OLYvUCd+u
2+XJMuGJfng0SSc6S0YE37cQCZNyi7J1wlUys7jeQnh3DZSu0wl65t+caSEq
6vzff6wTzihv2l8SUVMWWVmqE4YpLTv2iO/z+piNa0X9lVXWJRLRWBt97AOh
D2sjp0iEt2fxW8mif721dZxENL8WeiVGJ9wxB6aHSMT0/JfHG4S+v71a6KEr
R7XcFHnPtT4n7mdLStjhMxph6F3WkCURl3Yopw9pRMzJvV1eiUjX5TPbNKIx
rGMwxEL0PntsUaHI3/rzutUWwpc48Va2mM+6sMwbFiKI8V9maMSAUjtJ/Oee
oOj8TDHP9RnBN2ViS/bWnpUaAXP53VyFwOgYQ5mo3/RS/22F6IpSBvdqRNXC
vx+tsBJBHfcfOyu4Jdh92UpE7yzPGRZ+IhP1mTaChWljp4r5/HNK9gguf+GT
XJ3wLilwnBd7YPOZxCaR/9b5oYc2IrLOt/6+TmR1xbeNVomI/t1p0yOINsNP
jwQPBwKBkoj/95fKfwEY8K47
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {9.199419207744754, 5.688568787414776}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJwVlHtM1WUcxp8AlSSlibEz0Ty/+w90JaLpkMWTiRyXFxQtnJfBmcqpNA9a
higJYQRNzAsS5SXCCJY3vAUiyZGLIhSioLBkTMkrEh6VGiFJe/953332vO/3
/r6Sfe2ClR4A5gAQO7zFMo7oHRgYGFCIH8/ZnJ1BhKvsu4AKhfAuDptSH0Q4
JzaXpSpE1xr79fwgwn1x5MlZCpG9sENZF0RMUBcXWRQi5Vjd9NAgwlYw5Pkj
mVCrtuX2BxLWI6PqGmWip8/PVRZIZGT7158Vekl30oZAwnucGXdcJrL9RvwQ
HEj0rj/0leDSWw2+3SYx4VLobXF+/JY9uUdMwtEScfiyTDgeGO4Ekyid5lv3
UPCKawfCTKJxWGPLcIVQY+c/GW4StWkHX58i8osrevzAIPLkqj67Qux7pTK6
wSDub0ufvkMhLJbaxHKDsJRkevyqEAt5dNUpg3Cemj/tnkI0L+qvPW2I/Ku8
hqkEh954WiHYUv39eJXY/F9k5xWDiJm5OH2GSpQnT4nvNAhHfcXGaJUYXTLv
wRCTcIc/zIpRiX0+V1ymiDfcZ6LQb78xbuw7JpEXUzP5bZWYGn/MWCPyq3xa
Z6pEtVaDLJPAb61pXirhUDzvFIn721vmtCiEtScrpMIkzCMdjnzRn3htS4Ng
2b0kXiGKZy/ae034r267ayjEjF3zCptMIrfmrSd3ZKH7+NeKeidcST4oE6vj
lp08YRJRQe1ZdplA9o2C3SZxP/IXiyYT9+MS13xoEk49tadLIk59ers9VOij
Ii6clYgM580AT+F/1sknuyQi5q+ajBqDuImZO9dLxOq2ooo0g7A1m/blEhHm
m5EabhCNDZEXoyWi7TX/n/p0YqrPBZdgr4DjQ0t0wraqv2uZRJRGaKkbdCJ2
CbYlSER1Qtu5UJ3IXbkrPUsibDa/OYN0wuoKSSyWiJSfC5NaNMISPLi8VSIc
TR5RJzTiZdfzTV4yUX51+xc5GmFztZ8Plgmb3Td5q0a0Tn43c7lMpKwIeHOz
4M7CqxkyEZvU8kmyRjjvyqePysRoS8/GLzUi6usLzgaZiFnVNPdbjXCnfvTZ
XZmYqh0oPq4RPO/e/7dMsOzpq5c1ovTeoVt9Yt4zL3U+0ojGw6NKhP7Szn8j
RuhE1DdjukR/Eovc0ZN0ote3rrheJswPOkIX6mIOju4plIm8tj8nOXXC7M1N
TxLv64+5eemiHmMslRHC/5nrw3N0AtN7fx8qE/0VlQv2C04Ieb9eIpzPmjL3
CnvnGzZlSsTmnARth06krA8bFCkRXf9cfpSkE+7QOy8OloiR1zqGLRX1nZ+W
UmslbgZ7Pw/Ribz8Z+E7rESpI3G3p+CHS7uXW4nW9ILueo1weOQ/nmwlqhMb
123XCOvcaru/lej/eNKZ2RoRMyTH8wVhb0X4594aMeG9rWu7xhLNfrEFVSoR
277SQ7AXgBSVcIv/ayz/B4tNypk=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {12.08255100977972, 8.284729609107956}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJxFlns8Vekax98Y5XTRRk5Yt73tbW1L49L5qJB4zCiVkrIpoyKXJDkbXVwq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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["g",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.0548, 10.}, NCache[
          ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
         LineBox[{{7.000000000001819, 13.999999999996362`}, {
          13.499999999998181`, 10.}}], 
         PolygonBox[{{10.760994990022727`, 11.6855415446014}, {
          9.529366039711539, 11.973795128716784`}, {9.948643980243007, 
          12.655121782080418`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["u",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.45755100977972, 12.715270390892044}, 
          ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{7., 14.}], PointBox[{7., 6.}], 
          PointBox[{13.5, 10.}], 
          {Thickness[0.015], LineBox[{{9.75, 7.5}, {10.75, 8.5}}], 
           LineBox[{{9.75, 8.5}, {10.75, 7.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["12",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        RowBox[{"VFlip", "(", 
          RowBox[{"HFlip", "(", "\"ad/becf/gdgedfef.m\"", ")"}], ")"}]],
       Annotation[#, 
        FeynArts`VFlip[
         FeynArts`HFlip["ad/becf/gdgedfef.m"]], "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {110, 0}, {0, 0}, {22, 22}]},
   AspectRatio->NCache[
     Rational[1, 3], 0.3333333333333333],
   ImageSize->{768, 256},
   PlotRange->{{0, 132}, {0, 44}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"69f2c2df-591e-4451-8dfb-7aec98a91173"]
}, Open  ]],

Cell["Tree-level counter-term diagrams", "Text",ExpressionUUID->"54799fa8-15fa-4d5d-9ccf-73755557d1fd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagQuarkGluonTreeVTXCT", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"4", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[23]:=",ExpressionUUID->"ffb92086-895b-4107-861d-1d067f652fa7"],

Cell[BoxData[
 FormBox[
  GraphicsBox[InsetBox[
    GraphicsBox[
     TagBox[
      TooltipBox[
       {Thickness[0.005], LineBox[{{0., 15.}, {9.000000000001819, 10.}}], 
        PolygonBox[{{5.024494365672923, 12.208614241292821`}, {
         3.7812484618556246`, 12.441722848258564`}, {4.16976280679853, 
         13.141048669155794`}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["u",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {4.35205345667312, 11.749856222011616}, 
         ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwllnlck1f2xh+QsrkFhZCwZCFUqaKN1oXR6vvgggzWacZ2FKnYIDIsWolV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         "]], InsetBox[
         TagBox[
          StyleBox[
           TagBox["g",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {4.64794654332688, 6.7498562220116165}, 
         ImageScaled[{0, 1}]], 
        LineBox[{{19.99999999999991, 10.}, {9.000000000000089, 10.}}], 
        PolygonBox[{{15.1, 10.}, {13.9, 10.4}, {13.9, 9.6}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["u",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {14.5, 10.9452}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
        {PointSize[0.04], 
         {Thickness[0.015], LineBox[{{8.5, 9.5}, {9.5, 10.5}}], 
          LineBox[{{8.5, 10.5}, {9.5, 9.5}}]}}, InsetBox[
         TagBox[
          StyleBox[
           TagBox["1",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->11.729454545454546`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           11.729454545454546`]& ], {10., -0.5}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
       "\"adbd/cd/0.m\"",
       TooltipStyle->"TextStyling"],
      Annotation[#, "adbd/cd/0.m", "Tooltip"]& ],
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}],
   AspectRatio->NCache[
     Rational[1, 4], 0.25],
   ImageSize->{512, 128},
   PlotRange->{{0, 88}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"f8ae1202-9ef3-479d-88e1-0437408e83ca"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Master integrals", "Section",ExpressionUUID->"d629d01f-7eeb-4bff-8287-841c0fd53a72"],

Cell["The only required masters are 1- and 2-loop tadpoles", "Text",ExpressionUUID->"e9449894-d36c-49b9-9258-90582c0be4f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoleMaster", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$FeynCalcDirectory", ",", "\"\<Examples\>\"", 
       ",", "\"\<MasterIntegrals\>\"", ",", "\"\<Tadpoles\>\"", 
       ",", "\"\<tad1LxFx1x1xxEp999x.m\>\""}], "}"}], "]"}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[24]:=",ExpressionUUID->"1726151c-16e5-4e4e-88eb-cc981a777f2e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoleMaster1", "=", 
   RowBox[{
    RowBox[{"tadpoleMaster", "/.", 
     RowBox[{"m1", "->", "mxt"}]}], "/.", 
    RowBox[{"tad1L", "->", "\"\<tad1Lv1\>\""}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[25]:=",ExpressionUUID->"d5ca672b-315b-41c2-9514-f24f7ffa2450"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoleMaster2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Get", "[", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
        "$FeynCalcDirectory", ",", "\"\<Examples\>\"", 
         ",", "\"\<MasterIntegrals\>\"", ",", "\"\<Tadpoles\>\"", ",", 
         "\n", "\"\<tad2LxFx111x111xxEp1x.m\>\""}], "}"}], "]"}], "]"}], "/.", 
     RowBox[{"m1", "->", "mxt"}]}], "/.", 
    RowBox[{"tad2LxFx111x111xxEp1x", "->", "\"\<tad2Lv2\>\""}]}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[26]:=",ExpressionUUID->"c465fd43-2ac5-4046-a838-2177809901dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Obtain the amplitudes", "Section",ExpressionUUID->"36b4d279-073a-4cbe-a73a-24eead9a97c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "quarkGluonVTX$RawAmp", ",", "quarkGluonVTXCT$RawAmp", ",", 
     "diagQuarkGluonTreeSECT$RawAmp"}], "}"}], " ", "=", " ", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"FCFAConvert", "[", 
      RowBox[{
       RowBox[{"CreateFeynAmp", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Truncated", "->", "True"}], ",", "\n", "\t", 
         RowBox[{"GaugeRules", "->", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"PreFactor", "->", "1"}]}], "]"}], ",", "\n", "\t", 
       RowBox[{"IncomingMomenta", "->", 
        RowBox[{"{", 
         RowBox[{"p1", ",", "p2"}], "}"}]}], ",", " ", 
       RowBox[{"OutgoingMomenta", "->", 
        RowBox[{"{", "q", "}"}]}], ",", "\n", "\t", 
       RowBox[{"LorentzIndexNames", "->", 
        RowBox[{"{", 
         RowBox[{"mu", ",", "nu"}], "}"}]}], ",", " ", 
       RowBox[{"DropSumOver", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"LoopMomenta", "->", 
        RowBox[{"{", 
         RowBox[{"k1", ",", "k2"}], "}"}]}], ",", " ", 
       RowBox[{"UndoChiralSplittings", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"ChangeDimension", "->", "D"}], ",", " ", 
       RowBox[{"SMP", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"FinalSubstitutions", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"SMP", "[", "\"\<m_u\>\"", "]"}], "->", "0"}], ",", 
          RowBox[{
           RowBox[{"SMP", "[", "\"\<g_s\>\"", "]"}], "->", 
           RowBox[{"4", " ", "Pi", " ", 
            RowBox[{"Sqrt", "[", "as4", "]"}]}]}]}], "}"}]}]}], "]"}], "&"}], 
    "/@", 
    RowBox[{"{", "\n", "\t", 
     RowBox[{
     "diagQuarkGluonVTX", ",", "diagQuarkGluonVTXCT", ",", 
      "diagQuarkGluonTreeVTXCT"}], "}"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[27]:=",ExpressionUUID->"e22af0f1-6514-4d28-b46c-89cc3a272628"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate the amplitudes", "Section",ExpressionUUID->"46e9fac1-392f-4498-bdb5-3e154917a15f"],

Cell[CellGroupData[{

Cell["Quark-gluon vertex at 2 loops", "Subsection",ExpressionUUID->"4c9abbd1-9738-41a9-99c1-ae73bca0e7ce"],

Cell["\<\
The 2-loop Quark-gluon vertex has superficial degree of divergence equal to \
0. We set q=0, so that p+p2=q yields p=-p2\
\>", "Text",ExpressionUUID->"2a15b74c-8991-4ff4-9dc1-a4673e42766f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"divDegree", "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"quarkGluonVTX$RawAmp2", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"quarkGluonVTX$RawAmp", "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", "9"}], "]"}], "]"}], ",", 
     RowBox[{"Nf", " ", 
      RowBox[{"quarkGluonVTX$RawAmp", "[", 
       RowBox[{"[", 
        RowBox[{"10", ";;", "11"}], "]"}], "]"}]}], ",", "\n", 
     RowBox[{"quarkGluonVTX$RawAmp", "[", 
      RowBox[{"[", 
       RowBox[{"12", ";;", "24"}], "]"}], "]"}], ",", 
     RowBox[{"Nf", " ", 
      RowBox[{"quarkGluonVTX$RawAmp", "[", 
       RowBox[{"[", 
        RowBox[{"25", ";;", "25"}], "]"}], "]"}]}], ",", "\n", 
     RowBox[{"quarkGluonVTX$RawAmp", "[", 
      RowBox[{"[", 
       RowBox[{"26", ";;", "29"}], "]"}], "]"}], ",", 
     RowBox[{"Nf", " ", 
      RowBox[{"quarkGluonVTX$RawAmp", "[", 
       RowBox[{"[", 
        RowBox[{"30", ";;", "30"}], "]"}], "]"}]}], ",", 
     RowBox[{"quarkGluonVTX$RawAmp", "[", 
      RowBox[{"[", 
       RowBox[{"31", ";;", "33"}], "]"}], "]"}], ",", 
     RowBox[{"Nf", " ", 
      RowBox[{"quarkGluonVTX$RawAmp", "[", 
       RowBox[{"[", 
        RowBox[{"34", ";;", "34"}], "]"}], "]"}]}], ",", 
     RowBox[{"quarkGluonVTX$RawAmp", "[", 
      RowBox[{"[", 
       RowBox[{"35", ";;", "36"}], "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aux1", "=", 
   RowBox[{"FCLoopGetFeynAmpDenominators", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"quarkGluonVTX$RawAmp2", "/.", 
        RowBox[{"q", "->", "0"}]}], "/.", 
       RowBox[{"p2", "->", 
        RowBox[{"-", "p"}]}]}], "/.", 
      RowBox[{"p1", "->", "p"}]}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "k2"}], "}"}], ",", "denHead", ",", 
     RowBox[{"Momentum", "->", 
      RowBox[{"{", "p", "}"}]}], ",", 
     RowBox[{"\"\<Massless\>\"", "->", "True"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"aux2", "=", 
  RowBox[{"FCLoopAddAuxiliaryMass", "[", 
   RowBox[{
    RowBox[{"aux1", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k1", ",", "k2"}], "}"}], ",", 
    RowBox[{"-", 
     RowBox[{"mxt", "^", "2"}]}], ",", "0", ",", 
    RowBox[{"Head", "->", "denHead"}]}], "]"}]}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[28]:=",ExpressionUUID->"e7a99818-5153-47b3-b967-c9136d94072d"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          SuperscriptBox[
           FormBox[
            FormBox["k1", TraditionalForm], TraditionalForm], 2], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         SuperscriptBox[
          FormBox[
           FormBox["k1", TraditionalForm], TraditionalForm], 2], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          SuperscriptBox[
           FormBox[
            FormBox["k2", TraditionalForm], TraditionalForm], 2], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         SuperscriptBox[
          FormBox[
           FormBox["k2", TraditionalForm], TraditionalForm], 2], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k2", TraditionalForm], "-", 
                   FormBox["k1", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k2", TraditionalForm], "-", 
                  FormBox["k1", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "+", 
                   FormBox["k2", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "+", 
                  FormBox["k2", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "-", 
                   FormBox["k2", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "-", 
                  FormBox["k2", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k2", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k2", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "+", 
                   FormBox["k2", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "+", 
                  FormBox["k2", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "+", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "+", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k2", TraditionalForm], "+", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k2", TraditionalForm], "+", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   RowBox[{"-", 
                    FormBox["k1", TraditionalForm]}], "+", 
                   FormBox["k2", TraditionalForm], "+", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  RowBox[{"-", 
                    FormBox["k1", TraditionalForm]}], "+", 
                  FormBox["k2", TraditionalForm], "+", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[32]=",ExpressionUUID->"d64c4789-097b-47c0-8b5d-32b8e85d479c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTX$PreAmp1", "=", 
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"aux1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/.", "aux2"}], ")"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[33]:=",ExpressionUUID->"e9f7f66c-54c9-4c5b-9fca-f9fd2aa2fc6b"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"61.915631`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[33]=",ExpressionUUID->"6622178d-7109-43db-bc08-08b007b902ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTX$PreAmp2", "=", 
    RowBox[{"SUNSimplify", "[", 
     RowBox[{"quarkGluonVTX$PreAmp1", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[34]:=",ExpressionUUID->"5f373155-ba1d-40e5-8528-16465fe792de"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"48.03478`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[34]=",ExpressionUUID->"ac92fd90-d7e0-4460-84f1-27618a74449e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTX$PreAmp3", "=", 
    RowBox[{"DiracSimplify", "[", 
     RowBox[{"quarkGluonVTX$PreAmp2", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[35]:=",ExpressionUUID->"803e263a-9715-4001-9199-6f93009d2db9"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"93.199347`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[35]=",ExpressionUUID->"f8fcf463-2664-4a50-8c77-0050dbb5c58b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarkGluonVTX$Amp", "=", "quarkGluonVTX$PreAmp3"}], ";"}]], "Code",\

 InitializationCell->False,
 CellLabel->"In[36]:=",ExpressionUUID->"a8207afa-83d4-48b4-9020-59f38a0981db"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isoSymbols", "=", 
  RowBox[{"FCMakeSymbols", "[", 
   RowBox[{"KK", ",", 
    RowBox[{"Range", "[", 
     RowBox[{"1", ",", "$KernelCount"}], "]"}], ",", "List"}], 
   "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[37]:=",ExpressionUUID->"df2915e6-2f32-4942-9612-1ca558d3f7ad"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
   "KK1", ",", "KK2", ",", "KK3", ",", "KK4", ",", "KK5", ",", "KK6", ",", 
    "KK7", ",", "KK8"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[37]=",ExpressionUUID->"d7ec2c3e-d822-45b5-94b6-c1e75ac9d2d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTX$Amp1", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{"quarkGluonVTX$Amp", ",", "p", ",", 
      RowBox[{"IsolateNames", "->", "isoSymbols"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[38]:=",ExpressionUUID->"731761dc-b0d7-4954-bc78-484dfb7cb7c0"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"36.834707`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[38]=",ExpressionUUID->"97dcca24-4b1f-4027-a923-ca1a3d7ed851"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTX$Amp2", "=", 
    RowBox[{"FourSeries", "[", 
     RowBox[{"quarkGluonVTX$Amp1", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "0", ",", "divDegree"}], "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[39]:=",ExpressionUUID->"1a096e7a-6742-4552-909f-4ee667330765"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.794674`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[39]=",ExpressionUUID->"6a3f93e6-7b3e-40fa-8a7f-247307fd4466"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTX$Amp3", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"FRH2", "[", 
       RowBox[{"quarkGluonVTX$Amp2", ",", "isoSymbols"}], "]"}], ",", 
      "FeynAmpDenominator", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[40]:=",ExpressionUUID->"32a2dde0-3ade-4145-a6a9-6faee74c2e99"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"2.030111`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[40]=",ExpressionUUID->"11ff4e74-30f6-4ef7-b8d4-db5fba3749be"]
}, Open  ]],

Cell["\<\
The rest of the calculation follows the standard multiloop template\
\>", "Text",ExpressionUUID->"60590149-6641-48d1-8ced-3c99a49260ef"],

Cell[BoxData[{
 RowBox[{"FCClearScalarProducts", "[", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", "p", "]"}], "=", "pp"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[41]:=",ExpressionUUID->"5d1e6bd9-3b4c-4e1d-a7c9-e22d98684666"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"quarkGluonVTX$Amp4", ",", "quarkGluonVTX$Topos"}], "}"}], "=", 
    RowBox[{"FCLoopFindTopologies", "[", 
     RowBox[{"quarkGluonVTX$Amp3", ",", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "k2"}], "}"}], ",", 
      RowBox[{"FCI", "->", "True"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}], ",", "\n", 
      RowBox[{"FCLoopBasisOverdeterminedQ", "->", "True"}], ",", 
      RowBox[{"FinalSubstitutions", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Hold", "[", "SPD", "]"}], "[", "p", "]"}], "->", "pp"}], 
        "}"}]}]}], "]"}]}], ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[43]:=",ExpressionUUID->"d1894ed8-4ac2-4633-82f5-b19031724718"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the initial candidate \
topologies: \"\>", "\[InvisibleSpace]", "3"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the initial candidate topologies: ", 3],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"05d083b7-8b97-4963-9900-e4cf0773cec2"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified unique \
topologies: \"\>", "\[InvisibleSpace]", "2"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified unique topologies: ", 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"5b21fa91-1e08-4d33-a38d-1f87227706e9"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the preferred topologies \
among the unique topologies: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the preferred topologies among the unique \
topologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"c38f665a-6287-439a-9ad8-637b50052172"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified subtopologies: \
\"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified subtopologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"575f4d99-0506-4388-9e1d-2e1bc2c49436"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of found topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "2"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of found topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"77626b3e-6f06-4dca-b928-a140743b9f7a"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"2.696528`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[43]=",ExpressionUUID->"11d078b5-2551-4f40-a970-4f42f4316ff2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTX$Amp5", "=", 
    RowBox[{"FCLoopTensorReduce", "[", 
     RowBox[{"quarkGluonVTX$Amp4", ",", "quarkGluonVTX$Topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[44]:=",ExpressionUUID->"df6926e2-628e-4081-94e8-dc3bd08b8383"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"11.222771`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[44]=",ExpressionUUID->"bd8dfc07-b077-4bab-b4b4-8ce6daef19de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTX$Amp6", "=", 
    RowBox[{"DiracSimplify", "[", 
     RowBox[{"quarkGluonVTX$Amp5", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[45]:=",ExpressionUUID->"f29f445f-df99-4c48-be09-d7927713e650"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"1.7124`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[45]=",ExpressionUUID->"d9bb8f42-993e-4a7f-8aad-94e3fa6feaf6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"quarkGluonVTX$Amp7", ",", "quarkGluonVTX$Topos2"}], "}"}], "=", 
    
    RowBox[{"FCLoopRewriteOverdeterminedTopologies", "[", 
     RowBox[{"quarkGluonVTX$Amp6", ",", "quarkGluonVTX$Topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[46]:=",ExpressionUUID->"bd8f3e29-2d8b-4b38-8a74-6ed97a38e8ab"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteIncompleteTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"No overdetermined topologies detected.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteIncompleteTopologies: ", 
    Style["No overdetermined topologies detected.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"b70bc1c2-0055-416b-a6ad-eae532abd9b7"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.092628`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[46]=",ExpressionUUID->"6b069910-a8aa-4d94-a76c-ee3232ce5cd5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"quarkGluonVTX$Amp8", ",", "quarkGluonVTX$Topos3"}], "}"}], "=", 
    
    RowBox[{"FCLoopRewriteIncompleteTopologies", "[", 
     RowBox[{"quarkGluonVTX$Amp7", ",", "quarkGluonVTX$Topos2", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[47]:=",ExpressionUUID->"84e94e57-f570-4440-8985-1eabc53284d9"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteIncompleteTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"No incomplete topologies detected.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteIncompleteTopologies: ", 
    Style["No incomplete topologies detected.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"c3b9de60-a228-446a-8207-4bfce7a9982c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.103475`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[47]=",ExpressionUUID->"78492f63-21d1-4c53-9592-4a2b55c064eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTX$SubTopos", "=", 
    RowBox[{"FCLoopFindSubtopologies", "[", 
     RowBox[{"quarkGluonVTX$Topos3", ",", 
      RowBox[{"Flatten", "->", "True"}], ",", 
      RowBox[{"Remove", "->", "True"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[48]:=",ExpressionUUID->"9f3e69fa-9726-42d7-a78e-bc5c1b3b155f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.106434`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[48]=",ExpressionUUID->"d96ac08a-def8-4362-b547-013cce38f378"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "quarkGluonVTX$TopoMappings", ",", "\n", "quarkGluonVTX$FinalTopos"}], 
    "}"}], "=", 
   RowBox[{"FCLoopFindTopologyMappings", "[", 
    RowBox[{"quarkGluonVTX$Topos3", ",", 
     RowBox[{"PreferredTopologies", "->", "quarkGluonVTX$SubTopos"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[49]:=",ExpressionUUID->"aa95c157-299a-4a9c-8a6c-b09ded4684e9"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1", "\[InvisibleSpace]", 
    StyleBox["\<\" mapping relations \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1, 
    Style[" mapping relations ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"d7f26ff5-6006-4229-b3aa-022867d49635"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of independent topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of independent topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"a1076aed-91c5-4642-8d65-08cd6cf84be2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTX$AmpGLI", "=", 
    RowBox[{"FCLoopApplyTopologyMappings", "[", 
     RowBox[{"quarkGluonVTX$Amp8", ",", 
      RowBox[{"{", 
       RowBox[{
       "quarkGluonVTX$TopoMappings", ",", "\n", "quarkGluonVTX$FinalTopos"}], 
       "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[50]:=",ExpressionUUID->"c571ef13-698e-4ac6-bc36-301860274a04"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"2.44776`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[50]=",ExpressionUUID->"3c85f7eb-6feb-42f2-85df-041233c7c249"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarkGluonVTX$GLIs", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"quarkGluonVTX$AmpGLI", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[51]:=",ExpressionUUID->"097dea77-6817-4340-88ab-e6904e97ba8f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"quarkGluonVTX$dir", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
     "$TemporaryDirectory", 
      ",", "\"\<Reduction-quarkGluonVTX-2L-massless\>\""}], "}"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"CreateDirectory", "[", "quarkGluonVTX$dir", "]"}], "]"}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[52]:=",ExpressionUUID->"2eb261e9-d0f0-4a56-895e-10b4d46c288d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraCreateJobFile", "[", 
  RowBox[{
  "quarkGluonVTX$FinalTopos", ",", " ", "quarkGluonVTX$GLIs", ",", " ", 
   "quarkGluonVTX$dir"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[54]:=",ExpressionUUID->"f0aa999d-b173-448c-b70a-78df2452b416"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "{", "\<\"/tmp/Reduction-quarkGluonVTX-2L-massless/fctopology1/job.yaml\"\>\
", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[54]=",ExpressionUUID->"67004038-0833-4149-9aaf-997e539c4887"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"KiraCreateIntegralFile", "[", 
  RowBox[{
  "quarkGluonVTX$GLIs", ",", " ", "quarkGluonVTX$FinalTopos", ",", " ", 
   "quarkGluonVTX$dir"}], "]"}], "\n", 
 RowBox[{"KiraCreateConfigFiles", "[", 
  RowBox[{
  "quarkGluonVTX$FinalTopos", ",", " ", "quarkGluonVTX$GLIs", ",", " ", 
   "quarkGluonVTX$dir", ",", " ", "\n", " ", 
   RowBox[{"KiraMassDimensions", " ", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"pp", " ", "->", " ", "2"}], ",", 
      RowBox[{"mxt", "->", "1"}]}], "}"}]}]}], "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[55]:=",ExpressionUUID->"a4d080c4-4ef2-4667-930e-46de28ca4c01"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "112"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 112],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"bf98ccc8-d375-47c2-a6c7-4fab36342dcf"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "{", "\<\"/tmp/Reduction-quarkGluonVTX-2L-massless/fctopology1/\
KiraLoopIntegrals\"\>", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[55]=",ExpressionUUID->"7385d84d-b5a1-43ac-ad54-d1e84919c929"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"/tmp/Reduction-quarkGluonVTX-2L-massless/fctopology1/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-quarkGluonVTX-2L-massless/fctopology1/config/kinematics.\
yaml\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[56]=",ExpressionUUID->"1bdeba3a-eda7-4dd5-b344-960bf8f9df06"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraRunReduction", "[", 
  RowBox[{
  "quarkGluonVTX$dir", ",", " ", "quarkGluonVTX$FinalTopos", ",", " ", "\n", 
   " ", 
   RowBox[{"KiraBinaryPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<.local\>\"", ",", " ", "\"\<bin\>\"", ",",
        " ", "\"\<kira\>\""}], "}"}], "]"}]}], ",", "\n", " ", 
   RowBox[{"KiraFermatPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<bin\>\"", ",", " ", "\"\<ferl64\>\"", ",",
        " ", "\"\<fer64\>\""}], "}"}], "]"}]}]}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[57]:=",ExpressionUUID->"e9421438-809a-438b-a458-d0293dd19a3c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "True", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[57]=",ExpressionUUID->"4aa5f0f9-0ada-40e3-9ffb-f33ac79b92a8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarkGluonVTX$ReductionTables", "=", 
   RowBox[{
    RowBox[{"KiraImportResults", "[", 
     RowBox[{"quarkGluonVTX$FinalTopos", ",", " ", "quarkGluonVTX$dir"}], 
     "]"}], "//", "Flatten"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[58]:=",ExpressionUUID->"742f2c77-395a-4817-8dc0-25fa39c75a23"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTX$resPreFinal1", "=", 
    RowBox[{"(", 
     RowBox[{"quarkGluonVTX$AmpGLI", "/.", 
      RowBox[{"Dispatch", "[", "quarkGluonVTX$ReductionTables", "]"}]}], 
     ")"}]}], ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[59]:=",ExpressionUUID->"693d8b13-5b0c-4b7e-a54a-dd20b7fe22aa"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.035542`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[59]=",ExpressionUUID->"b7b806f1-23f9-4981-9a2d-0841793fe77d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTX$resPreFinal2", "=", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Collect2", "[", 
        RowBox[{"#", ",", "GLI", ",", "DiracGamma", ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}], ",", 
      "quarkGluonVTX$resPreFinal1"}], "]"}]}], ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[60]:=",ExpressionUUID->"bdfd7839-f502-46de-9622-b600e4130bfc"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"2.365121`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[60]=",ExpressionUUID->"9ce08d9b-c1b0-499e-a26c-dee078f88824"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarkGluonVTX$masters", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"quarkGluonVTX$resPreFinal1", ",", "GLI"}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[61]:=",ExpressionUUID->"b8000679-9f88-4cb7-82d5-fe80448e2e56"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quarkGluonVTX$MIMappings", "=", 
  RowBox[{"FCLoopFindIntegralMappings", "[", 
   RowBox[{"quarkGluonVTX$masters", ",", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"tadpoleMaster1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"tadpoleMaster2", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", "\n", 
      "quarkGluonVTX$FinalTopos"}], "]"}], ",", 
    RowBox[{"PreferredIntegrals", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"tadpoleMaster1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], 
        RowBox[{
         RowBox[{"tadpoleMaster1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"tadpoleMaster2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[62]:=",ExpressionUUID->"a3f0a965-4d2a-486e-96e0-b289baf33e40"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm]}], ")"}], "\[Rule]", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["G", "tad1LxFx1x1xxEp999x"], "(", 
         FormBox["1",
          TraditionalForm], ")"}], "2"]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad2Lv2\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}]}]},
     {
      RowBox[{
       SuperscriptBox["G", "\<\"tad2Lv2\"\>"], "(", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}], 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["G", "tad1LxFx1x1xxEp999x"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "2"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[62]=",ExpressionUUID->"b7609a9c-a5f7-4d06-b387-41f70778aacc"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"isoSymbols1", "=", 
   RowBox[{"FCMakeSymbols", "[", 
    RowBox[{"LL", ",", 
     RowBox[{"Range", "[", 
      RowBox[{"1", ",", "$KernelCount"}], "]"}], ",", "List"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"isoSymbols2", "=", 
   RowBox[{"FCMakeSymbols", "[", 
    RowBox[{"LM", ",", 
     RowBox[{"Range", "[", 
      RowBox[{"1", ",", "$KernelCount"}], "]"}], ",", "List"}], "]"}]}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[63]:=",ExpressionUUID->"3288f3ef-e4f0-4d33-b948-3fac96628425"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTX$resPreFinal2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Collect2", "[", 
         RowBox[{"quarkGluonVTX$resPreFinal1", ",", "D", ",", "GLI", ",", 
          RowBox[{"IsolateNames", "->", "isoSymbols1"}], ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "//", 
        RowBox[{
         RowBox[{"FCReplaceD", "[", 
          RowBox[{"#", ",", 
           RowBox[{"D", "->", 
            RowBox[{"4", "-", 
             RowBox[{"2", "ep"}]}]}]}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{"quarkGluonVTX$MIMappings", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}]}], "//", "\n", 
      RowBox[{
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"tadpoleMaster1", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"tadpoleMaster2", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"Collect2", "[", 
       RowBox[{"#", ",", "ep", ",", 
        RowBox[{"IsolateNames", "->", "isoSymbols2"}], ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[65]:=",ExpressionUUID->"28f448e1-ec41-40bb-bb88-ab26170efcfb"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"13.363546`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[65]=",ExpressionUUID->"c335e4c5-a2a9-4615-aa67-0bdf92e4d522"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTX$resPreFinal3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"quarkGluonVTX$resPreFinal2", "//", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"ep", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}], 
      "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"I", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "*", "Pi"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "+", " ", "ep"}], ")"}]}]}], ")"}], "^",
            "2"}], " ", "#"}], ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}]}], 
   ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[66]:=",ExpressionUUID->"2badb712-cd98-4563-b847-d14a8d0689c3"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"2.116644`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[66]=",ExpressionUUID->"901da8d8-11b3-4683-9133-2d5935755c1b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTX$resPreFinal4", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"FRH2", "[", 
       RowBox[{
        RowBox[{"FRH2", "[", 
         RowBox[{"quarkGluonVTX$resPreFinal3", ",", "isoSymbols2"}], "]"}], ",",
         "isoSymbols1"}], "]"}], ",", "DiracGamma", ",", "pp", ",", "mxt", ",",
       "ep", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[67]:=",ExpressionUUID->"b75b1e2b-799d-4e66-adb5-9a4e6020e6ba"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.817851`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[67]=",ExpressionUUID->"267a9637-5239-4c00-ae76-8c0640f7e5b4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"isoSymbols3", "=", 
   RowBox[{"FCMakeSymbols", "[", 
    RowBox[{"LH", ",", 
     RowBox[{"Range", "[", 
      RowBox[{"1", ",", "$KernelCount"}], "]"}], ",", "List"}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[68]:=",ExpressionUUID->"e86d3628-c2c9-45a0-9811-f494a0906cdb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTX$resPreFinal5", "=", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{"Collect2", "[", 
         RowBox[{"quarkGluonVTX$resPreFinal4", ",", "mxt", ",", 
          RowBox[{"IsolateNames", "->", "isoSymbols3"}], ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mxt", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "Normal"}]}], ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[69]:=",ExpressionUUID->"7c9abc9d-36fe-4467-85ad-38d3afe6c545"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"7.878174`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[69]=",ExpressionUUID->"c728fd08-0e39-471d-a984-d2c876b5e1dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTX$resPreFinal6", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FRH2", "[", 
        RowBox[{"quarkGluonVTX$resPreFinal5", ",", "isoSymbols3"}], "]"}], "//", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"m_Symbol", "^", "2"}], "]"}], ":>", 
           RowBox[{"2", 
            RowBox[{"Log", "[", "m", "]"}]}]}]}], "]"}], "&"}]}], ",", 
      "DiracGamma", ",", "pp", ",", "mxt", ",", "ep", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[70]:=",ExpressionUUID->"cf8f4255-4b2d-43c0-88eb-4bbde05a23d8"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.326531`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[70]=",ExpressionUUID->"367b6ab2-634f-4011-973e-b228d4c7a5dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quarkGluonVTX$resFinal", "=", 
  RowBox[{"Collect2", "[", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{
     "quarkGluonVTX$resPreFinal6", ",", "ep", ",", "CA", ",", "CF", ",", "mq",
       ",", "Nf", ",", "SUNFDelta", ",", "as4", ",", "DiracGamma", ",", 
      "GaugeXi", ",", 
      RowBox[{"Factoring", "->", "FullSimplify"}]}], "]"}], ",", "ep", ",", 
    "mq", ",", "mxt"}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[71]:=",ExpressionUUID->"cdb33ac0-2c3a-4fa3-88b4-1d185847f16b"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", " ", 
       SuperscriptBox["ep", "2"], " ", 
       SubsuperscriptBox["C", "A", "2"]}]], 
     RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
      SuperscriptBox["as4", 
       RowBox[{"5", "/", "2"}]], " ", 
      SuperscriptBox["\[Gamma]", 
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm]], " ", 
      SubsuperscriptBox["T", 
       RowBox[{
        FormBox[
         FormBox["Col3",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["Col1",
          TraditionalForm],
         TraditionalForm]}], 
       FormBox[
        FormBox["Glu2",
         TraditionalForm],
        TraditionalForm]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"32", " ", 
          SubsuperscriptBox["C", "A", "4"], " ", 
          SubscriptBox["C", "F"], " ", 
          SubscriptBox["N", "f"], " ", 
          SubscriptBox["\[Xi]", 
           FormBox["\<\"G\"\>",
            TraditionalForm]]}]}], "-", 
        RowBox[{"32", " ", 
         SubsuperscriptBox["C", "A", "4"], " ", 
         SubscriptBox["C", "F"], " ", 
         SubscriptBox["N", "f"]}], "+", 
        RowBox[{"16", " ", 
         SubsuperscriptBox["C", "A", "5"], " ", 
         SubscriptBox["N", "f"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm]]}], "-", 
        RowBox[{"16", " ", 
         SubsuperscriptBox["C", "A", "3"], " ", 
         SubscriptBox["N", "f"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm]]}], "+", 
        RowBox[{"16", " ", 
         SubsuperscriptBox["C", "A", "5"], " ", 
         SubscriptBox["N", "f"]}], "-", 
        RowBox[{"32", " ", 
         SubsuperscriptBox["C", "A", "3"], " ", 
         SubscriptBox["N", "f"]}], "+", 
        RowBox[{"86", " ", 
         SubsuperscriptBox["C", "A", "3"], " ", 
         SubscriptBox["C", "F"], " ", 
         SubsuperscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm], "2"]}], "+", 
        RowBox[{"78", " ", 
         SubsuperscriptBox["C", "A", "3"], " ", 
         SubscriptBox["C", "F"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm]]}], "-", 
        RowBox[{"64", " ", 
         SubsuperscriptBox["C", "A", "2"], " ", 
         SubsuperscriptBox["C", "F", "2"], " ", 
         SubsuperscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm], "2"]}], "+", 
        RowBox[{"24", " ", 
         SubsuperscriptBox["C", "A", "3"], " ", 
         SubscriptBox["C", "F"]}], "+", 
        RowBox[{"3", " ", 
         SubsuperscriptBox["C", "A", "4"], " ", 
         SubsuperscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm], "2"]}], "+", 
        RowBox[{"33", " ", 
         SubsuperscriptBox["C", "A", "4"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm]]}], "-", 
        RowBox[{"21", " ", 
         SubsuperscriptBox["C", "A", "2"], " ", 
         SubsuperscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm], "2"]}], "-", 
        RowBox[{"9", " ", 
         SubsuperscriptBox["C", "A", "2"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm]]}], "+", 
        RowBox[{"94", " ", 
         SubsuperscriptBox["C", "A", "4"]}], "+", 
        RowBox[{"12", " ", 
         SubsuperscriptBox["C", "A", "2"]}], "+", 
        RowBox[{"24", " ", 
         SubsuperscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm], "2"]}]}], ")"}]}]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", "ep", " ", 
      SubsuperscriptBox["C", "A", "2"]}]], 
    RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
     SuperscriptBox["as4", 
      RowBox[{"5", "/", "2"}]], " ", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"log", "(", "mxt", ")"}], " ", 
     SubsuperscriptBox["T", 
      RowBox[{
       FormBox[
        FormBox["Col3",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Col1",
         TraditionalForm],
        TraditionalForm]}], 
      FormBox[
       FormBox["Glu2",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"32", " ", 
         SubsuperscriptBox["C", "A", "4"], " ", 
         SubscriptBox["C", "F"], " ", 
         SubscriptBox["N", "f"], " ", 
         SubscriptBox["\[Xi]", 
          FormBox["\<\"G\"\>",
           TraditionalForm]]}]}], "-", 
       RowBox[{"32", " ", 
        SubsuperscriptBox["C", "A", "4"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["N", "f"]}], "+", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["C", "A", "5"], " ", 
        SubscriptBox["N", "f"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["C", "A", "3"], " ", 
        SubscriptBox["N", "f"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["C", "A", "5"], " ", 
        SubscriptBox["N", "f"]}], "-", 
       RowBox[{"32", " ", 
        SubsuperscriptBox["C", "A", "3"], " ", 
        SubscriptBox["N", "f"]}], "+", 
       RowBox[{"86", " ", 
        SubsuperscriptBox["C", "A", "3"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"78", " ", 
        SubsuperscriptBox["C", "A", "3"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"64", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubsuperscriptBox["C", "F", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"24", " ", 
        SubsuperscriptBox["C", "A", "3"], " ", 
        SubscriptBox["C", "F"]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["C", "A", "4"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"33", " ", 
        SubsuperscriptBox["C", "A", "4"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"21", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"9", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"94", " ", 
        SubsuperscriptBox["C", "A", "4"]}], "+", 
       RowBox[{"12", " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"24", " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}]}], ")"}]}]}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"480", " ", "ep", " ", 
      SubsuperscriptBox["C", "A", "2"]}]], 
    RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
     SuperscriptBox["as4", 
      RowBox[{"5", "/", "2"}]], " ", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SubsuperscriptBox["T", 
      RowBox[{
       FormBox[
        FormBox["Col3",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Col1",
         TraditionalForm],
        TraditionalForm]}], 
      FormBox[
       FormBox["Glu2",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1120", " ", 
        SubsuperscriptBox["C", "A", "4"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["N", "f"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"768", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["N", "f"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"384", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["N", "f"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"1920", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "4"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["N", "f"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"800", " ", 
        SubsuperscriptBox["C", "A", "4"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["N", "f"]}], "+", 
       RowBox[{"832", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["N", "f"]}], "-", 
       RowBox[{"1920", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "4"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["N", "f"]}], "-", 
       RowBox[{"560", " ", 
        SubsuperscriptBox["C", "A", "5"], " ", 
        SubscriptBox["N", "f"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"192", " ", 
        SubsuperscriptBox["C", "A", "3"], " ", 
        SubscriptBox["N", "f"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["C", "A", "3"], " ", 
        SubscriptBox["N", "f"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"960", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "5"], " ", 
        SubscriptBox["N", "f"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"960", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "3"], " ", 
        SubscriptBox["N", "f"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"400", " ", 
        SubsuperscriptBox["C", "A", "5"], " ", 
        SubscriptBox["N", "f"]}], "-", 
       RowBox[{"1792", " ", 
        SubsuperscriptBox["C", "A", "3"], " ", 
        SubscriptBox["N", "f"]}], "+", 
       RowBox[{"960", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "5"], " ", 
        SubscriptBox["N", "f"]}], "-", 
       RowBox[{"1920", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "3"], " ", 
        SubscriptBox["N", "f"]}], "+", 
       RowBox[{"180", " ", 
        SubsuperscriptBox["C", "A", "3"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "3"]}], "-", 
       RowBox[{"4450", " ", 
        SubsuperscriptBox["C", "A", "3"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"2850", " ", 
        SubsuperscriptBox["C", "A", "3"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"4160", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubsuperscriptBox["C", "F", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"1920", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubsuperscriptBox["C", "F", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"5160", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "3"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4680", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "3"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"3840", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubsuperscriptBox["C", "F", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"2580", " ", 
        SubsuperscriptBox["C", "A", "3"], " ", 
        SubscriptBox["C", "F"]}], "+", 
       RowBox[{"1440", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "3"], " ", 
        SubscriptBox["C", "F"]}], "-", 
       RowBox[{"306", " ", 
        SubsuperscriptBox["C", "A", "4"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "3"]}], "-", 
       RowBox[{"465", " ", 
        SubsuperscriptBox["C", "A", "4"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"1707", " ", 
        SubsuperscriptBox["C", "A", "4"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"234", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "3"]}], "+", 
       RowBox[{"1155", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"963", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"180", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "4"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"1980", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "4"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"1260", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"540", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"2532", " ", 
        SubsuperscriptBox["C", "A", "4"]}], "+", 
       RowBox[{"4658", " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"5640", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "4"]}], "+", 
       RowBox[{"720", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "2"]}], "-", 
       RowBox[{"1200", " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"960", " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"1440", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", "360"}], ")"}]}]}]}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[71]=",ExpressionUUID->"be786a6b-873f-469f-ab35-3aa580a6ed57"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Quark-gluon vertex 1-loop CT", "Subsection",ExpressionUUID->"4d7c5c91-9d76-4c56-8269-265d33675077"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"divDegree", "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aux1", "=", 
   RowBox[{"FCLoopGetFeynAmpDenominators", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"quarkGluonVTXCT$RawAmp", "/.", 
        RowBox[{"q", "->", "0"}]}], "/.", 
       RowBox[{"p2", "->", 
        RowBox[{"-", "p"}]}]}], "/.", 
      RowBox[{"p1", "->", "p"}]}], ",", 
     RowBox[{"{", "k1", "}"}], ",", "denHead", ",", 
     RowBox[{"Momentum", "->", 
      RowBox[{"{", "p", "}"}]}], ",", 
     RowBox[{"\"\<Massless\>\"", "->", "True"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"aux2", "=", 
  RowBox[{"FCLoopAddAuxiliaryMass", "[", 
   RowBox[{
    RowBox[{"aux1", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", "k1", "}"}], ",", 
    RowBox[{"-", 
     RowBox[{"mxt", "^", "2"}]}], ",", "0", ",", 
    RowBox[{"Head", "->", "denHead"}]}], "]"}]}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[72]:=",ExpressionUUID->"b5844231-e132-4a53-8ec9-2f449eea3a0a"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          SuperscriptBox[
           FormBox[
            FormBox["k1", TraditionalForm], TraditionalForm], 2], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         SuperscriptBox[
          FormBox[
           FormBox["k1", TraditionalForm], TraditionalForm], 2], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "+", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "+", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[75]=",ExpressionUUID->"820e54a3-04d1-428f-b8c1-6a4732d56e27"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quarkGluonVTXCT$StrName", "=", 
  RowBox[{"StringReplace", "[", 
   RowBox[{
    RowBox[{"ToString", "[", 
     RowBox[{"Hold", "[", "quarkGluonVTXCT$Amp", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\"\<Hold[\>\"", "->", "\"\<\>\""}], ",", 
      RowBox[{"\"\<]\>\"", "->", "\"\<\>\""}]}], "}"}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[76]:=",ExpressionUUID->"bf197ad2-b38e-4aa7-8b10-169e9ff680df"],

Cell[BoxData[
 FormBox["\<\"quarkGluonVTXCT$Amp\"\>", TraditionalForm]], "Output",
 CellLabel->"Out[76]=",ExpressionUUID->"8ea2a965-2933-47df-9091-ec1b14d2fa34"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTXCT$Amp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"aux1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/.", "aux2"}], ")"}], "//", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{"#", ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
      "\n", 
      RowBox[{
       RowBox[{"SUNSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"DiracSimplify", "[", 
       RowBox[{"#", ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[77]:=",ExpressionUUID->"06635f63-73cc-4253-9d7e-e274312d2aa2"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"3.089915`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[77]=",ExpressionUUID->"901c528e-72fd-4f2f-aee1-e87be0047e93"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTXCT$Amp1", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{"quarkGluonVTXCT$Amp", ",", "p", ",", 
      RowBox[{"IsolateNames", "->", "KK"}]}], "]"}]}], ";"}], "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTXCT$Amp2", "=", 
    RowBox[{"FourSeries", "[", 
     RowBox[{"quarkGluonVTXCT$Amp1", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "0", ",", "divDegree"}], "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTXCT$Amp3", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"FRH", "[", "quarkGluonVTXCT$Amp2", "]"}], ",", 
      "FeynAmpDenominator", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[78]:=",ExpressionUUID->"b293a2c7-f584-4687-a65d-689670e2cef6"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"1.588903`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[78]=",ExpressionUUID->"929a40cb-8717-48f8-bfd0-31c11321c3a5"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.048265`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[79]=",ExpressionUUID->"962df45e-c399-41d4-9c44-e11e19e958c6"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.15475`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[80]=",ExpressionUUID->"3b763427-f682-440f-9f93-299c185b4788"]
}, Open  ]],

Cell["\<\
The rest of the calculation follows the standard multiloop template\
\>", "Text",ExpressionUUID->"03af31b3-0f39-473e-a235-ec3f7f03cd3a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", "p", "]"}], "=", "pp"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[81]:=",ExpressionUUID->"16583c74-c9ff-4103-a33a-1f116c41b543"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"quarkGluonVTXCT$Amp4", ",", "quarkGluonVTXCT$Topos"}], "}"}], "=", 
   RowBox[{"FCLoopFindTopologies", "[", 
    RowBox[{"quarkGluonVTXCT$Amp3", ",", 
     RowBox[{"{", "k1", "}"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}], ",", "\n", 
     RowBox[{"FCLoopBasisOverdeterminedQ", "->", "True"}], ",", 
     RowBox[{"FinalSubstitutions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Hold", "[", "SPD", "]"}], "[", "p", "]"}], "->", "pp"}], 
       "}"}]}], ",", 
     RowBox[{"Names", "->", "quarkSEtopo"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[83]:=",ExpressionUUID->"e4e47b30-5a5e-41b2-b38f-22afd528e6cd"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the initial candidate \
topologies: \"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the initial candidate topologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[83]:=",ExpressionUUID->"d59a4855-d0e3-4c9f-bc68-1e41ddb19317"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified unique \
topologies: \"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified unique topologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[83]:=",ExpressionUUID->"2b8269bb-2f9c-4e53-b590-8cc25d88793d"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the preferred topologies \
among the unique topologies: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the preferred topologies among the unique \
topologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[83]:=",ExpressionUUID->"7da0aad4-f806-46fd-8ae9-22b360f5019b"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified subtopologies: \
\"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified subtopologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[83]:=",ExpressionUUID->"68440ab9-7b36-4795-8f35-df43037f7356"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of found topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of found topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[83]:=",ExpressionUUID->"d2bc37ae-aca9-41aa-b259-8d38ac04efb7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTXCT$Amp5", "=", 
    RowBox[{"FCLoopTensorReduce", "[", 
     RowBox[{"quarkGluonVTXCT$Amp4", ",", "quarkGluonVTXCT$Topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[84]:=",ExpressionUUID->"4af66b11-6ef7-42e8-bad9-4838bb686a15"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.694418`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[84]=",ExpressionUUID->"c3364e56-5cfb-4849-a859-70f38e0ab1eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTXCT$Amp6", "=", 
    RowBox[{"DiracSimplify", "[", 
     RowBox[{"quarkGluonVTXCT$Amp5", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[85]:=",ExpressionUUID->"6fba2bf8-bdb2-4872-b0b2-a773c0ab0b7c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.163547`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[85]=",ExpressionUUID->"be0c79ca-a97b-47f0-8657-7303263130bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"quarkGluonVTXCT$Amp7", ",", "quarkGluonVTXCT$Topos2"}], "}"}], "=", 
   RowBox[{"FCLoopRewriteOverdeterminedTopologies", "[", 
    RowBox[{"quarkGluonVTXCT$Amp6", ",", "quarkGluonVTXCT$Topos", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[86]:=",ExpressionUUID->"1b122ffc-49c3-401b-815a-df1cad780322"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteIncompleteTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"No overdetermined topologies detected.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteIncompleteTopologies: ", 
    Style["No overdetermined topologies detected.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[86]:=",ExpressionUUID->"347deff0-2e99-4f16-a45c-9f991ed148e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"quarkGluonVTXCT$Amp8", ",", "quarkGluonVTXCT$Topos3"}], "}"}], "=", 
   RowBox[{"FCLoopRewriteIncompleteTopologies", "[", 
    RowBox[{"quarkGluonVTXCT$Amp7", ",", "quarkGluonVTXCT$Topos2", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[87]:=",ExpressionUUID->"c00eeb36-d912-451f-b9b8-ee4b48cba7b3"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteIncompleteTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"No incomplete topologies detected.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteIncompleteTopologies: ", 
    Style["No incomplete topologies detected.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"76c2b9ae-9c74-455c-bdfe-d97941a3eba1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTXCT$SubTopos", "=", 
    RowBox[{"FCLoopFindSubtopologies", "[", 
     RowBox[{"quarkGluonVTXCT$Topos2", ",", 
      RowBox[{"Flatten", "->", "True"}], ",", 
      RowBox[{"Remove", "->", "True"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[88]:=",ExpressionUUID->"a7b0879d-9e13-4d31-a60e-18a28a25b711"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.061839`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[88]=",ExpressionUUID->"0ef20c88-5e9a-4227-95b3-d3144a0bd99b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "quarkGluonVTXCT$TopoMappings", ",", "quarkGluonVTXCT$FinalTopos"}], 
     "}"}], "=", 
    RowBox[{"FCLoopFindTopologyMappings", "[", 
     RowBox[{"quarkGluonVTXCT$Topos2", ",", 
      RowBox[{"PreferredTopologies", "->", "quarkGluonVTXCT$SubTopos"}], ",", 
      
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[89]:=",ExpressionUUID->"59e4e28e-a811-4a36-ac54-774cf7b6eb96"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "0", "\[InvisibleSpace]", 
    StyleBox["\<\" mapping relations \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 0, 
    Style[" mapping relations ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[89]:=",ExpressionUUID->"3b44d409-aeb6-49c6-a4c6-8b6299ac1c83"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of independent topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of independent topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[89]:=",ExpressionUUID->"1032e560-d8f2-40f7-ab5b-9c977af05d1e"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.079371`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[89]=",ExpressionUUID->"7dc197f4-136c-4104-82ea-21c4c05dbf62"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTXCT$AmpGLI", "=", 
    RowBox[{"FCLoopApplyTopologyMappings", "[", 
     RowBox[{"quarkGluonVTXCT$Amp8", ",", 
      RowBox[{"{", 
       RowBox[{
       "quarkGluonVTXCT$TopoMappings", ",", "quarkGluonVTXCT$FinalTopos"}], 
       "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[90]:=",ExpressionUUID->"b7ed49df-e4e0-4f9c-a971-fed2e79a6823"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.207218`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[90]=",ExpressionUUID->"1bd85504-aa50-4c62-a2c5-767df50402a7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarkGluonVTXCT$GLIs", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"quarkGluonVTXCT$AmpGLI", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[91]:=",ExpressionUUID->"72999ce0-aa7f-477d-bbdd-40549c51cacd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"quarkGluonVTXCT$dir", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"$TemporaryDirectory", ",", 
      RowBox[{"\"\<Reduction-\>\"", "<>", "quarkGluonVTXCT$StrName", 
       "<>", "\"\<-1L-massive\>\""}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"CreateDirectory", "[", "quarkGluonVTXCT$dir", "]"}], "]"}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[92]:=",ExpressionUUID->"51df1850-7724-41c2-b787-0f33de57a214"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraCreateJobFile", "[", 
  RowBox[{
  "quarkGluonVTXCT$FinalTopos", ",", " ", "quarkGluonVTXCT$GLIs", ",", " ", 
   "quarkGluonVTXCT$dir"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[94]:=",ExpressionUUID->"988dac3f-3d16-4448-be56-3813e2730c77"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "{", "\<\"/tmp/Reduction-quarkGluonVTXCT$Amp-1L-massive/quarkSEtopo1/job.\
yaml\"\>", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[94]=",ExpressionUUID->"2c1b788e-815a-4b4e-b84a-60841f165a3c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"KiraCreateIntegralFile", "[", 
  RowBox[{
  "quarkGluonVTXCT$GLIs", ",", " ", "quarkGluonVTXCT$FinalTopos", ",", " ", 
   "quarkGluonVTXCT$dir"}], "]"}], "\n", 
 RowBox[{"KiraCreateConfigFiles", "[", 
  RowBox[{
  "quarkGluonVTXCT$FinalTopos", ",", " ", "quarkGluonVTXCT$GLIs", ",", " ", 
   "quarkGluonVTXCT$dir", ",", " ", "\n", " ", 
   RowBox[{"KiraMassDimensions", " ", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"pp", " ", "->", " ", "2"}], ",", 
      RowBox[{"mxt", "->", "1"}]}], "}"}]}]}], "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[95]:=",ExpressionUUID->"b44fd7b3-7e30-4a78-87dc-03e9886bd805"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "5"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 5],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[95]:=",ExpressionUUID->"1e293b73-642e-4327-949c-8480bcd1f059"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "{", "\<\"/tmp/Reduction-quarkGluonVTXCT$Amp-1L-massive/quarkSEtopo1/\
KiraLoopIntegrals\"\>", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[95]=",ExpressionUUID->"8fc4f7c4-7684-4cfb-b751-115d4ba5047f"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"/tmp/Reduction-quarkGluonVTXCT$Amp-1L-massive/quarkSEtopo1/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-quarkGluonVTXCT$Amp-1L-massive/quarkSEtopo1/config/\
kinematics.yaml\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[96]=",ExpressionUUID->"752e451c-33af-4ca5-a014-3c39d5188b53"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraRunReduction", "[", 
  RowBox[{
  "quarkGluonVTXCT$dir", ",", " ", "quarkGluonVTXCT$FinalTopos", ",", " ", 
   "\n", " ", 
   RowBox[{"KiraBinaryPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<.local\>\"", ",", " ", "\"\<bin\>\"", ",",
        " ", "\"\<kira\>\""}], "}"}], "]"}]}], ",", "\n", " ", 
   RowBox[{"KiraFermatPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<bin\>\"", ",", " ", "\"\<ferl64\>\"", ",",
        " ", "\"\<fer64\>\""}], "}"}], "]"}]}]}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[97]:=",ExpressionUUID->"b4cb106b-9e4b-4a57-8b4a-b1764f52186b"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "True", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[97]=",ExpressionUUID->"efc59a61-afec-43a9-9046-c05b29f795fa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarkGluonVTXCT$ReductionTables", "=", 
   RowBox[{
    RowBox[{"KiraImportResults", "[", 
     RowBox[{"quarkGluonVTXCT$FinalTopos", ",", " ", "quarkGluonVTXCT$dir"}], 
     "]"}], "//", "Flatten"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[98]:=",ExpressionUUID->"6d3d0bf5-0e54-4e2a-a348-d3b35198f1ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarkGluonVTXCT$resPreFinal1", "=", 
   RowBox[{"Collect2", "[", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{"quarkGluonVTXCT$AmpGLI", "/.", 
       RowBox[{"Dispatch", "[", "quarkGluonVTXCT$ReductionTables", "]"}]}], 
      "]"}], ",", "GLI", ",", "\n", "GaugeXi", ",", "D", ",", "DiracGamma", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[99]:=",ExpressionUUID->"d4ac11d6-de0b-4f74-9b36-778877296ccb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"quarkGluonVTXCT$masters", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"quarkGluonVTXCT$resPreFinal1", ",", "GLI"}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[100]:=",ExpressionUUID->"03e7760a-812a-4506-b597-394c758e538b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quarkGluonVTXCT$MIMappings", "=", 
  RowBox[{"FCLoopFindIntegralMappings", "[", 
   RowBox[{"quarkGluonVTXCT$masters", ",", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"tadpoleMaster1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", "\n", 
      "quarkGluonVTXCT$FinalTopos"}], "]"}], ",", 
    RowBox[{"PreferredIntegrals", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tadpoleMaster1", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}]}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[101]:=",ExpressionUUID->"96a32c46-c176-4a98-965d-cce986cfc8a0"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "quarkSEtopo1"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "tad1LxFx1x1xxEp999x"], "(", 
        FormBox["1",
         TraditionalForm], ")"}]}]},
     {
      RowBox[{
       SuperscriptBox["G", "tad1LxFx1x1xxEp999x"], "(", 
       FormBox["1",
        TraditionalForm], ")"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[101]=",ExpressionUUID->"c0be1abb-77e3-4639-baa1-bdc3d90c270a"]
}, Open  ]],

Cell["\<\
Our master integrals are calculated using the standard multiloop \
normalization. To convert it back to the textbook normalization we need to \
multiply by I*(4 Pi)^(ep-2)\
\>", "Text",ExpressionUUID->"b8e6695d-dd48-44ea-8e0d-7956ad2405fc"],

Cell["\<\
At this point we need to insert the 1-loop renormalization constants\
\>", "Text",ExpressionUUID->"dba611e8-3e8d-4ab0-a8fe-1284c7ccfc4e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"knownResults1L", " ", "=", " ", 
   RowBox[{"{", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZA", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13", "*", "CA"}], " ", "-", " ", 
         RowBox[{"4", "*", "Nf"}], " ", "-", " ", 
         RowBox[{"3", "*", "CA", "*", 
          RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"6", "*", "ep"}], ")"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZAmxt", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", " ", "1"}], "/", "8"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"CA", " ", "+", " ", 
          RowBox[{"8", "*", "Nf"}], " ", "+", " ", 
          RowBox[{"3", "*", "CA", "*", 
           RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}]}], ")"}], "/", 
        "ep"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZxi", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13", "*", "CA"}], " ", "-", " ", 
         RowBox[{"4", "*", "Nf"}], " ", "-", " ", 
         RowBox[{"3", "*", "CA", "*", 
          RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"6", "*", "ep"}], ")"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZpsi", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"CF", "*", 
           RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}], ")"}], "/", "ep"}], 
        ")"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZumxt", ",", " ", "1"}], "]"}], " ", "->", " ", "0"}], ",",
      " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZu", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"CA", "*", 
         RowBox[{"(", 
          RowBox[{"3", " ", "-", " ", 
           RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}], ")"}]}], ")"}], "/", 
       
       RowBox[{"(", 
        RowBox[{"4", "*", "ep"}], ")"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZg", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "6"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"11", "*", "CA"}], " ", "-", " ", 
          RowBox[{"2", "*", "Nf"}]}], ")"}], "/", "ep"}]}]}]}], "}"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[102]:=",ExpressionUUID->"22b169c5-e748-438c-9adf-10bbba13a6bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"knownResults2L", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZA", ",", " ", "2"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"SUNN", "*", 
          RowBox[{"(", 
           RowBox[{"3", " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", "Nf"}], " ", "-", " ", 
            RowBox[{"13", "*", "SUNN"}], " ", "+", " ", 
            RowBox[{"3", "*", "SUNN", "*", 
             RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"24", "*", 
          RowBox[{"ep", "^", "2"}]}], ")"}]}], " ", "-", " ", "\n", "   ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], "*", "Nf"}], " ", "+", " ", 
          RowBox[{"28", "*", "Nf", "*", 
           RowBox[{"SUNN", "^", "2"}]}], " ", "-", " ", 
          RowBox[{"59", "*", 
           RowBox[{"SUNN", "^", "3"}]}], " ", "+", " ", 
          RowBox[{"11", "*", 
           RowBox[{"SUNN", "^", "3"}], "*", 
           RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}], " ", "+", " ", 
          RowBox[{"2", "*", 
           RowBox[{"SUNN", "^", "3"}], "*", 
           RowBox[{
            RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}], "^", "2"}]}]}], ")"}],
         "/", 
        RowBox[{"(", 
         RowBox[{"16", "*", "ep", "*", "SUNN"}], ")"}]}]}]}], ",", "\n", 
     "    ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZpsi", ",", " ", "2"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", "SUNN"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "SUNN"}], ")"}], "*", 
          RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "*", 
             RowBox[{"SUNN", "^", "2"}]}], " ", "-", " ", 
            RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}], " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"SUNN", "^", "2"}], "*", 
             RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"8", "*", 
          RowBox[{"ep", "^", "2"}], "*", 
          RowBox[{"SUNN", "^", "2"}]}], ")"}]}], " ", "-", " ", "\n", "   ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", "SUNN"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", "SUNN"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"3", " ", "-", " ", 
            RowBox[{"4", "*", "Nf", "*", "SUNN"}], " ", "+", " ", 
            RowBox[{"22", "*", 
             RowBox[{"SUNN", "^", "2"}]}], " ", "+", " ", 
            RowBox[{"8", "*", 
             RowBox[{"SUNN", "^", "2"}], "*", 
             RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"SUNN", "^", "2"}], "*", 
             RowBox[{
              RowBox[{"GaugeXi", "[", "\"\<G\>\"", "]"}], "^", "2"}]}]}], 
           ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"16", "*", "ep", "*", 
          RowBox[{"SUNN", "^", "2"}]}], ")"}]}]}]}]}], " ", "}"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[103]:=",ExpressionUUID->"4cf1c213-5fdc-490a-9ae2-6cf38fbb4a77"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTXCT$resPreFinal2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Collect2", "[", 
              RowBox[{"quarkGluonVTXCT$resPreFinal1", ",", "D", ",", "GLI", ",", 
               RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
             RowBox[{
              RowBox[{"FCReplaceD", "[", 
               RowBox[{"#", ",", 
                RowBox[{"D", "->", 
                 RowBox[{"4", "-", 
                  RowBox[{"2", "ep"}]}]}]}], "]"}], "&"}]}], "//", "\n", 
            RowBox[{
             RowBox[{"ReplaceAll", "[", 
              RowBox[{"#", ",", 
               RowBox[{"quarkGluonVTXCT$MIMappings", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}]}], "//", 
           RowBox[{
            RowBox[{"ReplaceAll", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"tadpoleMaster1", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"tadpoleMaster2", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//",
           "\n", 
          RowBox[{
           RowBox[{"Collect2", "[", 
            RowBox[{"#", ",", "ep", ",", 
             RowBox[{"IsolateNames", "->", "KK2"}]}], "]"}], "&"}]}], "//", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"I", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "*", "Pi"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "+", " ", "ep"}], ")"}]}]}], ")"}],
              " ", "#"}], ",", 
            RowBox[{"{", 
             RowBox[{"ep", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}]}], "//",
         "Normal"}], "//", 
       RowBox[{
        RowBox[{"FCLoopAddMissingHigherOrdersWarning", "[", 
         RowBox[{"#", ",", "ep", ",", "epHelp"}], "]"}], "&"}]}], "//", 
      "FRH"}], "//", "\n", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"mxt", "^", "2"}], "]"}], "->", 
          RowBox[{"2", 
           RowBox[{"Log", "[", "mxt", "]"}]}]}], "}"}]}], "]"}], "&"}]}]}], 
   ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[104]:=",ExpressionUUID->"25ede78e-c775-4f36-842e-6f33c6474e80"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"2.300203`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[104]=",ExpressionUUID->"8e7380d7-26fa-468e-967f-a0ecc290813c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"quarkGluonVTXCT$resPreFinal3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Collect2", "[", 
         RowBox[{"quarkGluonVTXCT$resPreFinal2", ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", "as4", "}"}], ",", 
            RowBox[{"List", "@@", "renConstants"}]}], "]"}], ",", 
          RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{"Zxi", "->", "ZA"}]}], "]"}], "&"}]}], "//", "\n", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
            RowBox[{"1", "+", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"as4", " ", 
                RowBox[{"rc", "[", 
                 RowBox[{
                  RowBox[{"ToExpression", "[", 
                   RowBox[{"\"\<del\>\"", "<>", 
                    RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
                 "]"}]}], "+", 
               RowBox[{
                RowBox[{"as4", "^", "2"}], " ", 
                RowBox[{"rc", "[", 
                 RowBox[{
                  RowBox[{"ToExpression", "[", 
                   RowBox[{"\"\<del\>\"", "<>", 
                    RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "2"}], 
                 "]"}]}]}], ")"}]}]}], "}"}]}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"as4", ",", "0", ",", "3"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}]}], ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[105]:=",ExpressionUUID->"2440ffa4-7ead-4ab2-a346-cd0494804855"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.224381`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[105]=",ExpressionUUID->"d1281884-19f1-427a-825c-de45a95c085c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quarkGluonVTXCT$resFinal", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Collect2", "[", 
         RowBox[{
          RowBox[{"quarkGluonVTXCT$resPreFinal3", "//", "FRH"}], ",", 
          RowBox[{"{", 
           RowBox[{"rc", ",", "D", ",", "GLI"}], "}"}], ",", 
          RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
        RowBox[{
         RowBox[{"FCReplaceD", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"D", "->", 
             RowBox[{"4", "-", 
              RowBox[{"2", "ep"}]}]}], "}"}]}], "]"}], "&"}]}], "//", "\n", 
       RowBox[{
        RowBox[{"ReplaceRepeated", "[", 
         RowBox[{"#", ",", "knownResults1L"}], "]"}], "&"}]}], "//", "FRH"}], 
     "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"ep", ",", "0", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}], "//", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{"#", ",", "ep", ",", "mq", ",", "mxt"}], "]"}], 
    "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[106]:=",ExpressionUUID->"aaa219fc-8ee4-4ae4-85ec-118c1fd8fc04"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
     SuperscriptBox["as4", 
      RowBox[{"5", "/", "2"}]], " ", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SubsuperscriptBox["T", 
      RowBox[{
       FormBox[
        FormBox["Col3",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Col1",
         TraditionalForm],
        TraditionalForm]}], 
      FormBox[
       FormBox["Glu2",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"8", " ", 
         SubscriptBox["C", "A"], " ", 
         SubscriptBox["N", "f"]}]}], "+", 
       RowBox[{"16", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"48", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"12", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"53", " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["C", "F", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["ep", "2"]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
     SuperscriptBox["as4", 
      RowBox[{"5", "/", "2"}]], " ", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"log", "(", "mxt", ")"}], " ", 
     SubsuperscriptBox["T", 
      RowBox[{
       FormBox[
        FormBox["Col3",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Col1",
         TraditionalForm],
        TraditionalForm]}], 
      FormBox[
       FormBox["Glu2",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"8", " ", 
         SubscriptBox["C", "A"], " ", 
         SubscriptBox["N", "f"]}]}], "+", 
       RowBox[{"16", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"48", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"12", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"53", " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["C", "F", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}]}], ")"}]}], 
    RowBox[{"2", " ", "ep"}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"240", " ", "ep"}]], 
    RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
     SuperscriptBox["as4", 
      RowBox[{"5", "/", "2"}]], " ", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SubsuperscriptBox["T", 
      RowBox[{
       FormBox[
        FormBox["Col3",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["Col1",
         TraditionalForm],
        TraditionalForm]}], 
      FormBox[
       FormBox["Glu2",
        TraditionalForm],
       TraditionalForm]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"96", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["N", "f"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"288", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["N", "f"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"896", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["N", "f"]}], "+", 
       RowBox[{"480", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["N", "f"]}], "+", 
       RowBox[{"144", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "3"]}], "+", 
       RowBox[{"1100", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"1428", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"960", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"2880", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"5648", " ", 
        SubscriptBox["C", "A"], " ", 
        SubscriptBox["C", "F"]}], "+", 
       RowBox[{"36", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "3"]}], "+", 
       RowBox[{"315", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"1182", " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"180", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"720", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "+", 
       RowBox[{"67", " ", 
        SubsuperscriptBox["C", "A", "2"]}], "-", 
       RowBox[{"3180", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "A", "2"]}], "+", 
       RowBox[{"384", " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["N", "f"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"192", " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["N", "f"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"896", " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["N", "f"]}], "+", 
       RowBox[{"320", " ", 
        SubsuperscriptBox["C", "F", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"960", " ", 
        SubsuperscriptBox["C", "F", "2"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "-", 
       RowBox[{"960", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["C", "F", "2"], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm], "2"]}]}], ")"}]}]}]}], TraditionalForm]], "Output",\

 CellLabel->
  "Out[106]=",ExpressionUUID->"9a11c74c-18ad-461b-aff6-3e3edda0563b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Determination of renormalization constants", "Subsection",ExpressionUUID->"92339cfd-2a9d-4624-ab61-65c7eeaf2d16"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"diagQuarkGluonTreeVTXCTGluonTreeSECT$Amp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Total", "[", "diagQuarkGluonTreeSECT$RawAmp", "]"}], ")"}], "//", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{"Zxi", "->", "ZA"}]}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"ReplaceRepeated", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", "\n", "\t", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
           RowBox[{"1", "+", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"as4", " ", 
               RowBox[{"rc", "[", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"\"\<del\>\"", "<>", 
                   RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
                "]"}]}], "+", 
              RowBox[{
               RowBox[{"as4", "^", "2"}], " ", 
               RowBox[{"rc", "[", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"\"\<del\>\"", "<>", 
                   RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "2"}], 
                "]"}]}]}], ")"}]}]}], "}"}]}], "]"}], "&"}]}], "//", "\n", 
     "\t", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"as4", ",", "0", ",", "3"}], "}"}]}], "]"}], "&"}]}], "//", 
    "Normal"}], "//", 
   RowBox[{
    RowBox[{"ReplaceRepeated", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Join", "[", 
       RowBox[{"knownResults1L", ",", "knownResults2L"}], "]"}]}], "]"}], 
    "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[107]:=",ExpressionUUID->"07e0824f-4f51-4861-b749-da9b4449a0f7"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
    SuperscriptBox["as4", 
     RowBox[{"5", "/", "2"}]], " ", 
    SuperscriptBox["\[Gamma]", 
     FormBox[
      FormBox["\[Mu]",
       TraditionalForm],
      TraditionalForm]], " ", 
    SubsuperscriptBox["T", 
     RowBox[{
      FormBox[
       FormBox["Col3",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["Col1",
        TraditionalForm],
       TraditionalForm]}], 
     FormBox[
      FormBox["Glu2",
       TraditionalForm],
      TraditionalForm]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"8", " ", 
        RowBox[{"rc", "(", 
         RowBox[{"delZg", ",", "2"}], ")"}]}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"3", " ", 
            SubscriptBox["C", "A"], " ", 
            SubscriptBox["\[Xi]", 
             FormBox["\<\"G\"\>",
              TraditionalForm]]}]}], "+", 
          RowBox[{"13", " ", 
           SubscriptBox["C", "A"]}], "-", 
          RowBox[{"4", " ", 
           SubscriptBox["N", "f"]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["ep", "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"11", " ", 
           SubscriptBox["C", "A"]}], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["N", "f"]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["ep", "2"]}]], "+", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"3", " ", 
            SubscriptBox["C", "A"], " ", 
            SubscriptBox["\[Xi]", 
             FormBox["\<\"G\"\>",
              TraditionalForm]]}]}], "+", 
          RowBox[{"13", " ", 
           SubscriptBox["C", "A"]}], "-", 
          RowBox[{"4", " ", 
           SubscriptBox["N", "f"]}]}], ")"}], "2"], 
       RowBox[{"36", " ", 
        SuperscriptBox["ep", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"11", " ", 
           SubscriptBox["C", "A"]}], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["N", "f"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"3", " ", 
            SubscriptBox["C", "A"], " ", 
            SubscriptBox["\[Xi]", 
             FormBox["\<\"G\"\>",
              TraditionalForm]]}]}], "+", 
          RowBox[{"13", " ", 
           SubscriptBox["C", "A"]}], "-", 
          RowBox[{"4", " ", 
           SubscriptBox["N", "f"]}]}], ")"}]}], 
       RowBox[{"9", " ", 
        SuperscriptBox["ep", "2"]}]], "-", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"N", "-", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"N", "+", "1"}], ")"}], " ", 
           SubscriptBox["\[Xi]", 
            FormBox["\<\"G\"\>",
             TraditionalForm]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Xi]", 
               FormBox["\<\"G\"\>",
                TraditionalForm]]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["N", "2"], " ", 
              SubscriptBox["\[Xi]", 
               FormBox["\<\"G\"\>",
                TraditionalForm]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["N", "2"]}]}], ")"}]}], 
          RowBox[{"8", " ", 
           SuperscriptBox["ep", "2"], " ", 
           SuperscriptBox["N", "2"]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"N", "-", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"N", "+", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"4", " ", "N", " ", 
               SubscriptBox["N", "f"]}]}], "+", 
             RowBox[{
              SuperscriptBox["N", "2"], " ", 
              SubsuperscriptBox["\[Xi]", 
               FormBox["\<\"G\"\>",
                TraditionalForm], "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["N", "2"], " ", 
              SubscriptBox["\[Xi]", 
               FormBox["\<\"G\"\>",
                TraditionalForm]]}], "+", 
             RowBox[{"22", " ", 
              SuperscriptBox["N", "2"]}], "+", "3"}], ")"}]}], 
          RowBox[{"16", " ", "ep", " ", 
           SuperscriptBox["N", "2"]}]]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"N", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["\[Xi]", 
               FormBox["\<\"G\"\>",
                TraditionalForm]]}], "+", "3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SubscriptBox["N", "f"]}], "+", 
             RowBox[{"3", " ", "N", " ", 
              SubscriptBox["\[Xi]", 
               FormBox["\<\"G\"\>",
                TraditionalForm]]}], "-", 
             RowBox[{"13", " ", "N"}]}], ")"}]}], 
          RowBox[{"24", " ", 
           SuperscriptBox["ep", "2"]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"28", " ", 
            SuperscriptBox["N", "2"], " ", 
            SubscriptBox["N", "f"]}], "-", 
           RowBox[{"8", " ", 
            SubscriptBox["N", "f"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["N", "3"], " ", 
            SubsuperscriptBox["\[Xi]", 
             FormBox["\<\"G\"\>",
              TraditionalForm], "2"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["N", "3"], " ", 
            SubscriptBox["\[Xi]", 
             FormBox["\<\"G\"\>",
              TraditionalForm]]}], "-", 
           RowBox[{"59", " ", 
            SuperscriptBox["N", "3"]}]}], 
          RowBox[{"16", " ", "ep", " ", "N"}]]}], ")"}]}]}], ")"}]}], "-", 
   RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
    SuperscriptBox["as4", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["\[Gamma]", 
     FormBox[
      FormBox["\[Mu]",
       TraditionalForm],
      TraditionalForm]], " ", 
    SubsuperscriptBox["T", 
     RowBox[{
      FormBox[
       FormBox["Col3",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["Col1",
        TraditionalForm],
       TraditionalForm]}], 
     FormBox[
      FormBox["Glu2",
       TraditionalForm],
      TraditionalForm]], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"3", " ", 
          SubscriptBox["C", "A"], " ", 
          SubscriptBox["\[Xi]", 
           FormBox["\<\"G\"\>",
            TraditionalForm]]}]}], "+", 
        RowBox[{"13", " ", 
         SubscriptBox["C", "A"]}], "-", 
        RowBox[{"4", " ", 
         SubscriptBox["N", "f"]}]}], 
       RowBox[{"12", " ", "ep"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"11", " ", 
         SubscriptBox["C", "A"]}], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["N", "f"]}]}], 
       RowBox[{"6", " ", "ep"}]], "-", 
      FractionBox[
       RowBox[{
        SubscriptBox["C", "F"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox["\<\"G\"\>",
          TraditionalForm]]}], "ep"]}], ")"}]}]}], TraditionalForm]], "Output",\

 CellLabel->
  "Out[107]=",ExpressionUUID->"2800e55b-fda3-4a16-8e4e-1379b843b813"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quarkGluonVTX$RenConstants2L", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"SUNSimplify", "[", " ", 
         RowBox[{
          RowBox[{
          "quarkGluonVTX$resFinal", "+", " ", "quarkGluonVTXCT$resFinal", "+",
            " ", "diagQuarkGluonTreeVTXCTGluonTreeSECT$Amp"}], ",", 
          RowBox[{"SUNNToCACF", "->", "False"}]}], "]"}], ",", "as4", ",", 
        RowBox[{"5", "/", "2"}]}], "]"}], ",", "\n", "as4", ",", "mxt", ",", 
      "DiracGamma", ",", 
      RowBox[{"Factoring", "->", "Simplify"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"FCMatchSolve", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
        "ep", ",", "CF", ",", "DiracGamma", ",", "mq", ",", "mxt", ",", 
         "SUNDelta", ",", "SUNTF", ",", "SUNFDelta", ",", "CA", ",", 
         "GaugeXi", ",", "as4", ",", "Pair", ",", "pp", ",", "Nf", ",", 
         "SUNN"}], "}"}]}], "]"}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{"#", ",", "ep"}], "]"}], "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[108]:=",ExpressionUUID->"0f28f288-942c-4748-901f-6234770a20e6"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCMatchSolve: Solving for: \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"rc", "(", 
      RowBox[{"delZg", ",", "2"}], ")"}], "}"}]}],
   SequenceForm["FCMatchSolve: Solving for: ", {
     $CellContext`rc[$CellContext`delZg, 2]}],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"c1d7b893-3558-4cda-bb27-a7d4ce43eba0"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"FCMatchSolve: A solution exists.\"\>",
   StripOnInput->False,
   LineColor->RGBColor[0., 0.44999999999999996`, 0.],
   FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
   FontWeight->Bold,
   FontColor->RGBColor[0., 0.44999999999999996`, 0.]], 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[108]:=",ExpressionUUID->"b4f971df-f3ed-4477-93ae-ade6f529b2ef"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"rc", "(", 
     RowBox[{"delZg", ",", "2"}], ")"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubscriptBox["N", "f"]}], "-", 
         RowBox[{"11", " ", "N"}]}], ")"}], "2"], 
      RowBox[{"24", " ", 
       SuperscriptBox["ep", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"13", " ", 
        SuperscriptBox["N", "2"], " ", 
        SubscriptBox["N", "f"]}], "-", 
       RowBox[{"3", " ", 
        SubscriptBox["N", "f"]}], "-", 
       RowBox[{"34", " ", 
        SuperscriptBox["N", "3"]}]}], 
      RowBox[{"12", " ", "ep", " ", "N"}]]}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->
  "Out[108]=",ExpressionUUID->"79e06003-1d90-4e2e-b642-96d439c350be"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check the final results", "Section",ExpressionUUID->"95a9bbdc-bcda-4d89-8e1d-f1ec69b08ad8"],

Cell["Our final QCD 2-loop wave-function renormalization constants", "Text",ExpressionUUID->"88e0a13f-0884-4811-9241-6541a67262f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"finalResults", "=", 
   RowBox[{
    RowBox[{"Thread", "[", 
     RowBox[{"Rule", "[", 
      RowBox[{
       RowBox[{"List", "@@", "renConstants"}], ",", "\n", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"List", "@@", "renConstants"}], "/.", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
           RowBox[{"1", "+", " ", 
            RowBox[{"as4", " ", 
             RowBox[{"rc", "[", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<del\>\"", "<>", 
                 RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
              "]"}]}], "+", " ", 
            RowBox[{
             RowBox[{"as4", "^", "2"}], " ", 
             RowBox[{"rc", "[", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<del\>\"", "<>", 
                 RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "2"}], 
              "]"}]}]}]}]}], ")"}], "//", "\n", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"SUNSimplify", "[", 
              RowBox[{"knownResults1L", ",", 
               RowBox[{"SUNNToCACF", "->", "False"}]}], "]"}], ",", 
             "quarkGluonVTX$RenConstants2L"}], "]"}]}], "]"}], "&"}]}]}], 
      "]"}], "]"}], "//", 
    RowBox[{
     RowBox[{"SelectNotFree", "[", 
      RowBox[{"#", ",", "Zg"}], "]"}], "&"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[109]:=",ExpressionUUID->"8bc25880-b857-445c-ae51-98a5ed3d4b6a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"finalResults", "//", "TableForm"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[110]:=",ExpressionUUID->"08a0dc2f-6566-4696-99e1-607632f79ecf"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       RowBox[{"Zg", "\[Rule]", 
        RowBox[{
         RowBox[{
          SuperscriptBox["as4", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubscriptBox["N", "f"]}], "-", 
                RowBox[{"11", " ", "N"}]}], ")"}], "2"], 
             RowBox[{"24", " ", 
              SuperscriptBox["ep", "2"]}]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"13", " ", 
               SuperscriptBox["N", "2"], " ", 
               SubscriptBox["N", "f"]}], "-", 
              RowBox[{"3", " ", 
               SubscriptBox["N", "f"]}], "-", 
              RowBox[{"34", " ", 
               SuperscriptBox["N", "3"]}]}], 
             RowBox[{"12", " ", "ep", " ", "N"}]]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"as4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["N", "f"]}], "-", 
             RowBox[{"11", " ", "N"}]}], ")"}]}], 
          RowBox[{"6", " ", "ep"}]], "+", "1"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellLabel->
  "Out[110]//TableForm=",ExpressionUUID->"36a7da7e-d4db-4514-a14c-\
4b9f42c8663b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"knownResult", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"rc", "[", 
      RowBox[{"delZg", ",", " ", "2"}], "]"}], " ", "->", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "*", "Nf"}], " ", "-", " ", 
          RowBox[{"11", "*", "SUNN"}]}], ")"}], "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{"24", "*", 
         RowBox[{"ep", "^", "2"}]}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "*", "Nf"}], " ", "+", " ", 
         RowBox[{"13", "*", "Nf", "*", 
          RowBox[{"SUNN", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"34", "*", 
          RowBox[{"SUNN", "^", "3"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"12", "*", "ep", "*", "SUNN"}], ")"}]}]}]}], "}"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[111]:=",ExpressionUUID->"2a949aed-7ea3-4fef-811a-9d95ef18c720"],

Cell["Notice that Chetyrkin's results is for Zal=Zg^2", "Text",ExpressionUUID->"403a2782-5a7d-404d-bc8a-3e2890915b6e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FCCompareResults", "[", 
  RowBox[{"quarkGluonVTX$RenConstants2L", ",", "knownResult", ",", "\n", 
   RowBox[{"Text", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\\tCompare to Chetyrkin, Four-loop renormalization of QCD: \
full set of renormalization constants and anomalous dimensions, \\\n\
arXiv:hep-ph/0405193:\>\"", ",", "\n", "\"\<CORRECT.\>\"", 
      ",", "\"\<WRONG!\>\""}], "}"}]}], ",", " ", 
   RowBox[{"Interrupt", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Hold", "[", 
       RowBox[{"Quit", "[", "1", "]"}], "]"}], ",", "Automatic"}], "}"}]}]}], 
  "]"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<\\tCPU Time used: \>\"", ",", " ", 
    RowBox[{"Round", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"TimeUsed", "[", "]"}], ",", "4"}], "]"}], ",", "0.001"}], 
     "]"}], ",", " ", "\"\< s.\>\""}], "]"}], ";"}], "\n"}], "Code",
 InitializationCell->False,
 CellLabel->
  "In[112]:=",ExpressionUUID->"4d9bb552-8546-4584-91ff-6618cd9dae8f"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"\\tCompare to Chetyrkin, Four-loop renormalization of QCD: \
full set of renormalization constants and anomalous dimensions, \
arXiv:hep-ph/0405193:\"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"CORRECT.\"\>", "Text",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontWeight->Bold,
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]]}],
   SequenceForm[
    Style[
    "\tCompare to Chetyrkin, Four-loop renormalization of QCD: full set of \
renormalization constants and anomalous dimensions, arXiv:hep-ph/0405193:", 
     "Text", Bold], " ", 
    Style["CORRECT.", "Text", 
     RGBColor[0, 
      Rational[2, 3], 0], Bold]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[112]:=",ExpressionUUID->"4cd1d4e3-e1fe-43eb-909c-8df4f28c4f1f"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellLabel->
  "Out[112]=",ExpressionUUID->"077752cd-fd0c-4b49-ba27-4b6be4adf09e"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\tCPU Time used: \"\>", "\[InvisibleSpace]", "166.147`", 
    "\[InvisibleSpace]", "\<\" s.\"\>"}],
   SequenceForm["\tCPU Time used: ", 166.147, " s."],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[112]:=",ExpressionUUID->"363f79eb-15fb-4a02-9e3e-2f33c789f249"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{882, 683.25},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
FrontEndVersion->"14.3 for Linux x86 (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5ee8110a-3941-44a8-8397-a5ad7643408b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 164, 3, 217, "Title",ExpressionUUID->"836d4fa3-467e-47fe-b2eb-0960fbc0ddf0"],
Cell[CellGroupData[{
Cell[765, 29, 131, 0, 102, "Section",ExpressionUUID->"05ddad7e-e018-427f-a550-558d4e3e6bc5"],
Cell[899, 31, 131, 0, 33, "Text",ExpressionUUID->"9846ca63-12ed-471e-bc5e-2c4fb711fe8c"],
Cell[CellGroupData[{
Cell[1055, 35, 1798, 51, 389, "Code",ExpressionUUID->"88054130-386c-43df-bde4-110554970898",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[2878, 90, 3657, 97, 97, "Print",ExpressionUUID->"f8405d90-db99-4d69-8c44-7c786bb1bf4f"],
Cell[6538, 189, 292, 6, 48, "Print",ExpressionUUID->"72a12751-28ef-45fe-a383-564d85074a23"],
Cell[6833, 197, 336, 8, 48, "Print",ExpressionUUID->"c14bbecd-0927-4a6b-ab5e-d8ec8ba20da8"],
Cell[7172, 207, 1890, 54, 73, "Print",ExpressionUUID->"2db56b29-7c24-47df-a97a-e691b868e945"],
Cell[9065, 263, 233, 6, 26, "Print",ExpressionUUID->"d8406bfc-9d5d-46c8-bd41-69ab7ab3a7e7"],
Cell[9301, 271, 266, 6, 48, "Print",ExpressionUUID->"0199fd67-98f3-43e9-b4e1-289b22d3dfa6"],
Cell[9570, 279, 3714, 97, 97, "Print",ExpressionUUID->"760c5c8d-a070-4da7-b89a-8378d1be583d"],
Cell[13287, 378, 295, 6, 48, "Print",ExpressionUUID->"67829d53-6e23-4613-b4bb-771ec9deb9f6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13643, 391, 96, 0, 65, "Section",ExpressionUUID->"c9d18ad3-5a83-40be-a52e-ce88dccbbf5a"],
Cell[CellGroupData[{
Cell[13764, 395, 395, 9, 35, "Code",ExpressionUUID->"f5258b59-3de1-4581-8dfb-451e170f9517",
 InitializationCell->False],
Cell[14162, 406, 203, 3, 38, "Output",ExpressionUUID->"ab44d3cc-2aaa-4324-a596-da6010eac8fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14402, 414, 300, 7, 35, "Code",ExpressionUUID->"27d5c427-279b-4775-bfcb-23656b40b469",
 InitializationCell->False],
Cell[14705, 423, 152, 3, 23, "Print",ExpressionUUID->"671809bd-c5c2-4c91-af1b-6e552bfeafd2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14894, 431, 273, 6, 35, "Code",ExpressionUUID->"f02bd154-bf46-401e-86da-526a6c6dfd0e",
 InitializationCell->False],
Cell[15170, 439, 242, 5, 38, "Output",ExpressionUUID->"5c078d82-311e-4d1a-9707-f47565ab5eb5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15461, 450, 99, 0, 65, "Section",ExpressionUUID->"873bc6e2-0e9c-4c25-8a13-8516b593abcf"],
Cell[15563, 452, 88, 0, 33, "Text",ExpressionUUID->"083e857e-8499-401a-bc40-a4ce3223482b"],
Cell[15654, 454, 589, 14, 91, "Code",ExpressionUUID->"9d0feb69-5208-4532-ae4c-e4e18ba5f30b",
 InitializationCell->False],
Cell[16246, 470, 1692, 46, 97, "Code",ExpressionUUID->"ab474dde-ae2e-4921-bebe-f7ab8e4497be",
 InitializationCell->False],
Cell[17941, 518, 1696, 46, 97, "Code",ExpressionUUID->"ba61dcdf-2be9-4f86-8198-953fddea0343",
 InitializationCell->False],
Cell[19640, 566, 1700, 46, 97, "Code",ExpressionUUID->"d2d6da47-1122-4a42-9684-1faa7218fe4e",
 InitializationCell->False],
Cell[21343, 614, 86, 0, 33, "Text",ExpressionUUID->"af1b2309-30a5-4e4e-b6bf-af36071cc157"],
Cell[CellGroupData[{
Cell[21454, 618, 578, 14, 57, "Code",ExpressionUUID->"acb3271c-6a35-4446-bc34-fb50d7c3e2c3",
 InitializationCell->False],
Cell[22035, 634, 523959, 10286, 776, "Print",ExpressionUUID->"f38f2655-10c6-4cc8-8a79-6b1a256d84de"]
}, Open  ]],
Cell[546009, 10923, 99, 0, 33, "Text",ExpressionUUID->"81c5ad88-6324-425f-a42e-95c11d2732e0"],
Cell[CellGroupData[{
Cell[546133, 10927, 580, 14, 57, "Code",ExpressionUUID->"135e033b-355b-4e61-9cb6-b37590b01ea4",
 InitializationCell->False],
Cell[546716, 10943, 136951, 2675, 264, "Print",ExpressionUUID->"69f2c2df-591e-4451-8dfb-7aec98a91173"]
}, Open  ]],
Cell[683682, 13621, 103, 0, 33, "Text",ExpressionUUID->"54799fa8-15fa-4d5d-9ccf-73755557d1fd"],
Cell[CellGroupData[{
Cell[683810, 13625, 584, 14, 57, "Code",ExpressionUUID->"ffb92086-895b-4107-861d-1d067f652fa7",
 InitializationCell->False],
Cell[684397, 13641, 6408, 130, 136, "Print",ExpressionUUID->"f8ae1202-9ef3-479d-88e1-0437408e83ca"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[690854, 13777, 90, 0, 65, "Section",ExpressionUUID->"d629d01f-7eeb-4bff-8287-841c0fd53a72"],
Cell[690947, 13779, 123, 0, 33, "Text",ExpressionUUID->"e9449894-d36c-49b9-9258-90582c0be4f2"],
Cell[691073, 13781, 463, 12, 35, "Code",ExpressionUUID->"1726151c-16e5-4e4e-88eb-cc981a777f2e",
 InitializationCell->False],
Cell[691539, 13795, 323, 8, 35, "Code",ExpressionUUID->"d5ca672b-315b-41c2-9514-f24f7ffa2450",
 InitializationCell->False],
Cell[691865, 13805, 627, 16, 53, "Code",ExpressionUUID->"c465fd43-2ac5-4046-a838-2177809901dc",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[692529, 13826, 95, 0, 65, "Section",ExpressionUUID->"36b4d279-073a-4cbe-a73a-24eead9a97c9"],
Cell[692627, 13828, 1905, 47, 190, "Code",ExpressionUUID->"e22af0f1-6514-4d28-b46c-89cc3a272628",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[694569, 13880, 98, 0, 65, "Section",ExpressionUUID->"46e9fac1-392f-4498-bdb5-3e154917a15f"],
Cell[CellGroupData[{
Cell[694692, 13884, 106, 0, 53, "Subsection",ExpressionUUID->"4c9abbd1-9738-41a9-99c1-ae73bca0e7ce"],
Cell[694801, 13886, 199, 3, 33, "Text",ExpressionUUID->"2a15b74c-8991-4ff4-9dc1-a4673e42766f"],
Cell[CellGroupData[{
Cell[695025, 13893, 2443, 67, 171, "Code",ExpressionUUID->"e7a99818-5153-47b3-b967-c9136d94072d",
 InitializationCell->False],
Cell[697471, 13962, 14161, 398, 310, "Output",ExpressionUUID->"d64c4789-097b-47c0-8b5d-32b8e85d479c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[711669, 14365, 470, 13, 35, "Code",ExpressionUUID->"e9f7f66c-54c9-4c5b-9fca-f9fd2aa2fc6b",
 InitializationCell->False],
Cell[712142, 14380, 194, 4, 38, "Output",ExpressionUUID->"6622178d-7109-43db-bc08-08b007b902ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[712373, 14389, 367, 9, 35, "Code",ExpressionUUID->"5f373155-ba1d-40e5-8528-16465fe792de",
 InitializationCell->False],
Cell[712743, 14400, 193, 4, 38, "Output",ExpressionUUID->"ac92fd90-d7e0-4460-84f1-27618a74449e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[712973, 14409, 369, 9, 35, "Code",ExpressionUUID->"803e263a-9715-4001-9199-6f93009d2db9",
 InitializationCell->False],
Cell[713345, 14420, 194, 4, 38, "Output",ExpressionUUID->"f8fcf463-2664-4a50-8c77-0050dbb5c58b"]
}, Open  ]],
Cell[713554, 14427, 211, 5, 35, "Code",ExpressionUUID->"a8207afa-83d4-48b4-9020-59f38a0981db",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[713790, 14436, 317, 8, 35, "Code",ExpressionUUID->"df2915e6-2f32-4942-9612-1ca558d3f7ad",
 InitializationCell->False],
Cell[714110, 14446, 267, 6, 38, "Output",ExpressionUUID->"d7ec2c3e-d822-45b5-94b6-c1e75ac9d2d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[714414, 14457, 425, 10, 35, "Code",ExpressionUUID->"731761dc-b0d7-4954-bc78-484dfb7cb7c0",
 InitializationCell->False],
Cell[714842, 14469, 194, 4, 38, "Output",ExpressionUUID->"97dcca24-4b1f-4027-a923-ca1a3d7ed851"]
}, Open  ]],
Cell[CellGroupData[{
Cell[715073, 14478, 443, 11, 35, "Code",ExpressionUUID->"1a096e7a-6742-4552-909f-4ee667330765",
 InitializationCell->False],
Cell[715519, 14491, 193, 4, 38, "Output",ExpressionUUID->"6a3f93e6-7b3e-40fa-8a7f-247307fd4466"]
}, Open  ]],
Cell[CellGroupData[{
Cell[715749, 14500, 464, 12, 35, "Code",ExpressionUUID->"32a2dde0-3ade-4145-a6a9-6faee74c2e99",
 InitializationCell->False],
Cell[716216, 14514, 193, 4, 38, "Output",ExpressionUUID->"11ff4e74-30f6-4ef7-b8d4-db5fba3749be"]
}, Open  ]],
Cell[716424, 14521, 146, 2, 33, "Text",ExpressionUUID->"60590149-6641-48d1-8ced-3c99a49260ef"],
Cell[716573, 14525, 260, 6, 53, "Code",ExpressionUUID->"5d1e6bd9-3b4c-4e1d-a7c9-e22d98684666",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[716858, 14535, 817, 20, 53, "Code",ExpressionUUID->"d1894ed8-4ac2-4633-82f5-b19031724718",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[717700, 14559, 411, 10, 28, "Print",ExpressionUUID->"05d083b7-8b97-4963-9900-e4cf0773cec2"],
Cell[718114, 14571, 411, 10, 28, "Print",ExpressionUUID->"5b21fa91-1e08-4d33-a38d-1f87227706e9"],
Cell[718528, 14583, 453, 11, 28, "Print",ExpressionUUID->"c38f665a-6287-439a-9ad8-637b50052172"],
Cell[718984, 14596, 403, 10, 28, "Print",ExpressionUUID->"575f4d99-0506-4388-9e1d-2e1bc2c49436"],
Cell[719390, 14608, 863, 19, 28, "Print",ExpressionUUID->"77626b3e-6f06-4dca-b928-a140743b9f7a"]
}, Open  ]],
Cell[720268, 14630, 193, 4, 38, "Output",ExpressionUUID->"11d078b5-2551-4f40-a970-4f42f4316ff2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[720498, 14639, 396, 9, 35, "Code",ExpressionUUID->"df6926e2-628e-4081-94e8-dc3bd08b8383",
 InitializationCell->False],
Cell[720897, 14650, 194, 4, 38, "Output",ExpressionUUID->"bd8dfc07-b077-4bab-b4b4-8ce6daef19de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[721128, 14659, 363, 9, 35, "Code",ExpressionUUID->"f29f445f-df99-4c48-be09-d7927713e650",
 InitializationCell->False],
Cell[721494, 14670, 191, 4, 38, "Output",ExpressionUUID->"d9bb8f42-993e-4a7f-8aad-94e3fa6feaf6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[721722, 14679, 490, 12, 35, "Code",ExpressionUUID->"bd8f3e29-2d8b-4b38-8a74-6ed97a38e8ab",
 InitializationCell->False],
Cell[722215, 14693, 851, 18, 28, "Print",ExpressionUUID->"b70bc1c2-0055-416b-a6ad-eae532abd9b7"],
Cell[723069, 14713, 193, 4, 38, "Output",ExpressionUUID->"6b069910-a8aa-4d94-a76c-ee3232ce5cd5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[723299, 14722, 487, 12, 35, "Code",ExpressionUUID->"84e94e57-f570-4440-8985-1eabc53284d9",
 InitializationCell->False],
Cell[723789, 14736, 843, 18, 28, "Print",ExpressionUUID->"c3b9de60-a228-446a-8207-4bfce7a9982c"],
Cell[724635, 14756, 193, 4, 38, "Output",ExpressionUUID->"78492f63-21d1-4c53-9592-4a2b55c064eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[724865, 14765, 472, 11, 35, "Code",ExpressionUUID->"9f3e69fa-9726-42d7-a78e-bc5c1b3b155f",
 InitializationCell->False],
Cell[725340, 14778, 193, 4, 38, "Output",ExpressionUUID->"d96ac08a-def8-4362-b547-013cce38f378"]
}, Open  ]],
Cell[CellGroupData[{
Cell[725570, 14787, 502, 12, 53, "Code",ExpressionUUID->"aa95c157-299a-4a9c-8a6c-b09ded4684e9",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[726097, 14803, 1306, 29, 28, "Print",ExpressionUUID->"d7f26ff5-6006-4229-b3aa-022867d49635"],
Cell[727406, 14834, 875, 19, 28, "Print",ExpressionUUID->"a1076aed-91c5-4642-8d65-08cd6cf84be2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[728330, 14859, 514, 13, 53, "Code",ExpressionUUID->"c571ef13-698e-4ac6-bc36-301860274a04",
 InitializationCell->False],
Cell[728847, 14874, 192, 4, 38, "Output",ExpressionUUID->"3c85f7eb-6feb-42f2-85df-041233c7c249"]
}, Open  ]],
Cell[729054, 14881, 270, 6, 35, "Code",ExpressionUUID->"097dea77-6817-4340-88ab-e6904e97ba8f",
 InitializationCell->False],
Cell[729327, 14889, 480, 14, 53, "Code",ExpressionUUID->"2eb261e9-d0f0-4a56-895e-10b4d46c288d",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[729832, 14907, 282, 6, 36, "Code",ExpressionUUID->"f0aa999d-b173-448c-b70a-78df2452b416",
 InitializationCell->False],
Cell[730117, 14915, 231, 5, 38, "Output",ExpressionUUID->"67004038-0833-4149-9aaf-997e539c4887"]
}, Open  ]],
Cell[CellGroupData[{
Cell[730385, 14925, 651, 15, 78, "Code",ExpressionUUID->"a4d080c4-4ef2-4667-930e-46de28ca4c01",
 InitializationCell->False],
Cell[731039, 14942, 382, 9, 28, "Print",ExpressionUUID->"bf98ccc8-d375-47c2-a6c7-4fab36342dcf"],
Cell[731424, 14953, 240, 5, 38, "Output",ExpressionUUID->"7385d84d-b5a1-43ac-ad54-d1e84919c929"],
Cell[731667, 14960, 686, 16, 38, "Output",ExpressionUUID->"1bdeba3a-eda7-4dd5-b344-960bf8f9df06"]
}, Open  ]],
Cell[CellGroupData[{
Cell[732390, 14981, 775, 18, 78, "Code",ExpressionUUID->"e9421438-809a-438b-a458-d0293dd19a3c",
 InitializationCell->False],
Cell[733168, 15001, 161, 3, 38, "Output",ExpressionUUID->"4aa5f0f9-0ada-40e3-9ffb-f33ac79b92a8"]
}, Open  ]],
Cell[733344, 15007, 354, 8, 36, "Code",ExpressionUUID->"742f2c77-395a-4817-8dc0-25fa39c75a23",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[733723, 15019, 384, 9, 35, "Code",ExpressionUUID->"693d8b13-5b0c-4b7e-a54a-dd20b7fe22aa",
 InitializationCell->False],
Cell[734110, 15030, 193, 4, 38, "Output",ExpressionUUID->"b7b806f1-23f9-4981-9a2d-0841793fe77d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[734340, 15039, 498, 12, 35, "Code",ExpressionUUID->"bdfd7839-f502-46de-9622-b600e4130bfc",
 InitializationCell->False],
Cell[734841, 15053, 193, 4, 38, "Output",ExpressionUUID->"9ce08d9b-c1b0-499e-a26c-dee078f88824"]
}, Open  ]],
Cell[735049, 15060, 282, 7, 35, "Code",ExpressionUUID->"b8000679-9f88-4cb7-82d5-fe80448e2e56",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[735356, 15071, 1109, 29, 53, "Code",ExpressionUUID->"a3f0a965-4d2a-486e-96e0-b289baf33e40",
 InitializationCell->False],
Cell[736468, 15102, 2347, 78, 75, "Output",ExpressionUUID->"b7609a9c-a5f7-4d06-b387-41f70778aacc"]
}, Open  ]],
Cell[738830, 15183, 558, 16, 53, "Code",ExpressionUUID->"3288f3ef-e4f0-4d33-b948-3fac96628425",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[739413, 15203, 1494, 39, 53, "Code",ExpressionUUID->"28f448e1-ec41-40bb-bb88-ab26170efcfb",
 InitializationCell->False],
Cell[740910, 15244, 194, 4, 38, "Output",ExpressionUUID->"c335e4c5-a2a9-4615-aa67-0bdf92e4d522"]
}, Open  ]],
Cell[CellGroupData[{
Cell[741141, 15253, 1142, 34, 36, "Code",ExpressionUUID->"2badb712-cd98-4563-b847-d14a8d0689c3",
 InitializationCell->False],
Cell[742286, 15289, 193, 4, 38, "Output",ExpressionUUID->"901da8d8-11b3-4683-9133-2d5935755c1b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[742516, 15298, 593, 15, 35, "Code",ExpressionUUID->"b75b1e2b-799d-4e66-adb5-9a4e6020e6ba",
 InitializationCell->False],
Cell[743112, 15315, 193, 4, 38, "Output",ExpressionUUID->"267a9637-5239-4c00-ae76-8c0640f7e5b4"]
}, Open  ]],
Cell[743320, 15322, 339, 9, 35, "Code",ExpressionUUID->"e86d3628-c2c9-45a0-9811-f494a0906cdb",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[743684, 15335, 664, 16, 35, "Code",ExpressionUUID->"7c9abc9d-36fe-4467-85ad-38d3afe6c545",
 InitializationCell->False],
Cell[744351, 15353, 193, 4, 38, "Output",ExpressionUUID->"c728fd08-0e39-471d-a984-d2c876b5e1dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[744581, 15362, 811, 21, 36, "Code",ExpressionUUID->"cf8f4255-4b2d-43c0-88eb-4bbde05a23d8",
 InitializationCell->False],
Cell[745395, 15385, 193, 4, 38, "Output",ExpressionUUID->"367b6ab2-634f-4011-973e-b228d4c7a5dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[745625, 15394, 539, 12, 35, "Code",ExpressionUUID->"cdb33ac0-2c3a-4fa3-88b4-1d185847f16b",
 InitializationCell->False],
Cell[746167, 15408, 17189, 489, 399, "Output",ExpressionUUID->"be786a6b-873f-469f-ab35-3aa580a6ed57"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[763405, 15903, 105, 0, 53, "Subsection",ExpressionUUID->"4d7c5c91-9d76-4c56-8269-265d33675077"],
Cell[CellGroupData[{
Cell[763535, 15907, 1083, 30, 91, "Code",ExpressionUUID->"b5844231-e132-4a53-8ec9-2f449eea3a0a",
 InitializationCell->False],
Cell[764621, 15939, 3594, 102, 65, "Output",ExpressionUUID->"820e54a3-04d1-428f-b8c1-6a4732d56e27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[768252, 16046, 471, 11, 35, "Code",ExpressionUUID->"bf197ad2-b38e-4aa7-8b10-169e9ff680df",
 InitializationCell->False],
Cell[768726, 16059, 161, 2, 38, "Output",ExpressionUUID->"8ea2a965-2933-47df-9091-ec1b14d2fa34"]
}, Open  ]],
Cell[CellGroupData[{
Cell[768924, 16066, 879, 26, 53, "Code",ExpressionUUID->"06635f63-73cc-4253-9d7e-e274312d2aa2",
 InitializationCell->False],
Cell[769806, 16094, 193, 4, 38, "Output",ExpressionUUID->"901c528e-72fd-4f2f-aee1-e87be0047e93"]
}, Open  ]],
Cell[CellGroupData[{
Cell[770036, 16103, 1000, 26, 72, "Code",ExpressionUUID->"b293a2c7-f584-4687-a65d-689670e2cef6",
 InitializationCell->False],
Cell[771039, 16131, 193, 4, 38, "Output",ExpressionUUID->"929a40cb-8717-48f8-bfd0-31c11321c3a5"],
Cell[771235, 16137, 193, 4, 38, "Output",ExpressionUUID->"962df45e-c399-41d4-9c44-e11e19e958c6"],
Cell[771431, 16143, 192, 4, 38, "Output",ExpressionUUID->"3b763427-f682-440f-9f93-299c185b4788"]
}, Open  ]],
Cell[771638, 16150, 146, 2, 33, "Text",ExpressionUUID->"03af31b3-0f39-473e-a235-ec3f7f03cd3a"],
Cell[771787, 16154, 278, 7, 53, "Code",ExpressionUUID->"16583c74-c9ff-4103-a33a-1f116c41b543",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[772090, 16165, 747, 18, 53, "Code",ExpressionUUID->"e4e47b30-5a5e-41b2-b38f-22afd528e6cd",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[772862, 16187, 411, 10, 28, "Print",ExpressionUUID->"d59a4855-d0e3-4c9f-bc68-1e41ddb19317"],
Cell[773276, 16199, 411, 10, 28, "Print",ExpressionUUID->"2b8269bb-2f9c-4e53-b590-8cc25d88793d"],
Cell[773690, 16211, 453, 11, 28, "Print",ExpressionUUID->"7da0aad4-f806-46fd-8ae9-22b360f5019b"],
Cell[774146, 16224, 403, 10, 28, "Print",ExpressionUUID->"68440ab9-7b36-4795-8f35-df43037f7356"],
Cell[774552, 16236, 863, 19, 28, "Print",ExpressionUUID->"d2bc37ae-aca9-41aa-b259-8d38ac04efb7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[775464, 16261, 402, 9, 35, "Code",ExpressionUUID->"4af66b11-6ef7-42e8-bad9-4838bb686a15",
 InitializationCell->False],
Cell[775869, 16272, 193, 4, 38, "Output",ExpressionUUID->"c3364e56-5cfb-4849-a859-70f38e0ab1eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[776099, 16281, 367, 9, 35, "Code",ExpressionUUID->"6fba2bf8-bdb2-4872-b0b2-a773c0ab0b7c",
 InitializationCell->False],
Cell[776469, 16292, 193, 4, 38, "Output",ExpressionUUID->"be0c79ca-a97b-47f0-8657-7303263130bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[776699, 16301, 443, 9, 35, "Code",ExpressionUUID->"1b122ffc-49c3-401b-815a-df1cad780322",
 InitializationCell->False],
Cell[777145, 16312, 851, 18, 28, "Print",ExpressionUUID->"347deff0-2e99-4f16-a45c-9f991ed148e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[778033, 16335, 440, 9, 35, "Code",ExpressionUUID->"c00eeb36-d912-451f-b9b8-ee4b48cba7b3",
 InitializationCell->False],
Cell[778476, 16346, 843, 18, 28, "Print",ExpressionUUID->"76c2b9ae-9c74-455c-bdfe-d97941a3eba1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[779356, 16369, 476, 11, 35, "Code",ExpressionUUID->"a7b0879d-9e13-4d31-a60e-18a28a25b711",
 InitializationCell->False],
Cell[779835, 16382, 193, 4, 38, "Output",ExpressionUUID->"0ef20c88-5e9a-4227-95b3-d3144a0bd99b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[780065, 16391, 564, 15, 35, "Code",ExpressionUUID->"59e4e28e-a811-4a36-ac54-774cf7b6eb96",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[780654, 16410, 1306, 29, 28, "Print",ExpressionUUID->"3b44d409-aeb6-49c6-a4c6-8b6299ac1c83"],
Cell[781963, 16441, 875, 19, 28, "Print",ExpressionUUID->"1032e560-d8f2-40f7-ab5b-9c977af05d1e"]
}, Open  ]],
Cell[782853, 16463, 193, 4, 38, "Output",ExpressionUUID->"7dc197f4-136c-4104-82ea-21c4c05dbf62"]
}, Open  ]],
Cell[CellGroupData[{
Cell[783083, 16472, 516, 13, 35, "Code",ExpressionUUID->"b7ed49df-e4e0-4f9c-a971-fed2e79a6823",
 InitializationCell->False],
Cell[783602, 16487, 193, 4, 38, "Output",ExpressionUUID->"1bd85504-aa50-4c62-a2c5-767df50402a7"]
}, Open  ]],
Cell[783810, 16494, 274, 6, 35, "Code",ExpressionUUID->"72999ce0-aa7f-477d-bbdd-40549c51cacd",
 InitializationCell->False],
Cell[784087, 16502, 530, 13, 53, "Code",ExpressionUUID->"51df1850-7724-41c2-b787-0f33de57a214",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[784642, 16519, 288, 6, 36, "Code",ExpressionUUID->"988dac3f-3d16-4448-be56-3813e2730c77",
 InitializationCell->False],
Cell[784933, 16527, 237, 5, 38, "Output",ExpressionUUID->"2c1b788e-815a-4b4e-b84a-60841f165a3c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[785207, 16537, 663, 15, 78, "Code",ExpressionUUID->"b44fd7b3-7e30-4a78-87dc-03e9886bd805",
 InitializationCell->False],
Cell[785873, 16554, 378, 9, 28, "Print",ExpressionUUID->"1e293b73-642e-4327-949c-8480bcd1f059"],
Cell[786254, 16565, 246, 5, 38, "Output",ExpressionUUID->"8fc4f7c4-7684-4cfb-b751-115d4ba5047f"],
Cell[786503, 16572, 698, 16, 38, "Output",ExpressionUUID->"752e451c-33af-4ca5-a014-3c39d5188b53"]
}, Open  ]],
Cell[CellGroupData[{
Cell[787238, 16593, 779, 18, 78, "Code",ExpressionUUID->"b4cb106b-9e4b-4a57-8b4a-b1764f52186b",
 InitializationCell->False],
Cell[788020, 16613, 161, 3, 38, "Output",ExpressionUUID->"efc59a61-afec-43a9-9046-c05b29f795fa"]
}, Open  ]],
Cell[788196, 16619, 360, 8, 36, "Code",ExpressionUUID->"6d3d0bf5-0e54-4e2a-a348-d3b35198f1ff",
 InitializationCell->False],
Cell[788559, 16629, 527, 11, 53, "Code",ExpressionUUID->"d4ac11d6-de0b-4f74-9b36-778877296ccb",
 InitializationCell->False],
Cell[789089, 16642, 290, 8, 35, "Code",ExpressionUUID->"03e7760a-812a-4506-b597-394c758e538b",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[789404, 16654, 667, 17, 53, "Code",ExpressionUUID->"96a32c46-c176-4a98-965d-cce986cfc8a0",
 InitializationCell->False],
Cell[790074, 16673, 918, 28, 50, "Output",ExpressionUUID->"c0be1abb-77e3-4639-baa1-bdc3d90c270a"]
}, Open  ]],
Cell[791007, 16704, 250, 4, 55, "Text",ExpressionUUID->"b8e6695d-dd48-44ea-8e0d-7956ad2405fc"],
Cell[791260, 16710, 147, 2, 33, "Text",ExpressionUUID->"dba611e8-3e8d-4ab0-a8fe-1284c7ccfc4e"],
Cell[791410, 16714, 2863, 82, 162, "Code",ExpressionUUID->"22b169c5-e748-438c-9adf-10bbba13a6bc",
 InitializationCell->False],
Cell[794276, 16798, 3695, 97, 99, "Code",ExpressionUUID->"4cf1c213-5fdc-490a-9ae2-6cf38fbb4a77",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[797996, 16899, 2667, 73, 97, "Code",ExpressionUUID->"25ede78e-c775-4f36-842e-6f33c6474e80",
 InitializationCell->False],
Cell[800666, 16974, 197, 5, 38, "Output",ExpressionUUID->"8e7380d7-26fa-468e-967f-a0ecc290813c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[800900, 16984, 1945, 52, 57, "Code",ExpressionUUID->"2440ffa4-7ead-4ab2-a346-cd0494804855",
 InitializationCell->False],
Cell[802848, 17038, 197, 5, 38, "Output",ExpressionUUID->"d1281884-19f1-427a-825c-de45a95c085c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[803082, 17048, 1259, 37, 53, "Code",ExpressionUUID->"aaa219fc-8ee4-4ae4-85ec-118c1fd8fc04",
 InitializationCell->False],
Cell[804344, 17087, 9010, 276, 251, "Output",ExpressionUUID->"9a11c74c-18ad-461b-aff6-3e3edda0563b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[813403, 17369, 119, 0, 53, "Subsection",ExpressionUUID->"92339cfd-2a9d-4624-ab61-65c7eeaf2d16"],
Cell[CellGroupData[{
Cell[813547, 17373, 1882, 53, 76, "Code",ExpressionUUID->"07e0824f-4f51-4861-b749-da9b4449a0f7",
 InitializationCell->False],
Cell[815432, 17428, 7978, 251, 358, "Output",ExpressionUUID->"2800e55b-fda3-4a16-8e4e-1379b843b813"]
}, Open  ]],
Cell[CellGroupData[{
Cell[823447, 17684, 1237, 31, 57, "Code",ExpressionUUID->"0f28f288-942c-4748-901f-6234770a20e6",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[824709, 17719, 461, 12, 28, "Print",ExpressionUUID->"c1d7b893-3558-4cda-bb27-a7d4ce43eba0"],
Cell[825173, 17733, 544, 13, 28, "Print",ExpressionUUID->"b4f971df-f3ed-4477-93ae-ade6f529b2ef"]
}, Open  ]],
Cell[825732, 17749, 851, 28, 72, "Output",ExpressionUUID->"79e06003-1d90-4e2e-b642-96d439c350be"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[826644, 17784, 97, 0, 65, "Section",ExpressionUUID->"95a9bbdc-bcda-4d89-8e1d-f1ec69b08ad8"],
Cell[826744, 17786, 131, 0, 33, "Text",ExpressionUUID->"88e0a13f-0884-4811-9241-6541a67262f8"],
Cell[826878, 17788, 1701, 46, 78, "Code",ExpressionUUID->"8bc25880-b857-445c-ae51-98a5ed3d4b6a",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[828604, 17838, 179, 4, 35, "Code",ExpressionUUID->"08a0dc2f-6566-4696-99e1-607632f79ecf",
 InitializationCell->False],
Cell[828786, 17844, 1747, 52, 69, "Output",ExpressionUUID->"36a7da7e-d4db-4514-a14c-4b9f42c8663b"]
}, Open  ]],
Cell[830548, 17899, 1028, 31, 36, "Code",ExpressionUUID->"2a949aed-7ea3-4fef-811a-9d95ef18c720",
 InitializationCell->False],
Cell[831579, 17932, 118, 0, 33, "Text",ExpressionUUID->"403a2782-5a7d-404d-bc8a-3e2890915b6e"],
Cell[CellGroupData[{
Cell[831722, 17936, 1038, 26, 137, "Code",ExpressionUUID->"4d9bb552-8546-4584-91ff-6618cd9dae8f",
 InitializationCell->False],
Cell[832763, 17964, 1175, 33, 53, "Print",ExpressionUUID->"4cd1d4e3-e1fe-43eb-909c-8df4f28c4f1f"],
Cell[833941, 17999, 142, 3, 38, "Output",ExpressionUUID->"077752cd-fd0c-4b49-ba27-4b6be4adf09e"],
Cell[834086, 18004, 370, 9, 28, "Print",ExpressionUUID->"363f79eb-15fb-4a02-9e3e-2f33c789f249"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/QED-Renormalization-1L.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    201147,       5404]
NotebookOptionsPosition[    173992,       4912]
NotebookOutlinePosition[    174393,       4928]
CellTagsIndexPosition[    174350,       4925]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
1-loop QED renormalization in the minimal subtraction schemes\
\>", "Title",ExpressionUUID->"09921ebf-cc83-42b1-b8f6-1bdbdd7e3b3b"],

Cell[CellGroupData[{

Cell["Load FeynCalc and the necessary add-ons or other packages", "Section",ExpressionUUID->"658219d8-259c-44e2-9858-7d0143e51b1c"],

Cell["This example uses a custom QED model created with FeynRules.", "Text",ExpressionUUID->"465cf3ba-4c75-489f-bebe-389135a56a5d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"description", "=", "\"\<Renormalization, QED, MSbar, 1-loop\>\""}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"If", "[", " ", 
   RowBox[{
    RowBox[{"$FrontEnd", " ", "===", " ", "Null"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{"$FeynCalcStartupMessages", " ", "=", " ", "False"}], ";", "\n", 
     "\t", 
     RowBox[{"Print", "[", "description", "]"}], ";"}]}], "\n", "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"If", "[", " ", 
   RowBox[{
    RowBox[{"$Notebooks", " ", "===", " ", "False"}], ",", "\n", "\t", 
    RowBox[{"$FeynCalcStartupMessages", " ", "=", " ", "False"}]}], "\n", 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"LaunchKernels", "[", "4", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$LoadAddOns", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<FeynArts\>\"", ",", "\"\<FeynHelpers\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{"<<", "FeynCalc`"}], "\n", 
 RowBox[{
  RowBox[{"$FAVerbose", " ", "=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"$ParallelizeFeynCalc", "=", "True"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"FCCheckVersion", "[", 
   RowBox[{"10", ",", "2", ",", "0"}], "]"}], ";"}], "\n", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringSplit", "[", 
       RowBox[{"$FeynHelpersVersion", ",", "\"\<.\>\""}], "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "<", "2"}], ",", "\n", "\t", 
   RowBox[{
    RowBox[{
    "Print", "[", "\"\<You need at least FeynHelpers 2.0 to run this example.\
\>\"", "]"}], ";", "\n", "\t", 
    RowBox[{"Abort", "[", "]"}], ";"}]}], "\n", "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[1]:=",ExpressionUUID->"eea785af-217d-40bd-aebb-fa1c14ffa0ca"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynCalc \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"10.2.0 (dev version, 2026-06-09 15:39:01 +02:00, 5abce74a). \
For help, use the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{
       RowBox[{"online", " ", "documentation"}], ","}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://feyncalc.github.io/referenceDev"], None},
      ButtonNote->"https://feyncalc.github.io/referenceDev"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["forum",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" and have a look at the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
    "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"here", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL[
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
      ButtonNote->
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynCalc ", "Text", Bold], 
   Style["10.2.0 (dev version, 2026-06-09 15:39:01 +02:00, 5abce74a). For \
help, use the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["online documentation,", ButtonData :> {
        URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
      "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]], 
    "Text"], 
   Style[" visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
   Style[" and have a look at the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" The PDF-version of the manual can be downloaded ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["here.", ButtonData :> {
        URL[
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b5700a1c-6a98-4dd0-a9b9-c4b7daad2b42"],

Cell[BoxData[
 StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ae897a19-79f9-4373-9541-d2538943a721"],

Cell[BoxData[
 StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
  "Text",
  StripOnInput->False,
  FontSlant->Italic]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6c888f80-a14c-4b16-b324-a63b226f4835"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynArts \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"3.12 (27 Mar 2025) patched for use with FeynCalc, for \
documentation see the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["manual",
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        First[
         FileNames[{"*.pdf", "*.PDF"}, 
          FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" or visit \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"www", ".", "feynarts", ".", "de", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["http://www.feynarts.de/"], None},
      ButtonNote->"www.feynarts.de/"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynArts ", "Text", Bold], 
   Style["3.12 (27 Mar 2025) patched for use with FeynCalc, for documentation \
see the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "manual", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        First[
         FileNames[{"*.pdf", "*.PDF"}, 
          FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" or visit ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["www.feynarts.de.", ButtonData :> {
        URL["http://www.feynarts.de/"], None}, BaseStyle -> "Hyperlink", 
      ButtonNote -> "www.feynarts.de/"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e8b7e808-6824-481d-842b-ce890a27cf13"],

Cell[BoxData[
 StyleBox["\<\"If you use FeynArts in your research, please cite\"\>", "Text",
  
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9ce72838-5b9a-4645-b7f4-ca2b0953c95f"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] T. Hahn, Comput. Phys. Commun., 140, 418-431, 2001, \
arXiv:hep-ph/0012260\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"97bb4c4c-a077-44e1-a15e-1c07fdbe1bd7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynHelpers \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"2.0.0 (2026-02-05 17:03:01 +02:00, 5db84fbb). For help, use \
the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{
       RowBox[{"online", " ", "documentation"}], ","}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://feyncalc.github.io/referenceFeynHelpersDev"], None},
      ButtonNote->"https://feyncalc.github.io/referenceFeynHelpersDev"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["forum",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" and have a look at the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
    "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"here", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL[
        "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"], None},
      ButtonNote->
       "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynHelpers ", "Text", Bold], 
   Style["2.0.0 (2026-02-05 17:03:01 +02:00, 5db84fbb). For help, use the ", 
    "Text"], 
   Style[
    DisplayForm[
     ButtonBox["online documentation,", ButtonData :> {
        URL["https://feyncalc.github.io/referenceFeynHelpersDev"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://feyncalc.github.io/referenceFeynHelpersDev"]], "Text"], 
   Style[" visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
   Style[" and have a look at the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]], 
      Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" The PDF-version of the manual can be downloaded ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["here.", ButtonData :> {
        URL[
        "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"76f442e0-5872-4097-ac3a-d22f04cc217b"],

Cell[BoxData[
 StyleBox["\<\" If you use FeynHelpers in your research, please evaluate \
FeynHelpersHowToCite[] to learn how to cite this work.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ffc268d1-0946-4c93-bd22-f5fb05968ccc"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Configure some options", "Section",ExpressionUUID->"67613e48-0248-4161-8432-15794d778fb5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"modelDir", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
     "$UserBaseDirectory", ",", "\"\<Applications\>\"", 
      ",", "\"\<FeynCalc\>\"", ",", "\"\<Examples\>\"", ",", "\"\<Models\>\"",
       ",", "\"\<QED\>\""}], "}"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[11]:=",ExpressionUUID->"b6423944-0a68-47fb-b150-c89fca414ca7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FAPatch", "[", 
   RowBox[{
    RowBox[{"PatchModelsOnly", "->", "True"}], ",", 
    RowBox[{"FAModelsDirectory", "->", "modelDir"}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[12]:=",ExpressionUUID->"a7890734-c48f-442d-9137-61fe71fb73a3"],

Cell["Successfully patched FeynArts.", "Print",
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"0d134897-61d1-4018-a134-f52ddd14735b"]
}, Open  ]],

Cell["\<\
Here we define all Z-factors for renormalization constants present in the \
Lagrangian\
\>", "Text",ExpressionUUID->"4ed77955-5126-494c-8f2f-08d42258f4a7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"renConstants", "=", 
  RowBox[{
  "Zm", "|", "Zpsi", "|", "ZA", "|", "ZAmxt", "|", "Ze", "|", 
   "Zxi"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[13]:=",ExpressionUUID->"990526b4-2428-4495-a0b3-4d6471d682f8"],

Cell[BoxData[
 FormBox[
  RowBox[{"Zm", "|", "Zpsi", "|", "ZA", "|", "ZAmxt", "|", "Ze", "|", "Zxi"}],
   TraditionalForm]], "Output",
 CellLabel->"Out[13]=",ExpressionUUID->"0a32c7e6-c73d-4f06-98eb-671acc32d21e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate Feynman diagrams", "Section",ExpressionUUID->"f8a91c28-e96f-4436-af9e-f2aa8b8f8290"],

Cell["Nicer typesetting", "Text",ExpressionUUID->"34331a22-4392-47f6-b459-a573af54b519"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"mu", ",", "\"\<\[Mu]\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"nu", ",", "\"\<\[Nu]\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"rho", ",", "\"\<\[Rho]\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"si", ",", "\"\<\[Sigma]\>\""}], "]"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[14]:=",ExpressionUUID->"048e5bd8-f7c1-418e-a3f6-549d420fe9e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagLeptonSE", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateTopologies", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{"2", "|", "3"}], "}"}]}], "]"}], "}"}]}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[18]:=",ExpressionUUID->"876b4e38-1618-493f-bd97-f412a9d7d2a1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagPhotonSE", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateTopologies", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"V", "[", "1", "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"V", "[", "1", "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{"2", "|", "3"}], "}"}]}], "]"}], "}"}]}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[19]:=",ExpressionUUID->"8f34301e-4f4e-49f8-b00c-80b5b5b21213"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagLeptonPhotonVTX", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateTopologies", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"2", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}], ",", 
        RowBox[{"V", "[", "1", "]"}]}], "}"}], "->", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{"2", "|", "3"}], "}"}]}], "]"}], "}"}]}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[20]:=",ExpressionUUID->"37e96a29-b49c-4eb5-a935-54855b8af777"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagLeptonSECT", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateCTTopologies", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{"2", "|", "3"}], "}"}]}], "]"}], "}"}]}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[21]:=",ExpressionUUID->"b1b6c9f9-5c4c-4966-baec-59ee9f9ff7ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagPhotonSECT", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateCTTopologies", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"V", "[", "1", "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"V", "[", "1", "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{"2", "|", "3"}], "}"}]}], "]"}], "}"}]}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[22]:=",ExpressionUUID->"c52e0854-abaf-4b9a-b442-329846baa1ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagLeptonPhotonVTXCT", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateCTTopologies", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"2", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"2", ",", 
          RowBox[{"{", "1", "}"}]}], "]"}], ",", 
        RowBox[{"V", "[", "1", "]"}]}], "}"}], "->", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{"2", "|", "3"}], "}"}]}], "]"}], "}"}]}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[23]:=",ExpressionUUID->"7115b44f-4202-4533-9b97-b21f95cfbe20"],

Cell["Self-energy and vertex diagrams", "Text",ExpressionUUID->"3c0c1c1b-631a-4316-8b87-d5efe918548d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagLeptonSE", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"2", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagPhotonSE", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"4", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagLeptonPhotonVTX", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"4", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[24]:=",ExpressionUUID->"99e28d37-98e1-4fd6-ba84-335a747975b4"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  GraphicsBox[InsetBox[
    GraphicsBox[
     TagBox[
      TooltipBox[
       {Thickness[0.005], 
        LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}], 
        PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["e",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {3., 9.0548}, NCache[
         ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
        LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}], 
        PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["e",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {17., 10.9452}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
        CircleBox[{10., 10.899999999999999`}, 
         4.1, {-2.9202782112420023`, -0.2213144423477913}], 
        PolygonBox[{{10.6, 6.8}, {9.4, 6.3999999999999995`}, {9.4, 7.2}}], 
        InsetBox[
         TagBox[
          StyleBox[
           TagBox["e",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {10., 5.8548}, NCache[
         ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
        LineBox[CompressedData["
1:eJw9lXs0lGkcx2fIplY3h8xMBmNm3nfe9xWVVLTlF8NWI0LLqrXu4866TctE
JbRCzKokl121nVIojFLY1EGupTA5LG2XlVwKybYUe7ad8zz/PH8857n9ft/v
58vxDnfyU6HRaOE0Gu2/+f9hBPTPMw8epOE6S+5T0DwtvtmB8WCZfGVKSjYF
YfUOHi12PLi8Iv/C5SAKbKfdbGajeHBW7Uf6iAMFIeL9IQGFPOhNjDXJFVKg
z2tIr+3ggWmB6GDF1xQwbX2NX6vwISlLf2yZCwX3FP1lY9v40LfWfHFfEAV6
bxVZ1fF8aOJamew9QsGx1Du3hfV8UCxelPxTFgVe9m1bHqhg8H3DnND+DAX5
4NRkboVBIZeVqMigYJKfq54uxcD6jkWnZQwFFp7/aPuVYFDX6zbYYkfB7JDQ
P7gLg5mm2Ju/r6agucZoIXsCAz1PcavmExKmBK1CCzUcnnV327T9TEJVmYce
XQuHiJ07ba0cSLiR1/TVYQMcNLv2FfuuIqGvmvW+3hiHAMes42oDBDzPl+Hl
VjgoigWhHnICcp8e+u6wBw7aW6q0unMIOF6qdp51HIdz7p6PJ5MJSOopjFPc
wmHYvO9wjZSA7Ve6MnfN4BC2OYGDxRBwnt9fFGougA/lklXVoQSod19JnE8Q
gLo3tWu9FwEZNjVCjXsCWOucNsa1I+Bj0N6Ckk8CkPY2xPkbEXD9ApdVsZYA
nqGFjyudgJgtIoa9AwGjZDGmaBOA8WT83SQvAo5Qm+11TgrALCEmxtOPAPHG
umkLkQC0bstY/e4EBDk90W//QgDCxy9OJjgQcDp4qHlTAw5SloptsyUBG0Zs
Gnen4ODiGRHot5EARshky4A9DuV7NPg+GwhYsl/OzdXDIdU0hh+xjQA1EdP7
wzQGRZYnbZ1cCRhn0V0knRhwzjZulR0mYCrA7+JgGQbx8fLo5EoCSusWjcsz
MODFetOL3xBwge5b+0sQBpJHD0M3UiSomvrPN1pjMKw5vW7Um4QgrYSolQwM
fN2Xjc1lktA2c5W0fcWHGzsyorpLSdi+W1tCr+DDuuTQ2dZbJISl0WRHY/kw
fy3/1LFKEugZie+8LfmgtUa1Q6WABJGWiZmdGh9qx6XPA+NIKOzJaC1s54Gk
dk+ZnyMJN3Tir5qf4UGJ61Sor4CEuHqFw7fePLhmM6d6TY0EuYdYO3sdD6T9
+UkpbwigKX3mLxaLxUMEiH7NHQl5yIVDyvVkS+L6pQIu2r97OHFfUyAXne9N
Rpp5mXLhoPJ++Whna+WsIXrffGS8RkG9IXq/LHohLCHFEP3vbtVI6vweQ/R/
syX7em4xDFF9zoweTX/7ioPq97H9LN2iloPq6z6fZ+15moPq72w1pymK5KD+
LM85t5/jyEH90/xrvjjVhAMGyv7OyYcKFn/JQf2fuSj6Q/zMAOnjVfbyTYbl
Bkg/7dq3LapiDeAbpb6CTzE3t2w1QPozOuBY7z+lDzZKfZrmJK8+EaiP9Ltw
Webz6IUe0jd+pbTCOUAP6V9ek2bu+IkN0Up/LHWQLF1/iY38c9HtNVbtz0b+
eru1OLRgGxv5b2W+5kAmj438yZWp1lVqs5F/jdNFtFR1NvJ3u9DygO60LvJ/
T+ZphWunLuKDc0kZf0eOLuKHifvTiWkbXXim5Eufm0vppoE1iD964eFRUq81
iE/bXVyiA/tYiF+NlqbBfY4smFTyTStSQ5b4mIn4l2JvZx0iZiI+xh094XFE
m4n42VDdNuf0kgETSr4KD6pLfLoYkKfkr/PE3+/fDDLAU8nn6GppkccCA/Fb
9FvGpIhkAlvJ9w+D9fhLZybi/7nGgFV5PzCBocyHvbMaRR0SJsqPzukVnyhP
JgQr86Xsz/vVZSQT5c/LnMF3U70MCFXmk+/w9UfjEQyUXwufhw7y3b8TU+MK

         "]], InsetBox[
         TagBox[
          StyleBox[
           TagBox["\[Gamma]",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {10., 14.145199999999999}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
        {PointSize[0.04], PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
         TagBox[
          StyleBox[
           TagBox["1",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->11.729454545454546`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           11.729454545454546`]& ], {10., -0.5}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
       "\"ac/bd/cdcd.m\"",
       TooltipStyle->"TextStyling"],
      Annotation[#, "ac/bd/cdcd.m", "Tooltip"]& ],
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}],
   AspectRatio->NCache[
     Rational[1, 2], 0.5],
   ImageSize->{256, 128},
   PlotRange->{{0, 44}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"daadd08f-ab82-4985-8658-bb4d6003b64b"],

Cell[BoxData[
 FormBox[
  GraphicsBox[InsetBox[
    GraphicsBox[
     TagBox[
      TooltipBox[
       {Thickness[0.005], LineBox[CompressedData["
1:eJw9k3lIlEEYxl+PdNM2c1vdzfqj5RuyA48ahA3d5i1aig4qI+gmpb61suww
0i3bzUhTgyLT9tuu7aQLKpKyKEwqK/0kO90CY9vuLd20Mktxw2i++WOGYZiZ
932e32PIzElfEQwAJgDoWzv6JtAj/BsETd3usZWSDkE1LbolgaBz0rGoBKpD
mD/efHwewcrWFt9dORbB7X8ftoGgJyK/dYkYi2BPiTfbCLbft8V2BWIQviVu
cG4huE2jNpVLMQjJ+bjDQrC68Kg+icYgOEaVnzMT3GdcNLNB1iIsA+OeOILJ
byZYLaIWwZjq830R8OwPYUoIaBH2XjvsrxFw/vbidUekwQj2W49zDwlYX1Dy
yEgHI7jefUwuEtCrpkueyBqELq9XbxfQFfwsebWoQWgKa+4uFXDSnnBrCPTt
47IspwScXLF780EpGsExpsfdIGBGaGk2pdEI9qFxKb8FPH6lp6JBHoSw94R+
UzzB0pN+w3JxEMLseZG5swk2bbLN/ROIQhh+s6pmLcHeWlyWQKMQ7P1vztlG
UDWt1ZwhDkTwfCzTFxDcv7X3doWkRlC1njetJhjRYSmolwcgZM1KGz6dYFGN
IT4QiERoss4KNRCkp8vyKY1E8Ix2b+8QUPINmG4RIxDOrFxfd0/Azq6B5U6p
P8KnBPMdl4DFknVlo6xCMGb9ydwl/PdVhVCNhV6bgHnizspxNFw5H5LYnr1C
DFPuizHfqxxSP+X9xgW5RbIcqvxfYnntBghV6utUOwpTaIhS/6odQWyVGKz0
F96iuXFEClL6D5pQc/SJDIo+SaX2C/0AFP1erJmYlyP2Mq6vw6Y+81juYVx/
a1vzzHG0m3F/2s41GvZJvxn3Txvt1XUEfjHub8HPi2lzxU7G/c97QMuuyj8Y
5+O56lXtMPqdcX5qp3pNRVI743xVL/TUvQ/4GefP3qlKvCt/ZZzPS80jKk5J
nxnnN80XklosfmCcb232AZ1I3zLOf9Xi4BkMPIznA9JzRhqcLxnPj2uEIf0y
fcp4vi5daI5c6nzIeP5cmrqSjc7rjOfzn737Lbd4fv8CL7x6CQ==
         "]], InsetBox[
         TagBox[
          StyleBox[
           TagBox["\[Gamma]",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {3., 9.0548}, NCache[
         ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
        LineBox[CompressedData["
1:eJw9k21QTFEYx58Q9QF5na006F7TDvty7z2bsYjHbuN1Z9BiMCqVvWUGNYQS
djP4ICkG7d1RmWGahlU7Es0Oikylbm3lrdFIqJYP8qXxMrTXZMw5X86cOfOc
8zz//+8/PzUzwTYOAOIAYGw/G1AURVmE8G+xmHJqht9ANAg/a4ejuxm8m6TP
2StqECqbvIm3GDSEXjxXKmkQ1GERvwoZLD5mDu2SNQiO1h6vg8FJcxpGxoMW
Iayr0HaawSdHclMWEy1C59n6404Gb6zwHMoQtQgZr/dt9TJ4Py1hh0vSIlxX
mrMGGcwo6jfJshah5dmsWTNZvB18YFdA0SJkrU0NQxa3rHzYzBEdgsOkK0hj
MWLVMmeaqEPYHany5bI4JVfsuirpEEKiovx2FqsDV9JbZR0C90s94TCLSUv+
mALK2HmwxLmTxcRaY7xA9AgZL8fHGFj0jXrXiaIewTEw2DqRRV1FUKxL0iNk
7fKf62HQqw351i7rETy3RgqqGVw9rbgWgEPoN2/Aiww2+H9YXeEcguO7uSqf
wfptpjeEcAjzVNn+Uwzu5/rXtFs4hJ/Ttzy9zODjIKtHFDkEp6fx/T0Gp7ZE
RoKDQ+DOeH73MWgs6CiWpLH6VzEnJ7PoTi2bTWo4hO1XLxiXsvhhXtkdWeYQ
VN3e5cks+tydCeIQh9BSElx6lP3vK4+wtv5ElINF3qq/I4Xz9D7ubUoCITyt
t5amfJEtPH2/KZvPFEWe/j+VDAwodp72tyrg3ihJPO3/km9unVDD0/mSbz5S
yzJP50dViNs2xFN9vMOZ6xWFp/pFf8kLkcIFqu9EtX1QIALVX5Uf3StbBOrP
5gWf3omiQP0b7svvA4dA/a2EWNklCdT/nEZLiaFGoHwcTP5IOmSB8pPdO/9a
+pBA+Vo42tIFQCh/lrqiPimcUD5Nz7e9EAih/Fb1xzS1WQjluzze7NsjEsp/
xNfy4ICd0HzUmZLySiRC82PLe7CUryE0XxWbPpvbZELz99V45LxtiNB8Pvzn
r4Hm9y9iFHnX
         "]], InsetBox[
         TagBox[
          StyleBox[
           TagBox["\[Gamma]",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {17., 10.9452}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
        CircleBox[{10., 10.899999999999999`}, 
         4.1, {-2.9202782112420023`, -0.2213144423477913}], 
        PolygonBox[{{9.4, 6.8}, {10.6, 6.3999999999999995`}, {10.6, 7.2}}], 
        InsetBox[
         TagBox[
          StyleBox[
           TagBox["e",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {10., 5.8548}, NCache[
         ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
        CircleBox[{10., 9.100000000000001}, 4.1, {0.2213144423477913, 
         2.9202782112420023`}], 
        PolygonBox[{{10.6, 13.2}, {9.4, 13.6}, {9.4, 12.799999999999999`}}], 
        InsetBox[
         TagBox[
          StyleBox[
           TagBox["e",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {10., 14.145199999999999}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
        {PointSize[0.04], PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
         TagBox[
          StyleBox[
           TagBox["1",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->11.729454545454546`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           11.729454545454546`]& ], {10., -0.5}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
       "\"ac/bd/cdcd.m\"",
       TooltipStyle->"TextStyling"],
      Annotation[#, "ac/bd/cdcd.m", "Tooltip"]& ],
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}],
   AspectRatio->NCache[
     Rational[1, 4], 0.25],
   ImageSize->{512, 128},
   PlotRange->{{0, 88}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"8611bb56-0a23-4832-8434-fe246f3aff40"],

Cell[BoxData[
 FormBox[
  GraphicsBox[InsetBox[
    GraphicsBox[
     TagBox[
      TooltipBox[
       {Thickness[0.005], 
        LineBox[{{4.547473508864641*^-13, 14.999999999996362`}, {
         6.999999999998636, 13.999999999996362`}}], 
        PolygonBox[{{4.0939696961967, 14.415147186257615`}, {
         2.8494617613083766`, 14.188873016277919`}, {2.962598846298224, 
         14.980832611206852`}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["e",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {3.7192031021678296, 15.429621715174807}, 
         NCache[ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
        LineBox[CompressedData["
1:eJwlkn1MlAUAxh8VBOSQ4+79OD4WB2GiU3aBSKbyPoEglgGh+JHoXi3xC+NE
SjdL0Ony24PABEwvFkJACMpAphVKESkamk1gkKdQhK06JRQcSLv1/PPbb3v+
evYErEtPWj8ewEIADmJkbGxszJewOygTliWRqw77EmpW/L9LDcTE+opx3r4E
F3jcLzAQ5ryqe+U+ROLKp0lXDEThtt6wKB9C9dySf9VADDn/uuqeN2GVfbyL
DESsKny/x+EP9nTHG4gj4Xudgh1eFNraJxPtKYJXm4FI3L/BmCkT1f4HP91h
IEylFX5OMnFqWeTbfgZCPdefVioRS/v2Hr0sE7ayButmicidZglYLhOm1PYp
yRJR3BT9958SYRnRSxslYrpTTsMuiTC/bnc7LRGaQavsKhH29xKfOnq9UtO0
T0TCGpEwFCUT6CyN9ReJxKm6mlyZqPvAubBKINQdrY+uy8S1l6ddjxIIY8GO
4B6ZOJvfcbFLT1jXHJl/WyZaSrKSP9QTqm388QKZaNas+tKoJ2ypYfcVmUhr
Wf/sBx1hXugSd0siVph26c06wui+Mny1RBTGxJ+RdIT6c+HIgEhcXXD4QIMX
YT0/M/QLkcj7piJhuRehXqpM2ikSkZFfxf2jJRqfd+jeFwlt4uW6PVrC9mP9
ZydFIjVfveKpJYwJE2ydIhG09dbB2Z4EBx7eCZGIO6G73d+cTLQh8/Q+iQha
PVqywYOwLJqrb5WILvfi+EMaInt4xYqnEhGXcq2q3p3Qfj3Xb1QiUjrm1dkn
EdaeQqlTImadLcicNYkwTa89niMRqNYx240w/abtmCERrlEhL7a5EtqpJ240
iITt8B9Z/q5Edk35iTiRGNI/vrHJhWj7NknXLxBtu9OSKyYSppytMWUCUSkY
Wu47E6bmxdHHBCKo9A2rxpnILn5mOyUQrTPSZ890IrTBlzf9JBBD2/cfjJ1A
ZB8ZVH1FIm7thaaU8YR147zQDJFodys5ljmOsJ7yONQkEmW16UtyQTSe3vlk
TCSCuy66bR9TYHf56B1fiQjuOx/YPqqgerBK4ykRJyd3v7R0RIHWPCnPse+B
ehT1PFNgt4pe+0Qi+4CxJ2tYgWnOA1EWCVfzL0nGIQXalUtuFwtEy8c1uZee
KDA+XFscIRDBdwMDFg0qMNcIab16gpre6qsDChrV0jm1esJwNH/GlMcK7Isr
Myr1xCvDF8O32RWYIteMXtcT2vJocdlfCqpjhre4C4Qlx//chX4F5rduhqwR
CNto+AsevytQz90sqBWIxtUeA5kPFNhaojc/d/zcK7rjSbcCe2rzuzNFQnUJ
qVt+V4Gl5vMzESJh/C69SLylgDWv+XqLRGNOR0pys4LGwEepdwQCHq+GaeoU
VHevi8hwuCPm+f9T4H/5hZbL
         "]], InsetBox[
         TagBox[
          StyleBox[
           TagBox["\[Gamma]",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {3.71920310216783, 4.570378284825192}, 
         NCache[ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
        LineBox[{{20.000000000002036`, 10.}, {13.500000000002405`, 10.}}], 
        PolygonBox[{{17.35, 10.}, {16.15, 10.4}, {16.15, 9.6}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["e",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {16.75, 10.9452}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
        LineBox[{{7., 13.999999999996009`}, {7., 5.99999999999511}}], 
        PolygonBox[{{7., 9.4}, {6.6, 10.6}, {7.4, 10.6}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["e",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {6.0548, 10.}, NCache[
         ImageScaled[{1, Rational[1, 2]}], ImageScaled[{1, 0.5}]]], 
        LineBox[CompressedData["
1:eJwdVH9QVGUUPZHhRkiajKLyY3d57+3bt6g700oOiZ3REFDUzRlxQUUyqFUw
mdJYk3FxRoGSGRTJ1gQjBwnC3MVICRXQUmF08McIA46jq6LibyIUCorm+f1z
55tz7znzfffcq1u9fkm6D4CFANSI4ZGRkRGFeHkEov/Oxm8eK4S13694jkC4
0s3t7QrRO3HomFMgZiWF3KhXiPqwyt+PCERF6cWq3Qohr260dwrEidm7FqUr
RMHMRPMzgYDzuTxNrY80HRoQiKyjrjPPjERnU93qfoEYHHPcfchIlO/2fPFA
IGyBhol2I9HzZeyE6wJx/WJJqmgkrK37zlxW+fLaDt+XCdvNkrKLAhEUeW1D
rUxomhL3dglE4Ytp2m0ykdVxxa9P5bf8cm+VTHirt8dPEgkhb3nTXDU/3Vm5
UCRaDmXmTZWJmUnJP+4QieaxGXGTZaJzckBum0hUGLKrfWWClv6GsRLRcqAv
+ZmBaHG8MpggEXFdS4suGwjO9aveIhH2mBUragxEbuHi2gMSUbBm0n+bDYSn
OPfKMYngxy1/zjUQg6bYzkaJyPSt6R5lIKx71uQ0SMQlH+umUxLhef7BaLdE
WGfGP8qRiJ4tbzT8IBE2bV9ZlEQMFr87wSURhVF/HPxXJLyfvh/yrUT03t64
okV9R0l/uaqfFlEZUCoS9qSmkyckYsOmpDaHSDiUCzvvqjxTtmatFAlz9D9v
TzEQhe7uX2NFol6XhmQDkWO/utciErbP4wPKDIRjive4ViSw6ob3hoEIXBnc
oVH13nFKL/9twbnpDwXCbBz+bL5MXMgvGz4tEFXDzmuZMuFvubqvWPVVnndZ
rkw0vzX5cJLax9lJvdtlwt5VOjJJIDTuC0Uq3vlRYHxHOFHVmXVgg0wI7qxL
u8IJrevepk9kIi18xovF4YT3wZPiFLVPheam8eFET6ilXb3X7W9ee1NPuDz5
9zNkIqgkSKjTE1WP+9z5qv5Sa9cuPVE/NGvcEdUHyR3R2XoizvLwaY9M5Jx+
OvChmu+Yni0biUyb71+L9ERBSkNVhpHYpttzPkpP7JwPn5+NhLfxaoxeTzjM
QXPuG4nA5YONPnriUsIJ7QSFSLN8/dU1HZH197zuSIUY1W2Uq3WE1SqeilMI
f83RlPU6oqfU8zxBnSNx68TpOoLx3++fpxAVo6O1j7REs/+r86MUwjLUeq5S
S9RnNy6bqhDaF7a16Vpi7N2YaFEhPHcahoxawjZ73VlJxbc9fe9JGFEQk7Fu
hsqfUt7sCiM8YsCtJQrhPft4TGKY6ovzrVsUIsjQmqAPI+Icv7UfVes3n9oz
GEqYo9pfH1AIKq6DV0KJ1NcyFkaZCE7TuKtVPOC74M0momCHa0l2KNFb5Yyv
MxFm04AjMpQoL99fe8tEpN5e4NsdQlgrPG2IIHbmh8Q6Q4jUonFvjosgbLW3
NX4hhP1kzYPxEYQn8VZyQTDhqav5yT+C0Kh7K5gYVPeYif8Df/K/+Q==
         "]], InsetBox[
         TagBox[
          StyleBox[
           TagBox["\[Gamma]",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {10.45755100977972, 12.715270390892044}, 
         ImageScaled[{0, 0}]], 
        LineBox[{{7.000000000003638, 6.}, {13.500000000003638`, 10.}}], 
        PolygonBox[{{10.760994990022727`, 8.3144584553986}, {
         9.948643980243007, 7.3448782179195815`}, {9.529366039711539, 
         8.026204871283216}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["e",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {10.45755100977972, 7.2847296091079565}, 
         ImageScaled[{0, 1}]], 
        {PointSize[0.04], PointBox[{7., 14.}], PointBox[{7., 6.}], 
         PointBox[{13.5, 10.}]}, InsetBox[
         TagBox[
          StyleBox[
           TagBox["1",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->11.729454545454546`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           11.729454545454546`]& ], {10., -0.5}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
       "\"adbe/cf/dedfef.m\"",
       TooltipStyle->"TextStyling"],
      Annotation[#, "adbe/cf/dedfef.m", "Tooltip"]& ],
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}],
   AspectRatio->NCache[
     Rational[1, 4], 0.25],
   ImageSize->{512, 128},
   PlotRange->{{0, 88}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"b3cb2e98-c00e-4ebf-98ac-135f3502e9c2"]
}, Open  ]]
}, Open  ]],

Cell["Counter-term diagrams", "Text",ExpressionUUID->"8e72e787-9496-4be0-af80-bdd8bd1e5f7f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagLeptonSECT", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"2", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagPhotonSECT", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"4", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagLeptonPhotonVTXCT", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"4", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[27]:=",ExpressionUUID->"e3e97466-b0c6-4d5f-a17e-ca85fb6e2c4c"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  GraphicsBox[InsetBox[
    GraphicsBox[
     TagBox[
      TooltipBox[
       {Thickness[0.005], 
        LineBox[{{-1.1173284519827575`*^-12, 9.999999999996362}, {
         9.999999999996676, 9.999999999996362}}], 
        PolygonBox[{{5.6, 10.}, {4.4, 9.6}, {4.4, 10.4}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["e",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {5., 9.0548}, NCache[
         ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
        LineBox[{{20.00000000000112, 10.000000000003638`}, {
         10.000000000003325`, 10.000000000003638`}}], 
        PolygonBox[{{15.6, 10.}, {14.4, 10.4}, {14.4, 9.6}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["e",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {15., 10.9452}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
        {PointSize[0.04], 
         {Thickness[0.015], LineBox[{{9.5, 9.5}, {10.5, 10.5}}], 
          LineBox[{{9.5, 10.5}, {10.5, 9.5}}]}}, InsetBox[
         TagBox[
          StyleBox[
           TagBox["1",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->11.729454545454546`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           11.729454545454546`]& ], {10., -0.5}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
       "\"ac/bc/0.m\"",
       TooltipStyle->"TextStyling"],
      Annotation[#, "ac/bc/0.m", "Tooltip"]& ],
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}],
   AspectRatio->NCache[
     Rational[1, 2], 0.5],
   ImageSize->{256, 128},
   PlotRange->{{0, 44}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"addfcc01-e787-4bb0-9d22-08a5e4a17360"],

Cell[BoxData[
 FormBox[
  GraphicsBox[InsetBox[
    GraphicsBox[
     TagBox[
      TooltipBox[
       {Thickness[0.005], LineBox[CompressedData["
1:eJxFlXtMVEcUxg9PUaquPFze7jJXJaJYuasujXgPimZri4HWKrWCInAVohaD
1RUoWAU0K9ZFZcvdLXXVGlCjCNSIjyIBUVhuBWpVfLKttkXEFz5R6m1Ieqfz
z+RkMjNnzvm+36iXf/lJqiMApALA4Fz1WpIkiSD8N59rPu5lEwfjUQXxoQz6
p6827REIgrWi0hjH4IF0W9NSniDEhs4iaxjsvxYphrIEQcE5VH7N4LZM39rX
UjBCbL5DQi6Dh488zL4gBiMc7/rMJ4PBDpXu6R4hGEF3b5txAYMNsYvuJPPB
CPZsk+tkBsujyv8JZ4MRnkSv6XFiMLusz9URghGMXQcWdBJM6Lt/sl1UI7gd
CFtVRXDDxt9v/iCoEZad/8q2m+Ckuk1xq3g1Qv0G3yebCa6Iuz48glUjhDx6
dGMTweUGa4ALqBGsYbUtOwhuWHuwrF1UIXSvr9VUEDQUPTtnEVQIIedcBkSC
ks/CMzyvQrAnBF54RXDc84CWKawKwfiwaAth0NSq/uCNNAahPjLI7SMGfU53
1xULg3FfWnkag6y+MG4COwahsyCmIZvBY0dmS41iEIK+waDJY7BHP7s6kQ9C
aDaaSzIZ1GXy095IgQjaHrc5ixkEZWWUSQhE8Ll9F6cx+Fvxn7nhbCBCrDi+
1Z3BlGvvSi+JAQhgvtPdRXBhzsU56fxg3BhmO0lw4GLWfBcIQDAWxk0qJWiN
+bBkr+CPsHKzQ1s+wdSrs5URrD+CddUX/XkEu/OsPR2iH0KIS/FMA8Gbnm0R
6bwfQnzv3hX7CR5u0MxwBD+EdpNSaCL4sqRqklnwRbDqSg49JsimhcwNZ30R
4ued3evPYIdparVN9EGoT2zSRTPYcsb522TeB0E7rvNKCoO77Lf/GJCUCBX7
dq/eyGBNhKXcJCgR8KjRmsdg0rzmxvdZJUJ3m7JmPYO3nrd5tYqjEWpnfFqz
lMGDNQvXpfKjEbRTEj6PZHBn1pk6SfJGyBCe/uTJ4GJLfacgeCOUxuRW/03w
1KItNSzrjdDs7V9YRzC2cer8X0QvhGXZbiPKCG7PTz3B814I2LuA20pQ3zvo
C0+E5iyvY3kEH64wzxMET7pu9bZVhbOedP+0b3I+FkUPen5QHDee5z3o/UmJ
0VEAHjS/X7WHtpuFUTR/r3uTH2jYUfR9yv3TZ7SJCvr+puqU+DReQeuT8Fod
6AQKWr8lSS/vatmRtL4z8/dY0vkRtP4G18pMizCc9qev4PsfW8X3aP8ME01b
30rutL/aqqSiUNad9l9RXTdhCT+M6mPcRH3HDmEo1Y919Oor9aIb1dcr3bDk
F9IQqr9oe8a6UHYI1aePk+Ol5bwr1a/uhMbRIrhQfdu37Mu5LDpT/S/tC9/t
Ds7UH+71esss1on6p2Cx3kHPO1J/Gbr7lhwRHP73X2TY5lsiUH+ejzq73R2A
+ndXg/LkWv4dJ/u7+/78sTZxgJP9b4hJhmD2LSfzwbXzske20M/J/BAT3/pd
k15xMl8MnZri6fxLTubP+vr+zDLxOSfzybn0mWoo+4yT+XW1vRKzhKeczDdF
0RVjl/SYk/mnOGoY2y72cjIfSxcZ/BqE+5zMz4zTOQ+O839xMl9Vh5ioUvYu
J/NXG7oydx3YOZnP9p2z9IXm65zMb1Vm1dwhmsuczHfVd9aUG+YWTub/pjpT
+QvzKU7+H2BwVGT+LP8f/wKhHo8v
         "]], InsetBox[
         TagBox[
          StyleBox[
           TagBox["\[Gamma]",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {5., 9.0548}, NCache[
         ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
        LineBox[CompressedData["
1:eJw9lX9QVFUUxw/rmGZiKmmgjmH37g8W2H27d0HEsCPm6CgaiSObAq7gPkCt
1RRFzViLGPEHij/3kSFuupIQMmCROuGKjYPwwJUo0SxGgcXSSStRYXS3YZq5
f9058+a9d+8538/nTkm3LbIqAMAKAINr4jAAAIow/P81fuq796PYYP3XllPt
BHsO7c9eLVIES3KirYpg2qGo2DKJIlS3/3C7mOAwTQNrlynCI7cv8VOCubu9
c4aBEqF6q8+5neCSxWPzpzElQmLo6d69BIXOulGrRSXC9xM32SoIzjhTPuWo
pEQIzc/u9xBcWm9WtMhKhNEXisc9J1iQHtj/wq9EWBuaUqGm+FXg+Ll6pkJ4
lnL9wEKKhQWT6QpRhVA2fWfUGortM/OqDkgqBNzhfXUbxZIq1T9XZBVCx5gx
yjyKpTnLuwb8KgTL9TnRH1EsLFqarmdqhODCOc3JFDeuH4krRTVCBw4MYRQV
vV+/I0lqhFDn3WnDKf76Sld0q6xGWDt2/ce3CUZPeHhXARoEbLjz9CzBx85d
oVPZYB142HyYYO/lt26sEjUImi01cfkEtdo0KJU0CDvicprtBHfN+t3lkTUI
MTbrqt0EU67I3QoIQ2gc9/T8SYL2DZpOEwtDuPfmpItXCY6fusctimEI1azD
9JjgwoP2WocUhgDilNdDKf4yc9JvTfJgHXc9ai5FxdEG8wt/GMLazVVtmRSF
95dFCUyL4NjmE7ZSbH0tbUOGqEWwHDjxkp3iSPeZEUckLULHwIeXcigGbQzu
apK1COVBFkcqxYrSnjs+vxZByL4nxlIcGqX+w8jCESx1q5aMppjZfP+2KIYj
lH87y9JN0GHqcZVI4Qh4PLbuAsFJzhcxrXI4QuNNtfYLgnWvFhcFQASCOW3N
/gKC6gxjpYlFILgX2ZbbCXpuTSzNFCMQgoV7CYUE9w915JRIEQhzL1cmlBHU
udpnt8gRCI2tTlcDwXPxzlCASIR94qj5Dwgm1RwLYiwSIatm+4JginTxDJUo
RiLE/Nm9eSZF8+QesyRFIpTlP/07neKFuAUnZTkSwR1U4c6l+OPLg1zoEGI+
v/+eneIIuWYpYzr+3NA34ZQo6vj71ouXbkqSjn9/XbLlgSzr+P89ntROv1/H
93ckI/y8ken5/p8EZu20inp+vj5d9wqHpOfnL3W1JDXLet6ftiG2dT6/nvfv
Z7a9yxEi8P7m2vZUGpnA+69/Y2exnCDw+cTb1uwSRYHPzxYbuBfsAp/vzavr
i0okgc+/Pqx8i6lW4PnYOuCZ3SoLPD8RqYt6Mr0Cz9ed70qTAsDA8/esa11x
SYiB5/PLi2+7GDPw/CZnnzsmJxh4vvOvrd5nFQ08/2ePS3t8eQbOh793X+UR
ycD5qX7s8Qu1Bs7XQ+eKg02ygfM3L+a8baXXwPls3LSjyOc3cH5vfFbU7Qgx
cr7Tx1SkMmbk/Gua+ztbEozcD/aGtoVZopH7I2heYpHCbuR+ya15UHBUMnL/
9Ge4NdG1Ru4n+5VHH1yTjdxf/yr6lmV5jdxvZUmbhwQA4/5znP7pEymEcT/O
+ib8oYEx7s/ICSdymxIY92vdrSdxGSLj/nXVj0x5nse4ny/1TfYekhj3tym2
566+lnG/t9VHz2+SGfd/fLZ5hNXL+P0wPWCQDxO/P/4DJKlyeQ==
         "]], InsetBox[
         TagBox[
          StyleBox[
           TagBox["\[Gamma]",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {15., 10.9452}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
        {PointSize[0.04], 
         {Thickness[0.015], LineBox[{{9.5, 9.5}, {10.5, 10.5}}], 
          LineBox[{{9.5, 10.5}, {10.5, 9.5}}]}}, InsetBox[
         TagBox[
          StyleBox[
           TagBox["1",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->11.729454545454546`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           11.729454545454546`]& ], {10., -0.5}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
       "\"ac/bc/0.m\"",
       TooltipStyle->"TextStyling"],
      Annotation[#, "ac/bc/0.m", "Tooltip"]& ],
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}],
   AspectRatio->NCache[
     Rational[1, 4], 0.25],
   ImageSize->{512, 128},
   PlotRange->{{0, 88}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"d2626776-6798-41af-b601-fa6aff0dd396"],

Cell[BoxData[
 FormBox[
  GraphicsBox[InsetBox[
    GraphicsBox[
     TagBox[
      TooltipBox[
       {Thickness[0.005], LineBox[{{0., 15.}, {9.000000000001819, 10.}}], 
        PolygonBox[{{5.024494365672923, 12.208614241292821`}, {
         3.7812484618556246`, 12.441722848258564`}, {4.16976280679853, 
         13.141048669155794`}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["e",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {4.35205345667312, 11.749856222011616}, 
         ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwtlX1QlOUaxi8wdVXEhWVlP3nfXciwAtaEI5j2Xo7WEESuWwJW1Kp5/EpY
x/Sgka0nk1XstPZhpIA7U6YNaGvyIQa1M2RpnmLrgOBx2NYjJRrmmspXfJx5
O+f5557fXNd9zz3Pcz/PY1pRZFsVDmA1ADliYGxsbMxE/LkSiL1O48wvTIS1
vyE6IoHQ3Beo3m4ixNb8X1UJxLuV6yoXmgiLpe5bmVMf7d4XaSIGZp28qEgg
Fn2+qTAoEp2Dfa/ciieaVPMWN4qE2P3V9u/iCXQl7iwXCUfV13FV8UToh9sf
lch62pTuVfGExq4/vVIkMs8vy0+MJ5QnTVuyRcL+xBzPNTPhjXy7eJZI9KQ/
HX7cTLz4fdI7KpE4+2Xs+q1mwv7CN9FBgfBuKhx60kyE/lH7RplAKGZ3HrXI
+YWVFxIF4uiiiEjBTLhs1oFTcYQ3oXGx1kyIvbaCR+II8d7cuUYz4T932Ntk
JIrLU3fcZybce8LWpxuJ/KulcalmIj3lhLXeQORXbj37iJmgq/2XuQbC1T24
YaGZUB7ruHlOT/CU/pisuzk2skpPOG6UpiWbCU1nRaJSTyiq26dEmQksz+r9
Rke4ksWPr5oI3zNdGWU6wnfhg8BJE+GozvssV0fkz/iwudhE9GRPmDRDRxxt
2mWaayKCgcPOO1rC9dCVnGGRyG+3bW7WEsUfv1XUIhKJL+2/UqIlNJrY+HdE
wvlrWleKlugpODilUPbvLgm0aYizkapdS0Wi+FzO0HoNEdpcseNxkVBcHOno
iyWcK9fsyJT19uTXi2MJn2H82cXyOSY9qLo7nVBuNB55ViQ8czpnb5xO2IcP
XF8tz0VdXeUtNaFwjtgcIsEtf9+7TS3v76hyo0hYh8IWTVMTiVmbUmX/wOig
90QM4Uj2hy0RCbcuedaKGMK58P2EZJEIHjrlEmR+4OrGMYFwHOgbf1VFULiQ
6xaIYMqt1loVgQWHu9UCkT71mdydKsLXobKVxxGZa1+4YJX1fb9YxDjC+d78
n9Uqwjn86st1RiJd912oNZpQflS453kjYb1UdKQkmnBeWntIMBLOw3sf1kcT
YkXTvUMGQsEb22qiCPu11OpeAxE05DU8FEWIWXPG3TYQ/omK108oCf/Bh30T
jESwvyUzSUnwb5d/k+v5UbZ/6TTC+3jeSJqRcG8oSCuIJJh+ppayv3KLsHUq
4S21J2YYCceCAw3HIwjfXwa364yEuF+3GRHyHMY6/2MgxFfVFRumEJ55VW37
DIRnX5vt98kE08pvP2AgLLWXo1yTCYvO3lyvl+9L1IoZk4nQaLk/Q094DvX8
2DKJsNevrWnWEcjOm5o3iVAundWYpSNCZ9xXOhSEp+DHp3q0hDJCLVFB2L/+
a/9BLYHwwA97JxIenK5coyXsK8q2NE8gLGE1a57UEuI/q1LbxxPIzK3K0hIU
c3ou3kNYM1YO5GkJh9j7/r/GEc5jb88vknVh+Z7z4YTy036VS0v4+uIyzocR
1nWKOx9oCX/vqnmXQDjGB8RKLeFNEpaEg7Cr1+8uk/sxuGbuHpVg7Zi6dbmW
8NjS9Y+NSLCPrRsXJ/c3FtDOGZaAnhyhRSO/S0LXkj8k2M+/tmGphrBbhp8r
HZJgd6k/uxRLeJYvKz0zKCF4/85pz8cSwW03cwYHJHhf+Un783TCt+i6Xynz
4qSuYplTTKtH+iS4l1luC9MJz/UzmXV3JYRM2S0BNeEMn1iTekeCp9oW3qAm
PINZs7f/LsG3+YrziKwXlXgOhCTY3wzk1KgJ3+wFNSk3JLjHxc/8Uk1AtWZX
5DUJvo7ijE6Z1+1o7e+W4K4fDf0m+1s+z1NelhBMNU/4Q66n7BZu/lsCM9te
vCtz7vwbpW0SPPVvDv+Z3xdICP9egjW74akPZTa9FnX8Kwnul0+2Pi1zRfLp
2kYJyjfyPwnFEGhqfNR1VIK/8/63SmL+/684m/8XY/hfJj9HhA==
         "]], InsetBox[
         TagBox[
          StyleBox[
           TagBox["\[Gamma]",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {4.64794654332688, 6.7498562220116165}, 
         ImageScaled[{0, 1}]], 
        LineBox[{{19.99999999999991, 10.}, {9.000000000000089, 10.}}], 
        PolygonBox[{{15.1, 10.}, {13.9, 10.4}, {13.9, 9.6}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["e",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {14.5, 10.9452}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
        {PointSize[0.04], 
         {Thickness[0.015], LineBox[{{8.5, 9.5}, {9.5, 10.5}}], 
          LineBox[{{8.5, 10.5}, {9.5, 9.5}}]}}, InsetBox[
         TagBox[
          StyleBox[
           TagBox["1",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->11.729454545454546`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           11.729454545454546`]& ], {10., -0.5}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
       "\"adbd/cd/0.m\"",
       TooltipStyle->"TextStyling"],
      Annotation[#, "adbd/cd/0.m", "Tooltip"]& ],
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}],
   AspectRatio->NCache[
     Rational[1, 4], 0.25],
   ImageSize->{512, 128},
   PlotRange->{{0, 88}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"691ae6ff-b3ec-48c3-9ddb-55803c8cb04c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Master integrals", "Section",ExpressionUUID->"02731284-917e-43b6-8d67-b40de3c71b59"],

Cell["The only required masters are 1-loop tadpoles", "Text",ExpressionUUID->"a3f7bc83-929a-4b81-b64b-b612d0737085"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoleMaster", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$FeynCalcDirectory", ",", "\"\<Examples\>\"", 
       ",", "\"\<MasterIntegrals\>\"", ",", "\"\<Tadpoles\>\"", 
       ",", "\"\<tad1LxFx1x1xxEp999x.m\>\""}], "}"}], "]"}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[30]:=",ExpressionUUID->"55d17c61-0da9-4478-819b-a9d8acf7fa8a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tadpoleMaster1", "=", 
   RowBox[{
    RowBox[{"tadpoleMaster", "/.", 
     RowBox[{"m1", "->", "ml"}]}], "/.", 
    RowBox[{"tad1LxFx1x1xxEp999x", "->", "\"\<tad1Lv1\>\""}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"tadpoleMaster2", "=", 
   RowBox[{
    RowBox[{"tadpoleMaster", "/.", 
     RowBox[{"m1", "->", "mxt"}]}], "/.", 
    RowBox[{"tad1LxFx1x1xxEp999x", "->", "\"\<tad1Lv2\>\""}]}]}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[31]:=",ExpressionUUID->"60ae8d96-a6c1-4195-9767-77f6dfc9ef1e"],

Cell[CellGroupData[{

Cell[BoxData["tadpoleMaster1"], "Code",
 InitializationCell->False,
 CellLabel->"In[33]:=",ExpressionUUID->"bfd0346a-0aa4-4058-ba5b-e7eb132f4e67"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
      FormBox["1",
       TraditionalForm], ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         TagBox["\[DoubledGamma]",
          Function[{}, EulerGamma]], " ", "ep"}]]}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["ml", "2"], ")"}], 
       RowBox[{"1", "-", "ep"}]], " ", 
      TemplateBox[{
        RowBox[{"ep", "-", "1"}]},
       "Gamma"]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"FCTopology", "(", 
      RowBox[{"\<\"tad1Lv1\"\>", ",", 
       RowBox[{"{", 
        FormBox[
         FractionBox["1", 
          TemplateBox[{"\"(\"", 
            SuperscriptBox[
             FormBox[
              FormBox["k1", TraditionalForm], TraditionalForm], 2], 
            RowBox[{"-", 
              SuperscriptBox["ml", "2"]}], "\"+\"", 
            RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
           "RowDefault"]],
         TraditionalForm], "}"}], ",", 
       RowBox[{"{", "k1", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], ")"}], "}"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[33]=",ExpressionUUID->"6cb6d08d-352a-4a7e-8451-6ffb4468c766"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["tadpoleMaster2"], "Code",
 InitializationCell->False,
 CellLabel->"In[34]:=",ExpressionUUID->"34c306f6-0424-458d-8dcb-d772e5c333eb"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
      FormBox["1",
       TraditionalForm], ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         TagBox["\[DoubledGamma]",
          Function[{}, EulerGamma]], " ", "ep"}]]}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["mxt", "2"], ")"}], 
       RowBox[{"1", "-", "ep"}]], " ", 
      TemplateBox[{
        RowBox[{"ep", "-", "1"}]},
       "Gamma"]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"FCTopology", "(", 
      RowBox[{"\<\"tad1Lv2\"\>", ",", 
       RowBox[{"{", 
        FormBox[
         FractionBox["1", 
          TemplateBox[{"\"(\"", 
            SuperscriptBox[
             FormBox[
              FormBox["k1", TraditionalForm], TraditionalForm], 2], 
            RowBox[{"-", 
              SuperscriptBox["mxt", "2"]}], "\"+\"", 
            RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
           "RowDefault"]],
         TraditionalForm], "}"}], ",", 
       RowBox[{"{", "k1", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], ")"}], "}"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[34]=",ExpressionUUID->"c180242d-c9cd-4a69-91a1-c414c8ed452d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Obtain the amplitudes", "Section",ExpressionUUID->"d8a3e16c-c8d1-42ae-ba56-483b621fd1c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "leptonSE$RawAmp", ",", "photonSE$RawAmp", ",", "leptonSECT$RawAmp", ",", 
     "photonSECT$RawAmp"}], "}"}], " ", "=", " ", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"FCFAConvert", "[", 
      RowBox[{
       RowBox[{"CreateFeynAmp", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Truncated", "->", "True"}], ",", "\n", "\t", 
         RowBox[{"GaugeRules", "->", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"PreFactor", "->", "1"}]}], "]"}], ",", "\n", "\t", 
       RowBox[{"IncomingMomenta", "->", 
        RowBox[{"{", "p", "}"}]}], ",", " ", 
       RowBox[{"OutgoingMomenta", "->", 
        RowBox[{"{", "p", "}"}]}], ",", "\n", "\t", 
       RowBox[{"LorentzIndexNames", "->", 
        RowBox[{"{", 
         RowBox[{"mu", ",", "nu"}], "}"}]}], ",", " ", 
       RowBox[{"DropSumOver", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"LoopMomenta", "->", 
        RowBox[{"{", "k", "}"}]}], ",", " ", 
       RowBox[{"UndoChiralSplittings", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"ChangeDimension", "->", "D"}], ",", " ", 
       RowBox[{"SMP", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"FinalSubstitutions", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"SMP", "[", "\"\<m_e\>\"", "]"}], "->", "ml"}], ",", 
          RowBox[{
           RowBox[{"SMP", "[", "\"\<e\>\"", "]"}], "->", 
           RowBox[{"4", " ", "Pi", " ", 
            RowBox[{"Sqrt", "[", "a4", "]"}]}]}]}], "}"}]}]}], "]"}], "&"}], "/@", 
    RowBox[{"{", "\n", "\t", 
     RowBox[{
     "diagLeptonSE", ",", "diagPhotonSE", ",", "diagLeptonSECT", ",", 
      "diagPhotonSECT"}], "}"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[35]:=",ExpressionUUID->"3dcf95a4-e22e-4b7d-ae9a-5577eaf2d06a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"leptonPhotonVTX$RawAmp", ",", "leptonPhotonVTXCT$RawAmp"}], 
    "}"}], " ", "=", " ", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"FCFAConvert", "[", 
      RowBox[{
       RowBox[{"CreateFeynAmp", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Truncated", "->", "True"}], ",", "\n", "\t", 
         RowBox[{"GaugeRules", "->", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"PreFactor", "->", "1"}]}], "]"}], ",", "\n", "\t", 
       RowBox[{"IncomingMomenta", "->", 
        RowBox[{"{", 
         RowBox[{"p1", ",", "p2"}], "}"}]}], ",", " ", 
       RowBox[{"OutgoingMomenta", "->", 
        RowBox[{"{", "q", "}"}]}], ",", "\n", "\t", 
       RowBox[{"LorentzIndexNames", "->", 
        RowBox[{"{", 
         RowBox[{"mu", ",", "nu"}], "}"}]}], ",", " ", 
       RowBox[{"DropSumOver", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"LoopMomenta", "->", 
        RowBox[{"{", "k", "}"}]}], ",", " ", 
       RowBox[{"UndoChiralSplittings", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"ChangeDimension", "->", "D"}], ",", " ", 
       RowBox[{"SMP", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"FinalSubstitutions", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"SMP", "[", "\"\<m_e\>\"", "]"}], "->", "ml"}], ",", 
          RowBox[{
           RowBox[{"SMP", "[", "\"\<e\>\"", "]"}], "->", 
           RowBox[{"4", " ", "Pi", " ", 
            RowBox[{"Sqrt", "[", "a4", "]"}]}]}]}], "}"}]}]}], "]"}], "&"}], "/@", 
    RowBox[{"{", "\n", "\t", 
     RowBox[{"diagLeptonPhotonVTX", ",", "diagLeptonPhotonVTXCT"}], "\n", 
     "\t", "}"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[36]:=",ExpressionUUID->"e7edff46-9b8e-454f-8f78-bf2a03527bef"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate the amplitudes", "Section",ExpressionUUID->"2d8dfe1f-6434-4f31-b9b7-177558ad4e68"],

Cell["\<\
Infrared rearrangement works both for massive and massless leptons. However, \
in both cases we get different renormalization constants for the \"photon \
mass\". This is why both calculations are needed if we want to reuse these \
results at higher loops orders.\
\>", "Text",ExpressionUUID->"364cfd08-1f38-4187-8e26-68d9851a1bc4"],

Cell[CellGroupData[{

Cell["Lepton self-energy", "Subsection",ExpressionUUID->"5d3f145d-3b3c-4d26-949a-310d279e741e"],

Cell["\<\
The 1-loop lepton self-energy has superficial degree of divergence equal to 1\
\
\>", "Text",ExpressionUUID->"badbed6d-84aa-492f-b3e0-c91bbc15dfe6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"divDegree", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aux1", "=", 
   RowBox[{"FCLoopGetFeynAmpDenominators", "[", 
    RowBox[{"leptonSE$RawAmp", ",", 
     RowBox[{"{", "k", "}"}], ",", "denHead", ",", 
     RowBox[{"Momentum", "->", 
      RowBox[{"{", "p", "}"}]}], ",", 
     RowBox[{"\"\<Massless\>\"", "->", "True"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"aux2", "=", 
  RowBox[{"FCLoopAddAuxiliaryMass", "[", 
   RowBox[{
    RowBox[{"aux1", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"-", 
     RowBox[{"mxt", "^", "2"}]}], ",", "0", ",", 
    RowBox[{"Head", "->", "denHead"}]}], "]"}]}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[37]:=",ExpressionUUID->"ac3bb723-43b0-40bc-b2ba-2535e2b0bec3"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"denHead", "(", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm], ")"}], "\[Rule]", 
    FormBox[
     FractionBox["1", 
      TemplateBox[{"\"(\"", 
        RowBox[{
          SuperscriptBox[
           RowBox[{
             FormBox["\"(\"", TraditionalForm], 
             FormBox[
              FormBox[
               RowBox[{
                 FormBox["k", TraditionalForm], "-", 
                 FormBox["p", TraditionalForm]}], TraditionalForm], 
              TraditionalForm], 
             FormBox["\")\"", TraditionalForm]}], 2]}], 
        RowBox[{"-", 
          SuperscriptBox["mxt", "2"]}], "\"+\"", 
        RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
       "RowDefault"]],
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[40]=",ExpressionUUID->"7a348f43-a1f7-4302-99ca-2a5ebfbb133e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leptonSE$StrName", "=", 
  RowBox[{"StringReplace", "[", 
   RowBox[{
    RowBox[{"ToString", "[", 
     RowBox[{"Hold", "[", "leptonSE$Amp", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\"\<Hold[\>\"", "->", "\"\<\>\""}], ",", 
      RowBox[{"\"\<]\>\"", "->", "\"\<\>\""}]}], "}"}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[41]:=",ExpressionUUID->"18d8ffa3-4cda-441b-a4a5-a8800ebffd22"],

Cell[BoxData[
 FormBox["\<\"leptonSE$Amp\"\>", TraditionalForm]], "Output",
 CellLabel->"Out[41]=",ExpressionUUID->"b6492fe1-6c57-4139-bbed-cf2277538208"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSE$Amp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"aux1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/.", "aux2"}], ")"}], "//", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{"#", ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
      "\n", 
      RowBox[{
       RowBox[{"SUNSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"DiracSimplify", "[", 
       RowBox[{"#", ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[42]:=",ExpressionUUID->"d0258bfd-58c2-4782-be07-42809d693adc"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.212589`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[42]=",ExpressionUUID->"0b6c3c00-4dda-4de1-bec7-022f11b436fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSE$Amp1", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{"leptonSE$Amp", ",", "p", ",", 
      RowBox[{"IsolateNames", "->", "KK"}]}], "]"}]}], ";"}], "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSE$Amp2", "=", 
    RowBox[{"FourSeries", "[", 
     RowBox[{"leptonSE$Amp1", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "0", ",", "divDegree"}], "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSE$Amp3", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"FRH", "[", "leptonSE$Amp2", "]"}], ",", "FeynAmpDenominator", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[43]:=",ExpressionUUID->"fd77df5c-1914-4893-9b12-f694b3e3068c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.056011`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[43]=",ExpressionUUID->"def9e4aa-a646-470e-9690-19559a2340a7"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.099076`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[44]=",ExpressionUUID->"90e7ba1c-8270-48bb-9a05-ba69d3f60f3b"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.068213`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[45]=",ExpressionUUID->"4c2429cb-6531-4690-af1b-968faa57dfe6"]
}, Open  ]],

Cell["\<\
The rest of the calculation follows the standard multiloop template\
\>", "Text",ExpressionUUID->"7f5d4acd-f331-4f96-ad44-295d9551e3ef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", "p", "]"}], "=", "pp"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[46]:=",ExpressionUUID->"2ed2a4a8-3ce5-4aec-a99c-c888c917460c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"leptonSE$Amp4", ",", "leptonSE$Topos"}], "}"}], "=", 
   RowBox[{"FCLoopFindTopologies", "[", 
    RowBox[{"leptonSE$Amp3", ",", 
     RowBox[{"{", "k", "}"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}], ",", "\n", 
     RowBox[{"FCLoopBasisOverdeterminedQ", "->", "True"}], ",", 
     RowBox[{"FinalSubstitutions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Hold", "[", "SPD", "]"}], "[", "p", "]"}], "->", "pp"}], 
       "}"}]}], ",", 
     RowBox[{"Names", "->", "leptonSEtopo"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[48]:=",ExpressionUUID->"65c6a849-a596-4fe8-8aa0-5dffe36e038d"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the initial candidate \
topologies: \"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the initial candidate topologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"809a1433-4337-437a-b495-b4135f0b5e39"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified unique \
topologies: \"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified unique topologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"f8569045-0e2d-43eb-b918-e1fa30386162"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the preferred topologies \
among the unique topologies: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the preferred topologies among the unique \
topologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"d6545d86-ae8a-497e-9852-dca6a9cac7a2"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified subtopologies: \
\"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified subtopologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"d263e8ec-bb4b-40f9-9fe7-c48dfba3448d"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of found topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of found topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"6de20e65-7cfc-4c81-98c9-84ec49af416d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSE$Amp5", "=", 
    RowBox[{"FCLoopTensorReduce", "[", 
     RowBox[{"leptonSE$Amp4", ",", "leptonSE$Topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[49]:=",ExpressionUUID->"6634d524-6ce3-43e9-ab19-6a01493dece8"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.364372`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[49]=",ExpressionUUID->"1e941ed0-bacf-4f61-b784-7f93f40b43c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"leptonSE$Amp6", ",", "leptonSE$Topos2"}], "}"}], "=", 
   RowBox[{"FCLoopRewriteOverdeterminedTopologies", "[", 
    RowBox[{"leptonSE$Amp5", ",", "leptonSE$Topos"}], "]"}]}], ";"}]], "Code",\

 InitializationCell->False,
 CellLabel->"In[50]:=",ExpressionUUID->"5aeb7dda-5d48-4bff-bb7e-ae2f7c74b546"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1", "\[InvisibleSpace]", 
    StyleBox["\<\" overdetermined topologies.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1, 
    Style[" overdetermined topologies.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"ace9f726-255d-4a9b-92ab-9d54ece660c7"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Generated \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "9", "\[InvisibleSpace]", 
    StyleBox["\<\" new topologies through partial fractioning.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Generated ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 9, 
    Style[" new topologies through partial fractioning.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"cb514662-2fbb-4064-895e-1cc908e74a5f"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "2"}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Final number of topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[50]:=",ExpressionUUID->"102fcabe-0ca9-4b43-ac04-39d233a57c42"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leptonSE$SubTopos", "=", 
  RowBox[{"FCLoopFindSubtopologies", "[", 
   RowBox[{"leptonSE$Topos2", ",", 
    RowBox[{"Flatten", "->", "True"}], ",", 
    RowBox[{"Remove", "->", "True"}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[51]:=",ExpressionUUID->"6f79dfda-92e6-41a3-b10f-5a6614a5d033"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[51]=",ExpressionUUID->"97a08285-9064-46d2-95ed-ed8cf22b307f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"leptonSE$TopoMappings", ",", "leptonSE$FinalTopos"}], "}"}], "=", 
   RowBox[{"FCLoopFindTopologyMappings", "[", 
    RowBox[{"leptonSE$Topos2", ",", 
     RowBox[{"PreferredTopologies", "->", "leptonSE$SubTopos"}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[52]:=",ExpressionUUID->"1c97e309-c763-475b-85de-89901d468ff2"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "0", "\[InvisibleSpace]", 
    StyleBox["\<\" mapping relations \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 0, 
    Style[" mapping relations ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"c459d37e-fad3-4631-8aeb-0669f2c079e6"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of independent topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "2"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of independent topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"1aa59886-e619-433c-9192-80a4723af628"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"leptonSE$AmpGLI", "=", 
   RowBox[{"FCLoopApplyTopologyMappings", "[", 
    RowBox[{"leptonSE$Amp6", ",", 
     RowBox[{"{", 
      RowBox[{"leptonSE$TopoMappings", ",", "leptonSE$FinalTopos"}], "}"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[53]:=",ExpressionUUID->"1e87a4de-605c-43ea-937b-bf107ffe5c8a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leptonSE$GLIs", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"leptonSE$AmpGLI", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[54]:=",ExpressionUUID->"a1113457-2862-4c77-8b55-902992f95edc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"leptonSE$dir", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"$TemporaryDirectory", ",", 
      RowBox[{"\"\<Reduction-\>\"", "<>", "leptonSE$StrName", 
       "<>", "\"\<-1L\>\""}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"CreateDirectory", "[", "leptonSE$dir", "]"}], "]"}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[55]:=",ExpressionUUID->"fb324add-d7a0-441c-b115-3d90e2886d0a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraCreateJobFile", "[", 
  RowBox[{
  "leptonSE$FinalTopos", ",", " ", "leptonSE$GLIs", ",", " ", 
   "leptonSE$dir"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[57]:=",ExpressionUUID->"a6ff03f4-4ebf-4a54-b0f5-0c22d13493b7"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"/tmp/Reduction-leptonSE$Amp-1L/fcPFRTopology1/job.yaml\"\>", 
    ",", "\<\"/tmp/Reduction-leptonSE$Amp-1L/fcPFRTopology2/job.yaml\"\>"}], 
   "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[57]=",ExpressionUUID->"1e3d9dbc-2162-437b-9ea2-5f4cb7647383"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"KiraCreateIntegralFile", "[", 
  RowBox[{
  "leptonSE$GLIs", ",", " ", "leptonSE$FinalTopos", ",", " ", 
   "leptonSE$dir"}], "]"}], "\n", 
 RowBox[{"KiraCreateConfigFiles", "[", 
  RowBox[{
  "leptonSE$FinalTopos", ",", " ", "leptonSE$GLIs", ",", " ", "leptonSE$dir", 
   ",", " ", "\n", " ", 
   RowBox[{"KiraMassDimensions", " ", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"pp", " ", "->", " ", "2"}], ",", 
      RowBox[{"ml", "->", "1"}], ",", 
      RowBox[{"mxt", "->", "1"}]}], "}"}]}]}], "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[58]:=",ExpressionUUID->"77cd8bf2-d248-49ce-8185-01142a6ab606"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "3"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 3],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"5f66db2a-3b1c-4bb6-a7d5-fcd0682dd84e"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "5"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 5],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"5373990e-1575-4e96-ae13-f15df0099184"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"/tmp/Reduction-leptonSE$Amp-1L/fcPFRTopology1/\
KiraLoopIntegrals\"\>", 
    ",", "\<\"/tmp/Reduction-leptonSE$Amp-1L/fcPFRTopology2/KiraLoopIntegrals\
\"\>"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[58]=",ExpressionUUID->"f7df6d68-8dba-48b3-b74f-c4ea9ee4bf17"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"/tmp/Reduction-leptonSE$Amp-1L/fcPFRTopology1/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-leptonSE$Amp-1L/fcPFRTopology1/config/kinematics.yaml\"\>\
"},
     {"\<\"/tmp/Reduction-leptonSE$Amp-1L/fcPFRTopology2/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-leptonSE$Amp-1L/fcPFRTopology2/config/kinematics.yaml\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[59]=",ExpressionUUID->"17e44acc-5658-4128-82e2-5085473cbd0b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraRunReduction", "[", 
  RowBox[{
  "leptonSE$dir", ",", " ", "leptonSE$FinalTopos", ",", " ", "\n", " ", 
   RowBox[{"KiraBinaryPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<.local\>\"", ",", " ", "\"\<bin\>\"", ",",
        " ", "\"\<kira\>\""}], "}"}], "]"}]}], ",", "\n", " ", 
   RowBox[{"KiraFermatPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<bin\>\"", ",", " ", "\"\<ferl64\>\"", ",",
        " ", "\"\<fer64\>\""}], "}"}], "]"}]}]}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[60]:=",ExpressionUUID->"2a53147b-7caa-4d3e-970b-68f5325e846c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"True", ",", "True"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[60]=",ExpressionUUID->"7b149800-64b9-415c-8125-b4c9fc9cad83"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"leptonSE$ReductionTables", "=", 
   RowBox[{
    RowBox[{"KiraImportResults", "[", 
     RowBox[{"leptonSE$FinalTopos", ",", " ", "leptonSE$dir"}], "]"}], "//", 
    "Flatten"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[61]:=",ExpressionUUID->"cf905fa9-3a59-4fdd-99b4-dad614e96038"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leptonSE$resPreFinal", "=", 
   RowBox[{"Collect2", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"leptonSE$AmpGLI", "/.", 
        RowBox[{"Dispatch", "[", "leptonSE$ReductionTables", "]"}]}], "]"}], "//",
       "FeynAmpDenominatorExplicit"}], ",", "GLI", ",", "\n", "GaugeXi", ",", 
     "flagCheck", ",", "D", ",", "DiracGamma", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[62]:=",ExpressionUUID->"4192bc9d-c14d-4616-a3c1-a2e2f2cbe574"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leptonSE$masters", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"leptonSE$resPreFinal", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[63]:=",ExpressionUUID->"e2b5855a-355c-411d-a119-96444a2313ad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leptonSE$MIMappings", "=", 
  RowBox[{"FCLoopFindIntegralMappings", "[", 
   RowBox[{"leptonSE$masters", ",", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"tadpoleMaster1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"tadpoleMaster2", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", "\n", "leptonSE$FinalTopos"}], 
     "]"}], ",", 
    RowBox[{"PreferredIntegrals", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"tadpoleMaster1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"tadpoleMaster2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[64]:=",ExpressionUUID->"5d91ad5b-8a6a-4970-8456-28cdd9378641"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology1\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology2\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}]}]},
     {
      RowBox[{
       SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
       FormBox["1",
        TraditionalForm], ")"}], 
      RowBox[{
       SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
       FormBox["1",
        TraditionalForm], ")"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[64]=",ExpressionUUID->"8528c317-765b-4a58-b091-c4e20f85bd23"]
}, Open  ]],

Cell["\<\
Our master integrals are calculated using the standard multiloop \
normalization. To convert it back to the textbook normalization we need to \
multiply by I*(4 Pi)^(ep-2)\
\>", "Text",ExpressionUUID->"ddfa3952-b069-479e-87ac-21353fdb11a3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leptonSE$resFinal", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Collect2", "[", 
           RowBox[{"leptonSE$resPreFinal", ",", "D", ",", "GLI", ",", 
            RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
          RowBox[{
           RowBox[{"FCReplaceD", "[", 
            RowBox[{"#", ",", 
             RowBox[{"D", "->", 
              RowBox[{"4", "-", 
               RowBox[{"2", "ep"}]}]}]}], "]"}], "&"}]}], "//", "\n", 
         RowBox[{
          RowBox[{"ReplaceAll", "[", 
           RowBox[{"#", ",", 
            RowBox[{"leptonSE$MIMappings", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}]}], "//", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"tadpoleMaster1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"tadpoleMaster2", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//",
        "\n", 
       RowBox[{
        RowBox[{"Collect2", "[", 
         RowBox[{"#", ",", "ep", ",", 
          RowBox[{"IsolateNames", "->", "KK2"}]}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"I", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "*", "Pi"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "+", " ", "ep"}], ")"}]}]}], ")"}], " ",
           "#"}], ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}], "//",
     "FRH"}], "//", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{"#", ",", "DiracGamma"}], "]"}], "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[65]:=",ExpressionUUID->"a83e2263-fe77-47a8-ab43-065e9936e161"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "a4", " ", 
     SubscriptBox["\[Xi]", 
      FormBox[
       RowBox[{"V", "(", "1", ")"}],
       TraditionalForm]], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}]}], "ep"], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "a4", " ", "ml", " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm]], "+", "3"}], ")"}]}], "ep"]}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[65]=",ExpressionUUID->"0b500dde-e6e1-4e82-9181-8e075b5e3987"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leptonSE$RenConstants", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"leptonSE$resFinal", "+", 
          RowBox[{"Total", "[", "leptonSECT$RawAmp", "]"}]}], ")"}], "//", 
        RowBox[{
         RowBox[{"ReplaceRepeated", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", "\n", "\t", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
             RowBox[{"1", "+", 
              RowBox[{"alpha", " ", "a4", " ", 
               RowBox[{"rc", "[", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"\"\<del\>\"", "<>", 
                   RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
                "]"}]}]}]}], "}"}]}], "]"}], "&"}]}], "//", "\n", "\t", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"alpha", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}]}], "//",
       "Normal"}], "//", "\n", "\t", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{"#", ",", 
        RowBox[{"alpha", "->", "1"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Collect2", "[", 
      RowBox[{"#", ",", "DiracGamma"}], "]"}], "&"}]}], "//", "\n", "\t", 
   RowBox[{
    RowBox[{"FCMatchSolve", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
       "ep", ",", "CF", ",", "DiracGamma", ",", "ml", ",", "mxt", ",", 
        "SUNDelta", ",", "SUNFDelta", ",", "GaugeXi", ",", "a4"}], "}"}]}], 
     "]"}], "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[66]:=",ExpressionUUID->"a414b897-4039-49f6-9c93-cd3681a2243d"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCMatchSolve: Solving for: \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rc", "(", 
       RowBox[{"delZm", ",", "1"}], ")"}], ",", 
      RowBox[{"rc", "(", 
       RowBox[{"delZpsi", ",", "1"}], ")"}]}], "}"}]}],
   SequenceForm["FCMatchSolve: Solving for: ", {
     $CellContext`rc[$CellContext`delZm, 1], 
     $CellContext`rc[$CellContext`delZpsi, 1]}],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[66]:=",ExpressionUUID->"0786ec3c-b5e5-4eb5-ab5a-a5de40ff380e"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"FCMatchSolve: A solution exists.\"\>",
   StripOnInput->False,
   LineColor->RGBColor[0., 0.44999999999999996`, 0.],
   FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
   FontWeight->Bold,
   FontColor->RGBColor[0., 0.44999999999999996`, 0.]], 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[66]:=",ExpressionUUID->"576ef6ae-5c5a-402f-a4ab-a8e5edf44366"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"rc", "(", 
      RowBox[{"delZm", ",", "1"}], ")"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox["3", "ep"]}]}], ",", 
    RowBox[{
     RowBox[{"rc", "(", 
      RowBox[{"delZpsi", ",", "1"}], ")"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       SubscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm]], "ep"]}]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[66]=",ExpressionUUID->"268facdf-edbb-43ed-a824-c8affa745393"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Photon self-energy", "Subsection",ExpressionUUID->"28616d36-f8e0-4c4c-ac89-8dcc21c02870"],

Cell["\<\
The 1-loop photon self-energy has superficial degree of divergence equal to \
2. We also add the number of flavors by hand by multiplying the corresponding \
diagrams with Nf.\
\>", "Text",ExpressionUUID->"fba0b633-f75b-4980-9e09-ad4c74443fb7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"photonSE$RawAmp2", "=", 
   RowBox[{"{", 
    RowBox[{"Nf", " ", 
     RowBox[{"photonSE$RawAmp", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"divDegree", "=", "2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aux1", "=", 
   RowBox[{"FCLoopGetFeynAmpDenominators", "[", 
    RowBox[{"photonSE$RawAmp2", ",", 
     RowBox[{"{", "k", "}"}], ",", "denHead", ",", 
     RowBox[{"Momentum", "->", 
      RowBox[{"{", "p", "}"}]}], ",", 
     RowBox[{"\"\<Massless\>\"", "->", "True"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"aux2", "=", 
  RowBox[{"FCLoopAddAuxiliaryMass", "[", 
   RowBox[{
    RowBox[{"aux1", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"-", 
     RowBox[{"mxt", "^", "2"}]}], ",", "0", ",", 
    RowBox[{"Head", "->", "denHead"}]}], "]"}]}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[72]:=",ExpressionUUID->"5aec44a3-41f1-4f92-b6f1-47a38b9d7f17"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"denHead", "(", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["ml", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm], ")"}], "\[Rule]", 
    FormBox[
     FractionBox["1", 
      TemplateBox[{"\"(\"", 
        RowBox[{
          SuperscriptBox[
           RowBox[{
             FormBox["\"(\"", TraditionalForm], 
             FormBox[
              FormBox[
               RowBox[{
                 FormBox["k", TraditionalForm], "-", 
                 FormBox["p", TraditionalForm]}], TraditionalForm], 
              TraditionalForm], 
             FormBox["\")\"", TraditionalForm]}], 2]}], 
        RowBox[{"-", 
          SuperscriptBox["ml", "2"]}], "\"+\"", 
        RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
       "RowDefault"]],
     TraditionalForm]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[76]=",ExpressionUUID->"e0b49270-2dc1-4e58-91ba-8e300e638855"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"photonSE$StrName", "=", 
  RowBox[{"StringReplace", "[", 
   RowBox[{
    RowBox[{"ToString", "[", 
     RowBox[{"Hold", "[", "photonSE$Amp", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\"\<Hold[\>\"", "->", "\"\<\>\""}], ",", 
      RowBox[{"\"\<]\>\"", "->", "\"\<\>\""}]}], "}"}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[77]:=",ExpressionUUID->"54d84779-268a-48e6-999c-e3d8810f0be0"],

Cell[BoxData[
 FormBox["\<\"photonSE$Amp\"\>", TraditionalForm]], "Output",
 CellLabel->"Out[77]=",ExpressionUUID->"d60fcddc-dc3f-4015-be68-cc08b38c7f79"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSE$Amp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"aux1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/.", "aux2"}], ")"}], "//", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{"#", ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
      "\n", 
      RowBox[{
       RowBox[{"SUNSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"DiracSimplify", "[", 
       RowBox[{"#", ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[78]:=",ExpressionUUID->"02518c82-c368-418f-89ad-d2621bfa6d08"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.154761`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[78]=",ExpressionUUID->"ee639d04-1992-4718-8088-5ac461e990b6"]
}, Open  ]],

Cell["\<\
flagCheck is a safety flag to ensure that higher order terms in p (higher \
than the divergence degree) do not  contribute to the poles\
\>", "Text",ExpressionUUID->"c5f9cb23-8415-4aa3-b1a0-a37570061789"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSE$Amp1", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{"photonSE$Amp", ",", "p", ",", 
      RowBox[{"IsolateNames", "->", "KK"}]}], "]"}]}], ";"}], "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSE$Amp2", "=", 
    RowBox[{"FourSeries", "[", 
     RowBox[{"photonSE$Amp1", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "0", ",", "divDegree"}], "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSE$Amp3", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"FRH", "[", "photonSE$Amp2", "]"}], ",", "FeynAmpDenominator", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[79]:=",ExpressionUUID->"1b492785-a18a-4f3b-93df-95bf9b33b387"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.012425`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[79]=",ExpressionUUID->"fa028dc5-a52f-4a24-b16b-b4c8687c83f9"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.13194`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[80]=",ExpressionUUID->"8123cec8-6e34-4656-a13f-7a6adfc71964"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.050704`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[81]=",ExpressionUUID->"fc857ac7-24d0-43e1-91d4-445f5214da28"]
}, Open  ]],

Cell["\<\
The rest of the calculation follows the standard multiloop template\
\>", "Text",ExpressionUUID->"99c3ec0b-b5fd-49f4-a5fd-9f13290804bf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", "p", "]"}], "=", "pp"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[82]:=",ExpressionUUID->"a909a1dc-86c5-4916-aeb7-e66760b64663"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"photonSE$Amp4", ",", "photonSE$Topos"}], "}"}], "=", 
   RowBox[{"FCLoopFindTopologies", "[", 
    RowBox[{"photonSE$Amp3", ",", 
     RowBox[{"{", "k", "}"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}], ",", "\n", 
     RowBox[{"FCLoopBasisOverdeterminedQ", "->", "True"}], ",", 
     RowBox[{"FinalSubstitutions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Hold", "[", "SPD", "]"}], "[", "p", "]"}], "->", "pp"}], 
       "}"}]}], ",", 
     RowBox[{"Names", "->", "photonSEtopo"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[84]:=",ExpressionUUID->"ec88d776-1b7f-497c-a706-d538db0b3a31"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the initial candidate \
topologies: \"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the initial candidate topologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"d5df09ff-1eb6-4a1b-97b2-0c5249fd22dd"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified unique \
topologies: \"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified unique topologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"074b69ce-435d-4450-a5b3-424d269d0fc3"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the preferred topologies \
among the unique topologies: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the preferred topologies among the unique \
topologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"be755040-737a-42e9-b91d-72f422ad660e"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified subtopologies: \
\"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified subtopologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"b0fd0310-583d-427e-8fdc-b0bfbcd29ded"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of found topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of found topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"62ed6a69-3276-4cc6-9a18-5b400b833015"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSE$Amp5", "=", 
    RowBox[{"FCLoopTensorReduce", "[", 
     RowBox[{"photonSE$Amp4", ",", "photonSE$Topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[85]:=",ExpressionUUID->"4fb906e3-cdf0-495f-9792-21fce3840349"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.375131`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[85]=",ExpressionUUID->"5112b59c-4bcc-4c1f-9046-f1529d0fa95b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"photonSE$Amp6", ",", "photonSE$Topos2"}], "}"}], "=", 
   RowBox[{"FCLoopRewriteOverdeterminedTopologies", "[", 
    RowBox[{"photonSE$Amp5", ",", "photonSE$Topos"}], "]"}]}], ";"}]], "Code",\

 InitializationCell->False,
 CellLabel->"In[86]:=",ExpressionUUID->"7a1fd41d-3036-4c21-b3b7-3cba37f6c39f"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteIncompleteTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"No overdetermined topologies detected.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteIncompleteTopologies: ", 
    Style["No overdetermined topologies detected.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[86]:=",ExpressionUUID->"25403449-2ced-4772-9a6b-53057862bd2f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"photonSE$SubTopos", "=", 
  RowBox[{"FCLoopFindSubtopologies", "[", 
   RowBox[{"photonSE$Topos2", ",", 
    RowBox[{"Flatten", "->", "True"}], ",", 
    RowBox[{"Remove", "->", "True"}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[87]:=",ExpressionUUID->"b6064fb1-bd65-4460-8d9e-55c731ba7b4f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[87]=",ExpressionUUID->"224863cd-8571-4445-8750-4615b4bedaf7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"photonSE$TopoMappings", ",", "photonSE$FinalTopos"}], "}"}], "=", 
   RowBox[{"FCLoopFindTopologyMappings", "[", 
    RowBox[{"photonSE$Topos2", ",", 
     RowBox[{"PreferredTopologies", "->", "photonSE$SubTopos"}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[88]:=",ExpressionUUID->"dbabe5aa-1381-4baa-8a35-ee6606fcf0aa"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "0", "\[InvisibleSpace]", 
    StyleBox["\<\" mapping relations \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 0, 
    Style[" mapping relations ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"5677b71a-0cd2-4996-816e-f82c5aedd410"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of independent topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of independent topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"c4e43baf-87a4-4de3-8124-dfbb23ccbdd9"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"photonSE$AmpGLI", "=", 
   RowBox[{"FCLoopApplyTopologyMappings", "[", 
    RowBox[{"photonSE$Amp6", ",", 
     RowBox[{"{", 
      RowBox[{"photonSE$TopoMappings", ",", "photonSE$FinalTopos"}], "}"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[89]:=",ExpressionUUID->"e31942c9-8c2d-4491-9dc4-eede8706c561"],

Cell[BoxData[
 RowBox[{
  RowBox[{"photonSE$GLIs", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"photonSE$AmpGLI", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[90]:=",ExpressionUUID->"f65ef154-a8ea-4065-81fc-5751d95cce42"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"photonSE$dir", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"$TemporaryDirectory", ",", 
      RowBox[{"\"\<Reduction-\>\"", "<>", "photonSE$StrName", 
       "<>", "\"\<-1L\>\""}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"CreateDirectory", "[", "photonSE$dir", "]"}], "]"}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[91]:=",ExpressionUUID->"1c2d7c2d-8674-47b6-be89-c2c99d311dec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraCreateJobFile", "[", 
  RowBox[{
  "photonSE$FinalTopos", ",", " ", "photonSE$GLIs", ",", " ", 
   "photonSE$dir"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[93]:=",ExpressionUUID->"7dd27c06-4289-4908-9730-a0390194f25c"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "{", "\<\"/tmp/Reduction-photonSE$Amp-1L/photonSEtopo1/job.yaml\"\>", "}"}],
   TraditionalForm]], "Output",
 CellLabel->"Out[93]=",ExpressionUUID->"570281b3-9a73-4b20-a85a-128ab9e2fe86"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"KiraCreateIntegralFile", "[", 
  RowBox[{
  "photonSE$GLIs", ",", " ", "photonSE$FinalTopos", ",", " ", 
   "photonSE$dir"}], "]"}], "\n", 
 RowBox[{"KiraCreateConfigFiles", "[", 
  RowBox[{
  "photonSE$FinalTopos", ",", " ", "photonSE$GLIs", ",", " ", "photonSE$dir", 
   ",", " ", "\n", " ", 
   RowBox[{"KiraMassDimensions", " ", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"pp", " ", "->", " ", "2"}], ",", 
      RowBox[{"ml", "->", "1"}], ",", 
      RowBox[{"mxt", "->", "1"}]}], "}"}]}]}], "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[94]:=",ExpressionUUID->"8005a20f-ee57-446f-a489-a56bbf3c123d"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "4"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 4],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"503f0a18-433e-4f9d-ad68-bbd108686272"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "{", "\<\"/tmp/Reduction-photonSE$Amp-1L/photonSEtopo1/KiraLoopIntegrals\"\>\
", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[94]=",ExpressionUUID->"1d18e86d-637e-4b8a-9d17-7d679ddc0e8d"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"/tmp/Reduction-photonSE$Amp-1L/photonSEtopo1/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-photonSE$Amp-1L/photonSEtopo1/config/kinematics.yaml\"\>"}\

    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[95]=",ExpressionUUID->"54c2bc5c-d38d-4381-84e0-30659ee2d5a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraRunReduction", "[", 
  RowBox[{
  "photonSE$dir", ",", " ", "photonSE$FinalTopos", ",", " ", "\n", " ", 
   RowBox[{"KiraBinaryPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<.local\>\"", ",", " ", "\"\<bin\>\"", ",",
        " ", "\"\<kira\>\""}], "}"}], "]"}]}], ",", "\n", " ", 
   RowBox[{"KiraFermatPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<bin\>\"", ",", " ", "\"\<ferl64\>\"", ",",
        " ", "\"\<fer64\>\""}], "}"}], "]"}]}]}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[96]:=",ExpressionUUID->"0a96d9ce-3d48-47f6-8aad-f286ec448f91"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "True", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[96]=",ExpressionUUID->"ca84a105-49ad-4edc-94ec-9351faa45c6b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"photonSE$ReductionTables", "=", 
   RowBox[{
    RowBox[{"KiraImportResults", "[", 
     RowBox[{"photonSE$FinalTopos", ",", " ", "photonSE$dir"}], "]"}], "//", 
    "Flatten"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[97]:=",ExpressionUUID->"7a63fab1-c7a6-4d14-b4cd-f3cae7a5cf26"],

Cell[BoxData[
 RowBox[{
  RowBox[{"photonSE$resPreFinal", "=", 
   RowBox[{"Collect2", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"photonSE$AmpGLI", "/.", 
        RowBox[{"Dispatch", "[", "photonSE$ReductionTables", "]"}]}], "]"}], "//",
       "FeynAmpDenominatorExplicit"}], ",", "GLI", ",", "\n", "GaugeXi", ",", 
     "flagCheck", ",", "D", ",", "DiracGamma", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[98]:=",ExpressionUUID->"f5e415e8-471e-4403-bc67-d1bbf89c8234"],

Cell[BoxData[
 RowBox[{
  RowBox[{"photonSE$masters", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"photonSE$resPreFinal", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[99]:=",ExpressionUUID->"3b781a23-bd08-4d7e-8c8e-c9126000b4ad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"photonSE$MIMappings", "=", 
  RowBox[{"FCLoopFindIntegralMappings", "[", 
   RowBox[{"photonSE$masters", ",", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"tadpoleMaster1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"tadpoleMaster2", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", "\n", "photonSE$FinalTopos"}], 
     "]"}], ",", 
    RowBox[{"PreferredIntegrals", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"tadpoleMaster1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"tadpoleMaster2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[100]:=",ExpressionUUID->"e22e8783-5f3b-4b81-83ec-e94b099bf502"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "photonSEtopo1"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}]}]},
     {
      RowBox[{
       SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
       FormBox["1",
        TraditionalForm], ")"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[100]=",ExpressionUUID->"210ea099-47c9-4462-b117-2499243d8d15"]
}, Open  ]],

Cell["\<\
Our master integrals are calculated using the standard multiloop \
normalization. To convert it back to the textbook normalization
we need to multiply by I*(4 Pi)^(ep-2)\
\>", "Text",ExpressionUUID->"141485ac-3037-42ca-abf5-1dbe01817dac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"photonSE$resFinal", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Collect2", "[", 
           RowBox[{"photonSE$resPreFinal", ",", "D", ",", "GLI", ",", 
            RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
          RowBox[{
           RowBox[{"FCReplaceD", "[", 
            RowBox[{"#", ",", 
             RowBox[{"D", "->", 
              RowBox[{"4", "-", 
               RowBox[{"2", "ep"}]}]}]}], "]"}], "&"}]}], "//", "\n", 
         RowBox[{
          RowBox[{"ReplaceAll", "[", 
           RowBox[{"#", ",", 
            RowBox[{"photonSE$MIMappings", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}]}], "//", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"tadpoleMaster1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"tadpoleMaster2", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//",
        "\n", 
       RowBox[{
        RowBox[{"Collect2", "[", 
         RowBox[{"#", ",", "ep", ",", 
          RowBox[{"IsolateNames", "->", "KK2"}]}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"I", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "*", "Pi"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "+", " ", "ep"}], ")"}]}]}], ")"}], " ",
           "#"}], ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}], "//",
     "FRH"}], "//", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{"#", ",", "DiracGamma"}], "]"}], "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[101]:=",ExpressionUUID->"28151286-2476-4d4d-ba81-10f26f489bb5"],

Cell[BoxData[
 FormBox[
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]", " ", "a4", " ", 
     SubscriptBox["N", "f"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"pp", " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]]}]}], ")"}]}], 
    RowBox[{"3", " ", "ep"}]]}], TraditionalForm]], "Output",
 CellLabel->
  "Out[101]=",ExpressionUUID->"d909ad1b-9930-4953-99cb-2d2ed7ba43d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"photonSE$RenConstants", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"photonSE$resFinal", "+", 
          RowBox[{"Total", "[", "photonSECT$RawAmp", "]"}]}], ")"}], "//", 
        RowBox[{
         RowBox[{"ReplaceRepeated", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", "\n", "\t", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
             RowBox[{"1", "+", 
              RowBox[{"alpha", " ", "a4", " ", 
               RowBox[{"rc", "[", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"\"\<del\>\"", "<>", 
                   RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
                "]"}]}]}]}], "}"}]}], "]"}], "&"}]}], "//", "\n", "\t", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"alpha", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}]}], "//",
       "Normal"}], "//", "\n", "\t", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{"#", ",", 
        RowBox[{"alpha", "->", "1"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Collect2", "[", 
      RowBox[{"#", ",", "DiracGamma", ",", "pp", ",", "Pair", ",", "mxt"}], 
      "]"}], "&"}]}], "//", "\n", "\t", 
   RowBox[{
    RowBox[{"FCMatchSolve", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
       "ep", ",", "CF", ",", "DiracGamma", ",", "ml", ",", "mxt", ",", 
        "SUNDelta", ",", "SUNFDelta", ",", "CA", ",", "GaugeXi", ",", "a4", ",",
         "Pair", ",", "pp", ",", "Nf"}], "}"}]}], "]"}], "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[102]:=",ExpressionUUID->"4356d8cb-b4dd-469d-bc38-b33bfdcc59ef"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCMatchSolve: Following coefficients trivially vanish: \"\>", 
    "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rc", "(", 
       RowBox[{"delZAmxt", ",", "1"}], ")"}], "\[Rule]", "0"}], "}"}]}],
   SequenceForm[
   "FCMatchSolve: Following coefficients trivially vanish: ", \
{$CellContext`rc[$CellContext`delZAmxt, 1] -> 0}],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"d3402c68-1cd3-4e80-966d-4325e53ccb72"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCMatchSolve: Solving for: \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rc", "(", 
       RowBox[{"delZA", ",", "1"}], ")"}], ",", 
      RowBox[{"rc", "(", 
       RowBox[{"delZxi", ",", "1"}], ")"}]}], "}"}]}],
   SequenceForm["FCMatchSolve: Solving for: ", {
     $CellContext`rc[$CellContext`delZA, 1], 
     $CellContext`rc[$CellContext`delZxi, 1]}],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"b241f49b-ce4c-456d-85ed-045e2b19a2d5"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"FCMatchSolve: A solution exists.\"\>",
   StripOnInput->False,
   LineColor->RGBColor[0., 0.44999999999999996`, 0.],
   FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
   FontWeight->Bold,
   FontColor->RGBColor[0., 0.44999999999999996`, 0.]], 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"a438d280-9624-45e2-9499-a94d987a02d8"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"rc", "(", 
      RowBox[{"delZAmxt", ",", "1"}], ")"}], "\[Rule]", "0"}], ",", 
    RowBox[{
     RowBox[{"rc", "(", 
      RowBox[{"delZA", ",", "1"}], ")"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SubscriptBox["N", "f"]}], 
       RowBox[{"3", " ", "ep"}]]}]}], ",", 
    RowBox[{
     RowBox[{"rc", "(", 
      RowBox[{"delZxi", ",", "1"}], ")"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SubscriptBox["N", "f"]}], 
       RowBox[{"3", " ", "ep"}]]}]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[102]=",ExpressionUUID->"23174693-d6af-44d7-b5b4-348f25f12730"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lepton-photon vertex", "Subsection",ExpressionUUID->"f116e7cf-de23-4817-9180-7b7da4925962"],

Cell["\<\
The 1-loop lepton-photon-vertex has superficial degree of divergence equal to \
0. We set q=0, so that p+p2=q yields p=-p2\
\>", "Text",ExpressionUUID->"4b7b5b4d-1f45-4a7b-9403-fa3519372d2c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"divDegree", "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aux1", "=", 
   RowBox[{"FCLoopGetFeynAmpDenominators", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"leptonPhotonVTX$RawAmp", "/.", 
       RowBox[{"q", "->", "0"}]}], "/.", 
      RowBox[{"p2", "->", 
       RowBox[{"-", "p"}]}]}], ",", 
     RowBox[{"{", "k", "}"}], ",", "denHead", ",", 
     RowBox[{"Momentum", "->", 
      RowBox[{"{", "p", "}"}]}], ",", 
     RowBox[{"\"\<Massless\>\"", "->", "True"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"aux2", "=", 
  RowBox[{"FCLoopAddAuxiliaryMass", "[", 
   RowBox[{
    RowBox[{"aux1", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"-", 
     RowBox[{"mxt", "^", "2"}]}], ",", "0", ",", 
    RowBox[{"Head", "->", "denHead"}]}], "]"}]}]}], "Code",
 InitializationCell->False,
 CellLabel->
  "In[103]:=",ExpressionUUID->"3cdc510b-4490-49f0-ba53-fe7d889a1353"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], 
          RowBox[{"-", 
            SuperscriptBox["ml", "2"]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["ml", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[106]=",ExpressionUUID->"4011a7c3-118b-4aba-90ec-416db7197465"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leptonPhotonVTX$StrName", "=", 
  RowBox[{"StringReplace", "[", 
   RowBox[{
    RowBox[{"ToString", "[", 
     RowBox[{"Hold", "[", "leptonPhotonVTX$Amp", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\"\<Hold[\>\"", "->", "\"\<\>\""}], ",", 
      RowBox[{"\"\<]\>\"", "->", "\"\<\>\""}]}], "}"}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[107]:=",ExpressionUUID->"339c1775-4653-4fd9-b027-1b31df35c44b"],

Cell[BoxData[
 FormBox["\<\"leptonPhotonVTX$Amp\"\>", TraditionalForm]], "Output",
 CellLabel->
  "Out[107]=",ExpressionUUID->"616b78bb-3379-4a84-a9d3-753f4c1ccd54"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonPhotonVTX$Amp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"aux1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/.", "aux2"}], ")"}], "//", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{"#", ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
      "\n", 
      RowBox[{
       RowBox[{"SUNSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"DiracSimplify", "[", 
       RowBox[{"#", ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[108]:=",ExpressionUUID->"162c2ef1-4fcf-45db-acd5-1bf546476269"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.291595`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[108]=",ExpressionUUID->"1dd08944-541f-4f3c-b5b9-5566b3c2a5ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonPhotonVTX$Amp1", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{"leptonPhotonVTX$Amp", ",", "p", ",", 
      RowBox[{"IsolateNames", "->", "KK"}]}], "]"}]}], ";"}], "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonPhotonVTX$Amp2", "=", 
    RowBox[{"FourSeries", "[", 
     RowBox[{"leptonPhotonVTX$Amp1", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "0", ",", "divDegree"}], "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonPhotonVTX$Amp3", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"FRH", "[", "leptonPhotonVTX$Amp2", "]"}], ",", 
      "FeynAmpDenominator", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->
  "In[109]:=",ExpressionUUID->"20108008-c749-49c0-ae40-79041cd56279"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.077204`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[109]=",ExpressionUUID->"69d7cfa0-20be-464e-94ab-229ea945ea78"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.047564`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[110]=",ExpressionUUID->"130633d9-2c25-43be-8114-5bdfb1ba61ef"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.061432`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[111]=",ExpressionUUID->"e337e687-2103-4d64-bc20-416e5b873928"]
}, Open  ]],

Cell["\<\
The rest of the calculation follows the standard multiloop template\
\>", "Text",ExpressionUUID->"7fe42c54-7aef-49b8-970c-88e7a55e264a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", "p", "]"}], "=", "pp"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->
  "In[112]:=",ExpressionUUID->"f2a60cc6-dc88-4d2a-a6e7-e6fecbb16583"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"leptonPhotonVTX$Amp4", ",", "leptonPhotonVTX$Topos"}], "}"}], "=", 
   RowBox[{"FCLoopFindTopologies", "[", 
    RowBox[{"leptonPhotonVTX$Amp3", ",", 
     RowBox[{"{", "k", "}"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}], ",", "\n", 
     RowBox[{"FCLoopBasisOverdeterminedQ", "->", "True"}], ",", 
     RowBox[{"FinalSubstitutions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Hold", "[", "SPD", "]"}], "[", "p", "]"}], "->", "pp"}], 
       "}"}]}], ",", 
     RowBox[{"Names", "->", "leptonPhotonVTXtopo"}]}], "]"}]}], ";"}]], "Code",\

 InitializationCell->False,
 CellLabel->
  "In[114]:=",ExpressionUUID->"71617e51-cf58-4433-a284-251411282c34"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the initial candidate \
topologies: \"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the initial candidate topologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"e8212010-ad95-4341-97ec-822590f17894"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified unique \
topologies: \"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified unique topologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"3c777586-ef52-41ec-a353-82f36a0d21a1"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the preferred topologies \
among the unique topologies: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the preferred topologies among the unique \
topologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"5fdc53fa-7228-4b09-914d-cb77e3099e05"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified subtopologies: \
\"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified subtopologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"1965adc5-5b03-4f62-a47f-319cbb707ad0"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of found topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of found topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[114]:=",ExpressionUUID->"ac3cfe1f-3c56-4d64-984d-498796d5cc37"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonPhotonVTX$Amp5", "=", 
    RowBox[{"FCLoopTensorReduce", "[", 
     RowBox[{"leptonPhotonVTX$Amp4", ",", "leptonPhotonVTX$Topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[115]:=",ExpressionUUID->"13bb683d-7a89-4b7a-8feb-6dd80d1092c3"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.400831`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[115]=",ExpressionUUID->"1f4e2a61-84e6-4bec-bec0-97a1d6a3a547"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"leptonPhotonVTX$Amp6", ",", "leptonPhotonVTX$Topos2"}], "}"}], "=", 
   RowBox[{"FCLoopRewriteOverdeterminedTopologies", "[", 
    RowBox[{"leptonPhotonVTX$Amp5", ",", "leptonPhotonVTX$Topos"}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[116]:=",ExpressionUUID->"ae77a1ea-56a4-43e0-858e-3852d9d81c5a"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1", "\[InvisibleSpace]", 
    StyleBox["\<\" overdetermined topologies.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1, 
    Style[" overdetermined topologies.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"85962a53-f4dc-4f48-aaa9-d0a7e2645ad7"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Generated \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "7", "\[InvisibleSpace]", 
    StyleBox["\<\" new topologies through partial fractioning.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Generated ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 7, 
    Style[" new topologies through partial fractioning.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"11e091fe-a257-4c4f-bcbe-810a11afed75"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "2"}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Final number of topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[116]:=",ExpressionUUID->"1c32891a-8e29-4e0d-bbc8-b5673220c423"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leptonPhotonVTX$SubTopos", "=", 
  RowBox[{"FCLoopFindSubtopologies", "[", 
   RowBox[{"leptonPhotonVTX$Topos2", ",", 
    RowBox[{"Flatten", "->", "True"}], ",", 
    RowBox[{"Remove", "->", "True"}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[117]:=",ExpressionUUID->"51199c12-c9d2-42e0-a1ad-0c56a59357d1"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[117]=",ExpressionUUID->"f01caff4-689e-45f6-8c26-86f8cc76375e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "leptonPhotonVTX$TopoMappings", ",", "leptonPhotonVTX$FinalTopos"}], 
    "}"}], "=", 
   RowBox[{"FCLoopFindTopologyMappings", "[", 
    RowBox[{"leptonPhotonVTX$Topos2", ",", 
     RowBox[{"PreferredTopologies", "->", "leptonPhotonVTX$SubTopos"}]}], 
    "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[118]:=",ExpressionUUID->"3de6466f-c328-404e-935d-b45d32e34b20"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "0", "\[InvisibleSpace]", 
    StyleBox["\<\" mapping relations \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 0, 
    Style[" mapping relations ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"ca40a5f7-87e4-47c5-a6f5-e5e837b12568"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of independent topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "2"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of independent topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[118]:=",ExpressionUUID->"7ce0bcbb-5b47-477d-9dbc-e863f818d829"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"leptonPhotonVTX$AmpGLI", "=", 
   RowBox[{"FCLoopApplyTopologyMappings", "[", 
    RowBox[{"leptonPhotonVTX$Amp6", ",", 
     RowBox[{"{", 
      RowBox[{
      "leptonPhotonVTX$TopoMappings", ",", "leptonPhotonVTX$FinalTopos"}], 
      "}"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[119]:=",ExpressionUUID->"797c4931-4949-40da-bc14-7f46fca202d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leptonPhotonVTX$GLIs", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"leptonPhotonVTX$AmpGLI", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[120]:=",ExpressionUUID->"73326997-c3af-4ede-841c-88aae7d5205f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"leptonPhotonVTX$dir", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"$TemporaryDirectory", ",", 
      RowBox[{"\"\<Reduction-\>\"", "<>", "leptonPhotonVTX$StrName", 
       "<>", "\"\<-1L\>\""}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"CreateDirectory", "[", "leptonPhotonVTX$dir", "]"}], "]"}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->
  "In[121]:=",ExpressionUUID->"3b6ba343-af57-4334-91a2-a9536d87b0fa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraCreateJobFile", "[", 
  RowBox[{
  "leptonPhotonVTX$FinalTopos", ",", " ", "leptonPhotonVTX$GLIs", ",", " ", 
   "leptonPhotonVTX$dir"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[123]:=",ExpressionUUID->"208de0c1-0760-4aab-ac18-ddb8011a4e90"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"/tmp/Reduction-leptonPhotonVTX$Amp-1L/fcPFRTopology1/job.yaml\
\"\>", ",", \
"\<\"/tmp/Reduction-leptonPhotonVTX$Amp-1L/fcPFRTopology2/job.yaml\"\>"}], 
   "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[123]=",ExpressionUUID->"6922b646-6b16-4ea8-b616-66deabe98c2e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"KiraCreateIntegralFile", "[", 
  RowBox[{
  "leptonPhotonVTX$GLIs", ",", " ", "leptonPhotonVTX$FinalTopos", ",", " ", 
   "leptonPhotonVTX$dir"}], "]"}], "\n", 
 RowBox[{"KiraCreateConfigFiles", "[", 
  RowBox[{
  "leptonPhotonVTX$FinalTopos", ",", " ", "leptonPhotonVTX$GLIs", ",", " ", 
   "leptonPhotonVTX$dir", ",", " ", "\n", " ", 
   RowBox[{"KiraMassDimensions", " ", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"pp", " ", "->", " ", "2"}], ",", 
      RowBox[{"ml", "->", "1"}], ",", 
      RowBox[{"mxt", "->", "1"}]}], "}"}]}]}], "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->
  "In[124]:=",ExpressionUUID->"5d67108e-ff7c-4b88-aaf1-e2290f1c22dc"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "4"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 4],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[124]:=",ExpressionUUID->"5905a288-52ec-46df-a6ad-1fe594e67752"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "4"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 4],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[124]:=",ExpressionUUID->"168d89e4-b836-4868-b723-0231d89aeb28"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"/tmp/Reduction-leptonPhotonVTX$Amp-1L/fcPFRTopology1/\
KiraLoopIntegrals\"\>", 
    ",", "\<\"/tmp/Reduction-leptonPhotonVTX$Amp-1L/fcPFRTopology2/\
KiraLoopIntegrals\"\>"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[124]=",ExpressionUUID->"7d7fefd1-c1e4-41ee-bef2-f3266f5a4a3d"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"/tmp/Reduction-leptonPhotonVTX$Amp-1L/fcPFRTopology1/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-leptonPhotonVTX$Amp-1L/fcPFRTopology1/config/kinematics.\
yaml\"\>"},
     {"\<\"/tmp/Reduction-leptonPhotonVTX$Amp-1L/fcPFRTopology2/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-leptonPhotonVTX$Amp-1L/fcPFRTopology2/config/kinematics.\
yaml\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[125]=",ExpressionUUID->"0f355cb1-627f-4998-8d9c-bad9b80952ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraRunReduction", "[", 
  RowBox[{
  "leptonPhotonVTX$dir", ",", " ", "leptonPhotonVTX$FinalTopos", ",", " ", 
   "\n", " ", 
   RowBox[{"KiraBinaryPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<.local\>\"", ",", " ", "\"\<bin\>\"", ",",
        " ", "\"\<kira\>\""}], "}"}], "]"}]}], ",", "\n", " ", 
   RowBox[{"KiraFermatPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<bin\>\"", ",", " ", "\"\<ferl64\>\"", ",",
        " ", "\"\<fer64\>\""}], "}"}], "]"}]}]}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[126]:=",ExpressionUUID->"78eac946-bda1-40a4-a810-435aca85924a"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"True", ",", "True"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[126]=",ExpressionUUID->"e126ee6f-80f5-40b6-9d5e-c7f9be0adc7e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"leptonPhotonVTX$ReductionTables", "=", 
   RowBox[{
    RowBox[{"KiraImportResults", "[", 
     RowBox[{"leptonPhotonVTX$FinalTopos", ",", " ", "leptonPhotonVTX$dir"}], 
     "]"}], "//", "Flatten"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[127]:=",ExpressionUUID->"dc6b0eeb-e578-4358-8ea6-05d649c71a64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leptonPhotonVTX$resPreFinal", "=", 
   RowBox[{"Collect2", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Total", "[", 
       RowBox[{"leptonPhotonVTX$AmpGLI", "/.", 
        RowBox[{"Dispatch", "[", "leptonPhotonVTX$ReductionTables", "]"}]}], 
       "]"}], "//", "FeynAmpDenominatorExplicit"}], ",", "GLI", ",", "\n", 
     "GaugeXi", ",", "flagCheck", ",", "D", ",", "DiracGamma", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[128]:=",ExpressionUUID->"e8996a43-bbb4-46af-9fa2-c7b643d3b5d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leptonPhotonVTX$masters", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"leptonPhotonVTX$resPreFinal", ",", "GLI"}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[129]:=",ExpressionUUID->"c52de3a3-fb58-4894-acee-c33a6082e510"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leptonPhotonVTX$MIMappings", "=", 
  RowBox[{"FCLoopFindIntegralMappings", "[", 
   RowBox[{"leptonPhotonVTX$masters", ",", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"tadpoleMaster1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"tadpoleMaster2", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", "\n", 
      "leptonPhotonVTX$FinalTopos"}], "]"}], ",", 
    RowBox[{"PreferredIntegrals", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"tadpoleMaster1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"tadpoleMaster2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[130]:=",ExpressionUUID->"0834b11c-f74b-4a28-a216-5baeb5425f40"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology1\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology2\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}]}]},
     {
      RowBox[{
       SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
       FormBox["1",
        TraditionalForm], ")"}], 
      RowBox[{
       SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
       FormBox["1",
        TraditionalForm], ")"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[130]=",ExpressionUUID->"b3556d65-63fb-497f-80fb-36a7c71d0b7c"]
}, Open  ]],

Cell["\<\
Our master integrals are calculated using the standard multiloop \
normalization. To convert it back to the textbook normalization
we need to multiply by I*(4 Pi)^(ep-2)\
\>", "Text",ExpressionUUID->"16c9861e-fcfe-4809-bc68-64ae5e84d541"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leptonPhotonVTX$resFinal", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Collect2", "[", 
           RowBox[{"leptonPhotonVTX$resPreFinal", ",", "D", ",", "GLI", ",", 
            RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
          RowBox[{
           RowBox[{"FCReplaceD", "[", 
            RowBox[{"#", ",", 
             RowBox[{"D", "->", 
              RowBox[{"4", "-", 
               RowBox[{"2", "ep"}]}]}]}], "]"}], "&"}]}], "//", "\n", 
         RowBox[{
          RowBox[{"ReplaceAll", "[", 
           RowBox[{"#", ",", 
            RowBox[{"leptonPhotonVTX$MIMappings", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}]}], "//", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"tadpoleMaster1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"tadpoleMaster2", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//",
        "\n", 
       RowBox[{
        RowBox[{"Collect2", "[", 
         RowBox[{"#", ",", "ep", ",", 
          RowBox[{"IsolateNames", "->", "KK2"}]}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"I", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "*", "Pi"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "+", " ", "ep"}], ")"}]}]}], ")"}], " ",
           "#"}], ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}], "//",
     "FRH"}], "//", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{"#", ",", "DiracGamma"}], "]"}], "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[131]:=",ExpressionUUID->"8cf2486c-04f6-4759-814f-00b1acb364f6"],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
    SuperscriptBox["a4", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["\[Gamma]", 
     FormBox[
      FormBox["\[Mu]",
       TraditionalForm],
      TraditionalForm]], " ", 
    SubscriptBox["\[Xi]", 
     FormBox[
      RowBox[{"V", "(", "1", ")"}],
      TraditionalForm]]}], "ep"], TraditionalForm]], "Output",
 CellLabel->
  "Out[131]=",ExpressionUUID->"33509206-279c-442f-a39b-50e7de6ecfe9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leptonPhotonVTX$resFinal", "+", 
  RowBox[{"Total", "[", "leptonPhotonVTXCT$RawAmp", "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[132]:=",ExpressionUUID->"35696e1f-bc5a-4ece-a4f2-b50e8d555a4b"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     SuperscriptBox["a4", 
      RowBox[{"3", "/", "2"}]], " ", 
     SuperscriptBox["\[Gamma]", 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SubscriptBox["\[Xi]", 
      FormBox[
       RowBox[{"V", "(", "1", ")"}],
       TraditionalForm]]}], "ep"], "+", 
   RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
    SqrtBox["a4"], " ", 
    SuperscriptBox["\[Gamma]", 
     FormBox[
      FormBox["\[Mu]",
       TraditionalForm],
      TraditionalForm]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SqrtBox["ZA"], " ", "Ze", " ", "Zpsi"}], "-", "1"}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellLabel->
  "Out[132]=",ExpressionUUID->"245e9862-a9d5-43c7-8db0-59319bc30add"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leptonPhotonVTX$RenConstants", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"leptonPhotonVTX$resFinal", "+", 
           RowBox[{"Total", "[", "leptonPhotonVTXCT$RawAmp", "]"}]}], ")"}], "//", 
         RowBox[{
          RowBox[{"ReplaceRepeated", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", "\n", "\t", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
              RowBox[{"1", "+", 
               RowBox[{"alpha", " ", "a4", " ", 
                RowBox[{"rc", "[", 
                 RowBox[{
                  RowBox[{"ToExpression", "[", 
                   RowBox[{"\"\<del\>\"", "<>", 
                    RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
                 "]"}]}]}]}], "}"}]}], "]"}], "&"}]}], "//", "\n", "\t", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"alpha", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}]}], "//",
        "Normal"}], "//", 
      RowBox[{
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Join", "[", 
          RowBox[{"photonSE$RenConstants", ",", "leptonSE$RenConstants"}], 
          "]"}]}], "]"}], "&"}]}], "//", "\n", "\t", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{"#", ",", 
        RowBox[{"alpha", "->", "1"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Collect2", "[", 
      RowBox[{"#", ",", "DiracGamma", ",", "pp", ",", "Pair", ",", "mxt"}], 
      "]"}], "&"}]}], "//", "\n", "\t", 
   RowBox[{
    RowBox[{"FCMatchSolve", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
       "ep", ",", "CF", ",", "DiracGamma", ",", "ml", ",", "mxt", ",", 
        "SUNDelta", ",", "SUNTF", ",", "SUNFDelta", ",", "CA", ",", "GaugeXi",
         ",", "a4", ",", "Pair", ",", "pp", ",", "Nf"}], "}"}]}], "]"}], 
    "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[133]:=",ExpressionUUID->"acc0137f-e9d2-49b4-8f70-cdfc8d3e8e32"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCMatchSolve: Solving for: \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{"rc", "(", 
      RowBox[{"delZe", ",", "1"}], ")"}], "}"}]}],
   SequenceForm["FCMatchSolve: Solving for: ", {
     $CellContext`rc[$CellContext`delZe, 1]}],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[133]:=",ExpressionUUID->"9978992b-8119-4a6c-92cf-a85e636e228f"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"FCMatchSolve: A solution exists.\"\>",
   StripOnInput->False,
   LineColor->RGBColor[0., 0.44999999999999996`, 0.],
   FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
   FontWeight->Bold,
   FontColor->RGBColor[0., 0.44999999999999996`, 0.]], 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[133]:=",ExpressionUUID->"33b6a568-a403-41a9-b23f-b03f661caba0"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"rc", "(", 
     RowBox[{"delZe", ",", "1"}], ")"}], "\[Rule]", 
    FractionBox[
     RowBox[{"2", " ", 
      SubscriptBox["N", "f"]}], 
     RowBox[{"3", " ", "ep"}]]}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[133]=",ExpressionUUID->"44ed0173-d461-4eef-8b0d-6d664d0ccbd7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check the final results", "Section",ExpressionUUID->"d48df39f-966d-4c91-9892-a0312f782eaa"],

Cell["Our final QED 1-loop renormalization constants", "Text",ExpressionUUID->"713782a1-05a2-4917-80cd-7e0da55c52d6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"finalResults", "=", 
  RowBox[{"Thread", "[", 
   RowBox[{"Rule", "[", 
    RowBox[{
     RowBox[{"List", "@@", "renConstants"}], ",", "\n", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"List", "@@", "renConstants"}], "/.", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
         RowBox[{"1", "+", " ", 
          RowBox[{"a4", " ", 
           RowBox[{"rc", "[", 
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<del\>\"", "<>", 
               RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
            "]"}]}]}]}]}], ")"}], "//", 
      RowBox[{
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Join", "[", 
          RowBox[{
          "photonSE$RenConstants", ",", "leptonSE$RenConstants", ",", "\n", 
           "leptonPhotonVTX$RenConstants"}], "]"}]}], "]"}], "&"}]}]}], "]"}],
    "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[134]:=",ExpressionUUID->"9e39367a-0ef5-4db7-8f84-330ec11a9ff6"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Zm", "\[Rule]", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"3", " ", "a4"}], "ep"]}]}], ",", 
    RowBox[{"Zpsi", "\[Rule]", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"a4", " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]]}], "ep"]}]}], ",", 
    RowBox[{"ZA", "\[Rule]", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"4", " ", "a4", " ", 
        SubscriptBox["N", "f"]}], 
       RowBox[{"3", " ", "ep"}]]}]}], ",", 
    RowBox[{"ZAmxt", "\[Rule]", "1"}], ",", 
    RowBox[{"Ze", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "a4", " ", 
        SubscriptBox["N", "f"]}], 
       RowBox[{"3", " ", "ep"}]], "+", "1"}]}], ",", 
    RowBox[{"Zxi", "\[Rule]", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"4", " ", "a4", " ", 
        SubscriptBox["N", "f"]}], 
       RowBox[{"3", " ", "ep"}]]}]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[134]=",ExpressionUUID->"beeea000-5584-44f6-a00d-5588ad884cf9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"knownResult", " ", "=", " ", 
   RowBox[{"{", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZAmxt", ",", " ", "1"}], "]"}], " ", "->", " ", "0"}], ",",
      " ", "\n", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZA", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "*", "Nf"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", "ep"}], ")"}]}]}], ",", " ", "\n", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZxi", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "*", "Nf"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", "ep"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZm", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"-", "3"}], "/", "ep"}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZpsi", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"GaugeXi", "[", 
          RowBox[{"V", "[", "1", "]"}], "]"}], "/", "ep"}], ")"}]}]}], ",", 
     " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZe", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", "Nf"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", "ep"}], ")"}]}]}]}], "}"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[135]:=",ExpressionUUID->"7fa4c08a-6219-4097-935a-fbde0bb76c03"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FCCompareResults", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
     "photonSE$RenConstants", ",", "leptonSE$RenConstants", ",", "\n", 
      "leptonPhotonVTX$RenConstants"}], "]"}], "/.", 
    RowBox[{"Rule", "->", "Equal"}]}], ",", 
   RowBox[{"knownResult", "/.", 
    RowBox[{"Rule", "->", "Equal"}]}], ",", "\n", 
   RowBox[{"Text", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\\tCheck the final result:\>\"", ",", 
      "\n", "\"\<CORRECT.\>\"", ",", "\"\<WRONG!\>\""}], "}"}]}], ",", " ", 
   RowBox[{"Interrupt", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Hold", "[", 
       RowBox[{"Quit", "[", "1", "]"}], "]"}], ",", "Automatic"}], "}"}]}]}], 
  "]"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<\\tCPU Time used: \>\"", ",", " ", 
    RowBox[{"Round", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"TimeUsed", "[", "]"}], ",", "4"}], "]"}], ",", "0.001"}], 
     "]"}], ",", " ", "\"\< s.\>\""}], "]"}], ";"}], "\n"}], "Code",
 InitializationCell->False,
 CellLabel->
  "In[136]:=",ExpressionUUID->"38b2265c-8c68-41fe-adb6-2fd321c487fa"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"\\tCheck the final result:\"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"CORRECT.\"\>", "Text",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontWeight->Bold,
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]]}],
   SequenceForm[
    Style["\tCheck the final result:", "Text", Bold], " ", 
    Style["CORRECT.", "Text", 
     RGBColor[0, 
      Rational[2, 3], 0], Bold]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"2eb807f1-a749-4795-a29b-e21970ebf656"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellLabel->
  "Out[136]=",ExpressionUUID->"ea13d8f6-69ea-485f-b997-90210f11b045"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\tCPU Time used: \"\>", "\[InvisibleSpace]", "47.719`", 
    "\[InvisibleSpace]", "\<\" s.\"\>"}],
   SequenceForm["\tCPU Time used: ", 47.719, " s."],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[136]:=",ExpressionUUID->"54df8eb1-06d8-47fe-baec-a280b2a899a1"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{846.75, 683.25},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
FrontEndVersion->"14.3 for Linux x86 (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d5e21f37-3c21-43ec-8dd1-2cd89674f0fb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 141, 2, 217, "Title",ExpressionUUID->"09921ebf-cc83-42b1-b8f6-1bdbdd7e3b3b"],
Cell[CellGroupData[{
Cell[742, 28, 131, 0, 102, "Section",ExpressionUUID->"658219d8-259c-44e2-9858-7d0143e51b1c"],
Cell[876, 30, 131, 0, 33, "Text",ExpressionUUID->"465cf3ba-4c75-489f-bebe-389135a56a5d"],
Cell[CellGroupData[{
Cell[1032, 34, 1748, 49, 389, "Code",ExpressionUUID->"eea785af-217d-40bd-aebb-fa1c14ffa0ca",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[2805, 87, 3657, 97, 97, "Print",ExpressionUUID->"b5700a1c-6a98-4dd0-a9b9-c4b7daad2b42"],
Cell[6465, 186, 292, 6, 48, "Print",ExpressionUUID->"ae897a19-79f9-4373-9541-d2538943a721"],
Cell[6760, 194, 336, 8, 48, "Print",ExpressionUUID->"6c888f80-a14c-4b16-b324-a63b226f4835"],
Cell[7099, 204, 1890, 54, 73, "Print",ExpressionUUID->"e8b7e808-6824-481d-842b-ce890a27cf13"],
Cell[8992, 260, 233, 6, 26, "Print",ExpressionUUID->"9ce72838-5b9a-4645-b7f4-ca2b0953c95f"],
Cell[9228, 268, 266, 6, 48, "Print",ExpressionUUID->"97bb4c4c-a077-44e1-a15e-1c07fdbe1bd7"],
Cell[9497, 276, 3714, 97, 97, "Print",ExpressionUUID->"76f442e0-5872-4097-ac3a-d22f04cc217b"],
Cell[13214, 375, 295, 6, 48, "Print",ExpressionUUID->"ffc268d1-0946-4c93-bd22-f5fb05968ccc"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13570, 388, 96, 0, 65, "Section",ExpressionUUID->"67613e48-0248-4161-8432-15794d778fb5"],
Cell[13669, 390, 420, 10, 35, "Code",ExpressionUUID->"b6423944-0a68-47fb-b150-c89fca414ca7",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[14114, 404, 300, 7, 35, "Code",ExpressionUUID->"a7890734-c48f-442d-9137-61fe71fb73a3",
 InitializationCell->False],
Cell[14417, 413, 152, 3, 23, "Print",ExpressionUUID->"0d134897-61d1-4018-a134-f52ddd14735b"]
}, Open  ]],
Cell[14584, 419, 165, 3, 55, "Text",ExpressionUUID->"4ed77955-5126-494c-8f2f-08d42258f4a7"],
Cell[CellGroupData[{
Cell[14774, 426, 248, 6, 35, "Code",ExpressionUUID->"990526b4-2428-4495-a0b3-4d6471d682f8",
 InitializationCell->False],
Cell[15025, 434, 213, 4, 38, "Output",ExpressionUUID->"0a32c7e6-c73d-4f06-98eb-671acc32d21e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15287, 444, 99, 0, 65, "Section",ExpressionUUID->"f8a91c28-e96f-4436-af9e-f2aa8b8f8290"],
Cell[15389, 446, 88, 0, 33, "Text",ExpressionUUID->"34331a22-4392-47f6-b459-a573af54b519"],
Cell[15480, 448, 589, 14, 91, "Code",ExpressionUUID->"048e5bd8-f7c1-418e-a3f6-549d420fe9e5",
 InitializationCell->False],
Cell[16072, 464, 1474, 39, 97, "Code",ExpressionUUID->"876b4e38-1618-493f-bd97-f412a9d7d2a1",
 InitializationCell->False],
Cell[17549, 505, 1356, 35, 97, "Code",ExpressionUUID->"8f34301e-4f4e-49f8-b00c-80b5b5b21213",
 InitializationCell->False],
Cell[18908, 542, 1536, 41, 97, "Code",ExpressionUUID->"37e96a29-b49c-4eb5-a935-54855b8af777",
 InitializationCell->False],
Cell[20447, 585, 1478, 39, 97, "Code",ExpressionUUID->"b1b6c9f9-5c4c-4966-baec-59ee9f9ff7ea",
 InitializationCell->False],
Cell[21928, 626, 1360, 35, 97, "Code",ExpressionUUID->"c52e0854-abaf-4b9a-b442-329846baa1ad",
 InitializationCell->False],
Cell[23291, 663, 1540, 41, 97, "Code",ExpressionUUID->"7115b44f-4202-4533-9b97-b21f95cfbe20",
 InitializationCell->False],
Cell[24834, 706, 102, 0, 33, "Text",ExpressionUUID->"3c0c1c1b-631a-4316-8b87-d5efe918548d"],
Cell[CellGroupData[{
Cell[24961, 710, 1484, 38, 141, "Code",ExpressionUUID->"99e28d37-98e1-4fd6-ba84-335a747975b4",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[26470, 752, 5009, 112, 136, "Print",ExpressionUUID->"daadd08f-ab82-4985-8658-bb4d6003b64b"],
Cell[31482, 866, 5150, 115, 136, "Print",ExpressionUUID->"8611bb56-0a23-4832-8434-fe246f3aff40"],
Cell[36635, 983, 7190, 156, 136, "Print",ExpressionUUID->"b3cb2e98-c00e-4ebf-98ac-135f3502e9c2"]
}, Open  ]]
}, Open  ]],
Cell[43852, 1143, 92, 0, 33, "Text",ExpressionUUID->"8e72e787-9496-4be0-af80-bdd8bd1e5f7f"],
Cell[CellGroupData[{
Cell[43969, 1147, 1490, 38, 141, "Code",ExpressionUUID->"e3e97466-b0c6-4d5f-a17e-ca85fb6e2c4c",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[45484, 1189, 2189, 57, 136, "Print",ExpressionUUID->"addfcc01-e787-4bb0-9d22-08a5e4a17360"],
Cell[47676, 1248, 5375, 111, 136, "Print",ExpressionUUID->"d2626776-6798-41af-b601-fa6aff0dd396"],
Cell[53054, 1361, 4581, 100, 136, "Print",ExpressionUUID->"691ae6ff-b3ec-48c3-9ddb-55803c8cb04c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[57696, 1468, 90, 0, 65, "Section",ExpressionUUID->"02731284-917e-43b6-8d67-b40de3c71b59"],
Cell[57789, 1470, 116, 0, 33, "Text",ExpressionUUID->"a3f7bc83-929a-4b81-b64b-b612d0737085"],
Cell[57908, 1472, 463, 12, 35, "Code",ExpressionUUID->"55d17c61-0da9-4478-819b-a9d8acf7fa8a",
 InitializationCell->False],
Cell[58374, 1486, 556, 15, 53, "Code",ExpressionUUID->"60ae8d96-a6c1-4195-9767-77f6dfc9ef1e",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[58955, 1505, 146, 2, 35, "Code",ExpressionUUID->"bfd0346a-0aa4-4058-ba5b-e7eb132f4e67",
 InitializationCell->False],
Cell[59104, 1509, 1377, 42, 65, "Output",ExpressionUUID->"6cb6d08d-352a-4a7e-8451-6ffb4468c766"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60518, 1556, 146, 2, 35, "Code",ExpressionUUID->"34c306f6-0424-458d-8dcb-d772e5c333eb",
 InitializationCell->False],
Cell[60667, 1560, 1379, 42, 97, "Output",ExpressionUUID->"c180242d-c9cd-4a69-91a1-c414c8ed452d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[62095, 1608, 95, 0, 65, "Section",ExpressionUUID->"d8a3e16c-c8d1-42ae-ba56-483b621fd1c7"],
Cell[62193, 1610, 1838, 44, 190, "Code",ExpressionUUID->"3dcf95a4-e22e-4b7d-ae9a-5577eaf2d06a",
 InitializationCell->False],
Cell[64034, 1656, 1803, 43, 209, "Code",ExpressionUUID->"e7edff46-9b8e-454f-8f78-bf2a03527bef",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[65874, 1704, 98, 0, 65, "Section",ExpressionUUID->"2d8dfe1f-6434-4f31-b9b7-177558ad4e68"],
Cell[65975, 1706, 342, 5, 77, "Text",ExpressionUUID->"364cfd08-1f38-4187-8e26-68d9851a1bc4"],
Cell[CellGroupData[{
Cell[66342, 1715, 95, 0, 53, "Subsection",ExpressionUUID->"5d3f145d-3b3c-4d26-949a-310d279e741e"],
Cell[66440, 1717, 158, 3, 33, "Text",ExpressionUUID->"badbed6d-84aa-492f-b3e0-c91bbc15dfe6"],
Cell[CellGroupData[{
Cell[66623, 1724, 877, 23, 91, "Code",ExpressionUUID->"ac3bb723-43b0-40bc-b2ba-2535e2b0bec3",
 InitializationCell->False],
Cell[67503, 1749, 1452, 41, 65, "Output",ExpressionUUID->"7a348f43-a1f7-4302-99ca-2a5ebfbb133e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68992, 1795, 457, 11, 35, "Code",ExpressionUUID->"18d8ffa3-4cda-441b-a4a5-a8800ebffd22",
 InitializationCell->False],
Cell[69452, 1808, 154, 2, 38, "Output",ExpressionUUID->"b6492fe1-6c57-4139-bbed-cf2277538208"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69643, 1815, 872, 26, 53, "Code",ExpressionUUID->"d0258bfd-58c2-4782-be07-42809d693adc",
 InitializationCell->False],
Cell[70518, 1843, 193, 4, 38, "Output",ExpressionUUID->"0b6c3c00-4dda-4de1-bec7-022f11b436fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70748, 1852, 951, 25, 72, "Code",ExpressionUUID->"fd77df5c-1914-4893-9b12-f694b3e3068c",
 InitializationCell->False],
Cell[71702, 1879, 193, 4, 38, "Output",ExpressionUUID->"def9e4aa-a646-470e-9690-19559a2340a7"],
Cell[71898, 1885, 193, 4, 38, "Output",ExpressionUUID->"90e7ba1c-8270-48bb-9a05-ba69d3f60f3b"],
Cell[72094, 1891, 193, 4, 38, "Output",ExpressionUUID->"4c2429cb-6531-4690-af1b-968faa57dfe6"]
}, Open  ]],
Cell[72302, 1898, 146, 2, 33, "Text",ExpressionUUID->"7f5d4acd-f331-4f96-ad44-295d9551e3ef"],
Cell[72451, 1902, 278, 7, 53, "Code",ExpressionUUID->"2ed2a4a8-3ce5-4aec-a99c-c888c917460c",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[72754, 1913, 726, 18, 53, "Code",ExpressionUUID->"65c6a849-a596-4fe8-8aa0-5dffe36e038d",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[73505, 1935, 411, 10, 28, "Print",ExpressionUUID->"809a1433-4337-437a-b495-b4135f0b5e39"],
Cell[73919, 1947, 411, 10, 28, "Print",ExpressionUUID->"f8569045-0e2d-43eb-b918-e1fa30386162"],
Cell[74333, 1959, 453, 11, 28, "Print",ExpressionUUID->"d6545d86-ae8a-497e-9852-dca6a9cac7a2"],
Cell[74789, 1972, 403, 10, 28, "Print",ExpressionUUID->"d263e8ec-bb4b-40f9-9fe7-c48dfba3448d"],
Cell[75195, 1984, 863, 19, 28, "Print",ExpressionUUID->"6de20e65-7cfc-4c81-98c9-84ec49af416d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[76107, 2009, 381, 9, 35, "Code",ExpressionUUID->"6634d524-6ce3-43e9-ab19-6a01493dece8",
 InitializationCell->False],
Cell[76491, 2020, 193, 4, 38, "Output",ExpressionUUID->"1e941ed0-bacf-4f61-b784-7f93f40b43c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76721, 2029, 365, 9, 35, "Code",ExpressionUUID->"5aeb7dda-5d48-4bff-bb7e-ae2f7c74b546",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[77111, 2042, 1344, 29, 28, "Print",ExpressionUUID->"ace9f726-255d-4a9b-92ab-9d54ece660c7"],
Cell[78458, 2073, 1386, 29, 28, "Print",ExpressionUUID->"cb514662-2fbb-4064-895e-1cc908e74a5f"],
Cell[79847, 2104, 873, 19, 28, "Print",ExpressionUUID->"102fcabe-0ca9-4b43-ac04-39d233a57c42"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[80769, 2129, 338, 7, 35, "Code",ExpressionUUID->"6f79dfda-92e6-41a3-b10f-5a6614a5d033",
 InitializationCell->False],
Cell[81110, 2138, 153, 3, 38, "Output",ExpressionUUID->"97a08285-9064-46d2-95ed-ed8cf22b307f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81300, 2146, 417, 10, 35, "Code",ExpressionUUID->"1c97e309-c763-475b-85de-89901d468ff2",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[81742, 2160, 1306, 29, 28, "Print",ExpressionUUID->"c459d37e-fad3-4631-8aeb-0669f2c079e6"],
Cell[83051, 2191, 875, 19, 28, "Print",ExpressionUUID->"1aa59886-e619-433c-9192-80a4723af628"]
}, Open  ]]
}, Open  ]],
Cell[83953, 2214, 422, 9, 35, "Code",ExpressionUUID->"1e87a4de-605c-43ea-937b-bf107ffe5c8a",
 InitializationCell->False],
Cell[84378, 2225, 260, 6, 35, "Code",ExpressionUUID->"a1113457-2862-4c77-8b55-902992f95edc",
 InitializationCell->False],
Cell[84641, 2233, 501, 13, 53, "Code",ExpressionUUID->"fb324add-d7a0-441c-b115-3d90e2886d0a",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[85167, 2250, 267, 6, 36, "Code",ExpressionUUID->"a6ff03f4-4ebf-4a54-b0f5-0c22d13493b7",
 InitializationCell->False],
Cell[85437, 2258, 313, 6, 38, "Output",ExpressionUUID->"1e3d9dbc-2162-437b-9ea2-5f4cb7647383"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85787, 2269, 660, 16, 78, "Code",ExpressionUUID->"77cd8bf2-d248-49ce-8185-01142a6ab606",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[86472, 2289, 378, 9, 28, "Print",ExpressionUUID->"5f66db2a-3b1c-4bb6-a7d5-fcd0682dd84e"],
Cell[86853, 2300, 378, 9, 28, "Print",ExpressionUUID->"5373990e-1575-4e96-ae13-f15df0099184"]
}, Open  ]],
Cell[87246, 2312, 331, 7, 65, "Output",ExpressionUUID->"f7df6d68-8dba-48b3-b74f-c4ea9ee4bf17"],
Cell[87580, 2321, 849, 19, 46, "Output",ExpressionUUID->"17e44acc-5658-4128-82e2-5085473cbd0b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88466, 2345, 761, 17, 78, "Code",ExpressionUUID->"2a53147b-7caa-4d3e-970b-68f5325e846c",
 InitializationCell->False],
Cell[89230, 2364, 188, 4, 38, "Output",ExpressionUUID->"7b149800-64b9-415c-8125-b4c9fc9cad83"]
}, Open  ]],
Cell[89433, 2371, 338, 8, 36, "Code",ExpressionUUID->"cf905fa9-3a59-4fdd-99b4-dad614e96038",
 InitializationCell->False],
Cell[89774, 2381, 584, 13, 53, "Code",ExpressionUUID->"4192bc9d-c14d-4616-a3c1-a2e2f2cbe574",
 InitializationCell->False],
Cell[90361, 2396, 268, 6, 35, "Code",ExpressionUUID->"e2b5855a-355c-411d-a119-96444a2313ad",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[90654, 2406, 894, 23, 53, "Code",ExpressionUUID->"5d91ad5b-8a6a-4970-8456-28cdd9378641",
 InitializationCell->False],
Cell[91551, 2431, 1325, 40, 51, "Output",ExpressionUUID->"8528c317-765b-4a58-b091-c4e20f85bd23"]
}, Open  ]],
Cell[92891, 2474, 250, 4, 55, "Text",ExpressionUUID->"ddfa3952-b069-479e-87ac-21353fdb11a3"],
Cell[CellGroupData[{
Cell[93166, 2482, 2069, 59, 74, "Code",ExpressionUUID->"a83e2263-fe77-47a8-ab43-065e9936e161",
 InitializationCell->False],
Cell[95238, 2543, 715, 23, 58, "Output",ExpressionUUID->"0b500dde-e6e1-4e82-9181-8e075b5e3987"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95990, 2571, 1768, 48, 114, "Code",ExpressionUUID->"a414b897-4039-49f6-9c93-cd3681a2243d",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[97783, 2623, 603, 16, 28, "Print",ExpressionUUID->"0786ec3c-b5e5-4eb5-ab5a-a5de40ff380e"],
Cell[98389, 2641, 543, 13, 28, "Print",ExpressionUUID->"576ef6ae-5c5a-402f-a4ab-a8e5edf44366"]
}, Open  ]],
Cell[98947, 2657, 576, 18, 48, "Output",ExpressionUUID->"268facdf-edbb-43ed-a824-c8affa745393"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[99572, 2681, 95, 0, 53, "Subsection",ExpressionUUID->"28616d36-f8e0-4c4c-ac89-8dcc21c02870"],
Cell[99670, 2683, 254, 4, 55, "Text",ExpressionUUID->"fba0b633-f75b-4980-9e09-ad4c74443fb7"],
Cell[CellGroupData[{
Cell[99949, 2691, 1066, 29, 112, "Code",ExpressionUUID->"5aec44a3-41f1-4f92-b6f1-47a38b9d7f17",
 InitializationCell->False],
Cell[101018, 2722, 1515, 43, 65, "Output",ExpressionUUID->"e0b49270-2dc1-4e58-91ba-8e300e638855"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102570, 2770, 457, 11, 35, "Code",ExpressionUUID->"54d84779-268a-48e6-999c-e3d8810f0be0",
 InitializationCell->False],
Cell[103030, 2783, 154, 2, 38, "Output",ExpressionUUID->"d60fcddc-dc3f-4015-be68-cc08b38c7f79"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103221, 2790, 872, 26, 53, "Code",ExpressionUUID->"02518c82-c368-418f-89ad-d2621bfa6d08",
 InitializationCell->False],
Cell[104096, 2818, 193, 4, 38, "Output",ExpressionUUID->"ee639d04-1992-4718-8088-5ac461e990b6"]
}, Open  ]],
Cell[104304, 2825, 214, 3, 55, "Text",ExpressionUUID->"c5f9cb23-8415-4aa3-b1a0-a37570061789"],
Cell[CellGroupData[{
Cell[104543, 2832, 951, 25, 72, "Code",ExpressionUUID->"1b492785-a18a-4f3b-93df-95bf9b33b387",
 InitializationCell->False],
Cell[105497, 2859, 193, 4, 38, "Output",ExpressionUUID->"fa028dc5-a52f-4a24-b16b-b4c8687c83f9"],
Cell[105693, 2865, 192, 4, 38, "Output",ExpressionUUID->"8123cec8-6e34-4656-a13f-7a6adfc71964"],
Cell[105888, 2871, 193, 4, 38, "Output",ExpressionUUID->"fc857ac7-24d0-43e1-91d4-445f5214da28"]
}, Open  ]],
Cell[106096, 2878, 146, 2, 33, "Text",ExpressionUUID->"99c3ec0b-b5fd-49f4-a5fd-9f13290804bf"],
Cell[106245, 2882, 278, 7, 53, "Code",ExpressionUUID->"a909a1dc-86c5-4916-aeb7-e66760b64663",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[106548, 2893, 726, 18, 53, "Code",ExpressionUUID->"ec88d776-1b7f-497c-a706-d538db0b3a31",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[107299, 2915, 411, 10, 28, "Print",ExpressionUUID->"d5df09ff-1eb6-4a1b-97b2-0c5249fd22dd"],
Cell[107713, 2927, 411, 10, 28, "Print",ExpressionUUID->"074b69ce-435d-4450-a5b3-424d269d0fc3"],
Cell[108127, 2939, 453, 11, 28, "Print",ExpressionUUID->"be755040-737a-42e9-b91d-72f422ad660e"],
Cell[108583, 2952, 403, 10, 28, "Print",ExpressionUUID->"b0fd0310-583d-427e-8fdc-b0bfbcd29ded"],
Cell[108989, 2964, 863, 19, 28, "Print",ExpressionUUID->"62ed6a69-3276-4cc6-9a18-5b400b833015"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[109901, 2989, 381, 9, 35, "Code",ExpressionUUID->"4fb906e3-cdf0-495f-9792-21fce3840349",
 InitializationCell->False],
Cell[110285, 3000, 193, 4, 38, "Output",ExpressionUUID->"5112b59c-4bcc-4c1f-9046-f1529d0fa95b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110515, 3009, 365, 9, 35, "Code",ExpressionUUID->"7a1fd41d-3036-4c21-b3b7-3cba37f6c39f",
 InitializationCell->False],
Cell[110883, 3020, 851, 18, 28, "Print",ExpressionUUID->"25403449-2ced-4772-9a6b-53057862bd2f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111771, 3043, 338, 7, 35, "Code",ExpressionUUID->"b6064fb1-bd65-4460-8d9e-55c731ba7b4f",
 InitializationCell->False],
Cell[112112, 3052, 153, 3, 38, "Output",ExpressionUUID->"224863cd-8571-4445-8750-4615b4bedaf7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112302, 3060, 417, 10, 35, "Code",ExpressionUUID->"dbabe5aa-1381-4baa-8a35-ee6606fcf0aa",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[112744, 3074, 1306, 29, 28, "Print",ExpressionUUID->"5677b71a-0cd2-4996-816e-f82c5aedd410"],
Cell[114053, 3105, 875, 19, 28, "Print",ExpressionUUID->"c4e43baf-87a4-4de3-8124-dfbb23ccbdd9"]
}, Open  ]]
}, Open  ]],
Cell[114955, 3128, 422, 9, 35, "Code",ExpressionUUID->"e31942c9-8c2d-4491-9dc4-eede8706c561",
 InitializationCell->False],
Cell[115380, 3139, 260, 6, 35, "Code",ExpressionUUID->"f65ef154-a8ea-4065-81fc-5751d95cce42",
 InitializationCell->False],
Cell[115643, 3147, 501, 13, 53, "Code",ExpressionUUID->"1c2d7c2d-8674-47b6-be89-c2c99d311dec",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[116169, 3164, 267, 6, 36, "Code",ExpressionUUID->"7dd27c06-4289-4908-9730-a0390194f25c",
 InitializationCell->False],
Cell[116439, 3172, 224, 5, 38, "Output",ExpressionUUID->"570281b3-9a73-4b20-a85a-128ab9e2fe86"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116700, 3182, 660, 16, 78, "Code",ExpressionUUID->"8005a20f-ee57-446f-a489-a56bbf3c123d",
 InitializationCell->False],
Cell[117363, 3200, 378, 9, 28, "Print",ExpressionUUID->"503f0a18-433e-4f9d-ad68-bbd108686272"],
Cell[117744, 3211, 232, 5, 38, "Output",ExpressionUUID->"1d18e86d-637e-4b8a-9d17-7d679ddc0e8d"],
Cell[117979, 3218, 670, 16, 38, "Output",ExpressionUUID->"54c2bc5c-d38d-4381-84e0-30659ee2d5a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118686, 3239, 761, 17, 78, "Code",ExpressionUUID->"0a96d9ce-3d48-47f6-8aad-f286ec448f91",
 InitializationCell->False],
Cell[119450, 3258, 161, 3, 38, "Output",ExpressionUUID->"ca84a105-49ad-4edc-94ec-9351faa45c6b"]
}, Open  ]],
Cell[119626, 3264, 338, 8, 36, "Code",ExpressionUUID->"7a63fab1-c7a6-4d14-b4cd-f3cae7a5cf26",
 InitializationCell->False],
Cell[119967, 3274, 584, 13, 53, "Code",ExpressionUUID->"f5e415e8-471e-4403-bc67-d1bbf89c8234",
 InitializationCell->False],
Cell[120554, 3289, 268, 6, 35, "Code",ExpressionUUID->"3b781a23-bd08-4d7e-8c8e-c9126000b4ad",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[120847, 3299, 898, 24, 53, "Code",ExpressionUUID->"e22e8783-5f3b-4b81-83ec-e94b099bf502",
 InitializationCell->False],
Cell[121748, 3325, 911, 28, 50, "Output",ExpressionUUID->"210ea099-47c9-4462-b117-2499243d8d15"]
}, Open  ]],
Cell[122674, 3356, 248, 4, 77, "Text",ExpressionUUID->"141485ac-3037-42ca-abf5-1dbe01817dac"],
Cell[CellGroupData[{
Cell[122947, 3364, 2073, 60, 74, "Code",ExpressionUUID->"28151286-2476-4d4d-ba81-10f26f489bb5",
 InitializationCell->False],
Cell[125023, 3426, 1111, 40, 73, "Output",ExpressionUUID->"d909ad1b-9930-4953-99cb-2d2ed7ba43d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126171, 3471, 1864, 50, 114, "Code",ExpressionUUID->"4356d8cb-b4dd-469d-bc38-b33bfdcc59ef",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[128060, 3525, 567, 15, 28, "Print",ExpressionUUID->"d3402c68-1cd3-4e80-966d-4325e53ccb72"],
Cell[128630, 3542, 602, 16, 28, "Print",ExpressionUUID->"b241f49b-ce4c-456d-85ed-045e2b19a2d5"],
Cell[129235, 3560, 544, 13, 28, "Print",ExpressionUUID->"a438d280-9624-45e2-9499-a94d987a02d8"]
}, Open  ]],
Cell[129794, 3576, 744, 24, 67, "Output",ExpressionUUID->"23174693-d6af-44d7-b5b4-348f25f12730"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[130587, 3606, 97, 0, 53, "Subsection",ExpressionUUID->"f116e7cf-de23-4817-9180-7b7da4925962"],
Cell[130687, 3608, 201, 3, 55, "Text",ExpressionUUID->"4b7b5b4d-1f45-4a7b-9403-fa3519372d2c"],
Cell[CellGroupData[{
Cell[130913, 3615, 1024, 29, 91, "Code",ExpressionUUID->"3cdc510b-4490-49f0-ba53-fe7d889a1353",
 InitializationCell->False],
Cell[131940, 3646, 2915, 83, 65, "Output",ExpressionUUID->"4011a7c3-118b-4aba-90ec-416db7197465"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134892, 3734, 475, 12, 35, "Code",ExpressionUUID->"339c1775-4653-4fd9-b027-1b31df35c44b",
 InitializationCell->False],
Cell[135370, 3748, 165, 3, 38, "Output",ExpressionUUID->"616b78bb-3379-4a84-a9d3-753f4c1ccd54"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135572, 3756, 883, 27, 53, "Code",ExpressionUUID->"162c2ef1-4fcf-45db-acd5-1bf546476269",
 InitializationCell->False],
Cell[136458, 3785, 197, 5, 38, "Output",ExpressionUUID->"1dd08944-541f-4f3c-b5b9-5566b3c2a5ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136692, 3795, 1004, 27, 72, "Code",ExpressionUUID->"20108008-c749-49c0-ae40-79041cd56279",
 InitializationCell->False],
Cell[137699, 3824, 197, 5, 38, "Output",ExpressionUUID->"69d7cfa0-20be-464e-94ab-229ea945ea78"],
Cell[137899, 3831, 197, 5, 38, "Output",ExpressionUUID->"130633d9-2c25-43be-8114-5bdfb1ba61ef"],
Cell[138099, 3838, 197, 5, 38, "Output",ExpressionUUID->"e337e687-2103-4d64-bc20-416e5b873928"]
}, Open  ]],
Cell[138311, 3846, 146, 2, 33, "Text",ExpressionUUID->"7fe42c54-7aef-49b8-970c-88e7a55e264a"],
Cell[138460, 3850, 282, 8, 53, "Code",ExpressionUUID->"f2a60cc6-dc88-4d2a-a6e7-e6fecbb16583",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[138767, 3862, 760, 20, 53, "Code",ExpressionUUID->"71617e51-cf58-4433-a284-251411282c34",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[139552, 3886, 412, 10, 28, "Print",ExpressionUUID->"e8212010-ad95-4341-97ec-822590f17894"],
Cell[139967, 3898, 412, 10, 28, "Print",ExpressionUUID->"3c777586-ef52-41ec-a353-82f36a0d21a1"],
Cell[140382, 3910, 454, 11, 28, "Print",ExpressionUUID->"5fdc53fa-7228-4b09-914d-cb77e3099e05"],
Cell[140839, 3923, 404, 10, 28, "Print",ExpressionUUID->"1965adc5-5b03-4f62-a47f-319cbb707ad0"],
Cell[141246, 3935, 864, 19, 28, "Print",ExpressionUUID->"ac3cfe1f-3c56-4d64-984d-498796d5cc37"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[142159, 3960, 406, 10, 35, "Code",ExpressionUUID->"13bb683d-7a89-4b7a-8feb-6dd80d1092c3",
 InitializationCell->False],
Cell[142568, 3972, 197, 5, 38, "Output",ExpressionUUID->"1f4e2a61-84e6-4bec-bec0-97a1d6a3a547"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142802, 3982, 398, 10, 35, "Code",ExpressionUUID->"ae77a1ea-56a4-43e0-858e-3852d9d81c5a",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[143225, 3996, 1345, 29, 28, "Print",ExpressionUUID->"85962a53-f4dc-4f48-aaa9-d0a7e2645ad7"],
Cell[144573, 4027, 1387, 29, 28, "Print",ExpressionUUID->"11e091fe-a257-4c4f-bcbe-810a11afed75"],
Cell[145963, 4058, 874, 19, 28, "Print",ExpressionUUID->"1c32891a-8e29-4e0d-bbc8-b5673220c423"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[146886, 4083, 356, 8, 35, "Code",ExpressionUUID->"51199c12-c9d2-42e0-a1ad-0c56a59357d1",
 InitializationCell->False],
Cell[147245, 4093, 157, 4, 38, "Output",ExpressionUUID->"f01caff4-689e-45f6-8c26-86f8cc76375e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147439, 4102, 461, 13, 35, "Code",ExpressionUUID->"3de6466f-c328-404e-935d-b45d32e34b20",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[147925, 4119, 1307, 29, 28, "Print",ExpressionUUID->"ca40a5f7-87e4-47c5-a6f5-e5e837b12568"],
Cell[149235, 4150, 876, 19, 28, "Print",ExpressionUUID->"7ce0bcbb-5b47-477d-9dbc-e863f818d829"]
}, Open  ]]
}, Open  ]],
Cell[150138, 4173, 468, 12, 35, "Code",ExpressionUUID->"797c4931-4949-40da-bc14-7f46fca202d4",
 InitializationCell->False],
Cell[150609, 4187, 278, 7, 35, "Code",ExpressionUUID->"73326997-c3af-4ede-841c-88aae7d5205f",
 InitializationCell->False],
Cell[150890, 4196, 526, 14, 53, "Code",ExpressionUUID->"3b6ba343-af57-4334-91a2-a9536d87b0fa",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[151441, 4214, 292, 7, 36, "Code",ExpressionUUID->"208de0c1-0760-4aab-ac18-ddb8011a4e90",
 InitializationCell->False],
Cell[151736, 4223, 330, 8, 65, "Output",ExpressionUUID->"6922b646-6b16-4ea8-b616-66deabe98c2e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152103, 4236, 706, 17, 78, "Code",ExpressionUUID->"5d67108e-ff7c-4b88-aaf1-e2290f1c22dc",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[152834, 4257, 379, 9, 28, "Print",ExpressionUUID->"5905a288-52ec-46df-a6ad-1fe594e67752"],
Cell[153216, 4268, 379, 9, 28, "Print",ExpressionUUID->"168d89e4-b836-4868-b723-0231d89aeb28"]
}, Open  ]],
Cell[153610, 4280, 349, 8, 65, "Output",ExpressionUUID->"7d7fefd1-c1e4-41ee-bef2-f3266f5a4a3d"],
Cell[153962, 4290, 883, 21, 46, "Output",ExpressionUUID->"0f355cb1-627f-4998-8d9c-bad9b80952ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154882, 4316, 783, 19, 78, "Code",ExpressionUUID->"78eac946-bda1-40a4-a810-435aca85924a",
 InitializationCell->False],
Cell[155668, 4337, 192, 5, 38, "Output",ExpressionUUID->"e126ee6f-80f5-40b6-9d5e-c7f9be0adc7e"]
}, Open  ]],
Cell[155875, 4345, 364, 9, 36, "Code",ExpressionUUID->"dc6b0eeb-e578-4358-8ea6-05d649c71a64",
 InitializationCell->False],
Cell[156242, 4356, 610, 14, 53, "Code",ExpressionUUID->"e8996a43-bbb4-46af-9fa2-c7b643d3b5d4",
 InitializationCell->False],
Cell[156855, 4372, 289, 8, 35, "Code",ExpressionUUID->"c52de3a3-fb58-4894-acee-c33a6082e510",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[157169, 4384, 920, 24, 53, "Code",ExpressionUUID->"0834b11c-f74b-4a28-a216-5baeb5425f40",
 InitializationCell->False],
Cell[158092, 4410, 1329, 41, 51, "Output",ExpressionUUID->"b3556d65-63fb-497f-80fb-36a7c71d0b7c"]
}, Open  ]],
Cell[159436, 4454, 248, 4, 77, "Text",ExpressionUUID->"16c9861e-fcfe-4809-bc68-64ae5e84d541"],
Cell[CellGroupData[{
Cell[159709, 4462, 2094, 60, 74, "Code",ExpressionUUID->"8cf2486c-04f6-4759-814f-00b1acb364f6",
 InitializationCell->False],
Cell[161806, 4524, 507, 16, 58, "Output",ExpressionUUID->"33509206-279c-442f-a39b-50e7de6ecfe9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162350, 4545, 237, 5, 35, "Code",ExpressionUUID->"35696e1f-bc5a-4ece-a4f2-b50e8d555a4b",
 InitializationCell->False],
Cell[162590, 4552, 866, 29, 58, "Output",ExpressionUUID->"245e9862-a9d5-43c7-8db0-59319bc30add"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163493, 4586, 2171, 58, 114, "Code",ExpressionUUID->"acc0137f-e9d2-49b4-8f70-cdfc8d3e8e32",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[165689, 4648, 461, 12, 28, "Print",ExpressionUUID->"9978992b-8119-4a6c-92cf-a85e636e228f"],
Cell[166153, 4662, 544, 13, 28, "Print",ExpressionUUID->"33b6a568-a403-41a9-b23f-b03f661caba0"]
}, Open  ]],
Cell[166712, 4678, 355, 11, 67, "Output",ExpressionUUID->"44ed0173-d461-4eef-8b0d-6d664d0ccbd7"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[167128, 4696, 97, 0, 65, "Section",ExpressionUUID->"d48df39f-966d-4c91-9892-a0312f782eaa"],
Cell[167228, 4698, 117, 0, 33, "Text",ExpressionUUID->"713782a1-05a2-4917-80cd-7e0da55c52d6"],
Cell[CellGroupData[{
Cell[167370, 4702, 1103, 31, 78, "Code",ExpressionUUID->"9e39367a-0ef5-4db7-8f84-330ec11a9ff6",
 InitializationCell->False],
Cell[168476, 4735, 1141, 36, 67, "Output",ExpressionUUID->"beeea000-5584-44f6-a00d-5588ad884cf9"]
}, Open  ]],
Cell[169632, 4774, 1698, 51, 141, "Code",ExpressionUUID->"7fa4c08a-6219-4097-935a-fbde0bb76c03",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[171355, 4829, 1156, 32, 137, "Code",ExpressionUUID->"38b2265c-8c68-41fe-adb6-2fd321c487fa",
 InitializationCell->False],
Cell[172514, 4863, 922, 28, 28, "Print",ExpressionUUID->"2eb807f1-a749-4795-a29b-e21970ebf656"],
Cell[173439, 4893, 142, 3, 38, "Output",ExpressionUUID->"ea13d8f6-69ea-485f-b997-90210f11b045"],
Cell[173584, 4898, 368, 9, 28, "Print",ExpressionUUID->"54df8eb1-06d8-47fe-baec-a280b2a899a1"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/QED-Renormalization-2L-GaGa.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    204029,       5418]
NotebookOptionsPosition[    180492,       4982]
NotebookOutlinePosition[    180890,       4998]
CellTagsIndexPosition[    180847,       4995]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
2-loop QED renormalization in the minimal subtraction schemes - photon \
self-energy\
\>", "Title",ExpressionUUID->"35538b7b-4ad7-43cb-9619-3c0dd2cfd2ba"],

Cell[CellGroupData[{

Cell["Load FeynCalc and the necessary add-ons or other packages", "Section",ExpressionUUID->"ab0d60d8-ecee-4d37-bf24-337279070c6c"],

Cell["This example uses a custom QED model created with FeynRules.", "Text",ExpressionUUID->"d35de9a2-703a-41e9-ad1f-93baa99940d5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "description", 
   "=", "\"\<Renormalization, QED, MSbar, Photon self-energy, massless, \
2-loop\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{"If", "[", " ", 
   RowBox[{
    RowBox[{"$FrontEnd", " ", "===", " ", "Null"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{"$FeynCalcStartupMessages", " ", "=", " ", "False"}], ";", "\n", 
     "\t", 
     RowBox[{"Print", "[", "description", "]"}], ";"}]}], "\n", "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"If", "[", " ", 
   RowBox[{
    RowBox[{"$Notebooks", " ", "===", " ", "False"}], ",", "\n", "\t", 
    RowBox[{"$FeynCalcStartupMessages", " ", "=", " ", "False"}]}], "\n", 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"LaunchKernels", "[", "8", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$LoadAddOns", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<FeynArts\>\"", ",", "\"\<FeynHelpers\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{"<<", "FeynCalc`"}], "\n", 
 RowBox[{
  RowBox[{"$FAVerbose", " ", "=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"$ParallelizeFeynCalc", "=", "True"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"FCCheckVersion", "[", 
   RowBox[{"10", ",", "2", ",", "0"}], "]"}], ";"}], "\n", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringSplit", "[", 
       RowBox[{"$FeynHelpersVersion", ",", "\"\<.\>\""}], "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "<", "2"}], ",", "\n", "\t", 
   RowBox[{
    RowBox[{
    "Print", "[", "\"\<You need at least FeynHelpers 2.0 to run this example.\
\>\"", "]"}], ";", "\n", "\t", 
    RowBox[{"Abort", "[", "]"}], ";"}]}], "\n", "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[1]:=",ExpressionUUID->"e9598c1e-1649-4ca4-b164-4399748ecd24"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynCalc \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"10.2.0 (dev version, 2026-06-09 15:39:01 +02:00, 5abce74a). \
For help, use the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{
       RowBox[{"online", " ", "documentation"}], ","}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://feyncalc.github.io/referenceDev"], None},
      ButtonNote->"https://feyncalc.github.io/referenceDev"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["forum",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" and have a look at the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
    "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"here", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL[
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
      ButtonNote->
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynCalc ", "Text", Bold], 
   Style["10.2.0 (dev version, 2026-06-09 15:39:01 +02:00, 5abce74a). For \
help, use the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["online documentation,", ButtonData :> {
        URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
      "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]], 
    "Text"], 
   Style[" visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
   Style[" and have a look at the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" The PDF-version of the manual can be downloaded ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["here.", ButtonData :> {
        URL[
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"62a6ba8e-95e4-4e20-8adc-021879626df3"],

Cell[BoxData[
 StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b6de53d2-ca2e-4045-914d-bb566a5ca668"],

Cell[BoxData[
 StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
  "Text",
  StripOnInput->False,
  FontSlant->Italic]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b1dd7fbb-031c-4fa0-aa36-07a070b912d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynArts \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"3.12 (27 Mar 2025) patched for use with FeynCalc, for \
documentation see the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["manual",
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        First[
         FileNames[{"*.pdf", "*.PDF"}, 
          FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" or visit \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"www", ".", "feynarts", ".", "de", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["http://www.feynarts.de/"], None},
      ButtonNote->"www.feynarts.de/"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynArts ", "Text", Bold], 
   Style["3.12 (27 Mar 2025) patched for use with FeynCalc, for documentation \
see the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "manual", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        First[
         FileNames[{"*.pdf", "*.PDF"}, 
          FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" or visit ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["www.feynarts.de.", ButtonData :> {
        URL["http://www.feynarts.de/"], None}, BaseStyle -> "Hyperlink", 
      ButtonNote -> "www.feynarts.de/"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"8dfdef20-51c0-4d82-9d8a-672f7ff0f65c"],

Cell[BoxData[
 StyleBox["\<\"If you use FeynArts in your research, please cite\"\>", "Text",
  
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c4d29e95-6e71-4d8c-93be-956fe48f092e"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] T. Hahn, Comput. Phys. Commun., 140, 418-431, 2001, \
arXiv:hep-ph/0012260\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b083602b-ba06-4244-926e-0dc37487ef78"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynHelpers \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"2.0.0 (2026-02-05 17:03:01 +02:00, 5db84fbb). For help, use \
the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{
       RowBox[{"online", " ", "documentation"}], ","}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://feyncalc.github.io/referenceFeynHelpersDev"], None},
      ButtonNote->"https://feyncalc.github.io/referenceFeynHelpersDev"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["forum",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" and have a look at the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
    "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"here", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL[
        "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"], None},
      ButtonNote->
       "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynHelpers ", "Text", Bold], 
   Style["2.0.0 (2026-02-05 17:03:01 +02:00, 5db84fbb). For help, use the ", 
    "Text"], 
   Style[
    DisplayForm[
     ButtonBox["online documentation,", ButtonData :> {
        URL["https://feyncalc.github.io/referenceFeynHelpersDev"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://feyncalc.github.io/referenceFeynHelpersDev"]], "Text"], 
   Style[" visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
   Style[" and have a look at the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]], 
      Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" The PDF-version of the manual can be downloaded ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["here.", ButtonData :> {
        URL[
        "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"ff841c91-6183-4e44-90d9-8ed36cf1b2de"],

Cell[BoxData[
 StyleBox["\<\" If you use FeynHelpers in your research, please evaluate \
FeynHelpersHowToCite[] to learn how to cite this work.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1cb6af93-f8c2-442d-8d64-93db983f3cec"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Configure some options", "Section",ExpressionUUID->"1ef2cb2f-7ef8-472c-8a6c-8193b4c2ce37"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modelDir", "=", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
    "$UserBaseDirectory", ",", "\"\<Applications\>\"", ",", "\"\<FeynCalc\>\"",
      ",", "\"\<Examples\>\"", ",", "\"\<Models\>\"", ",", "\"\<QED\>\""}], 
    "}"}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[11]:=",ExpressionUUID->"bbebc834-a5b7-4824-8df8-07fd3b63f27a"],

Cell[BoxData[
 FormBox["\<\"/home/vs/.Wolfram/Applications/FeynCalc/Examples/Models/QED\"\>\
", TraditionalForm]], "Output",
 CellLabel->"Out[11]=",ExpressionUUID->"5bba80b2-ce33-46d6-a454-f2c108e8e161"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FAPatch", "[", 
   RowBox[{
    RowBox[{"PatchModelsOnly", "->", "True"}], ",", 
    RowBox[{"FAModelsDirectory", "->", "modelDir"}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[12]:=",ExpressionUUID->"a34ed339-3f46-4041-bacf-6af36f5144c0"],

Cell["Successfully patched FeynArts.", "Print",
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"05790571-de74-4f8d-806d-85f9276dfc7c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"renConstants", "=", 
  RowBox[{
  "Zm", "|", "Zpsi", "|", "ZA", "|", "ZAmxt", "|", "Ze", "|", 
   "Zxi"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[13]:=",ExpressionUUID->"2e421302-a29e-4929-9d7e-b7869269417f"],

Cell[BoxData[
 FormBox[
  RowBox[{"Zm", "|", "Zpsi", "|", "ZA", "|", "ZAmxt", "|", "Ze", "|", "Zxi"}],
   TraditionalForm]], "Output",
 CellLabel->"Out[13]=",ExpressionUUID->"b1831dec-5ff0-4c5a-9c6b-a08c98246b85"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate Feynman diagrams", "Section",ExpressionUUID->"0c0f8674-2316-4a4a-a32e-5414df2d828c"],

Cell["Nicer typesetting", "Text",ExpressionUUID->"a14b2903-5a0c-4805-bac6-78a25dbf684a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"mu", ",", "\"\<\[Mu]\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"nu", ",", "\"\<\[Nu]\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"rho", ",", "\"\<\[Rho]\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"si", ",", "\"\<\[Sigma]\>\""}], "]"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[14]:=",ExpressionUUID->"96052c3a-cc64-4e02-ba41-492a97eb89a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagPhotonSE", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateTopologies", "[", 
      RowBox[{"2", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"V", "[", "1", "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"V", "[", "1", "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{"2", "|", "3"}], "}"}]}], "]"}], "}"}]}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[18]:=",ExpressionUUID->"fe259c29-787d-4fd1-9894-5c0f65ea4251"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagPhotonSECT", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateCTTopologies", "[", 
      RowBox[{"2", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"V", "[", "1", "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"V", "[", "1", "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{"2", "|", "3"}], "}"}]}], "]"}], "}"}]}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[19]:=",ExpressionUUID->"47909810-a963-4d2a-8f00-495fe55272bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagPhotonTreeSECT", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateCTTopologies", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"V", "[", "1", "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"V", "[", "1", "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{"2", "|", "3"}], "}"}]}], "]"}], "}"}]}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[20]:=",ExpressionUUID->"403bfe05-588d-4e32-823a-41ecd23924d9"],

Cell["Self-energy and vertex diagrams", "Text",ExpressionUUID->"6290c1a9-10ae-42ed-ae36-aac3cf3baad0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagPhotonSE", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"3", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"3", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[21]:=",ExpressionUUID->"baabc92b-8721-4293-a3d3-dbc75997ff9e"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9k3lIlEEYxl+PdNM2c1vdzfqj5RuyA48ahA3d5i1aig4qI+gmpb61suww
0i3bzUhTgyLT9tuu7aQLKpKyKEwqK/0kO90CY9vuLd20Mktxw2i++WOGYZiZ
932e32PIzElfEQwAJgDoWzv6JtAj/BsETd3usZWSDkE1LbolgaBz0rGoBKpD
mD/efHwewcrWFt9dORbB7X8ftoGgJyK/dYkYi2BPiTfbCLbft8V2BWIQviVu
cG4huE2jNpVLMQjJ+bjDQrC68Kg+icYgOEaVnzMT3GdcNLNB1iIsA+OeOILJ
byZYLaIWwZjq830R8OwPYUoIaBH2XjvsrxFw/vbidUekwQj2W49zDwlYX1Dy
yEgHI7jefUwuEtCrpkueyBqELq9XbxfQFfwsebWoQWgKa+4uFXDSnnBrCPTt
47IspwScXLF780EpGsExpsfdIGBGaGk2pdEI9qFxKb8FPH6lp6JBHoSw94R+
UzzB0pN+w3JxEMLseZG5swk2bbLN/ROIQhh+s6pmLcHeWlyWQKMQ7P1vztlG
UDWt1ZwhDkTwfCzTFxDcv7X3doWkRlC1njetJhjRYSmolwcgZM1KGz6dYFGN
IT4QiERoss4KNRCkp8vyKY1E8Ix2b+8QUPINmG4RIxDOrFxfd0/Azq6B5U6p
P8KnBPMdl4DFknVlo6xCMGb9ydwl/PdVhVCNhV6bgHnizspxNFw5H5LYnr1C
DFPuizHfqxxSP+X9xgW5RbIcqvxfYnntBghV6utUOwpTaIhS/6odQWyVGKz0
F96iuXFEClL6D5pQc/SJDIo+SaX2C/0AFP1erJmYlyP2Mq6vw6Y+81juYVx/
a1vzzHG0m3F/2s41GvZJvxn3Txvt1XUEfjHub8HPi2lzxU7G/c97QMuuyj8Y
5+O56lXtMPqdcX5qp3pNRVI743xVL/TUvQ/4GefP3qlKvCt/ZZzPS80jKk5J
nxnnN80XklosfmCcb232AZ1I3zLOf9Xi4BkMPIznA9JzRhqcLxnPj2uEIf0y
fcp4vi5daI5c6nzIeP5cmrqSjc7rjOfzn737Lbd4fv8CL7x6CQ==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9k21QTFEYx58Q9QF5na006F7TDvty7z2bsYjHbuN1Z9BiMCqVvWUGNYQS
djP4ICkG7d1RmWGahlU7Es0Oikylbm3lrdFIqJYP8qXxMrTXZMw5X86cOfOc
8zz//+8/PzUzwTYOAOIAYGw/G1AURVmE8G+xmHJqht9ANAg/a4ejuxm8m6TP
2StqECqbvIm3GDSEXjxXKmkQ1GERvwoZLD5mDu2SNQiO1h6vg8FJcxpGxoMW
Iayr0HaawSdHclMWEy1C59n6404Gb6zwHMoQtQgZr/dt9TJ4Py1hh0vSIlxX
mrMGGcwo6jfJshah5dmsWTNZvB18YFdA0SJkrU0NQxa3rHzYzBEdgsOkK0hj
MWLVMmeaqEPYHany5bI4JVfsuirpEEKiovx2FqsDV9JbZR0C90s94TCLSUv+
mALK2HmwxLmTxcRaY7xA9AgZL8fHGFj0jXrXiaIewTEw2DqRRV1FUKxL0iNk
7fKf62HQqw351i7rETy3RgqqGVw9rbgWgEPoN2/Aiww2+H9YXeEcguO7uSqf
wfptpjeEcAjzVNn+Uwzu5/rXtFs4hJ/Ttzy9zODjIKtHFDkEp6fx/T0Gp7ZE
RoKDQ+DOeH73MWgs6CiWpLH6VzEnJ7PoTi2bTWo4hO1XLxiXsvhhXtkdWeYQ
VN3e5cks+tydCeIQh9BSElx6lP3vK4+wtv5ElINF3qq/I4Xz9D7ubUoCITyt
t5amfJEtPH2/KZvPFEWe/j+VDAwodp72tyrg3ihJPO3/km9unVDD0/mSbz5S
yzJP50dViNs2xFN9vMOZ6xWFp/pFf8kLkcIFqu9EtX1QIALVX5Uf3StbBOrP
5gWf3omiQP0b7svvA4dA/a2EWNklCdT/nEZLiaFGoHwcTP5IOmSB8pPdO/9a
+pBA+Vo42tIFQCh/lrqiPimcUD5Nz7e9EAih/Fb1xzS1WQjluzze7NsjEsp/
xNfy4ICd0HzUmZLySiRC82PLe7CUryE0XxWbPpvbZELz99V45LxtiNB8Pvzn
r4Hm9y9iFHnX
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{9.863850574712645, 9.863850574712643}, 
          3.866248560260101, {3.1063705051953523`, 4.74761112877913}], 
         PolygonBox[{{7.5542640687119285`, 6.705735931288071}, {
          6.422893218813452, 7.271421356237309}, {6.988578643762691, 
          7.837106781186548}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.638784489160852, 6.638784489160852}, 
          ImageScaled[{1, 1}]], 
         CircleBox[{9.991692493946733, 10.008307506053267`}, 
          4.008316114996395, {-1.5687237577253734`, -0.0020725690695229115`}],
          PolygonBox[{{13.250264068711928`, 7.598264068711928}, {
          12.684578643762691`, 6.466893218813452}, {12.118893218813454`, 
          7.03257864376269}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 6.682784489160851}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJxFlH1M1VUYx58LCLo7bCWGXC6Xe+85910GeIpCgh7XxovpuIKTO6HxkhxA
F6jRJNKLG0VaksqQ+CmFliRmSybEYrPGQAHhF8KFNTE1JbxRiDIqCkf8Gmud
zj/nj2fn5fk+n+/XkFeSlu8DAFsAYGn/d1F0/6ooihKMsPzo/Ma1FFdeOOfZ
ydcg5GSDNp3i6a23xkflNQiu4NzPSih6QqA3noUguNQNeW6KuvW+2CSFIGD+
avcBis3L4l5Ugwah8I3uoNcoln47dL+EaxDKBjsiUimm+xjcI7IGIfnoYrmF
Ykvgut0xLBThWHn9xGOCmz7+bZ0khSI4v9o4PUgwriXzhQUlFGHmm0i/8wT9
ru2bzeZaBH1l141qgmZ1ZuMVWYtwsP7DnoMEz0VtKbKzMIS7Xs2uSoKxc2bn
cSkMwfpO6d4TBI8cliLnlTCEvwK8Z9oIjsS4enK5DsGV4tLdJoiUd/bLOgTn
ZI53BcWnw1O7GQtHmFR9vvtZilUTxeUNUjgCJFgyt1Nc0Iw6fUCP0FdTsrqU
4tTyOv8Ypkfo9KzdU0ExarJjWxHXIzSzHv+3KNY1HElqkJbqutHcAoqme7um
BmU9grP6zqNEit75hFdUYEBIXnGoNYxie7zqMmMGBFfn2aszBN8ngWbODQjw
w3TrVYL5nptt9ZIBobl2w/AZgu9W9rw5IBsQom7Zqg8TVLtT9i8qBoRD/gd+
riD48I/rHdHMiND83d4nqwiak0It+dyI4Mz7JekUwdGuu5fqJSPC87VvT10m
GO+OSJFlI8JM24URL8GsmfnvFcWIUDZGPKsojqVnbmaMIBzrVWUkUHzqztCn
nBOEGddFfS7F2y0ZY5JEEKLmNozvo7ijX/+7LBME/fqagQqKZQ+W+Pu/HmT8
Uc0YFedXWZvNnFNxP18ZmSVJVLzfWH/2kixT8T/twjIbgEn8P67Y086YSfTX
ZAvfXMBNov+0pokbJyWT0Oe9ucjEQdkk9Csubq9UgVnoO1sYW/UMMwv9gzSm
lwu4WcznYd/smCSZxfy6v1x8SZbNYr41s52fLCpmMf90dW1QNLMIPsZTX//6
VW4R/CT7JZ6vkyyCr+qfiuavyRbB3/5hx8W/FYvgM6a8ryuaWQW/01kuHedW
wbfrptx4UrIK/p8YHtFel63CH60WVugLNuGfrD0PMp5jNuEv09aMgZ3cJvzn
5WktH0k24c+5gCv+Q7JN+Hd7kOeeCuzC32lhVZwxu/D/6fve3h3cLvKhN+MR
1kl2kR8J1cGBfbJd5It2W17OY8Uu8qcodTE7gjlEPgXIFdpc7hD5Ze06/sEJ
ySHyrcj3i7p+2YH/5V/sn0v8OfAf+TP3xg==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.9452, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         CircleBox[{9.921417840375588, 10.078582159624414`}, 
          3.9222051239866547, {-4.732425519871255, -3.121556114103228}], 
         PolygonBox[{{6.723735931288071, 12.427735931288073`}, {
          7.289421356237309, 13.559106781186546`}, {7.855106781186548, 
          12.99342135623731}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.656784489160851, 13.343215510839148}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{9.991692493946733, 9.991692493946733}, 
          4.008316114996395, {0.0020725690695229115`, 1.5687237577253734`}], 
         PolygonBox[{{12.401735931288073`, 13.250264068711928`}, {
          13.533106781186547`, 12.684578643762691`}, {12.96742135623731, 
          12.118893218813454`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 13.317215510839148},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{10., 14.}], PointBox[{10., 6.}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["1",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/1c1d212c2d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/1c1d212c2d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9k3lIlEEYxl+PdNM2c1vdzfqj5RuyA48ahA3d5i1aig4qI+gmpb61suww
0i3bzUhTgyLT9tuu7aQLKpKyKEwqK/0kO90CY9vuLd20Mktxw2i++WOGYZiZ
932e32PIzElfEQwAJgDoWzv6JtAj/BsETd3usZWSDkE1LbolgaBz0rGoBKpD
mD/efHwewcrWFt9dORbB7X8ftoGgJyK/dYkYi2BPiTfbCLbft8V2BWIQviVu
cG4huE2jNpVLMQjJ+bjDQrC68Kg+icYgOEaVnzMT3GdcNLNB1iIsA+OeOILJ
byZYLaIWwZjq830R8OwPYUoIaBH2XjvsrxFw/vbidUekwQj2W49zDwlYX1Dy
yEgHI7jefUwuEtCrpkueyBqELq9XbxfQFfwsebWoQWgKa+4uFXDSnnBrCPTt
47IspwScXLF780EpGsExpsfdIGBGaGk2pdEI9qFxKb8FPH6lp6JBHoSw94R+
UzzB0pN+w3JxEMLseZG5swk2bbLN/ROIQhh+s6pmLcHeWlyWQKMQ7P1vztlG
UDWt1ZwhDkTwfCzTFxDcv7X3doWkRlC1njetJhjRYSmolwcgZM1KGz6dYFGN
IT4QiERoss4KNRCkp8vyKY1E8Ix2b+8QUPINmG4RIxDOrFxfd0/Azq6B5U6p
P8KnBPMdl4DFknVlo6xCMGb9ydwl/PdVhVCNhV6bgHnizspxNFw5H5LYnr1C
DFPuizHfqxxSP+X9xgW5RbIcqvxfYnntBghV6utUOwpTaIhS/6odQWyVGKz0
F96iuXFEClL6D5pQc/SJDIo+SaX2C/0AFP1erJmYlyP2Mq6vw6Y+81juYVx/
a1vzzHG0m3F/2s41GvZJvxn3Txvt1XUEfjHub8HPi2lzxU7G/c97QMuuyj8Y
5+O56lXtMPqdcX5qp3pNRVI743xVL/TUvQ/4GefP3qlKvCt/ZZzPS80jKk5J
nxnnN80XklosfmCcb232AZ1I3zLOf9Xi4BkMPIznA9JzRhqcLxnPj2uEIf0y
fcp4vi5daI5c6nzIeP5cmrqSjc7rjOfzn737Lbd4fv8CL7x6CQ==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9k21QTFEYx58Q9QF5na006F7TDvty7z2bsYjHbuN1Z9BiMCqVvWUGNYQS
djP4ICkG7d1RmWGahlU7Es0Oikylbm3lrdFIqJYP8qXxMrTXZMw5X86cOfOc
8zz//+8/PzUzwTYOAOIAYGw/G1AURVmE8G+xmHJqht9ANAg/a4ejuxm8m6TP
2StqECqbvIm3GDSEXjxXKmkQ1GERvwoZLD5mDu2SNQiO1h6vg8FJcxpGxoMW
Iayr0HaawSdHclMWEy1C59n6404Gb6zwHMoQtQgZr/dt9TJ4Py1hh0vSIlxX
mrMGGcwo6jfJshah5dmsWTNZvB18YFdA0SJkrU0NQxa3rHzYzBEdgsOkK0hj
MWLVMmeaqEPYHany5bI4JVfsuirpEEKiovx2FqsDV9JbZR0C90s94TCLSUv+
mALK2HmwxLmTxcRaY7xA9AgZL8fHGFj0jXrXiaIewTEw2DqRRV1FUKxL0iNk
7fKf62HQqw351i7rETy3RgqqGVw9rbgWgEPoN2/Aiww2+H9YXeEcguO7uSqf
wfptpjeEcAjzVNn+Uwzu5/rXtFs4hJ/Ttzy9zODjIKtHFDkEp6fx/T0Gp7ZE
RoKDQ+DOeH73MWgs6CiWpLH6VzEnJ7PoTi2bTWo4hO1XLxiXsvhhXtkdWeYQ
VN3e5cks+tydCeIQh9BSElx6lP3vK4+wtv5ElINF3qq/I4Xz9D7ubUoCITyt
t5amfJEtPH2/KZvPFEWe/j+VDAwodp72tyrg3ihJPO3/km9unVDD0/mSbz5S
yzJP50dViNs2xFN9vMOZ6xWFp/pFf8kLkcIFqu9EtX1QIALVX5Uf3StbBOrP
5gWf3omiQP0b7svvA4dA/a2EWNklCdT/nEZLiaFGoHwcTP5IOmSB8pPdO/9a
+pBA+Vo42tIFQCh/lrqiPimcUD5Nz7e9EAih/Fb1xzS1WQjluzze7NsjEsp/
xNfy4ICd0HzUmZLySiRC82PLe7CUryE0XxWbPpvbZELz99V45LxtiNB8Pvzn
r4Hm9y9iFHnX
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10., 10.}, 4., {-3.141592653589793, 0.}], 
         PolygonBox[{{10.6, 6.}, {9.4, 5.6}, {9.4, 6.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{9.49248734177215, 10.325721518987342`}, 
          3.5076434169353834, {-4.2728793590333805`, -3.048598176639251}], 
         PolygonBox[{{6.149316636985899, 11.545054114725325`}, {
          6.397386106164317, 12.785401460617411`}, {7.091980619863884, 
          12.388490309931942`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
          2.9202782112420023`}], 
         PolygonBox[{{9.4, 15.1}, {10.6, 15.5}, {10.6, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9k39MzGEcx78KC7F2bWET3/vxvee5C40ljfDOpFSSYqtlfpSyKKU6V7mi
H+ykVrpIOWauld9RLIqr7ZCTWUhOqSPKz2J+58cy6/Y8/3z2bJ89z+fzfr/e
4qjE0Bg7juO8OI77X0cOj5HqBtT3fy3w5tFqNq6I7FLCtOn1xOpkHr5dddLy
a0qsN0/OlOl5BKYXl/uUKaGbLREVXuHx/KTDYEWSEhf9Lv06ZuQhU4f1FCxV
osEizPRq4PFqyBKUNEGJF66Sbc3neYg+/a3Rtyrg6+Y9RnSCR+q10v7ivQrY
8w5XvY7wyOp79eHUIgXych+uc9fzmJy6ODFuiMLFp9Gzp4aH5W6aYY+Rgua4
f9nbzuPdkdMF5w5S5J/QxF9wECM1OMPPqKLYoX+uOuwvhqYqLH1wK8Vmj470
cUViZHXd6ju1neLQ5fT5CR1iGAw9TtZdFPuda163TZXAOTi/78kBCnPJt4nm
tRI0WgzHI8ooIndXaD9qJUisiC39WUZhiuZivtRJkGVKfhy0n4Lz0Gxe+FSC
bJU2+1EcReyA1zyPPxIkBjStXbWQQqe+3JDCS6EKmCvo7CiShiy0118K11tN
N67fJrh9f2WHi1qKvLStdaOKCcQRkSvHn5Vi47Mw3bJYgt7wzt9uL6WY5Bg6
XLeKYHq1MLp9mozdrVWVtd/WyFj/gjm1irdaGXuveCx54lovY/8laAN9C6wy
Nk+5qOVuq73A5uXu5R69KRfYPt764QrHIIHtW7knRu2kFpge8xPGf/Y8IzC9
1B9Cprj3C0zP+MB9d0oUcqa3vlWx73uSnPlRFD0jP65ezvzauSFXt/qHHCqb
n08z2xwz3Aje2/x+Z1xmFocQxoNGM8vQFk3gYuPlr/WHX8sWgkwbT43tpl8D
Gwjjje/tLl0SSuBs43E56XzU4kvw0sZryNXgMVE+hPEc/6B7IDmAwGrj/aTn
m5yuaMLysOj4lM/hhYTlpdl/6oQUE8E9W55GckZZ3v4BNUd/7w==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10.44866935483871, 10.29209677419355}, 
          3.563322870125016, {-0.08206522583826792, 1.1203574543313137`}], 
         PolygonBox[{{13.2448166369859, 12.580945885274676`}, {
          14.187480619863884`, 11.737509690068059`}, {13.492886106164317`, 
          11.34059853938259}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["2",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9k3lIlEEYxl+PdNM2c1vdzfqj5RuyA48ahA3d5i1aig4qI+gmpb61suww
0i3bzUhTgyLT9tuu7aQLKpKyKEwqK/0kO90CY9vuLd20Mktxw2i++WOGYZiZ
932e32PIzElfEQwAJgDoWzv6JtAj/BsETd3usZWSDkE1LbolgaBz0rGoBKpD
mD/efHwewcrWFt9dORbB7X8ftoGgJyK/dYkYi2BPiTfbCLbft8V2BWIQviVu
cG4huE2jNpVLMQjJ+bjDQrC68Kg+icYgOEaVnzMT3GdcNLNB1iIsA+OeOILJ
byZYLaIWwZjq830R8OwPYUoIaBH2XjvsrxFw/vbidUekwQj2W49zDwlYX1Dy
yEgHI7jefUwuEtCrpkueyBqELq9XbxfQFfwsebWoQWgKa+4uFXDSnnBrCPTt
47IspwScXLF780EpGsExpsfdIGBGaGk2pdEI9qFxKb8FPH6lp6JBHoSw94R+
UzzB0pN+w3JxEMLseZG5swk2bbLN/ROIQhh+s6pmLcHeWlyWQKMQ7P1vztlG
UDWt1ZwhDkTwfCzTFxDcv7X3doWkRlC1njetJhjRYSmolwcgZM1KGz6dYFGN
IT4QiERoss4KNRCkp8vyKY1E8Ix2b+8QUPINmG4RIxDOrFxfd0/Azq6B5U6p
P8KnBPMdl4DFknVlo6xCMGb9ydwl/PdVhVCNhV6bgHnizspxNFw5H5LYnr1C
DFPuizHfqxxSP+X9xgW5RbIcqvxfYnntBghV6utUOwpTaIhS/6odQWyVGKz0
F96iuXFEClL6D5pQc/SJDIo+SaX2C/0AFP1erJmYlyP2Mq6vw6Y+81juYVx/
a1vzzHG0m3F/2s41GvZJvxn3Txvt1XUEfjHub8HPi2lzxU7G/c97QMuuyj8Y
5+O56lXtMPqdcX5qp3pNRVI743xVL/TUvQ/4GefP3qlKvCt/ZZzPS80jKk5J
nxnnN80XklosfmCcb232AZ1I3zLOf9Xi4BkMPIznA9JzRhqcLxnPj2uEIf0y
fcp4vi5daI5c6nzIeP5cmrqSjc7rjOfzn737Lbd4fv8CL7x6CQ==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9k21QTFEYx58Q9QF5na006F7TDvty7z2bsYjHbuN1Z9BiMCqVvWUGNYQS
djP4ICkG7d1RmWGahlU7Es0Oikylbm3lrdFIqJYP8qXxMrTXZMw5X86cOfOc
8zz//+8/PzUzwTYOAOIAYGw/G1AURVmE8G+xmHJqht9ANAg/a4ejuxm8m6TP
2StqECqbvIm3GDSEXjxXKmkQ1GERvwoZLD5mDu2SNQiO1h6vg8FJcxpGxoMW
Iayr0HaawSdHclMWEy1C59n6404Gb6zwHMoQtQgZr/dt9TJ4Py1hh0vSIlxX
mrMGGcwo6jfJshah5dmsWTNZvB18YFdA0SJkrU0NQxa3rHzYzBEdgsOkK0hj
MWLVMmeaqEPYHany5bI4JVfsuirpEEKiovx2FqsDV9JbZR0C90s94TCLSUv+
mALK2HmwxLmTxcRaY7xA9AgZL8fHGFj0jXrXiaIewTEw2DqRRV1FUKxL0iNk
7fKf62HQqw351i7rETy3RgqqGVw9rbgWgEPoN2/Aiww2+H9YXeEcguO7uSqf
wfptpjeEcAjzVNn+Uwzu5/rXtFs4hJ/Ttzy9zODjIKtHFDkEp6fx/T0Gp7ZE
RoKDQ+DOeH73MWgs6CiWpLH6VzEnJ7PoTi2bTWo4hO1XLxiXsvhhXtkdWeYQ
VN3e5cks+tydCeIQh9BSElx6lP3vK4+wtv5ElINF3qq/I4Xz9D7ubUoCITyt
t5amfJEtPH2/KZvPFEWe/j+VDAwodp72tyrg3ihJPO3/km9unVDD0/mSbz5S
yzJP50dViNs2xFN9vMOZ6xWFp/pFf8kLkcIFqu9EtX1QIALVX5Uf3StbBOrP
5gWf3omiQP0b7svvA4dA/a2EWNklCdT/nEZLiaFGoHwcTP5IOmSB8pPdO/9a
+pBA+Vo42tIFQCh/lrqiPimcUD5Nz7e9EAih/Fb1xzS1WQjluzze7NsjEsp/
xNfy4ICd0HzUmZLySiRC82PLe7CUryE0XxWbPpvbZELz99V45LxtiNB8Pvzn
r4Hm9y9iFHnX
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10., 10.}, 4., {-3.141592653589793, 0.}], 
         PolygonBox[{{9.4, 6.}, {10.6, 5.6}, {10.6, 6.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{9.49248734177215, 10.325721518987342`}, 
          3.5076434169353834, {-4.2728793590333805`, -3.048598176639251}], 
         PolygonBox[{{6.744683363014101, 12.586945885274677`}, {
          5.802019380136116, 11.74350969006806}, {6.496613893835683, 
          11.34659853938259}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
          2.9202782112420023`}], 
         PolygonBox[{{10.6, 15.1}, {9.4, 15.5}, {9.4, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9k39MzGEcx78KC7F2bWET3/vxvee5C40ljfDOpFSSYqtlfpSyKKU6V7mi
H+ykVrpIOWauld9RLIqr7ZCTWUhOqSPKz2J+58cy6/Y8/3z2bJ89z+fzfr/e
4qjE0Bg7juO8OI77X0cOj5HqBtT3fy3w5tFqNq6I7FLCtOn1xOpkHr5dddLy
a0qsN0/OlOl5BKYXl/uUKaGbLREVXuHx/KTDYEWSEhf9Lv06ZuQhU4f1FCxV
osEizPRq4PFqyBKUNEGJF66Sbc3neYg+/a3Rtyrg6+Y9RnSCR+q10v7ivQrY
8w5XvY7wyOp79eHUIgXych+uc9fzmJy6ODFuiMLFp9Gzp4aH5W6aYY+Rgua4
f9nbzuPdkdMF5w5S5J/QxF9wECM1OMPPqKLYoX+uOuwvhqYqLH1wK8Vmj470
cUViZHXd6ju1neLQ5fT5CR1iGAw9TtZdFPuda163TZXAOTi/78kBCnPJt4nm
tRI0WgzHI8ooIndXaD9qJUisiC39WUZhiuZivtRJkGVKfhy0n4Lz0Gxe+FSC
bJU2+1EcReyA1zyPPxIkBjStXbWQQqe+3JDCS6EKmCvo7CiShiy0118K11tN
N67fJrh9f2WHi1qKvLStdaOKCcQRkSvHn5Vi47Mw3bJYgt7wzt9uL6WY5Bg6
XLeKYHq1MLp9mozdrVWVtd/WyFj/gjm1irdaGXuveCx54lovY/8laAN9C6wy
Nk+5qOVuq73A5uXu5R69KRfYPt764QrHIIHtW7knRu2kFpge8xPGf/Y8IzC9
1B9Cprj3C0zP+MB9d0oUcqa3vlWx73uSnPlRFD0jP65ezvzauSFXt/qHHCqb
n08z2xwz3Aje2/x+Z1xmFocQxoNGM8vQFk3gYuPlr/WHX8sWgkwbT43tpl8D
Gwjjje/tLl0SSuBs43E56XzU4kvw0sZryNXgMVE+hPEc/6B7IDmAwGrj/aTn
m5yuaMLysOj4lM/hhYTlpdl/6oQUE8E9W55GckZZ3v4BNUd/7w==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10.44866935483871, 10.29209677419355}, 
          3.563322870125016, {-0.08206522583826792, 1.1203574543313137`}], 
         PolygonBox[{{13.8401833630141, 11.539054114725324`}, {
          13.592113893835684`, 12.779401460617411`}, {12.897519380136117`, 
          12.382490309931942`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["3",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 0}, {0, 0}, {22, 22}]},
   AspectRatio->NCache[
     Rational[1, 3], 0.3333333333333333],
   ImageSize->{384, 128},
   PlotRange->{{0, 66}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6f3d0dba-d9b9-4c70-a91a-8c06768eff30"]
}, Open  ]],

Cell["1-loop counter-term diagrams", "Text",ExpressionUUID->"29c068c2-5e44-412b-b9c3-5545bd8aa62c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagPhotonSECT", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"4", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[22]:=",ExpressionUUID->"3c480d9b-4711-488b-a550-c16ca85c9f66"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9k3lIlEEYxl+PdNM2c1vdzfqj5RuyA48ahA3d5i1aig4qI+gmpb61suww
0i3bzUhTgyLT9tuu7aQLKpKyKEwqK/0kO90CY9vuLd20Mktxw2i++WOGYZiZ
932e32PIzElfEQwAJgDoWzv6JtAj/BsETd3usZWSDkE1LbolgaBz0rGoBKpD
mD/efHwewcrWFt9dORbB7X8ftoGgJyK/dYkYi2BPiTfbCLbft8V2BWIQviVu
cG4huE2jNpVLMQjJ+bjDQrC68Kg+icYgOEaVnzMT3GdcNLNB1iIsA+OeOILJ
byZYLaIWwZjq830R8OwPYUoIaBH2XjvsrxFw/vbidUekwQj2W49zDwlYX1Dy
yEgHI7jefUwuEtCrpkueyBqELq9XbxfQFfwsebWoQWgKa+4uFXDSnnBrCPTt
47IspwScXLF780EpGsExpsfdIGBGaGk2pdEI9qFxKb8FPH6lp6JBHoSw94R+
UzzB0pN+w3JxEMLseZG5swk2bbLN/ROIQhh+s6pmLcHeWlyWQKMQ7P1vztlG
UDWt1ZwhDkTwfCzTFxDcv7X3doWkRlC1njetJhjRYSmolwcgZM1KGz6dYFGN
IT4QiERoss4KNRCkp8vyKY1E8Ix2b+8QUPINmG4RIxDOrFxfd0/Azq6B5U6p
P8KnBPMdl4DFknVlo6xCMGb9ydwl/PdVhVCNhV6bgHnizspxNFw5H5LYnr1C
DFPuizHfqxxSP+X9xgW5RbIcqvxfYnntBghV6utUOwpTaIhS/6odQWyVGKz0
F96iuXFEClL6D5pQc/SJDIo+SaX2C/0AFP1erJmYlyP2Mq6vw6Y+81juYVx/
a1vzzHG0m3F/2s41GvZJvxn3Txvt1XUEfjHub8HPi2lzxU7G/c97QMuuyj8Y
5+O56lXtMPqdcX5qp3pNRVI743xVL/TUvQ/4GefP3qlKvCt/ZZzPS80jKk5J
nxnnN80XklosfmCcb232AZ1I3zLOf9Xi4BkMPIznA9JzRhqcLxnPj2uEIf0y
fcp4vi5daI5c6nzIeP5cmrqSjc7rjOfzn737Lbd4fv8CL7x6CQ==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9k21QTFEYx58Q9QF5na006F7TDvty7z2bsYjHbuN1Z9BiMCqVvWUGNYQS
djP4ICkG7d1RmWGahlU7Es0Oikylbm3lrdFIqJYP8qXxMrTXZMw5X86cOfOc
8zz//+8/PzUzwTYOAOIAYGw/G1AURVmE8G+xmHJqht9ANAg/a4ejuxm8m6TP
2StqECqbvIm3GDSEXjxXKmkQ1GERvwoZLD5mDu2SNQiO1h6vg8FJcxpGxoMW
Iayr0HaawSdHclMWEy1C59n6404Gb6zwHMoQtQgZr/dt9TJ4Py1hh0vSIlxX
mrMGGcwo6jfJshah5dmsWTNZvB18YFdA0SJkrU0NQxa3rHzYzBEdgsOkK0hj
MWLVMmeaqEPYHany5bI4JVfsuirpEEKiovx2FqsDV9JbZR0C90s94TCLSUv+
mALK2HmwxLmTxcRaY7xA9AgZL8fHGFj0jXrXiaIewTEw2DqRRV1FUKxL0iNk
7fKf62HQqw351i7rETy3RgqqGVw9rbgWgEPoN2/Aiww2+H9YXeEcguO7uSqf
wfptpjeEcAjzVNn+Uwzu5/rXtFs4hJ/Ttzy9zODjIKtHFDkEp6fx/T0Gp7ZE
RoKDQ+DOeH73MWgs6CiWpLH6VzEnJ7PoTi2bTWo4hO1XLxiXsvhhXtkdWeYQ
VN3e5cks+tydCeIQh9BSElx6lP3vK4+wtv5ElINF3qq/I4Xz9D7ubUoCITyt
t5amfJEtPH2/KZvPFEWe/j+VDAwodp72tyrg3ihJPO3/km9unVDD0/mSbz5S
yzJP50dViNs2xFN9vMOZ6xWFp/pFf8kLkcIFqu9EtX1QIALVX5Uf3StbBOrP
5gWf3omiQP0b7svvA4dA/a2EWNklCdT/nEZLiaFGoHwcTP5IOmSB8pPdO/9a
+pBA+Vo42tIFQCh/lrqiPimcUD5Nz7e9EAih/Fb1xzS1WQjluzze7NsjEsp/
xNfy4ICd0HzUmZLySiRC82PLe7CUryE0XxWbPpvbZELz99V45LxtiNB8Pvzn
r4Hm9y9iFHnX
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{9.889185614849188, 9.889185614849188}, 
          3.8907640091254843, {3.1131074069185303`, 4.7408742270559525`}], 
         PolygonBox[{{7.5622640687119285`, 6.713735931288071}, {
          6.430893218813452, 7.279421356237309}, {6.996578643762691, 
          7.845106781186548}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.646784489160852, 6.646784489160852}, 
          ImageScaled[{1, 1}]], 
         CircleBox[{10.110814385150812`, 9.889185614849188}, 
          3.8907640091254843, {-1.5992815734661594`, 0.028485246671263065`}], 
         PolygonBox[{{13.286264068711928`, 7.5622640687119285`}, {
          12.72057864376269, 6.430893218813452}, {12.154893218813454`, 
          6.996578643762691}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.35321551083915, 6.646784489160852}, 
          ImageScaled[{0, 1}]], 
         CircleBox[{10., 10.}, 4., {0., 3.141592653589793}], 
         PolygonBox[{{9.4, 14.}, {10.6, 14.4}, {10.6, 13.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 10.}], PointBox[{14., 10.}], 
          {Thickness[0.015], LineBox[{{9.5, 5.5}, {10.5, 6.5}}], 
           LineBox[{{9.5, 6.5}, {10.5, 5.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["1",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/ecedcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/ecedcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9k3lIlEEYxl+PdNM2c1vdzfqj5RuyA48ahA3d5i1aig4qI+gmpb61suww
0i3bzUhTgyLT9tuu7aQLKpKyKEwqK/0kO90CY9vuLd20Mktxw2i++WOGYZiZ
932e32PIzElfEQwAJgDoWzv6JtAj/BsETd3usZWSDkE1LbolgaBz0rGoBKpD
mD/efHwewcrWFt9dORbB7X8ftoGgJyK/dYkYi2BPiTfbCLbft8V2BWIQviVu
cG4huE2jNpVLMQjJ+bjDQrC68Kg+icYgOEaVnzMT3GdcNLNB1iIsA+OeOILJ
byZYLaIWwZjq830R8OwPYUoIaBH2XjvsrxFw/vbidUekwQj2W49zDwlYX1Dy
yEgHI7jefUwuEtCrpkueyBqELq9XbxfQFfwsebWoQWgKa+4uFXDSnnBrCPTt
47IspwScXLF780EpGsExpsfdIGBGaGk2pdEI9qFxKb8FPH6lp6JBHoSw94R+
UzzB0pN+w3JxEMLseZG5swk2bbLN/ROIQhh+s6pmLcHeWlyWQKMQ7P1vztlG
UDWt1ZwhDkTwfCzTFxDcv7X3doWkRlC1njetJhjRYSmolwcgZM1KGz6dYFGN
IT4QiERoss4KNRCkp8vyKY1E8Ix2b+8QUPINmG4RIxDOrFxfd0/Azq6B5U6p
P8KnBPMdl4DFknVlo6xCMGb9ydwl/PdVhVCNhV6bgHnizspxNFw5H5LYnr1C
DFPuizHfqxxSP+X9xgW5RbIcqvxfYnntBghV6utUOwpTaIhS/6odQWyVGKz0
F96iuXFEClL6D5pQc/SJDIo+SaX2C/0AFP1erJmYlyP2Mq6vw6Y+81juYVx/
a1vzzHG0m3F/2s41GvZJvxn3Txvt1XUEfjHub8HPi2lzxU7G/c97QMuuyj8Y
5+O56lXtMPqdcX5qp3pNRVI743xVL/TUvQ/4GefP3qlKvCt/ZZzPS80jKk5J
nxnnN80XklosfmCcb232AZ1I3zLOf9Xi4BkMPIznA9JzRhqcLxnPj2uEIf0y
fcp4vi5daI5c6nzIeP5cmrqSjc7rjOfzn737Lbd4fv8CL7x6CQ==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9k21QTFEYx58Q9QF5na006F7TDvty7z2bsYjHbuN1Z9BiMCqVvWUGNYQS
djP4ICkG7d1RmWGahlU7Es0Oikylbm3lrdFIqJYP8qXxMrTXZMw5X86cOfOc
8zz//+8/PzUzwTYOAOIAYGw/G1AURVmE8G+xmHJqht9ANAg/a4ejuxm8m6TP
2StqECqbvIm3GDSEXjxXKmkQ1GERvwoZLD5mDu2SNQiO1h6vg8FJcxpGxoMW
Iayr0HaawSdHclMWEy1C59n6404Gb6zwHMoQtQgZr/dt9TJ4Py1hh0vSIlxX
mrMGGcwo6jfJshah5dmsWTNZvB18YFdA0SJkrU0NQxa3rHzYzBEdgsOkK0hj
MWLVMmeaqEPYHany5bI4JVfsuirpEEKiovx2FqsDV9JbZR0C90s94TCLSUv+
mALK2HmwxLmTxcRaY7xA9AgZL8fHGFj0jXrXiaIewTEw2DqRRV1FUKxL0iNk
7fKf62HQqw351i7rETy3RgqqGVw9rbgWgEPoN2/Aiww2+H9YXeEcguO7uSqf
wfptpjeEcAjzVNn+Uwzu5/rXtFs4hJ/Ttzy9zODjIKtHFDkEp6fx/T0Gp7ZE
RoKDQ+DOeH73MWgs6CiWpLH6VzEnJ7PoTi2bTWo4hO1XLxiXsvhhXtkdWeYQ
VN3e5cks+tydCeIQh9BSElx6lP3vK4+wtv5ElINF3qq/I4Xz9D7ubUoCITyt
t5amfJEtPH2/KZvPFEWe/j+VDAwodp72tyrg3ihJPO3/km9unVDD0/mSbz5S
yzJP50dViNs2xFN9vMOZ6xWFp/pFf8kLkcIFqu9EtX1QIALVX5Uf3StbBOrP
5gWf3omiQP0b7svvA4dA/a2EWNklCdT/nEZLiaFGoHwcTP5IOmSB8pPdO/9a
+pBA+Vo42tIFQCh/lrqiPimcUD5Nz7e9EAih/Fb1xzS1WQjluzze7NsjEsp/
xNfy4ICd0HzUmZLySiRC82PLe7CUryE0XxWbPpvbZELz99V45LxtiNB8Pvzn
r4Hm9y9iFHnX
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{9.889185614849188, 9.889185614849188}, 
          3.8907640091254843, {3.1131074069185303`, 4.7408742270559525`}], 
         PolygonBox[{{6.713735931288071, 7.5622640687119285`}, {
          7.279421356237309, 6.430893218813452}, {7.845106781186548, 
          6.996578643762691}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.646784489160852, 6.646784489160852}, 
          ImageScaled[{1, 1}]], 
         CircleBox[{10.110814385150812`, 9.889185614849188}, 
          3.8907640091254843, {-1.5992815734661594`, 0.028485246671263065`}], 
         PolygonBox[{{12.437735931288072`, 6.713735931288071}, {
          13.569106781186546`, 7.279421356237309}, {13.00342135623731, 
          7.845106781186548}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.35321551083915, 6.646784489160852}, 
          ImageScaled[{0, 1}]], 
         CircleBox[{10., 10.}, 4., {0., 3.141592653589793}], 
         PolygonBox[{{10.6, 14.}, {9.4, 14.4}, {9.4, 13.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 10.}], PointBox[{14., 10.}], 
          {Thickness[0.015], LineBox[{{9.5, 5.5}, {10.5, 6.5}}], 
           LineBox[{{9.5, 6.5}, {10.5, 5.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["2",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/ecedcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/ecedcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9k3lIlEEYxl+PdNM2c1vdzfqj5RuyA48ahA3d5i1aig4qI+gmpb61suww
0i3bzUhTgyLT9tuu7aQLKpKyKEwqK/0kO90CY9vuLd20Mktxw2i++WOGYZiZ
932e32PIzElfEQwAJgDoWzv6JtAj/BsETd3usZWSDkE1LbolgaBz0rGoBKpD
mD/efHwewcrWFt9dORbB7X8ftoGgJyK/dYkYi2BPiTfbCLbft8V2BWIQviVu
cG4huE2jNpVLMQjJ+bjDQrC68Kg+icYgOEaVnzMT3GdcNLNB1iIsA+OeOILJ
byZYLaIWwZjq830R8OwPYUoIaBH2XjvsrxFw/vbidUekwQj2W49zDwlYX1Dy
yEgHI7jefUwuEtCrpkueyBqELq9XbxfQFfwsebWoQWgKa+4uFXDSnnBrCPTt
47IspwScXLF780EpGsExpsfdIGBGaGk2pdEI9qFxKb8FPH6lp6JBHoSw94R+
UzzB0pN+w3JxEMLseZG5swk2bbLN/ROIQhh+s6pmLcHeWlyWQKMQ7P1vztlG
UDWt1ZwhDkTwfCzTFxDcv7X3doWkRlC1njetJhjRYSmolwcgZM1KGz6dYFGN
IT4QiERoss4KNRCkp8vyKY1E8Ix2b+8QUPINmG4RIxDOrFxfd0/Azq6B5U6p
P8KnBPMdl4DFknVlo6xCMGb9ydwl/PdVhVCNhV6bgHnizspxNFw5H5LYnr1C
DFPuizHfqxxSP+X9xgW5RbIcqvxfYnntBghV6utUOwpTaIhS/6odQWyVGKz0
F96iuXFEClL6D5pQc/SJDIo+SaX2C/0AFP1erJmYlyP2Mq6vw6Y+81juYVx/
a1vzzHG0m3F/2s41GvZJvxn3Txvt1XUEfjHub8HPi2lzxU7G/c97QMuuyj8Y
5+O56lXtMPqdcX5qp3pNRVI743xVL/TUvQ/4GefP3qlKvCt/ZZzPS80jKk5J
nxnnN80XklosfmCcb232AZ1I3zLOf9Xi4BkMPIznA9JzRhqcLxnPj2uEIf0y
fcp4vi5daI5c6nzIeP5cmrqSjc7rjOfzn737Lbd4fv8CL7x6CQ==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9k21QTFEYx58Q9QF5na006F7TDvty7z2bsYjHbuN1Z9BiMCqVvWUGNYQS
djP4ICkG7d1RmWGahlU7Es0Oikylbm3lrdFIqJYP8qXxMrTXZMw5X86cOfOc
8zz//+8/PzUzwTYOAOIAYGw/G1AURVmE8G+xmHJqht9ANAg/a4ejuxm8m6TP
2StqECqbvIm3GDSEXjxXKmkQ1GERvwoZLD5mDu2SNQiO1h6vg8FJcxpGxoMW
Iayr0HaawSdHclMWEy1C59n6404Gb6zwHMoQtQgZr/dt9TJ4Py1hh0vSIlxX
mrMGGcwo6jfJshah5dmsWTNZvB18YFdA0SJkrU0NQxa3rHzYzBEdgsOkK0hj
MWLVMmeaqEPYHany5bI4JVfsuirpEEKiovx2FqsDV9JbZR0C90s94TCLSUv+
mALK2HmwxLmTxcRaY7xA9AgZL8fHGFj0jXrXiaIewTEw2DqRRV1FUKxL0iNk
7fKf62HQqw351i7rETy3RgqqGVw9rbgWgEPoN2/Aiww2+H9YXeEcguO7uSqf
wfptpjeEcAjzVNn+Uwzu5/rXtFs4hJ/Ttzy9zODjIKtHFDkEp6fx/T0Gp7ZE
RoKDQ+DOeH73MWgs6CiWpLH6VzEnJ7PoTi2bTWo4hO1XLxiXsvhhXtkdWeYQ
VN3e5cks+tydCeIQh9BSElx6lP3vK4+wtv5ElINF3qq/I4Xz9D7ubUoCITyt
t5amfJEtPH2/KZvPFEWe/j+VDAwodp72tyrg3ihJPO3/km9unVDD0/mSbz5S
yzJP50dViNs2xFN9vMOZ6xWFp/pFf8kLkcIFqu9EtX1QIALVX5Uf3StbBOrP
5gWf3omiQP0b7svvA4dA/a2EWNklCdT/nEZLiaFGoHwcTP5IOmSB8pPdO/9a
+pBA+Vo42tIFQCh/lrqiPimcUD5Nz7e9EAih/Fb1xzS1WQjluzze7NsjEsp/
xNfy4ICd0HzUmZLySiRC82PLe7CUryE0XxWbPpvbZELz99V45LxtiNB8Pvzn
r4Hm9y9iFHnX
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{10., 10.899999999999999`}, 
          4.1, {-2.9202782112420023`, -0.2213144423477913}], 
         PolygonBox[{{9.4, 6.8}, {10.6, 6.3999999999999995`}, {10.6, 7.2}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.8548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10., 9.100000000000001}, 4.1, {0.2213144423477913, 
          2.9202782112420023`}], 
         PolygonBox[{{10.6, 13.2}, {9.4, 13.6}, {9.4, 12.799999999999999`}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.145199999999999}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 10.}], 
          {Thickness[0.015], LineBox[{{13.5, 9.5}, {14.5, 10.5}}], 
           LineBox[{{13.5, 10.5}, {14.5, 9.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["3",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cdcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cdcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], LineBox[CompressedData["
1:eJw9k3lIlEEYxl+PdNM2c1vdzfqj5RuyA48ahA3d5i1aig4qI+gmpb61suww
0i3bzUhTgyLT9tuu7aQLKpKyKEwqK/0kO90CY9vuLd20Mktxw2i++WOGYZiZ
932e32PIzElfEQwAJgDoWzv6JtAj/BsETd3usZWSDkE1LbolgaBz0rGoBKpD
mD/efHwewcrWFt9dORbB7X8ftoGgJyK/dYkYi2BPiTfbCLbft8V2BWIQviVu
cG4huE2jNpVLMQjJ+bjDQrC68Kg+icYgOEaVnzMT3GdcNLNB1iIsA+OeOILJ
byZYLaIWwZjq830R8OwPYUoIaBH2XjvsrxFw/vbidUekwQj2W49zDwlYX1Dy
yEgHI7jefUwuEtCrpkueyBqELq9XbxfQFfwsebWoQWgKa+4uFXDSnnBrCPTt
47IspwScXLF780EpGsExpsfdIGBGaGk2pdEI9qFxKb8FPH6lp6JBHoSw94R+
UzzB0pN+w3JxEMLseZG5swk2bbLN/ROIQhh+s6pmLcHeWlyWQKMQ7P1vztlG
UDWt1ZwhDkTwfCzTFxDcv7X3doWkRlC1njetJhjRYSmolwcgZM1KGz6dYFGN
IT4QiERoss4KNRCkp8vyKY1E8Ix2b+8QUPINmG4RIxDOrFxfd0/Azq6B5U6p
P8KnBPMdl4DFknVlo6xCMGb9ydwl/PdVhVCNhV6bgHnizspxNFw5H5LYnr1C
DFPuizHfqxxSP+X9xgW5RbIcqvxfYnntBghV6utUOwpTaIhS/6odQWyVGKz0
F96iuXFEClL6D5pQc/SJDIo+SaX2C/0AFP1erJmYlyP2Mq6vw6Y+81juYVx/
a1vzzHG0m3F/2s41GvZJvxn3Txvt1XUEfjHub8HPi2lzxU7G/c97QMuuyj8Y
5+O56lXtMPqdcX5qp3pNRVI743xVL/TUvQ/4GefP3qlKvCt/ZZzPS80jKk5J
nxnnN80XklosfmCcb232AZ1I3zLOf9Xi4BkMPIznA9JzRhqcLxnPj2uEIf0y
fcp4vi5daI5c6nzIeP5cmrqSjc7rjOfzn737Lbd4fv8CL7x6CQ==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9k21QTFEYx58Q9QF5na006F7TDvty7z2bsYjHbuN1Z9BiMCqVvWUGNYQS
djP4ICkG7d1RmWGahlU7Es0Oikylbm3lrdFIqJYP8qXxMrTXZMw5X86cOfOc
8zz//+8/PzUzwTYOAOIAYGw/G1AURVmE8G+xmHJqht9ANAg/a4ejuxm8m6TP
2StqECqbvIm3GDSEXjxXKmkQ1GERvwoZLD5mDu2SNQiO1h6vg8FJcxpGxoMW
Iayr0HaawSdHclMWEy1C59n6404Gb6zwHMoQtQgZr/dt9TJ4Py1hh0vSIlxX
mrMGGcwo6jfJshah5dmsWTNZvB18YFdA0SJkrU0NQxa3rHzYzBEdgsOkK0hj
MWLVMmeaqEPYHany5bI4JVfsuirpEEKiovx2FqsDV9JbZR0C90s94TCLSUv+
mALK2HmwxLmTxcRaY7xA9AgZL8fHGFj0jXrXiaIewTEw2DqRRV1FUKxL0iNk
7fKf62HQqw351i7rETy3RgqqGVw9rbgWgEPoN2/Aiww2+H9YXeEcguO7uSqf
wfptpjeEcAjzVNn+Uwzu5/rXtFs4hJ/Ttzy9zODjIKtHFDkEp6fx/T0Gp7ZE
RoKDQ+DOeH73MWgs6CiWpLH6VzEnJ7PoTi2bTWo4hO1XLxiXsvhhXtkdWeYQ
VN3e5cks+tydCeIQh9BSElx6lP3vK4+wtv5ElINF3qq/I4Xz9D7ubUoCITyt
t5amfJEtPH2/KZvPFEWe/j+VDAwodp72tyrg3ihJPO3/km9unVDD0/mSbz5S
yzJP50dViNs2xFN9vMOZ6xWFp/pFf8kLkcIFqu9EtX1QIALVX5Uf3StbBOrP
5gWf3omiQP0b7svvA4dA/a2EWNklCdT/nEZLiaFGoHwcTP5IOmSB8pPdO/9a
+pBA+Vo42tIFQCh/lrqiPimcUD5Nz7e9EAih/Fb1xzS1WQjluzze7NsjEsp/
xNfy4ICd0HzUmZLySiRC82PLe7CUryE0XxWbPpvbZELz99V45LxtiNB8Pvzn
r4Hm9y9iFHnX
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{10., 10.899999999999999`}, 
          4.1, {-2.9202782112420023`, -0.2213144423477913}], 
         PolygonBox[{{9.4, 6.8}, {10.6, 6.3999999999999995`}, {10.6, 7.2}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.8548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10., 9.100000000000001}, 4.1, {0.2213144423477913, 
          2.9202782112420023`}], 
         PolygonBox[{{10.6, 13.2}, {9.4, 13.6}, {9.4, 12.799999999999999`}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.145199999999999}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{14., 10.}], 
          {Thickness[0.015], LineBox[{{5.5, 9.5}, {6.5, 10.5}}], 
           LineBox[{{5.5, 10.5}, {6.5, 9.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["4",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cdcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cdcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 0}, {0, 0}, {22, 22}]},
   AspectRatio->NCache[
     Rational[1, 4], 0.25],
   ImageSize->{512, 128},
   PlotRange->{{0, 88}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"86b09633-19b9-4347-bbf6-85638476d22a"]
}, Open  ]],

Cell["Tree-level counter-term diagrams", "Text",ExpressionUUID->"61d7bbb1-5987-4cff-bce1-6becca5e236f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagPhotonTreeSECT", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"4", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[23]:=",ExpressionUUID->"e6a44e95-df64-42d0-9169-45083611ada9"],

Cell[BoxData[
 FormBox[
  GraphicsBox[InsetBox[
    GraphicsBox[
     TagBox[
      TooltipBox[
       {Thickness[0.005], LineBox[CompressedData["
1:eJxFlXtMVEcUxg9PUaquPFze7jJXJaJYuasujXgPimZri4HWKrWCInAVohaD
1RUoWAU0K9ZFZcvdLXXVGlCjCNSIjyIBUVhuBWpVfLKttkXEFz5R6m1Ieqfz
z+RkMjNnzvm+36iXf/lJqiMApALA4Fz1WpIkiSD8N59rPu5lEwfjUQXxoQz6
p6827REIgrWi0hjH4IF0W9NSniDEhs4iaxjsvxYphrIEQcE5VH7N4LZM39rX
UjBCbL5DQi6Dh488zL4gBiMc7/rMJ4PBDpXu6R4hGEF3b5txAYMNsYvuJPPB
CPZsk+tkBsujyv8JZ4MRnkSv6XFiMLusz9URghGMXQcWdBJM6Lt/sl1UI7gd
CFtVRXDDxt9v/iCoEZad/8q2m+Ckuk1xq3g1Qv0G3yebCa6Iuz48glUjhDx6
dGMTweUGa4ALqBGsYbUtOwhuWHuwrF1UIXSvr9VUEDQUPTtnEVQIIedcBkSC
ks/CMzyvQrAnBF54RXDc84CWKawKwfiwaAth0NSq/uCNNAahPjLI7SMGfU53
1xULg3FfWnkag6y+MG4COwahsyCmIZvBY0dmS41iEIK+waDJY7BHP7s6kQ9C
aDaaSzIZ1GXy095IgQjaHrc5ixkEZWWUSQhE8Ll9F6cx+Fvxn7nhbCBCrDi+
1Z3BlGvvSi+JAQhgvtPdRXBhzsU56fxg3BhmO0lw4GLWfBcIQDAWxk0qJWiN
+bBkr+CPsHKzQ1s+wdSrs5URrD+CddUX/XkEu/OsPR2iH0KIS/FMA8Gbnm0R
6bwfQnzv3hX7CR5u0MxwBD+EdpNSaCL4sqRqklnwRbDqSg49JsimhcwNZ30R
4ued3evPYIdparVN9EGoT2zSRTPYcsb522TeB0E7rvNKCoO77Lf/GJCUCBX7
dq/eyGBNhKXcJCgR8KjRmsdg0rzmxvdZJUJ3m7JmPYO3nrd5tYqjEWpnfFqz
lMGDNQvXpfKjEbRTEj6PZHBn1pk6SfJGyBCe/uTJ4GJLfacgeCOUxuRW/03w
1KItNSzrjdDs7V9YRzC2cer8X0QvhGXZbiPKCG7PTz3B814I2LuA20pQ3zvo
C0+E5iyvY3kEH64wzxMET7pu9bZVhbOedP+0b3I+FkUPen5QHDee5z3o/UmJ
0VEAHjS/X7WHtpuFUTR/r3uTH2jYUfR9yv3TZ7SJCvr+puqU+DReQeuT8Fod
6AQKWr8lSS/vatmRtL4z8/dY0vkRtP4G18pMizCc9qev4PsfW8X3aP8ME01b
30rutL/aqqSiUNad9l9RXTdhCT+M6mPcRH3HDmEo1Y919Oor9aIb1dcr3bDk
F9IQqr9oe8a6UHYI1aePk+Ol5bwr1a/uhMbRIrhQfdu37Mu5LDpT/S/tC9/t
Ds7UH+71esss1on6p2Cx3kHPO1J/Gbr7lhwRHP73X2TY5lsiUH+ejzq73R2A
+ndXg/LkWv4dJ/u7+/78sTZxgJP9b4hJhmD2LSfzwbXzske20M/J/BAT3/pd
k15xMl8MnZri6fxLTubP+vr+zDLxOSfzybn0mWoo+4yT+XW1vRKzhKeczDdF
0RVjl/SYk/mnOGoY2y72cjIfSxcZ/BqE+5zMz4zTOQ+O839xMl9Vh5ioUvYu
J/NXG7oydx3YOZnP9p2z9IXm65zMb1Vm1dwhmsuczHfVd9aUG+YWTub/pjpT
+QvzKU7+H2BwVGT+LP8f/wKhHo8v
         "]], InsetBox[
         TagBox[
          StyleBox[
           TagBox["\[Gamma]",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {5., 9.0548}, NCache[
         ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
        LineBox[CompressedData["
1:eJw9lX9QVFUUxw/rmGZiKmmgjmH37g8W2H27d0HEsCPm6CgaiSObAq7gPkCt
1RRFzViLGPEHij/3kSFuupIQMmCROuGKjYPwwJUo0SxGgcXSSStRYXS3YZq5
f9058+a9d+8538/nTkm3LbIqAMAKAINr4jAAAIow/P81fuq796PYYP3XllPt
BHsO7c9eLVIES3KirYpg2qGo2DKJIlS3/3C7mOAwTQNrlynCI7cv8VOCubu9
c4aBEqF6q8+5neCSxWPzpzElQmLo6d69BIXOulGrRSXC9xM32SoIzjhTPuWo
pEQIzc/u9xBcWm9WtMhKhNEXisc9J1iQHtj/wq9EWBuaUqGm+FXg+Ll6pkJ4
lnL9wEKKhQWT6QpRhVA2fWfUGortM/OqDkgqBNzhfXUbxZIq1T9XZBVCx5gx
yjyKpTnLuwb8KgTL9TnRH1EsLFqarmdqhODCOc3JFDeuH4krRTVCBw4MYRQV
vV+/I0lqhFDn3WnDKf76Sld0q6xGWDt2/ce3CUZPeHhXARoEbLjz9CzBx85d
oVPZYB142HyYYO/lt26sEjUImi01cfkEtdo0KJU0CDvicprtBHfN+t3lkTUI
MTbrqt0EU67I3QoIQ2gc9/T8SYL2DZpOEwtDuPfmpItXCY6fusctimEI1azD
9JjgwoP2WocUhgDilNdDKf4yc9JvTfJgHXc9ai5FxdEG8wt/GMLazVVtmRSF
95dFCUyL4NjmE7ZSbH0tbUOGqEWwHDjxkp3iSPeZEUckLULHwIeXcigGbQzu
apK1COVBFkcqxYrSnjs+vxZByL4nxlIcGqX+w8jCESx1q5aMppjZfP+2KIYj
lH87y9JN0GHqcZVI4Qh4PLbuAsFJzhcxrXI4QuNNtfYLgnWvFhcFQASCOW3N
/gKC6gxjpYlFILgX2ZbbCXpuTSzNFCMQgoV7CYUE9w915JRIEQhzL1cmlBHU
udpnt8gRCI2tTlcDwXPxzlCASIR94qj5Dwgm1RwLYiwSIatm+4JginTxDJUo
RiLE/Nm9eSZF8+QesyRFIpTlP/07neKFuAUnZTkSwR1U4c6l+OPLg1zoEGI+
v/+eneIIuWYpYzr+3NA34ZQo6vj71ouXbkqSjn9/XbLlgSzr+P89ntROv1/H
93ckI/y8ken5/p8EZu20inp+vj5d9wqHpOfnL3W1JDXLet6ftiG2dT6/nvfv
Z7a9yxEi8P7m2vZUGpnA+69/Y2exnCDw+cTb1uwSRYHPzxYbuBfsAp/vzavr
i0okgc+/Pqx8i6lW4PnYOuCZ3SoLPD8RqYt6Mr0Cz9ed70qTAsDA8/esa11x
SYiB5/PLi2+7GDPw/CZnnzsmJxh4vvOvrd5nFQ08/2ePS3t8eQbOh793X+UR
ycD5qX7s8Qu1Bs7XQ+eKg02ygfM3L+a8baXXwPls3LSjyOc3cH5vfFbU7Qgx
cr7Tx1SkMmbk/Gua+ztbEozcD/aGtoVZopH7I2heYpHCbuR+ya15UHBUMnL/
9Ge4NdG1Ru4n+5VHH1yTjdxf/yr6lmV5jdxvZUmbhwQA4/5znP7pEymEcT/O
+ib8oYEx7s/ICSdymxIY92vdrSdxGSLj/nXVj0x5nse4ny/1TfYekhj3tym2
566+lnG/t9VHz2+SGfd/fLZ5hNXL+P0wPWCQDxO/P/4DJKlyeQ==
         "]], InsetBox[
         TagBox[
          StyleBox[
           TagBox["\[Gamma]",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {15., 10.9452}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
        {PointSize[0.04], 
         {Thickness[0.015], LineBox[{{9.5, 9.5}, {10.5, 10.5}}], 
          LineBox[{{9.5, 10.5}, {10.5, 9.5}}]}}, InsetBox[
         TagBox[
          StyleBox[
           TagBox["1",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->11.729454545454546`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           11.729454545454546`]& ], {10., -0.5}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
       "\"ac/bc/0.m\"",
       TooltipStyle->"TextStyling"],
      Annotation[#, "ac/bc/0.m", "Tooltip"]& ],
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}],
   AspectRatio->NCache[
     Rational[1, 4], 0.25],
   ImageSize->{512, 128},
   PlotRange->{{0, 88}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"10034dcf-9232-4672-b049-e1fc67bae9cb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Master integrals", "Section",ExpressionUUID->"7e93f5fe-69e5-4465-9a7c-b49db9ffb150"],

Cell["The only required masters are 1- and 2-loop tadpoles", "Text",ExpressionUUID->"c0c3d1b9-9bc8-4cbb-b7a0-46a55614563d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoleMaster", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$FeynCalcDirectory", ",", "\"\<Examples\>\"", 
       ",", "\"\<MasterIntegrals\>\"", ",", "\"\<Tadpoles\>\"", 
       ",", "\"\<tad1LxFx1x1xxEp999x.m\>\""}], "}"}], "]"}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[24]:=",ExpressionUUID->"645ade0d-ead0-4055-b96c-bb3738b84d09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoleMaster1", "=", 
   RowBox[{
    RowBox[{"tadpoleMaster", "/.", 
     RowBox[{"m1", "->", "mxt"}]}], "/.", 
    RowBox[{"tad1L", "->", "\"\<tad1Lv1\>\""}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[25]:=",ExpressionUUID->"d06752b7-8a65-4a08-8c6c-df047525d0ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoleMaster2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Get", "[", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
        "$FeynCalcDirectory", ",", "\"\<Examples\>\"", 
         ",", "\"\<MasterIntegrals\>\"", ",", "\"\<Tadpoles\>\"", ",", 
         "\n", "\"\<tad2LxFx111x111xxEp1x.m\>\""}], "}"}], "]"}], "]"}], "/.", 
     RowBox[{"m1", "->", "mxt"}]}], "/.", 
    RowBox[{"tad2LxFx111x111xxEp1x", "->", "\"\<tad2Lv2\>\""}]}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[26]:=",ExpressionUUID->"f207ef73-d4ef-4df0-ac2b-cbf8f5001920"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Obtain the amplitudes", "Section",ExpressionUUID->"785b8788-a553-4621-8e1d-4cf5c53813c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "photonSE$RawAmp", ",", "photonSECT$RawAmp", ",", 
     "diagPhotonTreeSECT$RawAmp"}], "}"}], " ", "=", " ", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"FCFAConvert", "[", 
      RowBox[{
       RowBox[{"CreateFeynAmp", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Truncated", "->", "True"}], ",", "\n", "\t", 
         RowBox[{"GaugeRules", "->", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"PreFactor", "->", "1"}]}], "]"}], ",", "\n", "\t", 
       RowBox[{"IncomingMomenta", "->", 
        RowBox[{"{", "p", "}"}]}], ",", " ", 
       RowBox[{"OutgoingMomenta", "->", 
        RowBox[{"{", "p", "}"}]}], ",", "\n", "\t", 
       RowBox[{"LorentzIndexNames", "->", 
        RowBox[{"{", 
         RowBox[{"mu", ",", "nu"}], "}"}]}], ",", " ", 
       RowBox[{"DropSumOver", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"LoopMomenta", "->", 
        RowBox[{"{", 
         RowBox[{"k1", ",", "k2"}], "}"}]}], ",", " ", 
       RowBox[{"UndoChiralSplittings", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"ChangeDimension", "->", "D"}], ",", " ", 
       RowBox[{"SMP", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"FinalSubstitutions", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"SMP", "[", "\"\<m_e\>\"", "]"}], "->", "0"}], ",", 
          RowBox[{
           RowBox[{"SMP", "[", "\"\<e\>\"", "]"}], "->", 
           RowBox[{"4", " ", "Pi", " ", 
            RowBox[{"Sqrt", "[", "a4", "]"}]}]}]}], "}"}]}]}], "]"}], "&"}], "/@", 
    RowBox[{"{", "\n", "\t", 
     RowBox[{
     "diagPhotonSE", ",", "diagPhotonSECT", ",", "diagPhotonTreeSECT"}], 
     "}"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[27]:=",ExpressionUUID->"0e23ddd7-aae6-4c73-8336-bb0c2faaf4dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate the amplitudes", "Section",ExpressionUUID->"5db578e7-5a19-4e42-ae98-cafa2355a053"],

Cell[CellGroupData[{

Cell["Photon self-energy at 2 loops", "Subsection",ExpressionUUID->"775b4481-efd7-4119-a9c6-0c9f05a8aa25"],

Cell["\<\
The 2-loop photon self-energy has superficial degree of divergence equal to 2\
\
\>", "Text",ExpressionUUID->"c5b6c23f-0ac7-4988-bc84-2bcca08bf5c5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"divDegree", "=", "2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aux1", "=", 
   RowBox[{"FCLoopGetFeynAmpDenominators", "[", 
    RowBox[{
     RowBox[{"Nf", " ", "photonSE$RawAmp"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "k2"}], "}"}], ",", "denHead", ",", 
     RowBox[{"Momentum", "->", 
      RowBox[{"{", "p", "}"}]}], ",", 
     RowBox[{"\"\<Massless\>\"", "->", "True"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"aux2", "=", 
  RowBox[{"FCLoopAddAuxiliaryMass", "[", 
   RowBox[{
    RowBox[{"aux1", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k1", ",", "k2"}], "}"}], ",", 
    RowBox[{"-", 
     RowBox[{"mxt", "^", "2"}]}], ",", "0", ",", 
    RowBox[{"Head", "->", "denHead"}]}], "]"}]}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[28]:=",ExpressionUUID->"a02c7c22-d65b-4b7e-9612-76d03159dad6"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          SuperscriptBox[
           FormBox[
            FormBox["k1", TraditionalForm], TraditionalForm], 2], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         SuperscriptBox[
          FormBox[
           FormBox["k1", TraditionalForm], TraditionalForm], 2], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          SuperscriptBox[
           FormBox[
            FormBox["k2", TraditionalForm], TraditionalForm], 2], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         SuperscriptBox[
          FormBox[
           FormBox["k2", TraditionalForm], TraditionalForm], 2], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "+", 
                   FormBox["k2", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "+", 
                  FormBox["k2", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k2", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k2", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "+", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "+", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   RowBox[{"-", 
                    FormBox["k1", TraditionalForm]}], "+", 
                   FormBox["k2", TraditionalForm], "+", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  RowBox[{"-", 
                    FormBox["k1", TraditionalForm]}], "+", 
                  FormBox["k2", TraditionalForm], "+", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[31]=",ExpressionUUID->"2948c090-e42a-4fe7-a9c8-586062fd267f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSE$PreAmp1", "=", 
    RowBox[{"Contract", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"aux1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/.", "aux2"}], ")"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[32]:=",ExpressionUUID->"3647838c-19cd-4153-a07c-05df9aab1c14"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.108584`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[32]=",ExpressionUUID->"75824d26-7baa-47ee-b742-10a7fc4594ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSE$Amp", "=", 
    RowBox[{
     RowBox[{"photonSE$PreAmp1", "//", "\n", 
      RowBox[{
       RowBox[{"SUNSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"FCI", "->", "True"}], ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"DiracSimplify", "[", 
       RowBox[{"#", ",", 
        RowBox[{"FCI", "->", "True"}], ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[33]:=",ExpressionUUID->"ae171ded-82ce-4e05-8e8b-4e0c52e95438"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.493266`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[33]=",ExpressionUUID->"7665890c-490e-4d7c-b8c3-8038b5d0d11d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isoSymbols", "=", 
  RowBox[{"FCMakeSymbols", "[", 
   RowBox[{"KK", ",", 
    RowBox[{"Range", "[", 
     RowBox[{"1", ",", "$KernelCount"}], "]"}], ",", "List"}], 
   "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[34]:=",ExpressionUUID->"b2fc9212-cb11-4c7b-89d4-0a721c58eb12"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
   "KK1", ",", "KK2", ",", "KK3", ",", "KK4", ",", "KK5", ",", "KK6", ",", 
    "KK7", ",", "KK8"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[34]=",ExpressionUUID->"7afe3b3e-97b1-418c-a9e7-9297fd90e9c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSE$Amp1", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{"photonSE$Amp", ",", "p", ",", 
      RowBox[{"IsolateNames", "->", "isoSymbols"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[35]:=",ExpressionUUID->"31f28e66-52dd-4817-9266-030fe9031027"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.323068`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[35]=",ExpressionUUID->"890e0834-e9f4-4130-a152-b0a5d400e70f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSE$Amp2", "=", 
    RowBox[{"FourSeries", "[", 
     RowBox[{"photonSE$Amp1", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "0", ",", "divDegree"}], "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[36]:=",ExpressionUUID->"65ee71d7-bb33-4d54-87a5-de04b8d89a14"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"1.514673`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[36]=",ExpressionUUID->"f53c213f-fad4-4146-820f-e3db53cc87c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSE$Amp3", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"FRH2", "[", 
       RowBox[{"photonSE$Amp2", ",", "isoSymbols"}], "]"}], ",", 
      "FeynAmpDenominator", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[37]:=",ExpressionUUID->"e40a7737-fe1a-4f9e-9417-5f9a9a6ac7b2"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.448091`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[37]=",ExpressionUUID->"71585bc3-acc5-49b9-a039-ad1a14839295"]
}, Open  ]],

Cell["\<\
The rest of the calculation follows the standard multiloop template\
\>", "Text",ExpressionUUID->"cc4d1f61-7918-4ebd-867f-1a185d0a096a"],

Cell[BoxData[{
 RowBox[{"FCClearScalarProducts", "[", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", "p", "]"}], "=", "pp"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[38]:=",ExpressionUUID->"c79efde8-fc78-4835-a447-ca6eb554b628"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"photonSE$Amp4", ",", "photonSE$Topos"}], "}"}], "=", 
    RowBox[{"FCLoopFindTopologies", "[", 
     RowBox[{"photonSE$Amp3", ",", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "k2"}], "}"}], ",", 
      RowBox[{"FCI", "->", "True"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}], ",", "\n", 
      RowBox[{"FCLoopBasisOverdeterminedQ", "->", "True"}], ",", 
      RowBox[{"FinalSubstitutions", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Hold", "[", "SPD", "]"}], "[", "p", "]"}], "->", "pp"}], 
        "}"}]}]}], "]"}]}], ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[40]:=",ExpressionUUID->"ba9421b5-7c38-48b4-a7d8-24addad3b155"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the initial candidate \
topologies: \"\>", "\[InvisibleSpace]", "2"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the initial candidate topologies: ", 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"2aa3844b-fd3b-4cc7-ba24-85255bb03d16"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified unique \
topologies: \"\>", "\[InvisibleSpace]", "2"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified unique topologies: ", 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"81fa0e31-abfd-42bf-9aef-273b7ac5b862"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the preferred topologies \
among the unique topologies: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the preferred topologies among the unique \
topologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"09f5042a-f1a6-42e1-b1c2-7713e5b050b0"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified subtopologies: \
\"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified subtopologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"a62623ae-05f0-438e-b1f0-5453a3b98a30"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of found topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "2"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of found topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"404b0cb6-8d53-42e8-aede-378be7ce4e21"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"1.040254`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[40]=",ExpressionUUID->"b3b5f40e-c164-4fe4-a073-4713dfc2a010"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSE$Amp5", "=", 
    RowBox[{"FCLoopTensorReduce", "[", 
     RowBox[{"photonSE$Amp4", ",", "photonSE$Topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[41]:=",ExpressionUUID->"2d9a8b92-e452-45d3-ba00-9c40c251323e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"2.545103`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[41]=",ExpressionUUID->"3194e23f-e3c2-4581-b816-cb487ba05dbb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSE$Amp6", "=", 
    RowBox[{"DiracSimplify", "[", 
     RowBox[{"photonSE$Amp5", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[42]:=",ExpressionUUID->"54b282da-5fa5-4e19-a8aa-915dc1166351"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.068331`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[42]=",ExpressionUUID->"6a638ac1-71dc-4e0e-a47a-059e5c07c85a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"photonSE$Amp7", ",", "photonSE$Topos2"}], "}"}], "=", 
    RowBox[{"FCLoopRewriteOverdeterminedTopologies", "[", 
     RowBox[{"photonSE$Amp6", ",", "photonSE$Topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[43]:=",ExpressionUUID->"0b4181cf-e3d0-4de4-a3b0-44a39bff778e"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteIncompleteTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"No overdetermined topologies detected.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteIncompleteTopologies: ", 
    Style["No overdetermined topologies detected.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"1aaf2125-7687-4ba3-95fa-6b75393e841f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.056581`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[43]=",ExpressionUUID->"01f8b0cf-59e5-4886-a9a4-1a3bcb0c26a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"photonSE$Amp8", ",", "photonSE$Topos3"}], "}"}], "=", 
    RowBox[{"FCLoopRewriteIncompleteTopologies", "[", 
     RowBox[{"photonSE$Amp7", ",", "photonSE$Topos2", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[44]:=",ExpressionUUID->"54198bc5-2e00-4c05-a44f-b2bac2cc3fde"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteIncompleteTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"No incomplete topologies detected.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteIncompleteTopologies: ", 
    Style["No incomplete topologies detected.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[44]:=",ExpressionUUID->"2ad73bda-090b-41d3-8369-494c12bf2571"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.060366`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[44]=",ExpressionUUID->"1ade7e8c-bad7-4f4f-aa33-def47b52eee0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSE$SubTopos", "=", 
    RowBox[{"FCLoopFindSubtopologies", "[", 
     RowBox[{"photonSE$Topos3", ",", 
      RowBox[{"Flatten", "->", "True"}], ",", 
      RowBox[{"Remove", "->", "True"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[45]:=",ExpressionUUID->"abdce7ec-f4c5-4234-ad7f-d6589c4dc0a9"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.11017`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[45]=",ExpressionUUID->"7271e5f2-5de9-43cf-9198-c6c74f3c701f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"photonSE$TopoMappings", ",", "\n", "photonSE$FinalTopos"}], 
    "}"}], "=", 
   RowBox[{"FCLoopFindTopologyMappings", "[", 
    RowBox[{"photonSE$Topos3", ",", 
     RowBox[{"PreferredTopologies", "->", "photonSE$SubTopos"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[46]:=",ExpressionUUID->"c17d2f32-4c30-4458-86ee-3c341528945d"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1", "\[InvisibleSpace]", 
    StyleBox["\<\" mapping relations \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1, 
    Style[" mapping relations ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"7d52aaa7-83a3-47bd-8f63-c94a3c7a2ef3"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of independent topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of independent topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"5a498568-6a0f-4f51-95ea-8a23eb9f61f5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSE$AmpGLI", "=", 
    RowBox[{"FCLoopApplyTopologyMappings", "[", 
     RowBox[{"photonSE$Amp8", ",", 
      RowBox[{"{", 
       RowBox[{"photonSE$TopoMappings", ",", "\n", "photonSE$FinalTopos"}], 
       "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[47]:=",ExpressionUUID->"4b10def0-9083-498e-ad6b-3a929d81d551"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"1.098946`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[47]=",ExpressionUUID->"aba3e49b-0be2-4adc-a915-fe3a5cc11833"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"photonSE$GLIs", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"photonSE$AmpGLI", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[48]:=",ExpressionUUID->"88f26f00-5d2f-4d20-a0cc-a40ddf164391"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"photonSE$dir", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
     "$TemporaryDirectory", ",", "\"\<Reduction-photonSE-2L-massless\>\""}], 
     "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"CreateDirectory", "[", "photonSE$dir", "]"}], "]"}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[49]:=",ExpressionUUID->"cda2bfeb-589c-44d0-bc88-5d25024cbe78"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraCreateJobFile", "[", 
  RowBox[{
  "photonSE$FinalTopos", ",", " ", "photonSE$GLIs", ",", " ", 
   "photonSE$dir"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[51]:=",ExpressionUUID->"41af1372-9f02-4290-8df3-5f971fdb8a3c"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "{", "\<\"/tmp/Reduction-photonSE-2L-massless/fctopology1/job.yaml\"\>", 
   "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[51]=",ExpressionUUID->"f4ae3514-a1b3-4279-b533-d2d3cfebbd66"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"KiraCreateIntegralFile", "[", 
  RowBox[{
  "photonSE$GLIs", ",", " ", "photonSE$FinalTopos", ",", " ", 
   "photonSE$dir"}], "]"}], "\n", 
 RowBox[{"KiraCreateConfigFiles", "[", 
  RowBox[{
  "photonSE$FinalTopos", ",", " ", "photonSE$GLIs", ",", " ", "photonSE$dir", 
   ",", " ", "\n", " ", 
   RowBox[{"KiraMassDimensions", " ", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"pp", " ", "->", " ", "2"}], ",", 
      RowBox[{"mxt", "->", "1"}]}], "}"}]}]}], "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[52]:=",ExpressionUUID->"d66210f7-de02-403c-bd66-d1cbe69e4440"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "97"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 97],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"682bb89a-8f0d-421f-8c7d-21a6f6c9f7b6"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "{", "\<\"/tmp/Reduction-photonSE-2L-massless/fctopology1/KiraLoopIntegrals\
\"\>", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[52]=",ExpressionUUID->"6a6af261-7de6-4510-a404-9396f44bc140"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"/tmp/Reduction-photonSE-2L-massless/fctopology1/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-photonSE-2L-massless/fctopology1/config/kinematics.yaml\"\
\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[53]=",ExpressionUUID->"2bd4eaf2-c593-44a6-adb9-34dee96c21d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraRunReduction", "[", 
  RowBox[{
  "photonSE$dir", ",", " ", "photonSE$FinalTopos", ",", " ", "\n", " ", 
   RowBox[{"KiraBinaryPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<.local\>\"", ",", " ", "\"\<bin\>\"", ",",
        " ", "\"\<kira\>\""}], "}"}], "]"}]}], ",", "\n", " ", 
   RowBox[{"KiraFermatPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<bin\>\"", ",", " ", "\"\<ferl64\>\"", ",",
        " ", "\"\<fer64\>\""}], "}"}], "]"}]}]}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[54]:=",ExpressionUUID->"ae713ef5-df7c-42ca-92bc-7859636603bc"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "True", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[54]=",ExpressionUUID->"70ec1438-5726-42d3-9050-dda5ad69235f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"photonSE$ReductionTables", "=", 
   RowBox[{
    RowBox[{"KiraImportResults", "[", 
     RowBox[{"photonSE$FinalTopos", ",", " ", "photonSE$dir"}], "]"}], "//", 
    "Flatten"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[55]:=",ExpressionUUID->"10892715-35d7-4324-bbd6-9d50c003ede9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSE$resPreFinal1", "=", 
    RowBox[{"(", 
     RowBox[{"photonSE$AmpGLI", "/.", 
      RowBox[{"Dispatch", "[", "photonSE$ReductionTables", "]"}]}], ")"}]}], 
   ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[56]:=",ExpressionUUID->"f6003ba0-2a61-43fc-9d4b-4016e50fdf81"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.015355`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[56]=",ExpressionUUID->"ed19bab9-cdad-4b1c-a3a8-6e7544fe62ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSE$resPreFinal2", "=", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Collect2", "[", 
        RowBox[{"#", ",", "GLI", ",", "DiracGamma", ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}], ",", 
      "photonSE$resPreFinal1"}], "]"}]}], ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[57]:=",ExpressionUUID->"d0fc162c-2653-42cc-a592-3d73c90cba79"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.440538`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[57]=",ExpressionUUID->"1b680d2d-a7df-44ab-b5bb-daef829a4eaa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"photonSE$masters", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"photonSE$resPreFinal1", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[58]:=",ExpressionUUID->"cadadfcc-2406-4898-8431-d9ca498b0432"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"photonSE$MIMappings", "=", 
  RowBox[{"FCLoopFindIntegralMappings", "[", 
   RowBox[{"photonSE$masters", ",", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"tadpoleMaster1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"tadpoleMaster2", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", "\n", 
      "photonSE$FinalTopos"}], "]"}], ",", 
    RowBox[{"PreferredIntegrals", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"tadpoleMaster1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], 
        RowBox[{
         RowBox[{"tadpoleMaster1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"tadpoleMaster2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[59]:=",ExpressionUUID->"bd91ab9d-e366-4018-844a-ba728b4c80a6"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm]}], ")"}], "\[Rule]", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["G", "tad1LxFx1x1xxEp999x"], "(", 
         FormBox["1",
          TraditionalForm], ")"}], "2"]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fctopology1\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad2Lv2\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}]}]},
     {
      RowBox[{
       SuperscriptBox["G", "\<\"tad2Lv2\"\>"], "(", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}], 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["G", "tad1LxFx1x1xxEp999x"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "2"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[59]=",ExpressionUUID->"fc4d928e-86d9-4003-a3fd-3d2486da3e36"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"isoSymbols1", "=", 
   RowBox[{"FCMakeSymbols", "[", 
    RowBox[{"LL", ",", 
     RowBox[{"Range", "[", 
      RowBox[{"1", ",", "$KernelCount"}], "]"}], ",", "List"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"isoSymbols2", "=", 
   RowBox[{"FCMakeSymbols", "[", 
    RowBox[{"LM", ",", 
     RowBox[{"Range", "[", 
      RowBox[{"1", ",", "$KernelCount"}], "]"}], ",", "List"}], "]"}]}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[60]:=",ExpressionUUID->"1dd53af5-56de-4365-a152-0e8b4d17f9b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSE$resPreFinal2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Collect2", "[", 
         RowBox[{"photonSE$resPreFinal1", ",", "D", ",", "GLI", ",", 
          RowBox[{"IsolateNames", "->", "isoSymbols1"}], ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "//", 
        RowBox[{
         RowBox[{"FCReplaceD", "[", 
          RowBox[{"#", ",", 
           RowBox[{"D", "->", 
            RowBox[{"4", "-", 
             RowBox[{"2", "ep"}]}]}]}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{"photonSE$MIMappings", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}]}], "//", "\n", 
      RowBox[{
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"tadpoleMaster1", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"tadpoleMaster2", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"Collect2", "[", 
       RowBox[{"#", ",", "ep", ",", 
        RowBox[{"IsolateNames", "->", "isoSymbols2"}], ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[62]:=",ExpressionUUID->"f6223711-ec97-4011-8906-95ca27fe7645"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"12.45587`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[62]=",ExpressionUUID->"5cb56abd-7e76-4496-a5d4-f99b70d65f43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSE$resPreFinal3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"photonSE$resPreFinal2", "//", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"ep", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}], 
      "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"I", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "*", "Pi"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "+", " ", "ep"}], ")"}]}]}], ")"}], "^",
            "2"}], " ", "#"}], ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}]}], 
   ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[63]:=",ExpressionUUID->"a5339ba3-3a79-4701-9c30-5be83e05426b"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.919513`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[63]=",ExpressionUUID->"03bbd36e-6e6a-40ad-939c-5761aba6e2a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSE$resPreFinal4", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"FRH2", "[", 
       RowBox[{
        RowBox[{"FRH2", "[", 
         RowBox[{"photonSE$resPreFinal3", ",", "isoSymbols2"}], "]"}], ",", 
        "isoSymbols1"}], "]"}], ",", "DiracGamma", ",", "pp", ",", "mxt", ",",
       "ep", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[64]:=",ExpressionUUID->"cb864cfd-c272-48fd-a564-c226c58e310f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.394702`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[64]=",ExpressionUUID->"0a343d3b-2103-4041-9e6a-5d94fb74f696"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"isoSymbols3", "=", 
   RowBox[{"FCMakeSymbols", "[", 
    RowBox[{"LH", ",", 
     RowBox[{"Range", "[", 
      RowBox[{"1", ",", "$KernelCount"}], "]"}], ",", "List"}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[65]:=",ExpressionUUID->"c4e2a54e-d6a6-42f7-bcb0-2941acae8102"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSE$resPreFinal5", "=", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{"Collect2", "[", 
         RowBox[{"photonSE$resPreFinal4", ",", "mxt", ",", 
          RowBox[{"IsolateNames", "->", "isoSymbols3"}], ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mxt", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
     "Normal"}]}], ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[66]:=",ExpressionUUID->"012170b8-04e1-4cd4-a6d3-e8811a67fd38"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"1.192313`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[66]=",ExpressionUUID->"1e310ed4-1f01-4c3c-b06c-426e6cd7dc81"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSE$resPreFinal6", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FRH2", "[", 
        RowBox[{"photonSE$resPreFinal5", ",", "isoSymbols3"}], "]"}], "//", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"m_Symbol", "^", "2"}], "]"}], ":>", 
           RowBox[{"2", 
            RowBox[{"Log", "[", "m", "]"}]}]}]}], "]"}], "&"}]}], ",", 
      "DiracGamma", ",", "pp", ",", "mxt", ",", "ep", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[67]:=",ExpressionUUID->"48f715e2-4627-4035-9e28-80b92843922c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.08056`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[67]=",ExpressionUUID->"f4f3243a-184a-4ed4-8c79-16327e9f840f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"photonSE$resFinal", "=", 
  RowBox[{"Collect2", "[", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{
     "photonSE$resPreFinal6", ",", "ep", ",", "CA", ",", "CF", ",", "ml", ",",
       "Nf", ",", "SUNFDelta", ",", "a4", ",", "DiracGamma", ",", "GaugeXi", ",", 
      RowBox[{"Factoring", "->", "FullSimplify"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}], ",", "ep", ",", "ml", 
    ",", "mxt"}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[68]:=",ExpressionUUID->"a08413e2-05b8-40f4-be08-5a469335e10c"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["a4", "2"], " ", 
      SuperscriptBox["mxt", "2"], " ", 
      SubscriptBox["N", "f"], " ", 
      SubscriptBox["\[Xi]", 
       FormBox[
        RowBox[{"V", "(", "1", ")"}],
        TraditionalForm]], " ", 
      SuperscriptBox["g", 
       RowBox[{
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["\[Nu]",
          TraditionalForm],
         TraditionalForm]}]]}], 
     SuperscriptBox["ep", "2"]]}], "+", 
   FractionBox[
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["a4", "2"], " ", 
     SuperscriptBox["mxt", "2"], " ", 
     SubscriptBox["N", "f"], " ", 
     RowBox[{"log", "(", "mxt", ")"}], " ", 
     SubscriptBox["\[Xi]", 
      FormBox[
       RowBox[{"V", "(", "1", ")"}],
       TraditionalForm]], " ", 
     SuperscriptBox["g", 
      RowBox[{
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm]}]]}], "ep"], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["a4", "2"], " ", 
     SuperscriptBox["mxt", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}]}], "-", "3"}], ")"}], " ", 
     SubscriptBox["N", "f"], " ", 
     SubscriptBox["\[Xi]", 
      FormBox[
       RowBox[{"V", "(", "1", ")"}],
       TraditionalForm]], " ", 
     SuperscriptBox["g", 
      RowBox[{
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm]}]]}], "ep"], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["a4", "2"], " ", 
     SubscriptBox["N", "f"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]]}], "+", "3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"pp", " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]]}], "-", 
       RowBox[{
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]]}]}], ")"}]}], 
    RowBox[{"3", " ", "ep"}]]}], TraditionalForm]], "Output",
 CellLabel->"Out[68]=",ExpressionUUID->"4214c9b3-f84d-4de8-9d6c-ce1b5d2f747d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Photon self-energy 1-loop CT", "Subsection",ExpressionUUID->"70c29848-6f17-4184-9399-e9d8df8caf87"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"divDegree", "=", "2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aux1", "=", 
   RowBox[{"FCLoopGetFeynAmpDenominators", "[", 
    RowBox[{
     RowBox[{"Nf", " ", "photonSECT$RawAmp"}], ",", 
     RowBox[{"{", "k1", "}"}], ",", "denHead", ",", 
     RowBox[{"Momentum", "->", 
      RowBox[{"{", "p", "}"}]}], ",", 
     RowBox[{"\"\<Massless\>\"", "->", "True"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"aux2", "=", 
  RowBox[{"FCLoopAddAuxiliaryMass", "[", 
   RowBox[{
    RowBox[{"aux1", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", "k1", "}"}], ",", 
    RowBox[{"-", 
     RowBox[{"mxt", "^", "2"}]}], ",", "0", ",", 
    RowBox[{"Head", "->", "denHead"}]}], "]"}]}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[69]:=",ExpressionUUID->"1b3dcfb7-cf3d-44d2-8b97-3820c02e46f7"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          SuperscriptBox[
           FormBox[
            FormBox["k1", TraditionalForm], TraditionalForm], 2], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         SuperscriptBox[
          FormBox[
           FormBox["k1", TraditionalForm], TraditionalForm], 2], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "+", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "+", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[72]=",ExpressionUUID->"ef69c040-d8b6-42b7-8264-c0a7fe4d810a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"photonSECT$StrName", "=", 
  RowBox[{"StringReplace", "[", 
   RowBox[{
    RowBox[{"ToString", "[", 
     RowBox[{"Hold", "[", "photonSECT$Amp", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\"\<Hold[\>\"", "->", "\"\<\>\""}], ",", 
      RowBox[{"\"\<]\>\"", "->", "\"\<\>\""}]}], "}"}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[73]:=",ExpressionUUID->"41d15bcd-c572-4dc5-9cd6-e387015dd6c2"],

Cell[BoxData[
 FormBox["\<\"photonSECT$Amp\"\>", TraditionalForm]], "Output",
 CellLabel->"Out[73]=",ExpressionUUID->"89327c85-8c4f-4454-a6b2-bfbf1976a699"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSECT$Amp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"aux1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/.", "aux2"}], ")"}], "//", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{"#", ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
      "\n", 
      RowBox[{
       RowBox[{"SUNSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"DiracSimplify", "[", 
       RowBox[{"#", ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[74]:=",ExpressionUUID->"4a97f56a-588e-4534-bae9-c233b4385670"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.172437`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[74]=",ExpressionUUID->"7618a9ee-c3db-4e5b-9043-b5618340ac13"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSECT$Amp1", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{"photonSECT$Amp", ",", "p", ",", 
      RowBox[{"IsolateNames", "->", "KK"}]}], "]"}]}], ";"}], "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSECT$Amp2", "=", 
    RowBox[{"FourSeries", "[", 
     RowBox[{"photonSECT$Amp1", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "0", ",", "divDegree"}], "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSECT$Amp3", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"FRH", "[", "photonSECT$Amp2", "]"}], ",", "FeynAmpDenominator",
       ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[75]:=",ExpressionUUID->"34dac218-2dec-4529-8412-694ba1feb2fe"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.076603`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[75]=",ExpressionUUID->"16b8e9f7-077b-4ef2-a905-abda5e62c063"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.143215`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[76]=",ExpressionUUID->"e7736d11-c36d-4f15-ab66-b75f96e88a7f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.069083`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[77]=",ExpressionUUID->"2e4724e8-a912-4db3-ab95-7f3b938b2b36"]
}, Open  ]],

Cell["\<\
The rest of the calculation follows the standard multiloop template\
\>", "Text",ExpressionUUID->"4657a13a-2104-4417-a7ed-8cf5654f6f1e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", "p", "]"}], "=", "pp"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[78]:=",ExpressionUUID->"8765d279-f861-4718-adaa-268aa32d1012"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"photonSECT$Amp4", ",", "photonSECT$Topos"}], "}"}], "=", 
   RowBox[{"FCLoopFindTopologies", "[", 
    RowBox[{"photonSECT$Amp3", ",", 
     RowBox[{"{", "k1", "}"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}], ",", "\n", 
     RowBox[{"FCLoopBasisOverdeterminedQ", "->", "True"}], ",", 
     RowBox[{"FinalSubstitutions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Hold", "[", "SPD", "]"}], "[", "p", "]"}], "->", "pp"}], 
       "}"}]}], ",", 
     RowBox[{"Names", "->", "quarkSEtopo"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[80]:=",ExpressionUUID->"df38419c-ff99-4b8a-b4ed-ab47c67392f7"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the initial candidate \
topologies: \"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the initial candidate topologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[80]:=",ExpressionUUID->"b0224654-1168-46b1-88ce-8d268dad0713"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified unique \
topologies: \"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified unique topologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[80]:=",ExpressionUUID->"b8be2641-165a-4bc7-bc39-658e9d7b6ae9"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the preferred topologies \
among the unique topologies: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the preferred topologies among the unique \
topologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[80]:=",ExpressionUUID->"5a978213-d9f8-4ffb-8c6e-af43ef9ee2ed"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified subtopologies: \
\"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified subtopologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[80]:=",ExpressionUUID->"239453a3-efcb-4c78-962a-5ada2f896d14"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of found topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of found topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[80]:=",ExpressionUUID->"b5569048-95dc-4bc8-bac7-81ff6b674150"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSECT$Amp5", "=", 
    RowBox[{"FCLoopTensorReduce", "[", 
     RowBox[{"photonSECT$Amp4", ",", "photonSECT$Topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[81]:=",ExpressionUUID->"43abec1c-dcd7-49ae-8278-380961c587e8"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.519149`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[81]=",ExpressionUUID->"e6f52fee-7cf8-4e1a-8dcf-a665840f6440"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSECT$Amp6", "=", 
    RowBox[{"DiracSimplify", "[", 
     RowBox[{"photonSECT$Amp5", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[82]:=",ExpressionUUID->"04473a51-d0c3-4508-81ec-4cb9163c125a"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.050864`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[82]=",ExpressionUUID->"c7a9a932-b96a-49f7-9327-ece125a3217d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"photonSECT$Amp7", ",", "photonSECT$Topos2"}], "}"}], "=", 
   RowBox[{"FCLoopRewriteOverdeterminedTopologies", "[", 
    RowBox[{"photonSECT$Amp6", ",", "photonSECT$Topos", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[83]:=",ExpressionUUID->"8f988339-9c8a-4118-9f2f-58c3aa06d5f6"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteIncompleteTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"No overdetermined topologies detected.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteIncompleteTopologies: ", 
    Style["No overdetermined topologies detected.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[83]:=",ExpressionUUID->"bd1518c0-1dd8-4f97-b65a-efa282bcfdb2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"photonSECT$Amp8", ",", "photonSECT$Topos3"}], "}"}], "=", 
   RowBox[{"FCLoopRewriteIncompleteTopologies", "[", 
    RowBox[{"photonSECT$Amp7", ",", "photonSECT$Topos2", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[84]:=",ExpressionUUID->"497869e4-ad74-4b49-be1c-f802400a9ec4"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteIncompleteTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"No incomplete topologies detected.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteIncompleteTopologies: ", 
    Style["No incomplete topologies detected.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[84]:=",ExpressionUUID->"5434c928-9c6c-4df6-bc87-777c42ff6fcc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSECT$SubTopos", "=", 
    RowBox[{"FCLoopFindSubtopologies", "[", 
     RowBox[{"photonSECT$Topos2", ",", 
      RowBox[{"Flatten", "->", "True"}], ",", 
      RowBox[{"Remove", "->", "True"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[85]:=",ExpressionUUID->"9a47bf1c-2ce2-4d96-8c3e-80c8d1626688"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.062107`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[85]=",ExpressionUUID->"d6459d41-53f1-4f2b-9b29-3ba645658920"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"photonSECT$TopoMappings", ",", "photonSECT$FinalTopos"}], "}"}],
     "=", 
    RowBox[{"FCLoopFindTopologyMappings", "[", 
     RowBox[{"photonSECT$Topos2", ",", 
      RowBox[{"PreferredTopologies", "->", "photonSECT$SubTopos"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[86]:=",ExpressionUUID->"93b542bb-9fc2-4af4-9ed1-ffcf04865657"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "0", "\[InvisibleSpace]", 
    StyleBox["\<\" mapping relations \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 0, 
    Style[" mapping relations ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[86]:=",ExpressionUUID->"1259f436-cda9-4464-8baf-5625738b90ce"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of independent topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of independent topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[86]:=",ExpressionUUID->"7a39c9a8-1bf2-4e49-81c7-99087f1441f6"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.080479`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[86]=",ExpressionUUID->"ff920d83-bbf0-435e-8da1-21018fd79009"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSECT$AmpGLI", "=", 
    RowBox[{"FCLoopApplyTopologyMappings", "[", 
     RowBox[{"photonSECT$Amp8", ",", 
      RowBox[{"{", 
       RowBox[{"photonSECT$TopoMappings", ",", "photonSECT$FinalTopos"}], 
       "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[87]:=",ExpressionUUID->"1c183041-9ea2-4b19-a972-67de87c13ae6"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.11521`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[87]=",ExpressionUUID->"491faaa9-c84d-469f-8248-a3b721a19119"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"photonSECT$GLIs", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"photonSECT$AmpGLI", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[88]:=",ExpressionUUID->"1d603704-898a-4684-96e6-675806cbe577"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"photonSECT$dir", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"$TemporaryDirectory", ",", 
      RowBox[{"\"\<Reduction-\>\"", "<>", "photonSECT$StrName", 
       "<>", "\"\<-1L-massive\>\""}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"CreateDirectory", "[", "photonSECT$dir", "]"}], "]"}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[89]:=",ExpressionUUID->"34262235-605a-4f55-aecb-7987950e6ef7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraCreateJobFile", "[", 
  RowBox[{
  "photonSECT$FinalTopos", ",", " ", "photonSECT$GLIs", ",", " ", 
   "photonSECT$dir"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[91]:=",ExpressionUUID->"918a4c1a-803b-4b4a-93d7-5c0d55297ebd"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "{", "\<\"/tmp/Reduction-photonSECT$Amp-1L-massive/quarkSEtopo1/job.yaml\"\>\
", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[91]=",ExpressionUUID->"c2c72f12-3d23-4228-9841-0d9bda740b39"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"KiraCreateIntegralFile", "[", 
  RowBox[{
  "photonSECT$GLIs", ",", " ", "photonSECT$FinalTopos", ",", " ", 
   "photonSECT$dir"}], "]"}], "\n", 
 RowBox[{"KiraCreateConfigFiles", "[", 
  RowBox[{
  "photonSECT$FinalTopos", ",", " ", "photonSECT$GLIs", ",", " ", 
   "photonSECT$dir", ",", " ", "\n", " ", 
   RowBox[{"KiraMassDimensions", " ", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"pp", " ", "->", " ", "2"}], ",", 
      RowBox[{"mxt", "->", "1"}]}], "}"}]}]}], "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[92]:=",ExpressionUUID->"cf948340-1dc0-441d-a266-3a132a46bd0b"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "5"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 5],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[92]:=",ExpressionUUID->"80e460f8-609c-4860-b4d3-8a9fbf13caa6"],

Cell[BoxData[
 FormBox[
  RowBox[{
  "{", "\<\"/tmp/Reduction-photonSECT$Amp-1L-massive/quarkSEtopo1/\
KiraLoopIntegrals\"\>", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[92]=",ExpressionUUID->"2849f219-8937-40cd-bda0-c718b357cf4c"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"/tmp/Reduction-photonSECT$Amp-1L-massive/quarkSEtopo1/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-photonSECT$Amp-1L-massive/quarkSEtopo1/config/kinematics.\
yaml\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[93]=",ExpressionUUID->"26c93de6-975a-446b-b901-a6fcd16a3490"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraRunReduction", "[", 
  RowBox[{
  "photonSECT$dir", ",", " ", "photonSECT$FinalTopos", ",", " ", "\n", " ", 
   RowBox[{"KiraBinaryPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<.local\>\"", ",", " ", "\"\<bin\>\"", ",",
        " ", "\"\<kira\>\""}], "}"}], "]"}]}], ",", "\n", " ", 
   RowBox[{"KiraFermatPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<bin\>\"", ",", " ", "\"\<ferl64\>\"", ",",
        " ", "\"\<fer64\>\""}], "}"}], "]"}]}]}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[94]:=",ExpressionUUID->"de8fb6f5-4290-4ab4-98db-7d17e30eebfb"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", "True", "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[94]=",ExpressionUUID->"0b7efb5b-2b0a-4eb2-ae9c-e342e7e70f67"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"photonSECT$ReductionTables", "=", 
   RowBox[{
    RowBox[{"KiraImportResults", "[", 
     RowBox[{"photonSECT$FinalTopos", ",", " ", "photonSECT$dir"}], "]"}], "//",
     "Flatten"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[95]:=",ExpressionUUID->"89f364c5-d7d6-45fa-92ab-445f5fd82955"],

Cell[BoxData[
 RowBox[{
  RowBox[{"photonSECT$resPreFinal1", "=", 
   RowBox[{"Collect2", "[", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{"photonSECT$AmpGLI", "/.", 
       RowBox[{"Dispatch", "[", "photonSECT$ReductionTables", "]"}]}], "]"}], 
     ",", "GLI", ",", "\n", "GaugeXi", ",", "D", ",", "DiracGamma", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[96]:=",ExpressionUUID->"332c35d8-b063-425d-b0b9-1a5fae3c14f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"photonSECT$masters", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"photonSECT$resPreFinal1", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[97]:=",ExpressionUUID->"f0e61269-da9d-4533-86d2-21ccccf71c7d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"photonSECT$MIMappings", "=", 
  RowBox[{"FCLoopFindIntegralMappings", "[", 
   RowBox[{"photonSECT$masters", ",", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"tadpoleMaster1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", "\n", "photonSECT$FinalTopos"}], 
     "]"}], ",", 
    RowBox[{"PreferredIntegrals", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tadpoleMaster1", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "}"}]}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[98]:=",ExpressionUUID->"4601c527-a499-43c1-ad38-533a000b5a7e"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "quarkSEtopo1"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "tad1LxFx1x1xxEp999x"], "(", 
        FormBox["1",
         TraditionalForm], ")"}]}]},
     {
      RowBox[{
       SuperscriptBox["G", "tad1LxFx1x1xxEp999x"], "(", 
       FormBox["1",
        TraditionalForm], ")"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[98]=",ExpressionUUID->"95006e2c-169a-40c4-91bb-859a0462eb2c"]
}, Open  ]],

Cell["\<\
Our master integrals are calculated using the standard multiloop \
normalization. To convert it back to the textbook normalization
we need to multiply by I*(4 Pi)^(ep-2)\
\>", "Text",ExpressionUUID->"abe8e959-3de7-4e70-a441-dbdd9f0df1d5"],

Cell["\<\
At this point we need to insert the 1-loop renormalization constants\
\>", "Text",ExpressionUUID->"67f0ad20-2622-4662-bbca-b0501270a7bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"knownResults1L", " ", "=", " ", 
   RowBox[{"{", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZA", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "*", "Nf"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", "ep"}], ")"}]}]}], ",", " ", "\n", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZAmxt", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"Nf", "/", "ep"}]}]}], ",", " ", "\n", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZxi", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "*", "Nf"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", "ep"}], ")"}]}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZpsi", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"GaugeXi", "[", 
          RowBox[{"V", "[", "1", "]"}], "]"}], "/", "ep"}], ")"}]}]}], ",", 
     " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZe", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", "Nf"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", "ep"}], ")"}]}]}]}], "}"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[99]:=",ExpressionUUID->"2f1bfa94-01f3-4977-9d70-1263c283907b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSECT$resPreFinal2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Collect2", "[", 
              RowBox[{"photonSECT$resPreFinal1", ",", "D", ",", "GLI", ",", 
               RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
             RowBox[{
              RowBox[{"FCReplaceD", "[", 
               RowBox[{"#", ",", 
                RowBox[{"D", "->", 
                 RowBox[{"4", "-", 
                  RowBox[{"2", "ep"}]}]}]}], "]"}], "&"}]}], "//", "\n", 
            RowBox[{
             RowBox[{"ReplaceAll", "[", 
              RowBox[{"#", ",", 
               RowBox[{"photonSECT$MIMappings", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}]}], "//", 
           RowBox[{
            RowBox[{"ReplaceAll", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"tadpoleMaster1", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"tadpoleMaster2", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//",
           "\n", 
          RowBox[{
           RowBox[{"Collect2", "[", 
            RowBox[{"#", ",", "ep", ",", 
             RowBox[{"IsolateNames", "->", "KK2"}]}], "]"}], "&"}]}], "//", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"I", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "*", "Pi"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "+", " ", "ep"}], ")"}]}]}], ")"}],
              " ", "#"}], ",", 
            RowBox[{"{", 
             RowBox[{"ep", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}]}], "//",
         "Normal"}], "//", 
       RowBox[{
        RowBox[{"FCLoopAddMissingHigherOrdersWarning", "[", 
         RowBox[{"#", ",", "ep", ",", "epHelp"}], "]"}], "&"}]}], "//", 
      "FRH"}], "//", "\n", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"mxt", "^", "2"}], "]"}], "->", 
          RowBox[{"2", 
           RowBox[{"Log", "[", "mxt", "]"}]}]}], "}"}]}], "]"}], "&"}]}]}], 
   ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[100]:=",ExpressionUUID->"2030cf57-02ae-47fd-9bd0-b2b9c4511bed"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"5.255342`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[100]=",ExpressionUUID->"422fd0ce-6cdd-49c3-8bbc-13af86d7b373"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"photonSECT$resPreFinal3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Collect2", "[", 
         RowBox[{"photonSECT$resPreFinal2", ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", "a4", "}"}], ",", 
            RowBox[{"List", "@@", "renConstants"}]}], "]"}], ",", 
          RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{"Zxi", "->", "ZA"}]}], "]"}], "&"}]}], "//", "\n", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
            RowBox[{"1", "+", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a4", " ", 
                RowBox[{"rc", "[", 
                 RowBox[{
                  RowBox[{"ToExpression", "[", 
                   RowBox[{"\"\<del\>\"", "<>", 
                    RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
                 "]"}]}], "+", 
               RowBox[{
                RowBox[{"a4", "^", "2"}], " ", 
                RowBox[{"rc", "[", 
                 RowBox[{
                  RowBox[{"ToExpression", "[", 
                   RowBox[{"\"\<del\>\"", "<>", 
                    RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "2"}], 
                 "]"}]}]}], ")"}]}]}], "}"}]}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"a4", ",", "0", ",", "2"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}]}], ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[101]:=",ExpressionUUID->"f4110d44-adb7-428a-9bb2-d429250bdac1"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.074567`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[101]=",ExpressionUUID->"338725ad-2b21-4d5f-a784-deac289238f2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"photonSECT$resPreFinal4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Collect2", "[", 
          RowBox[{
           RowBox[{"photonSECT$resPreFinal3", "//", "FRH"}], ",", 
           RowBox[{"{", 
            RowBox[{"rc", ",", "D", ",", "GLI"}], "}"}], ",", 
           RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
         RowBox[{
          RowBox[{"FCReplaceD", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"D", "->", 
              RowBox[{"4", "-", 
               RowBox[{"2", "ep"}]}]}], "}"}]}], "]"}], "&"}]}], "//", "\n", 
        RowBox[{
         RowBox[{"ReplaceRepeated", "[", 
          RowBox[{"#", ",", "knownResults1L"}], "]"}], "&"}]}], "//", "FRH"}],
       "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}], "//", 
    RowBox[{
     RowBox[{"Collect2", "[", 
      RowBox[{"#", ",", "ep", ",", "mxt", ",", 
       RowBox[{"Factoring", "->", "Simplify"}], ",", 
       RowBox[{"FCParallelize", "->", "True"}], ",", "Pair"}], "]"}], 
     "&"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[102]:=",ExpressionUUID->"a121848d-5b51-40a0-ad03-18245c45b24f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"photonSECT$resFinal", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect2", "[", 
       RowBox[{"photonSECT$resPreFinal4", ",", "mxt", ",", 
        RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"mxt", ",", "0", ",", "2"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}], "//", "FRH"}], "//", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{"#", ",", "ep", ",", "mxt", ",", "Pair", ",", 
      RowBox[{"Factoring", "->", "Simplify"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[103]:=",ExpressionUUID->"cf0c2822-8859-4322-9ff7-f3c3da131d81"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["a4", "2"], " ", 
     SuperscriptBox["mxt", "2"], " ", 
     SubscriptBox["N", "f"], " ", 
     SubscriptBox["\[Xi]", 
      FormBox[
       RowBox[{"V", "(", "1", ")"}],
       TraditionalForm]], " ", 
     SuperscriptBox["g", 
      RowBox[{
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm]}]]}], 
    SuperscriptBox["ep", "2"]], "-", 
   FractionBox[
    RowBox[{"8", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["a4", "2"], " ", 
     SuperscriptBox["mxt", "2"], " ", 
     SubscriptBox["N", "f"], " ", 
     RowBox[{"log", "(", "mxt", ")"}], " ", 
     SubscriptBox["\[Xi]", 
      FormBox[
       RowBox[{"V", "(", "1", ")"}],
       TraditionalForm]], " ", 
     SuperscriptBox["g", 
      RowBox[{
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm]}]]}], "ep"], "+", 
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["a4", "2"], " ", 
     SuperscriptBox["mxt", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"log", "(", 
        RowBox[{"4", " ", "\[Pi]"}], ")"}], "-", "1"}], ")"}], " ", 
     SubscriptBox["N", "f"], " ", 
     SubscriptBox["\[Xi]", 
      FormBox[
       RowBox[{"V", "(", "1", ")"}],
       TraditionalForm]], " ", 
     SuperscriptBox["g", 
      RowBox[{
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm]}]]}], "ep"], "+", 
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["a4", "2"], " ", "pp", " ", 
     SubscriptBox["N", "f"], " ", 
     SubscriptBox["\[Xi]", 
      FormBox[
       RowBox[{"V", "(", "1", ")"}],
       TraditionalForm]], " ", 
     SuperscriptBox["g", 
      RowBox[{
       FormBox[
        FormBox["\[Mu]",
         TraditionalForm],
        TraditionalForm], 
       FormBox[
        FormBox["\[Nu]",
         TraditionalForm],
        TraditionalForm]}]]}], 
    RowBox[{"3", " ", "ep"}]], "-", 
   FractionBox[
    RowBox[{"4", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["a4", "2"], " ", 
     SubscriptBox["N", "f"], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Mu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SuperscriptBox[
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm], 
      FormBox[
       FormBox["\[Nu]",
        TraditionalForm],
       TraditionalForm]], " ", 
     SubscriptBox["\[Xi]", 
      FormBox[
       RowBox[{"V", "(", "1", ")"}],
       TraditionalForm]]}], 
    RowBox[{"3", " ", "ep"}]]}], TraditionalForm]], "Output",
 CellLabel->
  "Out[103]=",ExpressionUUID->"c039664b-6c63-4e0d-93de-75fda86f7b00"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Determination of renormalization constants", "Subsection",ExpressionUUID->"bebc6c8d-ce64-4e6a-8ec1-006793f28ece"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"diagPhotonTreeSECT$Amp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Total", "[", "diagPhotonTreeSECT$RawAmp", "]"}], ")"}], "//", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{"Zxi", "->", "ZA"}]}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"ReplaceRepeated", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", "\n", "\t", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
           RowBox[{"1", "+", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a4", " ", 
               RowBox[{"rc", "[", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"\"\<del\>\"", "<>", 
                   RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
                "]"}]}], "+", 
              RowBox[{
               RowBox[{"a4", "^", "2"}], " ", 
               RowBox[{"rc", "[", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"\"\<del\>\"", "<>", 
                   RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "2"}], 
                "]"}]}]}], ")"}]}]}], "}"}]}], "]"}], "&"}]}], "//", "\n", 
     "\t", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"a4", ",", "0", ",", "2"}], "}"}]}], "]"}], "&"}]}], "//", 
    "Normal"}], "//", 
   RowBox[{
    RowBox[{"ReplaceRepeated", "[", 
     RowBox[{"#", ",", "knownResults1L"}], "]"}], "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[104]:=",ExpressionUUID->"f8bf1b8d-e585-4714-887a-1c2c46ac5e25"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["a4", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[ImaginaryI]", " ", "pp", " ", 
        RowBox[{"rc", "(", 
         RowBox[{"delZA", ",", "2"}], ")"}], " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]]}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["\[Mu]",
          TraditionalForm],
         TraditionalForm]], " ", 
       SuperscriptBox[
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm], 
        FormBox[
         FormBox["\[Nu]",
          TraditionalForm],
         TraditionalForm]], " ", 
       RowBox[{"rc", "(", 
        RowBox[{"delZA", ",", "2"}], ")"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["mxt", "2"], " ", 
       SuperscriptBox["g", 
        RowBox[{
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"rc", "(", 
           RowBox[{"delZAmxt", ",", "2"}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SubsuperscriptBox["N", "f", "2"]}], 
          SuperscriptBox["ep", "2"]]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"\[ImaginaryI]", " ", "a4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["mxt", "2"], " ", 
         SubscriptBox["N", "f"], " ", 
         SuperscriptBox["g", 
          RowBox[{
           FormBox[
            FormBox["\[Mu]",
             TraditionalForm],
            TraditionalForm], 
           FormBox[
            FormBox["\[Nu]",
             TraditionalForm],
            TraditionalForm]}]]}], "ep"]}], "+", 
      FractionBox[
       RowBox[{"4", " ", "pp", " ", 
        SubscriptBox["N", "f"], " ", 
        SuperscriptBox["g", 
         RowBox[{
          FormBox[
           FormBox["\[Mu]",
            TraditionalForm],
           TraditionalForm], 
          FormBox[
           FormBox["\[Nu]",
            TraditionalForm],
           TraditionalForm]}]]}], 
       RowBox[{"3", " ", "ep"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SubscriptBox["N", "f"], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Mu]",
           TraditionalForm],
          TraditionalForm]], " ", 
        SuperscriptBox[
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm], 
         FormBox[
          FormBox["\[Nu]",
           TraditionalForm],
          TraditionalForm]]}], 
       RowBox[{"3", " ", "ep"}]]}], ")"}]}]}], TraditionalForm]], "Output",
 CellLabel->
  "Out[104]=",ExpressionUUID->"e9d287bc-6eca-453c-856e-d9533df21e89"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"photonSE$RenConstants2L", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
        "photonSE$resFinal", "+", "photonSECT$resFinal", "+", " ", 
         "diagPhotonTreeSECT$Amp"}], ",", "a4", ",", "2"}], "]"}], ",", "\n", 
      "a4", ",", "mxt", ",", "DiracGamma", ",", 
      RowBox[{"Factoring", "->", "Simplify"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"FCMatchSolve", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
        "ep", ",", "CF", ",", "DiracGamma", ",", "ml", ",", "mxt", ",", 
         "SUNDelta", ",", "SUNTF", ",", "SUNFDelta", ",", "CA", ",", 
         "GaugeXi", ",", "a4", ",", "Pair", ",", "pp", ",", "Nf", ",", 
         "SUNN"}], "}"}]}], "]"}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{"#", ",", "ep"}], "]"}], "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[105]:=",ExpressionUUID->"4a4b493e-86ed-4484-9955-03078319daa9"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCMatchSolve: Solving for: \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rc", "(", 
       RowBox[{"delZA", ",", "2"}], ")"}], ",", 
      RowBox[{"rc", "(", 
       RowBox[{"delZAmxt", ",", "2"}], ")"}]}], "}"}]}],
   SequenceForm["FCMatchSolve: Solving for: ", {
     $CellContext`rc[$CellContext`delZA, 2], 
     $CellContext`rc[$CellContext`delZAmxt, 2]}],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"dbda9238-d0b8-4857-bb8e-69faeb2ece0a"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"FCMatchSolve: A solution exists.\"\>",
   StripOnInput->False,
   LineColor->RGBColor[0., 0.44999999999999996`, 0.],
   FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
   FontWeight->Bold,
   FontColor->RGBColor[0., 0.44999999999999996`, 0.]], 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[105]:=",ExpressionUUID->"00398c99-5a64-4ae4-ad70-2edb68738960"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"rc", "(", 
      RowBox[{"delZA", ",", "2"}], ")"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SubscriptBox["N", "f"]}], "ep"]}]}], ",", 
    RowBox[{
     RowBox[{"rc", "(", 
      RowBox[{"delZAmxt", ",", "2"}], ")"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{
        SubscriptBox["N", "f"], " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]]}], 
       RowBox[{"2", " ", "ep"}]], "-", 
      FractionBox[
       RowBox[{
        SubscriptBox["N", "f"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SubscriptBox["N", "f"]}], "+", 
          SubscriptBox["\[Xi]", 
           FormBox[
            RowBox[{"V", "(", "1", ")"}],
            TraditionalForm]]}], ")"}]}], 
       SuperscriptBox["ep", "2"]]}]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[105]=",ExpressionUUID->"ebecfec2-6017-44d6-9ad3-3496f48e72f6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check the final results", "Section",ExpressionUUID->"f8a3d1d7-a2cf-40ad-9ceb-0dab0d55f2da"],

Cell["Our final QED 2-loop wave-function renormalization constants", "Text",ExpressionUUID->"8fe3b21a-5b8e-4309-bfad-27a652f05c12"],

Cell[BoxData[
 RowBox[{
  RowBox[{"finalResults", "=", 
   RowBox[{
    RowBox[{"Thread", "[", 
     RowBox[{"Rule", "[", 
      RowBox[{
       RowBox[{"List", "@@", "renConstants"}], ",", "\n", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"List", "@@", "renConstants"}], "/.", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
           RowBox[{"1", "+", " ", 
            RowBox[{"a4", " ", 
             RowBox[{"rc", "[", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<del\>\"", "<>", 
                 RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
              "]"}]}], "+", " ", 
            RowBox[{
             RowBox[{"a4", "^", "2"}], " ", 
             RowBox[{"rc", "[", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<del\>\"", "<>", 
                 RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "2"}], 
              "]"}]}]}]}]}], ")"}], "//", "\n", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"SUNSimplify", "[", 
              RowBox[{"knownResults1L", ",", 
               RowBox[{"SUNNToCACF", "->", "False"}]}], "]"}], ",", 
             "photonSE$RenConstants2L"}], "]"}]}], "]"}], "&"}]}]}], "]"}], 
     "]"}], "//", 
    RowBox[{
     RowBox[{"SelectNotFree", "[", 
      RowBox[{"#", ",", "ZA", ",", "ZAmxt"}], "]"}], "&"}]}]}], ";"}]], "Code",\

 InitializationCell->False,
 CellLabel->
  "In[106]:=",ExpressionUUID->"7b7ddde9-d990-4d03-8974-192a861d12c5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"finalResults", "//", "TableForm"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[107]:=",ExpressionUUID->"bb1a972e-d2a8-4685-b707-f68ca911dd23"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       RowBox[{"ZA", "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["a4", "2"], " ", 
            SubscriptBox["N", "f"]}], "ep"]}], "-", 
         FractionBox[
          RowBox[{"4", " ", "a4", " ", 
           SubscriptBox["N", "f"]}], 
          RowBox[{"3", " ", "ep"}]], "+", "1"}]}]},
      {
       RowBox[{"ZAmxt", "\[Rule]", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a4", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              SubscriptBox["N", "f"], " ", 
              SubscriptBox["\[Xi]", 
               FormBox[
                RowBox[{"V", "(", "1", ")"}],
                TraditionalForm]]}], 
             RowBox[{"2", " ", "ep"}]], "-", 
            FractionBox[
             RowBox[{
              SubscriptBox["N", "f"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubscriptBox["N", "f"]}], "+", 
                SubscriptBox["\[Xi]", 
                 FormBox[
                  RowBox[{"V", "(", "1", ")"}],
                  TraditionalForm]]}], ")"}]}], 
             SuperscriptBox["ep", "2"]]}], ")"}]}], "-", 
         FractionBox[
          RowBox[{"2", " ", "a4", " ", 
           SubscriptBox["N", "f"]}], "ep"], "+", "1"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellLabel->
  "Out[107]//TableForm=",ExpressionUUID->"20d933a3-3f32-4fb1-9ffa-\
bcffb7464466"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"knownResult", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZA", ",", " ", "2"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "*", "Nf"}], ")"}], "/", "ep"}]}], ",", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZAmxt", ",", " ", "2"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Nf", "*", 
          RowBox[{"GaugeXi", "[", 
           RowBox[{"V", "[", "1", "]"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "ep"}], ")"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Nf", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", "Nf"}], " ", "+", " ", 
            RowBox[{"GaugeXi", "[", 
             RowBox[{"V", "[", "1", "]"}], "]"}]}], ")"}]}], ")"}], "/", 
        RowBox[{"ep", "^", "2"}]}]}]}]}], "}"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[108]:=",ExpressionUUID->"186f48d4-6376-4396-95c1-5cf1aea474ed"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FCCompareResults", "[", 
  RowBox[{"photonSE$RenConstants2L", ",", "knownResult", ",", "\n", 
   RowBox[{"Text", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\\tCompare to Grozing, Lectures on QED and QCD, Eq 5.25 \\\n\
hep-ph/0508242:\>\"", ",", "\n", "\"\<CORRECT.\>\"", ",", "\"\<WRONG!\>\""}], 
     "}"}]}], ",", " ", 
   RowBox[{"Interrupt", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Hold", "[", 
       RowBox[{"Quit", "[", "1", "]"}], "]"}], ",", "Automatic"}], "}"}]}]}], 
  "]"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<\\tCPU Time used: \>\"", ",", " ", 
    RowBox[{"Round", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"TimeUsed", "[", "]"}], ",", "4"}], "]"}], ",", "0.001"}], 
     "]"}], ",", " ", "\"\< s.\>\""}], "]"}], ";"}], "\n"}], "Code",
 InitializationCell->False,
 CellLabel->
  "In[109]:=",ExpressionUUID->"5507d309-0779-4abc-a1fa-4438dbea40a4"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"\\tCompare to Grozing, Lectures on QED and QCD, Eq 5.25 \
hep-ph/0508242:\"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"CORRECT.\"\>", "Text",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontWeight->Bold,
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]]}],
   SequenceForm[
    Style[
    "\tCompare to Grozing, Lectures on QED and QCD, Eq 5.25 hep-ph/0508242:", 
     "Text", Bold], " ", 
    Style["CORRECT.", "Text", 
     RGBColor[0, 
      Rational[2, 3], 0], Bold]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"9aa72b2f-09f9-4d5c-8584-b35291f17d70"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellLabel->
  "Out[109]=",ExpressionUUID->"f1ee98af-b1f0-48a7-b125-142649fe4678"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\tCPU Time used: \"\>", "\[InvisibleSpace]", 
    "53.855000000000004`", "\[InvisibleSpace]", "\<\" s.\"\>"}],
   SequenceForm["\tCPU Time used: ", 53.855000000000004`, " s."],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"19fdbbeb-ea1f-4e13-9a32-c21e465e443b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{606, 683.25},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
FrontEndVersion->"14.3 for Linux x86 (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ad3d010e-c98d-46d8-a882-e79cc4aef6c6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 164, 3, 217, "Title",ExpressionUUID->"35538b7b-4ad7-43cb-9619-3c0dd2cfd2ba"],
Cell[CellGroupData[{
Cell[765, 29, 131, 0, 102, "Section",ExpressionUUID->"ab0d60d8-ecee-4d37-bf24-337279070c6c"],
Cell[899, 31, 131, 0, 33, "Text",ExpressionUUID->"d35de9a2-703a-41e9-ad1f-93baa99940d5"],
Cell[CellGroupData[{
Cell[1055, 35, 1784, 51, 389, "Code",ExpressionUUID->"e9598c1e-1649-4ca4-b164-4399748ecd24",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[2864, 90, 3657, 97, 97, "Print",ExpressionUUID->"62a6ba8e-95e4-4e20-8adc-021879626df3"],
Cell[6524, 189, 292, 6, 48, "Print",ExpressionUUID->"b6de53d2-ca2e-4045-914d-bb566a5ca668"],
Cell[6819, 197, 336, 8, 48, "Print",ExpressionUUID->"b1dd7fbb-031c-4fa0-aa36-07a070b912d5"],
Cell[7158, 207, 1890, 54, 73, "Print",ExpressionUUID->"8dfdef20-51c0-4d82-9d8a-672f7ff0f65c"],
Cell[9051, 263, 233, 6, 26, "Print",ExpressionUUID->"c4d29e95-6e71-4d8c-93be-956fe48f092e"],
Cell[9287, 271, 266, 6, 48, "Print",ExpressionUUID->"b083602b-ba06-4244-926e-0dc37487ef78"],
Cell[9556, 279, 3714, 97, 97, "Print",ExpressionUUID->"ff841c91-6183-4e44-90d9-8ed36cf1b2de"],
Cell[13273, 378, 295, 6, 48, "Print",ExpressionUUID->"1cb6af93-f8c2-442d-8d64-93db983f3cec"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13629, 391, 96, 0, 65, "Section",ExpressionUUID->"1ef2cb2f-7ef8-472c-8a6c-8193b4c2ce37"],
Cell[CellGroupData[{
Cell[13750, 395, 395, 9, 35, "Code",ExpressionUUID->"bbebc834-a5b7-4824-8df8-07fd3b63f27a",
 InitializationCell->False],
Cell[14148, 406, 203, 3, 38, "Output",ExpressionUUID->"5bba80b2-ce33-46d6-a454-f2c108e8e161"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14388, 414, 300, 7, 35, "Code",ExpressionUUID->"a34ed339-3f46-4041-bacf-6af36f5144c0",
 InitializationCell->False],
Cell[14691, 423, 152, 3, 23, "Print",ExpressionUUID->"05790571-de74-4f8d-806d-85f9276dfc7c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14880, 431, 248, 6, 35, "Code",ExpressionUUID->"2e421302-a29e-4929-9d7e-b7869269417f",
 InitializationCell->False],
Cell[15131, 439, 213, 4, 38, "Output",ExpressionUUID->"b1831dec-5ff0-4c5a-9c6b-a08c98246b85"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15393, 449, 99, 0, 65, "Section",ExpressionUUID->"0c0f8674-2316-4a4a-a32e-5414df2d828c"],
Cell[15495, 451, 88, 0, 33, "Text",ExpressionUUID->"a14b2903-5a0c-4805-bac6-78a25dbf684a"],
Cell[15586, 453, 589, 14, 91, "Code",ExpressionUUID->"96052c3a-cc64-4e02-ba41-492a97eb89a3",
 InitializationCell->False],
Cell[16178, 469, 1356, 35, 97, "Code",ExpressionUUID->"fe259c29-787d-4fd1-9894-5c0f65ea4251",
 InitializationCell->False],
Cell[17537, 506, 1360, 35, 97, "Code",ExpressionUUID->"47909810-a963-4d2a-8f00-495fe55272bc",
 InitializationCell->False],
Cell[18900, 543, 1364, 35, 97, "Code",ExpressionUUID->"403bfe05-588d-4e32-823a-41ecd23924d9",
 InitializationCell->False],
Cell[20267, 580, 102, 0, 33, "Text",ExpressionUUID->"6290c1a9-10ae-42ed-ae36-aac3cf3baad0"],
Cell[CellGroupData[{
Cell[20394, 584, 573, 14, 57, "Code",ExpressionUUID->"baabc92b-8721-4293-a3d3-dbc75997ff9e",
 InitializationCell->False],
Cell[20970, 600, 24151, 511, 136, "Print",ExpressionUUID->"6f3d0dba-d9b9-4c70-a91a-8c06768eff30"]
}, Open  ]],
Cell[45136, 1114, 99, 0, 33, "Text",ExpressionUUID->"29c068c2-5e44-412b-b9c3-5545bd8aa62c"],
Cell[CellGroupData[{
Cell[45260, 1118, 575, 14, 57, "Code",ExpressionUUID->"3c480d9b-4711-488b-a550-c16ca85c9f66",
 InitializationCell->False],
Cell[45838, 1134, 21886, 473, 136, "Print",ExpressionUUID->"86b09633-19b9-4347-bbf6-85638476d22a"]
}, Open  ]],
Cell[67739, 1610, 103, 0, 33, "Text",ExpressionUUID->"61d7bbb1-5987-4cff-bce1-6becca5e236f"],
Cell[CellGroupData[{
Cell[67867, 1614, 579, 14, 57, "Code",ExpressionUUID->"e6a44e95-df64-42d0-9169-45083611ada9",
 InitializationCell->False],
Cell[68449, 1630, 5375, 111, 136, "Print",ExpressionUUID->"10034dcf-9232-4672-b049-e1fc67bae9cb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[73873, 1747, 90, 0, 65, "Section",ExpressionUUID->"7e93f5fe-69e5-4465-9a7c-b49db9ffb150"],
Cell[73966, 1749, 123, 0, 33, "Text",ExpressionUUID->"c0c3d1b9-9bc8-4cbb-b7a0-46a55614563d"],
Cell[74092, 1751, 463, 12, 35, "Code",ExpressionUUID->"645ade0d-ead0-4055-b96c-bb3738b84d09",
 InitializationCell->False],
Cell[74558, 1765, 323, 8, 35, "Code",ExpressionUUID->"d06752b7-8a65-4a08-8c6c-df047525d0ae",
 InitializationCell->False],
Cell[74884, 1775, 627, 16, 53, "Code",ExpressionUUID->"f207ef73-d4ef-4df0-ac2b-cbf8f5001920",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[75548, 1796, 95, 0, 65, "Section",ExpressionUUID->"785b8788-a553-4621-8e1d-4cf5c53813c4"],
Cell[75646, 1798, 1835, 45, 190, "Code",ExpressionUUID->"0e23ddd7-aae6-4c73-8336-bb0c2faaf4dc",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[77518, 1848, 98, 0, 65, "Section",ExpressionUUID->"5db578e7-5a19-4e42-ae98-cafa2355a053"],
Cell[CellGroupData[{
Cell[77641, 1852, 106, 0, 53, "Subsection",ExpressionUUID->"775b4481-efd7-4119-a9c6-0c9f05a8aa25"],
Cell[77750, 1854, 158, 3, 33, "Text",ExpressionUUID->"c5b6c23f-0ac7-4988-bc84-2bcca08bf5c5"],
Cell[CellGroupData[{
Cell[77933, 1861, 967, 26, 114, "Code",ExpressionUUID->"a02c7c22-d65b-4b7e-9612-76d03159dad6",
 InitializationCell->False],
Cell[78903, 1889, 8557, 242, 371, "Output",ExpressionUUID->"2948c090-e42a-4fe7-a9c8-586062fd267f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87497, 2136, 465, 13, 35, "Code",ExpressionUUID->"3647838c-19cd-4153-a07c-05df9aab1c14",
 InitializationCell->False],
Cell[87965, 2151, 193, 4, 38, "Output",ExpressionUUID->"75824d26-7baa-47ee-b742-10a7fc4594ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88195, 2160, 672, 18, 53, "Code",ExpressionUUID->"ae171ded-82ce-4e05-8e8b-4e0c52e95438",
 InitializationCell->False],
Cell[88870, 2180, 193, 4, 38, "Output",ExpressionUUID->"7665890c-490e-4d7c-b8c3-8038b5d0d11d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89100, 2189, 317, 8, 35, "Code",ExpressionUUID->"b2fc9212-cb11-4c7b-89d4-0a721c58eb12",
 InitializationCell->False],
Cell[89420, 2199, 267, 6, 38, "Output",ExpressionUUID->"7afe3b3e-97b1-418c-a9e7-9297fd90e9c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89724, 2210, 415, 10, 35, "Code",ExpressionUUID->"31f28e66-52dd-4817-9266-030fe9031027",
 InitializationCell->False],
Cell[90142, 2222, 193, 4, 38, "Output",ExpressionUUID->"890e0834-e9f4-4130-a152-b0a5d400e70f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90372, 2231, 433, 11, 35, "Code",ExpressionUUID->"65ee71d7-bb33-4d54-87a5-de04b8d89a14",
 InitializationCell->False],
Cell[90808, 2244, 193, 4, 38, "Output",ExpressionUUID->"f53c213f-fad4-4146-820f-e3db53cc87c9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91038, 2253, 454, 12, 35, "Code",ExpressionUUID->"e40a7737-fe1a-4f9e-9417-5f9a9a6ac7b2",
 InitializationCell->False],
Cell[91495, 2267, 193, 4, 38, "Output",ExpressionUUID->"71585bc3-acc5-49b9-a039-ad1a14839295"]
}, Open  ]],
Cell[91703, 2274, 146, 2, 33, "Text",ExpressionUUID->"cc4d1f61-7918-4ebd-867f-1a185d0a096a"],
Cell[91852, 2278, 260, 6, 53, "Code",ExpressionUUID->"c79efde8-fc78-4835-a447-ca6eb554b628",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[92137, 2288, 802, 20, 53, "Code",ExpressionUUID->"ba9421b5-7c38-48b4-a7d8-24addad3b155",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[92964, 2312, 411, 10, 28, "Print",ExpressionUUID->"2aa3844b-fd3b-4cc7-ba24-85255bb03d16"],
Cell[93378, 2324, 411, 10, 28, "Print",ExpressionUUID->"81fa0e31-abfd-42bf-9aef-273b7ac5b862"],
Cell[93792, 2336, 453, 11, 28, "Print",ExpressionUUID->"09f5042a-f1a6-42e1-b1c2-7713e5b050b0"],
Cell[94248, 2349, 403, 10, 28, "Print",ExpressionUUID->"a62623ae-05f0-438e-b1f0-5453a3b98a30"],
Cell[94654, 2361, 863, 19, 28, "Print",ExpressionUUID->"404b0cb6-8d53-42e8-aede-378be7ce4e21"]
}, Open  ]],
Cell[95532, 2383, 193, 4, 38, "Output",ExpressionUUID->"b3b5f40e-c164-4fe4-a073-4713dfc2a010"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95762, 2392, 381, 9, 35, "Code",ExpressionUUID->"2d9a8b92-e452-45d3-ba00-9c40c251323e",
 InitializationCell->False],
Cell[96146, 2403, 193, 4, 38, "Output",ExpressionUUID->"3194e23f-e3c2-4581-b816-cb487ba05dbb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96376, 2412, 353, 9, 35, "Code",ExpressionUUID->"54b282da-5fa5-4e19-a8aa-915dc1166351",
 InitializationCell->False],
Cell[96732, 2423, 193, 4, 38, "Output",ExpressionUUID->"6a638ac1-71dc-4e0e-a47a-059e5c07c85a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96962, 2432, 465, 11, 35, "Code",ExpressionUUID->"0b4181cf-e3d0-4de4-a3b0-44a39bff778e",
 InitializationCell->False],
Cell[97430, 2445, 851, 18, 28, "Print",ExpressionUUID->"1aaf2125-7687-4ba3-95fa-6b75393e841f"],
Cell[98284, 2465, 193, 4, 38, "Output",ExpressionUUID->"01f8b0cf-59e5-4886-a9a4-1a3bcb0c26a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98514, 2474, 462, 11, 35, "Code",ExpressionUUID->"54198bc5-2e00-4c05-a44f-b2bac2cc3fde",
 InitializationCell->False],
Cell[98979, 2487, 843, 18, 28, "Print",ExpressionUUID->"2ad73bda-090b-41d3-8369-494c12bf2571"],
Cell[99825, 2507, 193, 4, 38, "Output",ExpressionUUID->"1ade7e8c-bad7-4f4f-aa33-def47b52eee0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100055, 2516, 462, 11, 35, "Code",ExpressionUUID->"abdce7ec-f4c5-4234-ad7f-d6589c4dc0a9",
 InitializationCell->False],
Cell[100520, 2529, 192, 4, 38, "Output",ExpressionUUID->"7271e5f2-5de9-43cf-9198-c6c74f3c701f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100749, 2538, 477, 11, 53, "Code",ExpressionUUID->"c17d2f32-4c30-4458-86ee-3c341528945d",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[101251, 2553, 1306, 29, 28, "Print",ExpressionUUID->"7d52aaa7-83a3-47bd-8f63-c94a3c7a2ef3"],
Cell[102560, 2584, 875, 19, 28, "Print",ExpressionUUID->"5a498568-6a0f-4f51-95ea-8a23eb9f61f5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[103484, 2609, 486, 12, 53, "Code",ExpressionUUID->"4b10def0-9083-498e-ad6b-3a929d81d551",
 InitializationCell->False],
Cell[103973, 2623, 193, 4, 38, "Output",ExpressionUUID->"aba3e49b-0be2-4adc-a915-fe3a5cc11833"]
}, Open  ]],
Cell[104181, 2630, 260, 6, 35, "Code",ExpressionUUID->"88f26f00-5d2f-4d20-a0cc-a40ddf164391",
 InitializationCell->False],
Cell[104444, 2638, 461, 13, 53, "Code",ExpressionUUID->"cda2bfeb-589c-44d0-bc88-5d25024cbe78",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[104930, 2655, 267, 6, 36, "Code",ExpressionUUID->"41af1372-9f02-4290-8df3-5f971fdb8a3c",
 InitializationCell->False],
Cell[105200, 2663, 228, 5, 38, "Output",ExpressionUUID->"f4ae3514-a1b3-4279-b533-d2d3cfebbd66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105465, 2673, 621, 15, 78, "Code",ExpressionUUID->"d66210f7-de02-403c-bd66-d1cbe69e4440",
 InitializationCell->False],
Cell[106089, 2690, 380, 9, 28, "Print",ExpressionUUID->"682bb89a-8f0d-421f-8c7d-21a6f6c9f7b6"],
Cell[106472, 2701, 235, 5, 38, "Output",ExpressionUUID->"6a6af261-7de6-4510-a404-9396f44bc140"],
Cell[106710, 2708, 676, 16, 38, "Output",ExpressionUUID->"2bd4eaf2-c593-44a6-adb9-34dee96c21d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107423, 2729, 761, 17, 78, "Code",ExpressionUUID->"ae713ef5-df7c-42ca-92bc-7859636603bc",
 InitializationCell->False],
Cell[108187, 2748, 161, 3, 38, "Output",ExpressionUUID->"70ec1438-5726-42d3-9050-dda5ad69235f"]
}, Open  ]],
Cell[108363, 2754, 338, 8, 36, "Code",ExpressionUUID->"10892715-35d7-4324-bbd6-9d50c003ede9",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[108726, 2766, 367, 9, 35, "Code",ExpressionUUID->"f6003ba0-2a61-43fc-9d4b-4016e50fdf81",
 InitializationCell->False],
Cell[109096, 2777, 193, 4, 38, "Output",ExpressionUUID->"ed19bab9-cdad-4b1c-a3a8-6e7544fe62ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109326, 2786, 488, 12, 35, "Code",ExpressionUUID->"d0fc162c-2653-42cc-a592-3d73c90cba79",
 InitializationCell->False],
Cell[109817, 2800, 193, 4, 38, "Output",ExpressionUUID->"1b680d2d-a7df-44ab-b5bb-daef829a4eaa"]
}, Open  ]],
Cell[110025, 2807, 269, 6, 35, "Code",ExpressionUUID->"cadadfcc-2406-4898-8431-d9ca498b0432",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[110319, 2817, 1094, 29, 53, "Code",ExpressionUUID->"bd91ab9d-e366-4018-844a-ba728b4c80a6",
 InitializationCell->False],
Cell[111416, 2848, 2347, 78, 75, "Output",ExpressionUUID->"fc4d928e-86d9-4003-a3fd-3d2486da3e36"]
}, Open  ]],
Cell[113778, 2929, 558, 16, 53, "Code",ExpressionUUID->"1dd53af5-56de-4365-a152-0e8b4d17f9b4",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[114361, 2949, 1479, 39, 53, "Code",ExpressionUUID->"f6223711-ec97-4011-8906-95ca27fe7645",
 InitializationCell->False],
Cell[115843, 2990, 193, 4, 38, "Output",ExpressionUUID->"5cb56abd-7e76-4496-a5d4-f99b70d65f43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116073, 2999, 1132, 34, 36, "Code",ExpressionUUID->"a5339ba3-3a79-4701-9c30-5be83e05426b",
 InitializationCell->False],
Cell[117208, 3035, 193, 4, 38, "Output",ExpressionUUID->"03bbd36e-6e6a-40ad-939c-5761aba6e2a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117438, 3044, 583, 15, 35, "Code",ExpressionUUID->"cb864cfd-c272-48fd-a564-c226c58e310f",
 InitializationCell->False],
Cell[118024, 3061, 193, 4, 38, "Output",ExpressionUUID->"0a343d3b-2103-4041-9e6a-5d94fb74f696"]
}, Open  ]],
Cell[118232, 3068, 339, 9, 35, "Code",ExpressionUUID->"c4e2a54e-d6a6-42f7-bcb0-2941acae8102",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[118596, 3081, 654, 16, 35, "Code",ExpressionUUID->"012170b8-04e1-4cd4-a6d3-e8811a67fd38",
 InitializationCell->False],
Cell[119253, 3099, 193, 4, 38, "Output",ExpressionUUID->"1e310ed4-1f01-4c3c-b06c-426e6cd7dc81"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119483, 3108, 801, 21, 36, "Code",ExpressionUUID->"48f715e2-4627-4035-9e28-80b92843922c",
 InitializationCell->False],
Cell[120287, 3131, 192, 4, 38, "Output",ExpressionUUID->"f4f3243a-184a-4ed4-8c79-16327e9f840f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120516, 3140, 574, 12, 35, "Code",ExpressionUUID->"a08413e2-05b8-40f4-be08-5a469335e10c",
 InitializationCell->False],
Cell[121093, 3154, 3194, 112, 128, "Output",ExpressionUUID->"4214c9b3-f84d-4de8-9d6c-ce1b5d2f747d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[124336, 3272, 105, 0, 53, "Subsection",ExpressionUUID->"70c29848-6f17-4184-9399-e9d8df8caf87"],
Cell[CellGroupData[{
Cell[124466, 3276, 908, 24, 93, "Code",ExpressionUUID->"1b3dcfb7-cf3d-44d2-8b97-3820c02e46f7",
 InitializationCell->False],
Cell[125377, 3302, 3594, 102, 127, "Output",ExpressionUUID->"ef69c040-d8b6-42b7-8264-c0a7fe4d810a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129008, 3409, 461, 11, 35, "Code",ExpressionUUID->"41d15bcd-c572-4dc5-9cd6-e387015dd6c2",
 InitializationCell->False],
Cell[129472, 3422, 156, 2, 38, "Output",ExpressionUUID->"89327c85-8c4f-4454-a6b2-bfbf1976a699"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129665, 3429, 874, 26, 53, "Code",ExpressionUUID->"4a97f56a-588e-4534-bae9-c233b4385670",
 InitializationCell->False],
Cell[130542, 3457, 193, 4, 38, "Output",ExpressionUUID->"7618a9ee-c3db-4e5b-9043-b5618340ac13"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130772, 3466, 970, 26, 72, "Code",ExpressionUUID->"34dac218-2dec-4529-8412-694ba1feb2fe",
 InitializationCell->False],
Cell[131745, 3494, 193, 4, 38, "Output",ExpressionUUID->"16b8e9f7-077b-4ef2-a905-abda5e62c063"],
Cell[131941, 3500, 193, 4, 38, "Output",ExpressionUUID->"e7736d11-c36d-4f15-ab66-b75f96e88a7f"],
Cell[132137, 3506, 193, 4, 38, "Output",ExpressionUUID->"2e4724e8-a912-4db3-ab95-7f3b938b2b36"]
}, Open  ]],
Cell[132345, 3513, 146, 2, 33, "Text",ExpressionUUID->"4657a13a-2104-4417-a7ed-8cf5654f6f1e"],
Cell[132494, 3517, 278, 7, 53, "Code",ExpressionUUID->"8765d279-f861-4718-adaa-268aa32d1012",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[132797, 3528, 732, 18, 53, "Code",ExpressionUUID->"df38419c-ff99-4b8a-b4ed-ab47c67392f7",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[133554, 3550, 411, 10, 28, "Print",ExpressionUUID->"b0224654-1168-46b1-88ce-8d268dad0713"],
Cell[133968, 3562, 411, 10, 28, "Print",ExpressionUUID->"b8be2641-165a-4bc7-bc39-658e9d7b6ae9"],
Cell[134382, 3574, 453, 11, 28, "Print",ExpressionUUID->"5a978213-d9f8-4ffb-8c6e-af43ef9ee2ed"],
Cell[134838, 3587, 403, 10, 28, "Print",ExpressionUUID->"239453a3-efcb-4c78-962a-5ada2f896d14"],
Cell[135244, 3599, 863, 19, 28, "Print",ExpressionUUID->"b5569048-95dc-4bc8-bac7-81ff6b674150"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[136156, 3624, 387, 9, 35, "Code",ExpressionUUID->"43abec1c-dcd7-49ae-8278-380961c587e8",
 InitializationCell->False],
Cell[136546, 3635, 193, 4, 38, "Output",ExpressionUUID->"e6f52fee-7cf8-4e1a-8dcf-a665840f6440"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136776, 3644, 357, 9, 35, "Code",ExpressionUUID->"04473a51-d0c3-4508-81ec-4cb9163c125a",
 InitializationCell->False],
Cell[137136, 3655, 193, 4, 38, "Output",ExpressionUUID->"c7a9a932-b96a-49f7-9327-ece125a3217d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137366, 3664, 423, 9, 35, "Code",ExpressionUUID->"8f988339-9c8a-4118-9f2f-58c3aa06d5f6",
 InitializationCell->False],
Cell[137792, 3675, 851, 18, 28, "Print",ExpressionUUID->"bd1518c0-1dd8-4f97-b65a-efa282bcfdb2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138680, 3698, 420, 9, 35, "Code",ExpressionUUID->"497869e4-ad74-4b49-be1c-f802400a9ec4",
 InitializationCell->False],
Cell[139103, 3709, 843, 18, 28, "Print",ExpressionUUID->"5434c928-9c6c-4df6-bc87-777c42ff6fcc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139983, 3732, 466, 11, 35, "Code",ExpressionUUID->"9a47bf1c-2ce2-4d96-8c3e-80c8d1626688",
 InitializationCell->False],
Cell[140452, 3745, 193, 4, 38, "Output",ExpressionUUID->"d6459d41-53f1-4f2b-9b29-3ba645658920"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140682, 3754, 530, 13, 35, "Code",ExpressionUUID->"93b542bb-9fc2-4af4-9ed1-ffcf04865657",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[141237, 3771, 1306, 29, 28, "Print",ExpressionUUID->"1259f436-cda9-4464-8baf-5625738b90ce"],
Cell[142546, 3802, 875, 19, 28, "Print",ExpressionUUID->"7a39c9a8-1bf2-4e49-81c7-99087f1441f6"]
}, Open  ]],
Cell[143436, 3824, 193, 4, 38, "Output",ExpressionUUID->"ff920d83-bbf0-435e-8da1-21018fd79009"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143666, 3833, 488, 12, 35, "Code",ExpressionUUID->"1c183041-9ea2-4b19-a972-67de87c13ae6",
 InitializationCell->False],
Cell[144157, 3847, 192, 4, 38, "Output",ExpressionUUID->"491faaa9-c84d-469f-8248-a3b721a19119"]
}, Open  ]],
Cell[144364, 3854, 264, 6, 35, "Code",ExpressionUUID->"1d603704-898a-4684-96e6-675806cbe577",
 InitializationCell->False],
Cell[144631, 3862, 515, 13, 53, "Code",ExpressionUUID->"34262235-605a-4f55-aecb-7987950e6ef7",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[145171, 3879, 273, 6, 36, "Code",ExpressionUUID->"918a4c1a-803b-4b4a-93d7-5c0d55297ebd",
 InitializationCell->False],
Cell[145447, 3887, 232, 5, 38, "Output",ExpressionUUID->"c2c72f12-3d23-4228-9841-0d9bda740b39"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145716, 3897, 633, 15, 78, "Code",ExpressionUUID->"cf948340-1dc0-441d-a266-3a132a46bd0b",
 InitializationCell->False],
Cell[146352, 3914, 378, 9, 28, "Print",ExpressionUUID->"80e460f8-609c-4860-b4d3-8a9fbf13caa6"],
Cell[146733, 3925, 241, 5, 38, "Output",ExpressionUUID->"2849f219-8937-40cd-bda0-c718b357cf4c"],
Cell[146977, 3932, 688, 16, 38, "Output",ExpressionUUID->"26c93de6-975a-446b-b901-a6fcd16a3490"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147702, 3953, 765, 17, 78, "Code",ExpressionUUID->"de8fb6f5-4290-4ab4-98db-7d17e30eebfb",
 InitializationCell->False],
Cell[148470, 3972, 161, 3, 38, "Output",ExpressionUUID->"0b7efb5b-2b0a-4eb2-ae9c-e342e7e70f67"]
}, Open  ]],
Cell[148646, 3978, 344, 8, 36, "Code",ExpressionUUID->"89f364c5-d7d6-45fa-92ab-445f5fd82955",
 InitializationCell->False],
Cell[148993, 3988, 511, 11, 53, "Code",ExpressionUUID->"332c35d8-b063-425d-b0b9-1a5fae3c14f1",
 InitializationCell->False],
Cell[149507, 4001, 273, 6, 35, "Code",ExpressionUUID->"f0e61269-da9d-4533-86d2-21ccccf71c7d",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[149805, 4011, 647, 16, 53, "Code",ExpressionUUID->"4601c527-a499-43c1-ad38-533a000b5a7e",
 InitializationCell->False],
Cell[150455, 4029, 914, 27, 50, "Output",ExpressionUUID->"95006e2c-169a-40c4-91bb-859a0462eb2c"]
}, Open  ]],
Cell[151384, 4059, 248, 4, 77, "Text",ExpressionUUID->"abe8e959-3de7-4e70-a441-dbdd9f0df1d5"],
Cell[151635, 4065, 147, 2, 33, "Text",ExpressionUUID->"67f0ad20-2622-4662-bbca-b0501270a7bb"],
Cell[151785, 4069, 1598, 47, 141, "Code",ExpressionUUID->"2f1bfa94-01f3-4977-9d70-1263c283907b",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[153408, 4120, 2652, 73, 97, "Code",ExpressionUUID->"2030cf57-02ae-47fd-9bd0-b2b9c4511bed",
 InitializationCell->False],
Cell[156063, 4195, 197, 5, 38, "Output",ExpressionUUID->"422fd0ce-6cdd-49c3-8bbc-13af86d7b373"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156297, 4205, 1931, 52, 57, "Code",ExpressionUUID->"f4110d44-adb7-428a-9bb2-d429250bdac1",
 InitializationCell->False],
Cell[158231, 4259, 197, 5, 38, "Output",ExpressionUUID->"338725ad-2b21-4d5f-a784-deac289238f2"]
}, Open  ]],
Cell[158443, 4267, 1414, 40, 53, "Code",ExpressionUUID->"a121848d-5b51-40a0-ad03-18245c45b24f",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[159882, 4311, 811, 22, 35, "Code",ExpressionUUID->"cf0c2822-8859-4322-9ff7-f3c3da131d81",
 InitializationCell->False],
Cell[160696, 4335, 3163, 113, 128, "Output",ExpressionUUID->"c039664b-6c63-4e0d-93de-75fda86f7b00"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[163908, 4454, 119, 0, 53, "Subsection",ExpressionUUID->"bebc6c8d-ce64-4e6a-8ec1-006793f28ece"],
Cell[CellGroupData[{
Cell[164052, 4458, 1776, 50, 76, "Code",ExpressionUUID->"f8bf1b8d-e585-4714-887a-1c2c46ac5e25",
 InitializationCell->False],
Cell[165831, 4510, 3373, 118, 129, "Output",ExpressionUUID->"e9d287bc-6eca-453c-856e-d9533df21e89"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169241, 4633, 1037, 27, 57, "Code",ExpressionUUID->"4a4b493e-86ed-4484-9955-03078319daa9",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[170303, 4664, 606, 16, 28, "Print",ExpressionUUID->"dbda9238-d0b8-4857-bb8e-69faeb2ece0a"],
Cell[170912, 4682, 544, 13, 28, "Print",ExpressionUUID->"00398c99-5a64-4ae4-ad70-2edb68738960"]
}, Open  ]],
Cell[171471, 4698, 1084, 36, 72, "Output",ExpressionUUID->"ebecfec2-6017-44d6-9ad3-3496f48e72f6"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[172616, 4741, 97, 0, 65, "Section",ExpressionUUID->"f8a3d1d7-a2cf-40ad-9ceb-0dab0d55f2da"],
Cell[172716, 4743, 131, 0, 33, "Text",ExpressionUUID->"8fe3b21a-5b8e-4309-bfad-27a652f05c12"],
Cell[172850, 4745, 1709, 47, 78, "Code",ExpressionUUID->"7b7ddde9-d990-4d03-8974-192a861d12c5",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[174584, 4796, 179, 4, 35, "Code",ExpressionUUID->"bb1a972e-d2a8-4685-b707-f68ca911dd23",
 InitializationCell->False],
Cell[174766, 4802, 1969, 60, 109, "Output",ExpressionUUID->"20d933a3-3f32-4fb1-9ffa-bcffb7464466"]
}, Open  ]],
Cell[176750, 4865, 1151, 34, 36, "Code",ExpressionUUID->"186f48d4-6376-4396-95c1-5cf1aea474ed",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[177926, 4903, 957, 25, 137, "Code",ExpressionUUID->"5507d309-0779-4abc-a1fa-4438dbea40a4",
 InitializationCell->False],
Cell[178886, 4930, 1025, 31, 53, "Print",ExpressionUUID->"9aa72b2f-09f9-4d5c-8584-b35291f17d70"],
Cell[179914, 4963, 142, 3, 38, "Output",ExpressionUUID->"f1ee98af-b1f0-48a7-b125-142649fe4678"],
Cell[180059, 4968, 393, 9, 28, "Print",ExpressionUUID->"19fdbbeb-ea1f-4e13-9a32-c21e465e443b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/QED-Renormalization-2L-LeAle.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    230843,       6227]
NotebookOptionsPosition[    205342,       5754]
NotebookOutlinePosition[    205740,       5770]
CellTagsIndexPosition[    205697,       5767]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
2-loop QED renormalization in the minimal subtraction schemes - lepton \
self-energy\
\>", "Title",ExpressionUUID->"f839c234-d984-483b-941c-ebeabf66f778"],

Cell[CellGroupData[{

Cell["Load FeynCalc and the necessary add-ons or other packages", "Section",ExpressionUUID->"cb243ad4-cd64-412a-8b5d-a522871490cc"],

Cell["This example uses a custom QED model created with FeynRules.", "Text",ExpressionUUID->"6e8a7305-9e48-49b4-a1d7-2718e87364cb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"description", "=", "\"\<Renormalization, QED, MSbar, 2-loop\>\""}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"If", "[", " ", 
   RowBox[{
    RowBox[{"$FrontEnd", " ", "===", " ", "Null"}], ",", "\n", "\t", 
    RowBox[{
     RowBox[{"$FeynCalcStartupMessages", " ", "=", " ", "False"}], ";", "\n", 
     "\t", 
     RowBox[{"Print", "[", "description", "]"}], ";"}]}], "\n", "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"If", "[", " ", 
   RowBox[{
    RowBox[{"$Notebooks", " ", "===", " ", "False"}], ",", "\n", "\t", 
    RowBox[{"$FeynCalcStartupMessages", " ", "=", " ", "False"}]}], "\n", 
   "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"LaunchKernels", "[", "8", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$LoadAddOns", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<FeynArts\>\"", ",", "\"\<FeynHelpers\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{"<<", "FeynCalc`"}], "\n", 
 RowBox[{
  RowBox[{"$FAVerbose", " ", "=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"$ParallelizeFeynCalc", "=", "True"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"FCCheckVersion", "[", 
   RowBox[{"10", ",", "2", ",", "0"}], "]"}], ";"}], "\n", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringSplit", "[", 
       RowBox[{"$FeynHelpersVersion", ",", "\"\<.\>\""}], "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "<", "2"}], ",", "\n", "\t", 
   RowBox[{
    RowBox[{
    "Print", "[", "\"\<You need at least FeynHelpers 2.0 to run this example.\
\>\"", "]"}], ";", "\n", "\t", 
    RowBox[{"Abort", "[", "]"}], ";"}]}], "\n", "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[1]:=",ExpressionUUID->"e4261d19-041e-4f6c-abd4-ce482c379c7f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynCalc \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"10.2.0 (dev version, 2026-06-09 15:39:01 +02:00, 5abce74a). \
For help, use the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{
       RowBox[{"online", " ", "documentation"}], ","}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://feyncalc.github.io/referenceDev"], None},
      ButtonNote->"https://feyncalc.github.io/referenceDev"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["forum",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" and have a look at the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
    "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"here", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL[
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None},
      ButtonNote->
       "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynCalc ", "Text", Bold], 
   Style["10.2.0 (dev version, 2026-06-09 15:39:01 +02:00, 5abce74a). For \
help, use the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["online documentation,", ButtonData :> {
        URL["https://feyncalc.github.io/referenceDev"], None}, BaseStyle -> 
      "Hyperlink", ButtonNote -> "https://feyncalc.github.io/referenceDev"]], 
    "Text"], 
   Style[" visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
   Style[" and have a look at the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynCalcDirectory, "Examples"}]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" The PDF-version of the manual can be downloaded ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["here.", ButtonData :> {
        URL[
        "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc-manual/releases/download/dev-\
manual/FeynCalcManual.pdf"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d0654508-547f-44ad-85d8-9527d9ff967a"],

Cell[BoxData[
 StyleBox["\<\"If you use FeynCalc in your research, please evaluate \
FeynCalcHowToCite[] to learn how to cite this software.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"50694f99-a1f8-40d9-8700-029cc9c9535b"],

Cell[BoxData[
 StyleBox["\<\"Please keep in mind that the proper academic attribution of \
our work is crucial to ensure the future development of this package!\"\>", 
  "Text",
  StripOnInput->False,
  FontSlant->Italic]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"bf09dcfe-681f-41d5-849c-993037fb14f5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynArts \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"3.12 (27 Mar 2025) patched for use with FeynCalc, for \
documentation see the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["manual",
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        First[
         FileNames[{"*.pdf", "*.PDF"}, 
          FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" or visit \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"www", ".", "feynarts", ".", "de", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["http://www.feynarts.de/"], None},
      ButtonNote->"www.feynarts.de/"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynArts ", "Text", Bold], 
   Style["3.12 (27 Mar 2025) patched for use with FeynCalc, for documentation \
see the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "manual", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        First[
         FileNames[{"*.pdf", "*.PDF"}, 
          FileNameJoin[{FeynCalc`$FeynArtsDirectory, "manual"}]]]], Evaluator -> 
      Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" or visit ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["www.feynarts.de.", ButtonData :> {
        URL["http://www.feynarts.de/"], None}, BaseStyle -> "Hyperlink", 
      ButtonNote -> "www.feynarts.de/"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b83593d9-a488-4c72-8131-6ab8dd777971"],

Cell[BoxData[
 StyleBox["\<\"If you use FeynArts in your research, please cite\"\>", "Text",
  
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"e7a3cd84-485b-4e59-8436-88f2aea30de8"],

Cell[BoxData[
 StyleBox["\<\" \[Bullet] T. Hahn, Comput. Phys. Commun., 140, 418-431, 2001, \
arXiv:hep-ph/0012260\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c138c434-0a4c-49d4-9600-b8d60c93ba67"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"FeynHelpers \"\>", "Text",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", 
   StyleBox["\<\"2.0.0 (2026-02-05 17:03:01 +02:00, 5db84fbb). For help, use \
the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{
       RowBox[{"online", " ", "documentation"}], ","}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://feyncalc.github.io/referenceFeynHelpersDev"], None},
      ButtonNote->"https://feyncalc.github.io/referenceFeynHelpersDev"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" visit the \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox["forum",
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None},
      ButtonNote->"https://github.com/FeynCalc/feyncalc/discussions/"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" and have a look at the supplied \"\>", "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"examples", "."}],
      BaseStyle->"Hyperlink",
      ButtonFunction:>SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]],
      Evaluator->Automatic,
      Method->"Preemptive"],
     DisplayForm], "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox["\<\" The PDF-version of the manual can be downloaded \"\>", 
    "Text",
    StripOnInput->False], "\[InvisibleSpace]", 
   StyleBox[
    TagBox[
     ButtonBox[
      RowBox[{"here", "."}],
      BaseStyle->"Hyperlink",
      ButtonData:>{
        URL[
        "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"], None},
      ButtonNote->
       "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"],
     DisplayForm], "Text",
    StripOnInput->False]}],
  SequenceForm[
   Style["FeynHelpers ", "Text", Bold], 
   Style["2.0.0 (2026-02-05 17:03:01 +02:00, 5db84fbb). For help, use the ", 
    "Text"], 
   Style[
    DisplayForm[
     ButtonBox["online documentation,", ButtonData :> {
        URL["https://feyncalc.github.io/referenceFeynHelpersDev"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://feyncalc.github.io/referenceFeynHelpersDev"]], "Text"], 
   Style[" visit the ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["forum", ButtonData :> {
        URL["https://github.com/FeynCalc/feyncalc/discussions"], None}, 
      BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feyncalc/discussions/"]], "Text"], 
   Style[" and have a look at the supplied ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox[
     "examples.", BaseStyle -> "Hyperlink", ButtonFunction :> SystemOpen[
        FileNameJoin[{FeynCalc`$FeynHelpersDirectory, "Examples"}]], 
      Evaluator -> Automatic, Method -> "Preemptive"]], "Text"], 
   Style[" The PDF-version of the manual can be downloaded ", "Text"], 
   Style[
    DisplayForm[
     ButtonBox["here.", ButtonData :> {
        URL[
        "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"], None}, BaseStyle -> "Hyperlink", ButtonNote -> 
      "https://github.com/FeynCalc/feynhelpers-manual/releases/download/dev-\
manual/FeynHelpersManual.pdf"]], "Text"]],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"14a119db-16da-4a18-9fc7-a4471b52a68e"],

Cell[BoxData[
 StyleBox["\<\" If you use FeynHelpers in your research, please evaluate \
FeynHelpersHowToCite[] to learn how to cite this work.\"\>", "Text",
  StripOnInput->False]], "Print",
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"31e5cf57-be4d-4881-a864-731eb597e202"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Configure some options", "Section",ExpressionUUID->"74f0ac43-45b4-41f3-b857-cb9b1b2c254e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"modelDir", "=", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
    "$UserBaseDirectory", ",", "\"\<Applications\>\"", ",", "\"\<FeynCalc\>\"",
      ",", "\"\<Examples\>\"", ",", "\"\<Models\>\"", ",", "\"\<QED\>\""}], 
    "}"}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[11]:=",ExpressionUUID->"18e9aee8-b7cc-4e73-9466-3d735e48f06b"],

Cell[BoxData[
 FormBox["\<\"/home/vs/.Wolfram/Applications/FeynCalc/Examples/Models/QED\"\>\
", TraditionalForm]], "Output",
 CellLabel->"Out[11]=",ExpressionUUID->"ede048df-fb93-48d6-ae8b-52ad23d29e08"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FAPatch", "[", 
   RowBox[{
    RowBox[{"PatchModelsOnly", "->", "True"}], ",", 
    RowBox[{"FAModelsDirectory", "->", "modelDir"}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[12]:=",ExpressionUUID->"5b38d91d-6f00-4e31-a68b-814e62a29a6d"],

Cell["Successfully patched FeynArts.", "Print",
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"fcffe28c-7418-4b81-9d45-32817f5275e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"renConstants", "=", 
  RowBox[{
  "Zm", "|", "Zpsi", "|", "ZA", "|", "ZAmxt", "|", "Ze", "|", 
   "Zxi"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[13]:=",ExpressionUUID->"f9bc6eb5-6ae2-4a2d-bc9d-8d1614e4cc0f"],

Cell[BoxData[
 FormBox[
  RowBox[{"Zm", "|", "Zpsi", "|", "ZA", "|", "ZAmxt", "|", "Ze", "|", "Zxi"}],
   TraditionalForm]], "Output",
 CellLabel->"Out[13]=",ExpressionUUID->"ecc81144-9d48-4fb9-b946-1284abb51335"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate Feynman diagrams", "Section",ExpressionUUID->"462b4e81-e226-40f1-a491-b49229735cc6"],

Cell["Nicer typesetting", "Text",ExpressionUUID->"c8827270-2ab1-49dc-bc3a-cc774eb02086"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"mu", ",", "\"\<\[Mu]\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"nu", ",", "\"\<\[Nu]\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"rho", ",", "\"\<\[Rho]\>\""}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FCAttachTypesettingRule", "[", 
   RowBox[{"si", ",", "\"\<\[Sigma]\>\""}], "]"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[14]:=",ExpressionUUID->"4211503d-4cf4-4ac7-8acd-27ae4079dc4e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagLeptonSE", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateTopologies", "[", 
      RowBox[{"2", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{"2", "|", "3"}], "}"}]}], "]"}], "}"}]}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[18]:=",ExpressionUUID->"f88ee75a-a497-4eca-9bba-06b2084372e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagLeptonSECT", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateCTTopologies", "[", 
      RowBox[{"2", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{"2", "|", "3"}], "}"}]}], "]"}], "}"}]}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[19]:=",ExpressionUUID->"35a974aa-66a8-4b60-938a-adb2b4d1c423"],

Cell[BoxData[
 RowBox[{
  RowBox[{"diagLeptonTreeSECT", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{
     RowBox[{"CreateCTTopologies", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"1", " ", "->", " ", "1"}], ",", "\n", 
       RowBox[{"ExcludeTopologies", " ", "->", " ", 
        RowBox[{"{", 
         RowBox[{"Tadpoles", ",", "WFCorrections", ",", "WFCorrectionCTs"}], 
         "}"}]}]}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}], " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", "1", "}"}]}], "]"}], "}"}]}], ",", "\n", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", "\n", 
     RowBox[{"GenericModel", " ", "->", " ", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{"modelDir", ",", "\"\<QED\>\""}], "}"}], "]"}]}], ",", 
     RowBox[{"ExcludeParticles", "->", 
      RowBox[{"{", 
       RowBox[{"F", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{"2", "|", "3"}], "}"}]}], "]"}], "}"}]}]}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[20]:=",ExpressionUUID->"89a3665d-07e3-4128-9942-5bebb9ba1c53"],

Cell["Self-energy diagrams", "Text",ExpressionUUID->"83414d85-f7c7-4c76-a53a-20eee1990594"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagLeptonSE", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"3", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"3", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[21]:=",ExpressionUUID->"06777d3b-8de1-41c1-ad21-94ef2fdb9b5f"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}], 
         PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}], 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{9.863850574712645, 9.863850574712643}, 
          3.866248560260101, {3.1063705051953523`, 4.74761112877913}], 
         PolygonBox[{{7.5542640687119285`, 6.705735931288071}, {
          6.422893218813452, 7.271421356237309}, {6.988578643762691, 
          7.837106781186548}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.638784489160852, 6.638784489160852}, 
          ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJwt0/kznAcAh/FFh5AuNaHe9Sbsvnt636XaiJRiv6mziHEERajQaBtXKqMx
E8eyGSoxGXRLOiNpqiK00kwmDMGIatGobEQ3jrW2COook6xEaJROmz6/fP6C
h5eUGX7ckMViyVgs1r++TIqXCqBzOV88OMxgcEocF3+PD8vmC1V/NDJQTJ0x
a6vhI5a+/tzlHIPAQbdbQel8RKwpVV6nGcR+KdBuePIxMM1CTxaD9RhmK4/N
x6zjSFhOLgP28hOL2xoKPy9UGFGVDFzbXOPn6yjMfzt18+ENBo5RWu8HqRQu
FipkiiEGe2y8TFbfoGBl+SLy0iqDwqjk3dF6Hl6d2jr84BUppr+uv9DUzENK
akNFi7kUObncLk0OD6xSVV+0qRQc0egHKvAQMNNQdnGNwab7zXy+OQ87FVT2
eyoG50szDSamuXDfuC81q2FQmldfze/kIn02Kn4pkYEqF3pZDRcKWZByksfA
zNeMKpdzcV/mEWk1S0OjsxzoSuEiNGOzJbSJxuvCS1HsYC76f+LsOZxPo6ho
J6PFkYtj3YFVAUdpbPCbhOGmXLQPWev6/Whk80XOinZ7DBDDk+UeNCinMnoq
zB5jix7G0+40trd7jA00dhias2I/9KRRXRJcroyyg4/O2m8NNL5pLWiKvLcP
c9a+Ab0yGn2fh3Qk+O5DB7lineZK47tNN+rdvr0ouEqEkRSN0LK4t42j92L2
rwx9qgENNzOKlPxNYtxt+FGu2gGGLar4ux0kpEaPVnU1Dij7RagWf0Hicsf7
taHxDnBVZ2dmy0k4C7odIjkOOO2tPsXJJ+HaOd7aopbgmMvIXORZEkXyy7k7
lRKESovXPM+ReLxwe8kiWoI0VZyPrpiE3+qfH3VREpQlqL1PZpHYpY3QXF8X
Q1Zw4rcMfxIFeayKwGExTuUMjh83IrGkSWrU3xIjic9WJlyzhYi3euDQV2Ik
y0siRw/a4nn7s8nMAjFeyD8Z9enkYL/iDrs7WQzJwXBfxouDnKKYj7XeYpRZ
JNYv9xPI/qx8W2AnhqG23To9mcCu3pBC7RMRTr7zw7yKILAwLrny5h0RdlaS
skJXbFCq+P2QsESEAw43tMoZG3ATYz6NCBJhUWb8Yfy6DeSNNU8b2CKMTZoe
6aUIrC78uGE5JMTw1oZ8M4GAupHf6aQUwqXNq+bIFQK/+t+t5cQJkeOk3eiY
IPDUyvyxn1AIt7qIoxYmHOyuVxsV6QVI89guOGPLwbUTE3yTHgFiOSNJRZYc
tO7vC26uFCDk+6uvVS0TyLc/+8w/WQBd9cywcxMBF/uxutq3BPCuWtSnxBIw
+P/rnf+ywT+Bzqjd
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 6.682784489160851}, 
          ImageScaled[{0, 1}]], 
         LineBox[{{10., 13.999999999996009`}, {10., 5.99999999999511}}], 
         PolygonBox[{{10., 10.6}, {9.6, 9.4}, {10.4, 9.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10.9452, 10.}, NCache[
          ImageScaled[{0, Rational[1, 2]}], ImageScaled[{0, 0.5}]]], 
         LineBox[CompressedData["
1:eJw90/s31gcAx3EqtGFjLs/3eb6P537z/ZrLSSqz+ehk7lo2tI4ZelzKfVkp
ko5oEyIq5DIOxcG2PGrbM5dcxsJx2THXOcM8hE5y68jo7Gyds/cvr7/gzQ+K
9grepaamBjU1tX99HYHXitDcoF3Z70Mgpi7EkbVPhB8kzXZFlQR+811WcOUi
NEK8sz1D4ENOvKciVwSHYd9Nzb1M2D+crhptEyGg0/uxTJ+Jszd8Ch6tiqCj
VZ9Z8IpA6ri5Q4ZIjAqv83KPIQKLoYcVep+KUT8bFh5bQODIq/dyKrPF6I81
rkj2JeBXvO+UVo8YFq3tznpMAoHXBGUfa0lwa3nYKuEJA+Up+l3cIxJ8LV8Y
ud3HADNbv736kgS1ybat5YMMeOs5fsL6UYIps7m9yesMcGKmjQaWJJis7hSG
2xA4GfUg9R5TiojEsWKTXAK/Jwaft3aQ4s0X1XTIbiYUJh/I/gqSQu6bxiST
mIjgaRzcuiSFZiPjJ6eXTBTtPCpLKJQi46M9gZHhLJhsapjON0hxSjDW9G0v
C2uHLPpVg1IcT3+rtYVBogcRsQtrUvSWzk8mupLQuH5aq48tQzonwpMIIXGx
UOWf7iHDKGkuG48iUa66f3s7VYa8BNaBpHASB+I39k90yBDwva2mk5xEnGNv
T5+WKX6pTs+fCyShfCO3st7NFM51SRuBESQqGmuPbWSYwmFs55hhOglOzjOG
7q+mGM+7ErPSTMJFJ9Ny5aUpouZVJSY6bOQ9aHK6yqPQMSkYUEWzEWCgPrJh
S0GZdtfPaI4Nv2po9LtQyHo61lAYZgJOjVKhc5QC48vQsKDnJhi4N5P4hweF
nLeN8lzOcmDT9sUsXCk0WxcNaK5zYLT6ZOmGMwXNHuvDS3IuGp8/Hl1zp/Bi
mlo52ckFaamT03qCwv6W3CxjHR6GlPFcXhwF3c4BS5Y5D71RBmVVBRRmtbaG
CTcelCMXj7p0U5Dvsve/EszDDj9O6Lebxs0/t7o0knnwHLI7swoaHjOtI+xi
Hrb30IvuSTSolMK0nmYeuh0MrGIf0ijJcb1wfI6Hd2rYUd2zNGaucxYtDPnI
Wcj4u0XDDLXLyhqVEx81LUGl5gwzzEc/s/NJ5qPRQ9uwgTDDZ4nPDk79zIfN
V4ahbdpmKI2b9K/d5OM0t2Ti3BqNiqDeW5vWArC61uvsh2g0qXdEnYgWoCrT
zdVJQcM4v8l9+a4A3/m0e4zdpJEoHmw+MyFAwrbkkCKZxrXI6hB7XSEG2d53
ws/RaHXh+ErfF2LKcChlO4FG4/TV++4RQpR/Hnn5chYN8yo996k7QlQ+/Wba
qo5GtleBUtUrRLn4wrv5Q/T/n6v/pxn+ARH+qjw=
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.656784489160851, 13.343215510839148}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{9.991692493946733, 9.991692493946733}, 
          4.008316114996395, {0.0020725690695229115`, 1.5687237577253734`}], 
         PolygonBox[{{13.250264068711928`, 12.401735931288073`}, {
          12.684578643762691`, 13.533106781186547`}, {12.118893218813454`, 
          12.96742135623731}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.317215510839148, 13.317215510839148},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{10., 14.}], PointBox[{10., 6.}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["1",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/1c1d212c2d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/1c1d212c2d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}], 
         PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}], 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10., 10.}, 4., {-3.141592653589793, 0.}], 
         PolygonBox[{{10.6, 6.}, {9.4, 5.6}, {9.4, 6.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwl0v9PjAEAx/FDxeyqQzzPPfdN3N1z95xl/ZIro09JqdFK1Kwa3XZNZ+kk
tYXkurjR+qbmVr63pcxG1/ku0enLTi6h2mEtXCmmXMm1UWfy/uX1D7z9VVk7
1QtZLJaCxWL90z0fgf+uxeoGi2HNbhLJ2VFtig1i8F+ztzVeIfHSv2/m+AEx
xjUW74ABEmFeo+7si2LEdahrmn6QEDrYDWKbGBFDv9MsYyR25fsFerjF6LSn
XHRbSHAyrFxdoARWiz24t5jE/su1vDvpEkwepgUng0nYChaOLrssQbW+ru7u
NwIm6fnI8HcSDGwPDL3WSGBILTCICSl8nN9PEycIhCWUDf1MkCI1bZAzmEOA
fNOsqSmVYsrx6UZeGYGjsdbHS9ul0DQpegw2AqVHR2NM01Ko3P1HXOtIxB3z
VtpENHboylQPrpIQxQ571m+h8TXNwgn052JiMqPSqKKhHTnS/vkSF5vaSoJd
BTS23H/ojPSlEPpxxGCqpWEUxrXuy6DQ2JsU7XhEg6x3lrivUzjz6tDW6E80
MpMrxlOsFBwjtyefcmRQJ8+0E28p/Om5ED4WJQM7qPzamW4Kw52LNo6dkiE/
z/WhtoWCrZjwzH0hQ7O2V6E0UXgwNzftt1yOJV6+X5rNFPx1Qt65RDnKv90O
j39JQesze+tqlRw6dsi+NQt4ICtyeYVdcmj7us4ejOfhxgz6jRNy5HYWD998
xMNgQE6lawmDLKX2mG8IH4tzzAL9Sgb92Ymr9c/5WHevecUvgkHQ10VwxwsQ
k14UWejHoIqbW/TeLkC+xoO/mcOgrmn2KbFbiCmJS5nHYWCejkiKaBWCm2le
3Mdl0NXTkeVeJYKm+1lbw3oGqT+15slUEXSDrcv2JjBotzuz9hhF0BlaeEo9
g+pNtFHWLYK4+olvfCuD2fkvRWDNp8BfhMExnw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
          2.9202782112420023`}], 
         PolygonBox[{{10.6, 15.1}, {9.4, 15.5}, {9.4, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{10., 13.95}, 2.05, {3.3629070959375844`, 
          6.061870864831795}], 
         PolygonBox[{{9.4, 11.9}, {10.6, 11.5}, {10.6, 12.3}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJwt0vtLU2EAh/GlW2mUOM3M0aTltnPO+x4tTEe0wm8XaUmRTsuEShGNHFYQ
GoZdWZYVg1EK5m2Y5XUrb1learU0hdRsmqZIxkpIpLThhUolwp5fPv/AI0s8
o012EQgEVCAQ/HMpHkvK4QzY3znQT7FittpQoJIjMfql3+1HFP7v9+ak6+So
eaiv775D8bu8dd6nUI7Qw3vf5GdRnBgxhxV0yRGRbfMoz6bIvNWkSVuQQ+oS
3CAroIjVDh5w36xAg1Tj7Gui2Gfrrk9KViAyUPbk3ihFRvL70O9FCpzrFQbK
lvNw/lJfDhtSwMFFzfUreagGG6yb1ipxMjortkfNgw22p09rlUiMeCIyg4dm
+0VBmkEJtck7NWgLj5FPXwbKXyvh1u+1Xu/Nw1d+od11Wgl3syY19CuFePja
mh4pg/6O8acdlRQa15D42J0MGiWmuyIdhWliw5gogUHvRYmBoxSFQ9Lzmy4w
SHJUbZ5zEowbX1va8xgkuF5XT7QTDEDo/fkZg4qZhTlTGYF69/CAapSBT1zx
qcxcguGquJbS1Syo782yWiOBoeFSvHUPiy5/XU5eDoHjspa36FnIt6SsCisk
+ARrlKyTxXxzTH3QfQLb0Fam1IPDq5plzm0lBL3iqzphNId1IdmTO3IJ/rSc
7ps3ckjhfWhFJkEXU9Jpb+PwY+XVuZ5ogpjqI0OzExyQ4nlryp/gx9vjRRki
go/6r4OToxw6ftU1wougWao69CGfQ2vd2FahD8GDzyMMieFQNuF2akpMEHKD
D9d4cqh0f7HRz4NAYivIb7azOLqruPm5B4HVvPiurYjF4wij6so6ApHd4Bdw
lkWL/qfFHERQWuvJuR9kIe4TTVq0BI2RqcpjwSy6PkgW2/UE4Y6ZqI1+LKa/
2Y76Wsn/L9n/UvwFGZ4aEw==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["2",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}], 
         PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}], 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9lXlQFGcah4cZosQ1qKw6PRfMwVzdQhARhEL3txwRlEvESFBBBKIVi0XA
oINE0QAe8UBWo5FDHEASRNRJHAR3qCiXOiGeIIuREREBg27QisPgDGzt2tXf
P191VVf3973v730eyYa06BQ2i8XayWKx/re/X/PwfnfFRGf9zNAuCrNuXnxS
2CFD1EBcuO4CBe2AehO7VIYWtuRXspCCKpPrZ0iVIUF0cEyfTYHVf3ntb0tk
qJKFxAvTKbgmm/gxM2RoU5ZGXcqkoNvXHS7uleLENbetq3ZTyM9NDciskSJE
ftL8zxMUcjRp3r2ZUtx/9jD2dx2F15xl7ql+UvxoerzZ8zaFA8LRgksTEmg3
7pk9Y4jC50Gk5co1Cfa8ZS9Ot1CwtY5kjOZJIP3Ht972rHnoD48wWUMlOJt9
68V+C4XGJt+obCcJyOF7L+YMULi5CLVGkxjBbPU8aTOFGnb+DZNOjPhvp9bt
OE6hy+dJkcNBMbbNcez8MIFC86O2yv4vxHDM88veJqOQU6Xf9FmEGD1r3tja
n5OoyD817ycvMdb+XNr+rJbE9peslA6BGEPeHf4eGhKPph3aHGYnhrR75Roy
goT5kPmvplYXVCtzTR5uJCb+4zNZ+5ULjPv1eYlzSWQ5af0OKF3guFTSX+5A
ImLZy3U1153xfa2nW4sdieuV25ZLopyxfTVH0D2hRkC1Kcx0T4SqhjfCHKsa
qr0Z/RmRIuw1pHR9YlbjsO1o3HGjEPM/qRKpRtSolzkNHwoX4uLOb+IN3Wps
UK+/lPNIgJeFo4ojV9Wo3CfP1WYLMP8u5/j8Y2pksVeHXHUXoGxK8lhQkhoH
m5Z37bLwUccKbltNqjGRsF6Z0MNHTFV7Yd3vKhBj/nWaX/kYnKg8YflBhUXa
2CV9d/g45vFpmt0mFTjpR4OIR3z8adf/R4xKhS8nNWHNA3xcP8Ths18qMUV8
e69mmA/dAmVnYr0S7ypPDpaY+LhV7OVg3asE+/WfveJmPuKdE10K4pWokFtj
VUf5yLvy4O24rxLLP3tQvTGUD3+r5U07ocTpJtcbi1/xEF3YeN7BosCMtW55
uXk86Hyqxm90KzBpPvB40okHm190e5BeAbslsoqOMwRcijkGUaECPXN2+67z
JUCW70zKTVFgX5v562N9XPQulHZ4eSvgMfH96FA5F/lP757/jq3AhjfXzml3
cLH0q7sl3xjlSN8V+HBNJhdd7o23/YvksJy+4m8s4CJc+LcCTqwcmUalZ98l
LmJEKzYqnOX4LflahNcrLprnruLXDbiiy9AYqVtAoLTRLyvggiuOOBQ37NYQ
sN9yvZu7wxVDVu7sd3oCL6aG9rwKcQV5WG8sfUbgzALPUTnhCplng3TASiDh
lw7HnkEZpPTz3DG9fFa9jHnfemSxcihPxnwvKbh1vyFKhsP0//yHawZW8GXM
ec49rTv57z4peujz/tj/s8ZaLUUGfR/13WCP5lQpxuj7NuxxT9rqJUUGXY8d
Ivfoz20Spl7SW489jTclTD27EnaX7DolYerdl2wNeJomYfph33p+0dVQCdh0
vyJuxH3go5SANfa+n3VpwdHmKRLMpPvdwpkyfdGgGOV0HnKWUh9+0CZGGJ2X
ir6yJ5ozYmjpPC1MNpo528VM3iJ/6SbLQsQYp/O4JMM6YHMSM3mdbfV1/vSC
C5PnrrKVEtvHLmDTeZ/P1t+ZXusMH3oe4i5v6dWqnDGXnpezE19mRp0TwUbP
U8trnxlZviJm3srWjXWWPBRiKz2Pil6hrm+fkJnXcvZwQH6EEIn0PJdlXm65
oBQy8/46z2tlxiwhwwP9QaJt6lQhwwunFZabkWwhAmme6M6eqtpmFTC8eZ5u
8G16JUAUzaMvRore+t8XMLzSXZxEWZWA4dm/ImNDzyUJ8JbmnUdRSsHpjwTo
oXkYvKtli/dZPsPLsBCe/RZPPrQ0T5+bD/xlVgOP4a1TZ/+qkb/z0ELzOPD+
HxUOnQQ6aV5nvTtffVVDMDyvdYsjHywkGN7/NG0zOTKdYHxgkN0vMk9y8ZT2
hdVpPF/0EcH4pMnjXVffxwTjmxIEqYoTCcZHcd5REepTBOOrjMu3Z3bfIRif
3cup5K6yESigfbf1Ymt8KcFjfFh/JS2wXcRjfBnYOuhYNI3H+HT7uCGpxkQw
vl2/cFlKcTnB+Ng+prA3dSWBmbSvJ/+/uIzP/wsSPWgM
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{9.49248734177215, 10.325721518987342`}, 
          3.5076434169353834, {-4.2728793590333805`, -3.048598176639251}], 
         PolygonBox[{{6.744683363014101, 12.586945885274677`}, {
          5.802019380136116, 11.74350969006806}, {6.496613893835683, 
          11.34659853938259}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {5.706023129707089, 12.230215354453094}, 
          ImageScaled[{1, 0}]], 
         CircleBox[{10., 13.05}, 2.05, {0.2213144423477913, 
          2.9202782112420023`}], 
         PolygonBox[{{10.6, 15.1}, {9.4, 15.5}, {9.4, 14.7}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 16.045199999999998}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw9k39MzGEcx78KC7F2bWET3/vxvee5C40ljfDOpFSSYqtlfpSyKKU6V7mi
H+ykVrpIOWauld9RLIqr7ZCTWUhOqSPKz2J+58cy6/Y8/3z2bJ89z+fzfr/e
4qjE0Bg7juO8OI77X0cOj5HqBtT3fy3w5tFqNq6I7FLCtOn1xOpkHr5dddLy
a0qsN0/OlOl5BKYXl/uUKaGbLREVXuHx/KTDYEWSEhf9Lv06ZuQhU4f1FCxV
osEizPRq4PFqyBKUNEGJF66Sbc3neYg+/a3Rtyrg6+Y9RnSCR+q10v7ivQrY
8w5XvY7wyOp79eHUIgXych+uc9fzmJy6ODFuiMLFp9Gzp4aH5W6aYY+Rgua4
f9nbzuPdkdMF5w5S5J/QxF9wECM1OMPPqKLYoX+uOuwvhqYqLH1wK8Vmj470
cUViZHXd6ju1neLQ5fT5CR1iGAw9TtZdFPuda163TZXAOTi/78kBCnPJt4nm
tRI0WgzHI8ooIndXaD9qJUisiC39WUZhiuZivtRJkGVKfhy0n4Lz0Gxe+FSC
bJU2+1EcReyA1zyPPxIkBjStXbWQQqe+3JDCS6EKmCvo7CiShiy0118K11tN
N67fJrh9f2WHi1qKvLStdaOKCcQRkSvHn5Vi47Mw3bJYgt7wzt9uL6WY5Bg6
XLeKYHq1MLp9mozdrVWVtd/WyFj/gjm1irdaGXuveCx54lovY/8laAN9C6wy
Nk+5qOVuq73A5uXu5R69KRfYPt764QrHIIHtW7knRu2kFpge8xPGf/Y8IzC9
1B9Cprj3C0zP+MB9d0oUcqa3vlWx73uSnPlRFD0jP65ezvzauSFXt/qHHCqb
n08z2xwz3Aje2/x+Z1xmFocQxoNGM8vQFk3gYuPlr/WHX8sWgkwbT43tpl8D
Gwjjje/tLl0SSuBs43E56XzU4kvw0sZryNXgMVE+hPEc/6B7IDmAwGrj/aTn
m5yuaMLysOj4lM/hhYTlpdl/6oQUE8E9W55GckZZ3v4BNUd/7w==
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 10.954799999999999}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         CircleBox[{10.44866935483871, 10.29209677419355}, 
          3.563322870125016, {-0.08206522583826792, 1.1203574543313137`}], 
         PolygonBox[{{13.8401833630141, 11.539054114725324`}, {
          13.592113893835684`, 12.779401460617411`}, {12.897519380136117`, 
          12.382490309931942`}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {14.283476870292912, 12.224215354453094},
           ImageScaled[{0, 0}]], 
         {PointSize[0.04], PointBox[{12., 13.5}], PointBox[{8., 13.5}], 
          PointBox[{6., 10.}], PointBox[{14., 10.}]}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["3",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cd1c21212d.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cd1c21212d.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 0}, {0, 0}, {22, 22}]},
   AspectRatio->NCache[
     Rational[1, 3], 0.3333333333333333],
   ImageSize->{384, 128},
   PlotRange->{{0, 66}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"afae7c76-700f-4d57-8817-86a773546f6a"]
}, Open  ]],

Cell["1-loop counter-term diagrams", "Text",ExpressionUUID->"7afdb3e4-5090-4d47-b3b6-4117b9ff4a52"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagLeptonSECT", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"4", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[22]:=",ExpressionUUID->"b2dbf73d-a746-4eac-beab-ed054474eaa7"],

Cell[BoxData[
 FormBox[
  GraphicsBox[{InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}], 
         PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}], 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{9.889185614849188, 9.889185614849188}, 
          3.8907640091254843, {3.1131074069185303`, 4.7408742270559525`}], 
         PolygonBox[{{7.5622640687119285`, 6.713735931288071}, {
          6.430893218813452, 7.279421356237309}, {6.996578643762691, 
          7.845106781186548}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.646784489160852, 6.646784489160852}, 
          ImageScaled[{1, 1}]], 
         CircleBox[{10.110814385150812`, 9.889185614849188}, 
          3.8907640091254843, {-1.5992815734661594`, 0.028485246671263065`}], 
         PolygonBox[{{13.286264068711928`, 7.5622640687119285`}, {
          12.72057864376269, 6.430893218813452}, {12.154893218813454`, 
          6.996578643762691}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.35321551083915, 6.646784489160852}, 
          ImageScaled[{0, 1}]], LineBox[CompressedData["
1:eJw9lXtUE2cah0MSEVuLSr0MkEDuk8wEBORSWKw/UW5t5SrWxjZIEdtTL6go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          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 10.}], PointBox[{14., 10.}], 
          {Thickness[0.015], LineBox[{{9.5, 5.5}, {10.5, 6.5}}], 
           LineBox[{{9.5, 6.5}, {10.5, 5.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["1",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/ecedcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/ecedcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}], 
         PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}], 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         LineBox[CompressedData["
1:eJw1k30sVWEcx2+yUC7RyrmOl3PvrbjeNvSyGPtWFA0NK25UXFGIdsvQyzCt
TFk1KU1Ywy1T2uQyK5IytaZYL4uQl1nespDdG6vVyvM7/zzb2TnP83u+389H
qjoRFm8gEokgEon+rUsPh6V1Pczqq6Pn93GQv5V/Te6UI813+IuuksPZWkGz
WCIHZ2yrvj3EIa0oqMAiWY4PfhlP5wwl8FQENtR5y5HU6zGQIJZgIuSTvmaV
HOVtNb7OixzMtEWWvb0y9G+fnXHv4tCSHqWN0cjglfvDpPo6B2NF3fRwigz+
K5qKVoZyOFhcuK7YU4buG9P5cxYcDh2tdT6gl2KP42he65AVHjg8K7/yWIrG
wHe6oA4rhGye1M9mSdE+MHKt75UVGtILO5S7pMisKdsQNmWFS6JHpccspSgN
EAa/uXDQzb6o8B8VUKUw+RyXzyEy3DBF1SzgTtkZde4CBzuITZUlAkaFcR/r
NAlO7nU1nzgnwCBIGez+XQLjbYkv16oENJneM/SLtcbFrfFucbsFGD+Zh/q5
NRy7j/NOTgKyAlTDSWIeGdGvy38aCZi5mxEsBo/e9z3mIy320PdoNAVRPGqV
oWGe0fZw6IxM3HSEx475zAXplB1cHVpL22N4TKxeUHul2KEq56PuvJKHLCUu
deOYLdzqq9ocIniEV/+KcDlsC2vV/qbGWB6n07bcTO23QfzgmjeXs3mMZu/M
MkiwwdS49sItLQ+vqz7K38ts4M3WSfZ+hH2XwP7LZPvwbF86h86lOWiuMTan
C5sb7B50r4fsnnTvHpbDLMuFcsphuSlYjpRrHsuZcqcelrNeqCfqzZb1WMF6
pZ4rWe/EAXFBnBA3xBFxRZwRd/cZh4GMS+K0i3FLHPsxro0Y58R9M/Ogj3kh
Zp6QN+QReeXBPCPvTjEPJcxL8pS8JY/J6z//HznI+7+lpqjJ
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {6.646784489160852, 6.646784489160852}, 
          ImageScaled[{1, 1}]], LineBox[CompressedData["
1:eJw90/s31gcAx/FHxCO3YuX7+Lo8j+f+/T5sZlZU+mxYCY/xjHrEcZs7mZMR
tS4kk3IPM+S4zRHOXI8yk82wZqxGmNzKWsjK5bikZmenc/b+5fUXvDl+ka4B
2xgMBhgMxn++SYI38hBXefPe9iEa3H7uk7A+Lrp90jOU6micqWVXvCzgYuVM
1OGGdBrROY5Xd4VxkevVVXL5CxrmYvvm+v1cOGQHZjrG0ZiVDq9Vq3FhdqPa
Zy6BhmZTjvboqDG0vZNVgvJptMecaPKpMMZja+VNuoUGU1y/MB1hjIlXZc3x
wzS88rL25Jkbg7BQbVNeo+EdVEt7rHEwNq9xoERLghrhneK02xzwx3IvjepL
ILWYW1s8x4FhZtreLFKC5pisbvlHHHRRZgvuOyRIZTQUBmtz0DAWmZEyS2N1
8cdSuxk2TMM2taVtNI7LlCL8vmPjnfoPe6wTaRhCQ11ewEbac7XpJTsap5xN
tGbPsrEll8mDmDSYliE9u/3YKI+ree01QCF5b4Cp/2E2zpYmefcUUxD9Fk5S
FBudY9L0o3EUYj3vFq+rsPGlxFa+4U1h9PcRrUftRrikY1Jr6UqhTu7iau5p
hIWvZL/86UTBZuX0BmfeEKHhJfVFzhRmd25EWUUYou7QdSVrGQXjCP+Tgr8M
EFJpYhT+CQVZ1atjEm8DLPcPlvGcKcRHv5978qE+pDtjWFagMHPe5ty2QH2k
pvLbG/kU9qcflL9W0If/Pl+ZwpYYz542JeU3kdDCxJ1/+sQInNT5NfU8ia6f
Zpp6M8Ug/dxbW3xJDN9UGAz5WAzTxvJO4TESn9n394ari1F+YWg1UU7iWqxi
j9/PIkiEHYVdPiSmkmwUI6+IIOg7HvLepyQo2bD7ExcR1kcqKq6eIPFWrs66
JkeExcpYJw2QuFJm4auyLsSFI37ToRokRt7OnhkaEoLZtoKoH/QQ31twr7BV
iFvq3yjZ+uphozt331yREIqOciez5yykfXv/xZ5EIWbYTw/qRbPwuGNpuTJA
iNKi+KiEDQJVNZtZRTZClItV//BPIaCmecDrNilE4RH25DMJgZgtJ/+8BQFO
VxfxXed14ZgSYVl5S4Cu8UcZY726aLy7m6l5UYAW+/urjt26cBs55BtlJ4C9
aCa5Y0oXpfmugxVMAQauL6Qs7SJQHhwxG9zHh51ya84OFwIbD6Tahll8WCUs
q1ZlE7BJKXe44cHH2AeLL8wGCCw7hC0IBHwUd1Zb0y8JEPUiptsKD6Gj744H
arDQ/6DlqLSLh0Hb2O+XlFi4FtZ46u8cHlhMg6ivpwhcdp302B7Aw+fW0xOr
ZQTGzR6ycsx50Gys8lxxI/7//I0E/gWfE6eO
          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {13.35321551083915, 6.646784489160852}, 
          ImageScaled[{0, 1}]], 
         CircleBox[{10., 10.}, 4., {0., 3.141592653589793}], 
         PolygonBox[{{10.6, 14.}, {9.4, 14.4}, {9.4, 13.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 10.}], PointBox[{14., 10.}], 
          {Thickness[0.015], LineBox[{{9.5, 5.5}, {10.5, 6.5}}], 
           LineBox[{{9.5, 6.5}, {10.5, 5.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["2",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/ecedcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/ecedcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {22, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}], 
         PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}], 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{10., 10.899999999999999`}, 
          4.1, {-2.9202782112420023`, -0.2213144423477913}], 
         PolygonBox[{{10.6, 6.8}, {9.4, 6.3999999999999995`}, {9.4, 7.2}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.8548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9lXs0lGkcx2fIplY3h8xMBmNm3nfe9xWVVLTlF8NWI0LLqrXu4866TctE
JbRCzKokl121nVIojFLY1EGupTA5LG2XlVwKybYUe7ad8zz/PH8857n9ft/v
58vxDnfyU6HRaOE0Gu2/+f9hBPTPMw8epOE6S+5T0DwtvtmB8WCZfGVKSjYF
YfUOHi12PLi8Iv/C5SAKbKfdbGajeHBW7Uf6iAMFIeL9IQGFPOhNjDXJFVKg
z2tIr+3ggWmB6GDF1xQwbX2NX6vwISlLf2yZCwX3FP1lY9v40LfWfHFfEAV6
bxVZ1fF8aOJamew9QsGx1Du3hfV8UCxelPxTFgVe9m1bHqhg8H3DnND+DAX5
4NRkboVBIZeVqMigYJKfq54uxcD6jkWnZQwFFp7/aPuVYFDX6zbYYkfB7JDQ
P7gLg5mm2Ju/r6agucZoIXsCAz1PcavmExKmBK1CCzUcnnV327T9TEJVmYce
XQuHiJ07ba0cSLiR1/TVYQMcNLv2FfuuIqGvmvW+3hiHAMes42oDBDzPl+Hl
VjgoigWhHnICcp8e+u6wBw7aW6q0unMIOF6qdp51HIdz7p6PJ5MJSOopjFPc
wmHYvO9wjZSA7Ve6MnfN4BC2OYGDxRBwnt9fFGougA/lklXVoQSod19JnE8Q
gLo3tWu9FwEZNjVCjXsCWOucNsa1I+Bj0N6Ckk8CkPY2xPkbEXD9ApdVsZYA
nqGFjyudgJgtIoa9AwGjZDGmaBOA8WT83SQvAo5Qm+11TgrALCEmxtOPAPHG
umkLkQC0bstY/e4EBDk90W//QgDCxy9OJjgQcDp4qHlTAw5SloptsyUBG0Zs
Gnen4ODiGRHot5EARshky4A9DuV7NPg+GwhYsl/OzdXDIdU0hh+xjQA1EdP7
wzQGRZYnbZ1cCRhn0V0knRhwzjZulR0mYCrA7+JgGQbx8fLo5EoCSusWjcsz
MODFetOL3xBwge5b+0sQBpJHD0M3UiSomvrPN1pjMKw5vW7Um4QgrYSolQwM
fN2Xjc1lktA2c5W0fcWHGzsyorpLSdi+W1tCr+DDuuTQ2dZbJISl0WRHY/kw
fy3/1LFKEugZie+8LfmgtUa1Q6WABJGWiZmdGh9qx6XPA+NIKOzJaC1s54Gk
dk+ZnyMJN3Tir5qf4UGJ61Sor4CEuHqFw7fePLhmM6d6TY0EuYdYO3sdD6T9
+UkpbwigKX3mLxaLxUMEiH7NHQl5yIVDyvVkS+L6pQIu2r97OHFfUyAXne9N
Rpp5mXLhoPJ++Whna+WsIXrffGS8RkG9IXq/LHohLCHFEP3vbtVI6vweQ/R/
syX7em4xDFF9zoweTX/7ioPq97H9LN2iloPq6z6fZ+15moPq72w1pymK5KD+
LM85t5/jyEH90/xrvjjVhAMGyv7OyYcKFn/JQf2fuSj6Q/zMAOnjVfbyTYbl
Bkg/7dq3LapiDeAbpb6CTzE3t2w1QPozOuBY7z+lDzZKfZrmJK8+EaiP9Ltw
Webz6IUe0jd+pbTCOUAP6V9ek2bu+IkN0Up/LHWQLF1/iY38c9HtNVbtz0b+
eru1OLRgGxv5b2W+5kAmj438yZWp1lVqs5F/jdNFtFR1NvJ3u9DygO60LvJ/
T+ZphWunLuKDc0kZf0eOLuKHifvTiWkbXXim5Eufm0vppoE1iD964eFRUq81
iE/bXVyiA/tYiF+NlqbBfY4smFTyTStSQ5b4mIn4l2JvZx0iZiI+xh094XFE
m4n42VDdNuf0kgETSr4KD6pLfLoYkKfkr/PE3+/fDDLAU8nn6GppkccCA/Fb
9FvGpIhkAlvJ9w+D9fhLZybi/7nGgFV5PzCBocyHvbMaRR0SJsqPzukVnyhP
JgQr86Xsz/vVZSQT5c/LnMF3U70MCFXmk+/w9UfjEQyUXwufhw7y3b8TU+MK

          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.145199999999999}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{6., 10.}], 
          {Thickness[0.015], LineBox[{{13.5, 9.5}, {14.5, 10.5}}], 
           LineBox[{{13.5, 10.5}, {14.5, 9.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["3",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cdcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cdcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {44, 0}, {0, 0}, {22, 22}], InsetBox[
     GraphicsBox[
      TagBox[
       TooltipBox[
        {Thickness[0.005], 
         LineBox[{{-6.701306176637445*^-13, 10.}, {6.00000000000067, 10.}}], 
         PolygonBox[{{3.6, 10.}, {2.4, 9.6}, {2.4, 10.4}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {3., 9.0548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[{{20.000000000000668`, 10.}, {13.999999999999329`, 10.}}], 
         PolygonBox[{{17.6, 10.}, {16.4, 10.4}, {16.4, 9.6}}], InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {17., 10.9452}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         CircleBox[{10., 10.899999999999999`}, 
          4.1, {-2.9202782112420023`, -0.2213144423477913}], 
         PolygonBox[{{10.6, 6.8}, {9.4, 6.3999999999999995`}, {9.4, 7.2}}], 
         InsetBox[
          TagBox[
           StyleBox[
            TagBox["e",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 5.8548}, NCache[
          ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
         LineBox[CompressedData["
1:eJw9lXs0lGkcx2fIplY3h8xMBmNm3nfe9xWVVLTlF8NWI0LLqrXu4866TctE
JbRCzKokl121nVIojFLY1EGupTA5LG2XlVwKybYUe7ad8zz/PH8857n9ft/v
58vxDnfyU6HRaOE0Gu2/+f9hBPTPMw8epOE6S+5T0DwtvtmB8WCZfGVKSjYF
YfUOHi12PLi8Iv/C5SAKbKfdbGajeHBW7Uf6iAMFIeL9IQGFPOhNjDXJFVKg
z2tIr+3ggWmB6GDF1xQwbX2NX6vwISlLf2yZCwX3FP1lY9v40LfWfHFfEAV6
bxVZ1fF8aOJamew9QsGx1Du3hfV8UCxelPxTFgVe9m1bHqhg8H3DnND+DAX5
4NRkboVBIZeVqMigYJKfq54uxcD6jkWnZQwFFp7/aPuVYFDX6zbYYkfB7JDQ
P7gLg5mm2Ju/r6agucZoIXsCAz1PcavmExKmBK1CCzUcnnV327T9TEJVmYce
XQuHiJ07ba0cSLiR1/TVYQMcNLv2FfuuIqGvmvW+3hiHAMes42oDBDzPl+Hl
VjgoigWhHnICcp8e+u6wBw7aW6q0unMIOF6qdp51HIdz7p6PJ5MJSOopjFPc
wmHYvO9wjZSA7Ve6MnfN4BC2OYGDxRBwnt9fFGougA/lklXVoQSod19JnE8Q
gLo3tWu9FwEZNjVCjXsCWOucNsa1I+Bj0N6Ckk8CkPY2xPkbEXD9ApdVsZYA
nqGFjyudgJgtIoa9AwGjZDGmaBOA8WT83SQvAo5Qm+11TgrALCEmxtOPAPHG
umkLkQC0bstY/e4EBDk90W//QgDCxy9OJjgQcDp4qHlTAw5SloptsyUBG0Zs
Gnen4ODiGRHot5EARshky4A9DuV7NPg+GwhYsl/OzdXDIdU0hh+xjQA1EdP7
wzQGRZYnbZ1cCRhn0V0knRhwzjZulR0mYCrA7+JgGQbx8fLo5EoCSusWjcsz
MODFetOL3xBwge5b+0sQBpJHD0M3UiSomvrPN1pjMKw5vW7Um4QgrYSolQwM
fN2Xjc1lktA2c5W0fcWHGzsyorpLSdi+W1tCr+DDuuTQ2dZbJISl0WRHY/kw
fy3/1LFKEugZie+8LfmgtUa1Q6WABJGWiZmdGh9qx6XPA+NIKOzJaC1s54Gk
dk+ZnyMJN3Tir5qf4UGJ61Sor4CEuHqFw7fePLhmM6d6TY0EuYdYO3sdD6T9
+UkpbwigKX3mLxaLxUMEiH7NHQl5yIVDyvVkS+L6pQIu2r97OHFfUyAXne9N
Rpp5mXLhoPJ++Whna+WsIXrffGS8RkG9IXq/LHohLCHFEP3vbtVI6vweQ/R/
syX7em4xDFF9zoweTX/7ioPq97H9LN2iloPq6z6fZ+15moPq72w1pymK5KD+
LM85t5/jyEH90/xrvjjVhAMGyv7OyYcKFn/JQf2fuSj6Q/zMAOnjVfbyTYbl
Bkg/7dq3LapiDeAbpb6CTzE3t2w1QPozOuBY7z+lDzZKfZrmJK8+EaiP9Ltw
Webz6IUe0jd+pbTCOUAP6V9ek2bu+IkN0Up/LHWQLF1/iY38c9HtNVbtz0b+
eru1OLRgGxv5b2W+5kAmj438yZWp1lVqs5F/jdNFtFR1NvJ3u9DygO60LvJ/
T+ZphWunLuKDc0kZf0eOLuKHifvTiWkbXXim5Eufm0vppoE1iD964eFRUq81
iE/bXVyiA/tYiF+NlqbBfY4smFTyTStSQ5b4mIn4l2JvZx0iZiI+xh094XFE
m4n42VDdNuf0kgETSr4KD6pLfLoYkKfkr/PE3+/fDDLAU8nn6GppkccCA/Fb
9FvGpIhkAlvJ9w+D9fhLZybi/7nGgFV5PzCBocyHvbMaRR0SJsqPzukVnyhP
JgQr86Xsz/vVZSQT5c/LnMF3U70MCFXmk+/w9UfjEQyUXwufhw7y3b8TU+MK

          "]], InsetBox[
          TagBox[
           StyleBox[
            TagBox["\[Gamma]",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->14.661818181818182`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            14.661818181818182`]& ], {10., 14.145199999999999}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
         {PointSize[0.04], PointBox[{14., 10.}], 
          {Thickness[0.015], LineBox[{{5.5, 9.5}, {6.5, 10.5}}], 
           LineBox[{{5.5, 10.5}, {6.5, 9.5}}]}}, InsetBox[
          TagBox[
           StyleBox[
            TagBox["4",
             DisplayForm],
            FontFamily->"Helvetica",
            FontSize->11.729454545454546`],
           
           StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
            11.729454545454546`]& ], {10., -0.5}, NCache[
          ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
        "\"ac/bd/cdcd.m\"",
        TooltipStyle->"TextStyling"],
       Annotation[#, "ac/bd/cdcd.m", "Tooltip"]& ],
      AspectRatio->1,
      PlotRange->{{-1, 21}, {-1, 21}}], {66, 0}, {0, 0}, {22, 22}]},
   AspectRatio->NCache[
     Rational[1, 4], 0.25],
   ImageSize->{512, 128},
   PlotRange->{{0, 88}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"6efe83f4-8a50-497f-85cd-35334663a35f"]
}, Open  ]],

Cell["Tree-level counter-term diagrams", "Text",ExpressionUUID->"a8907f34-c51e-49c1-8a14-3c83b62f43b1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Paint", "[", 
   RowBox[{"diagLeptonTreeSECT", ",", " ", 
    RowBox[{"ColumnsXRows", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"4", ",", " ", "1"}], "}"}]}], ",", 
    RowBox[{"SheetHeader", "->", "None"}], ",", "\n", 
    RowBox[{"Numbering", " ", "->", " ", "Simple"}], ",", " ", 
    RowBox[{"ImageSize", "->", 
     RowBox[{"128", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "1"}], "}"}]}]}]}], "]"}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[23]:=",ExpressionUUID->"bf8150f8-0637-4710-a222-916a19c2edff"],

Cell[BoxData[
 FormBox[
  GraphicsBox[InsetBox[
    GraphicsBox[
     TagBox[
      TooltipBox[
       {Thickness[0.005], 
        LineBox[{{-1.1173284519827575`*^-12, 9.999999999996362}, {
         9.999999999996676, 9.999999999996362}}], 
        PolygonBox[{{5.6, 10.}, {4.4, 9.6}, {4.4, 10.4}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["e",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {5., 9.0548}, NCache[
         ImageScaled[{Rational[1, 2], 1}], ImageScaled[{0.5, 1}]]], 
        LineBox[{{20.00000000000112, 10.000000000003638`}, {
         10.000000000003325`, 10.000000000003638`}}], 
        PolygonBox[{{15.6, 10.}, {14.4, 10.4}, {14.4, 9.6}}], InsetBox[
         TagBox[
          StyleBox[
           TagBox["e",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->14.661818181818182`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           14.661818181818182`]& ], {15., 10.9452}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]], 
        {PointSize[0.04], 
         {Thickness[0.015], LineBox[{{9.5, 9.5}, {10.5, 10.5}}], 
          LineBox[{{9.5, 10.5}, {10.5, 9.5}}]}}, InsetBox[
         TagBox[
          StyleBox[
           TagBox["1",
            DisplayForm],
           FontFamily->"Helvetica",
           FontSize->11.729454545454546`],
          
          StyleForm[#, FontFamily -> "Helvetica", FontSize -> 
           11.729454545454546`]& ], {10., -0.5}, NCache[
         ImageScaled[{Rational[1, 2], 0}], ImageScaled[{0.5, 0}]]]},
       "\"ac/bc/0.m\"",
       TooltipStyle->"TextStyling"],
      Annotation[#, "ac/bc/0.m", "Tooltip"]& ],
     AspectRatio->1,
     PlotRange->{{-1, 21}, {-1, 21}}], {0, 0}, {0, 0}, {22, 22}],
   AspectRatio->NCache[
     Rational[1, 4], 0.25],
   ImageSize->{512, 128},
   PlotRange->{{0, 88}, {0, 22}}], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"1bedd224-d827-4db9-8950-0cffd92f33f9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Master integrals", "Section",ExpressionUUID->"fd34aeb4-aad5-4816-be6a-900e37e4d3b0"],

Cell["The only required masters are 1- and 2-loop tadpoles", "Text",ExpressionUUID->"83bd6119-60a1-43ed-8a46-417d30549414"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoleMaster", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$FeynCalcDirectory", ",", "\"\<Examples\>\"", 
       ",", "\"\<MasterIntegrals\>\"", ",", "\"\<Tadpoles\>\"", 
       ",", "\"\<tad1LxFx1x1xxEp999x.m\>\""}], "}"}], "]"}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[24]:=",ExpressionUUID->"c6e2014e-e491-4e18-acc9-bb3375ec7217"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tadpoleMaster1", "=", 
   RowBox[{
    RowBox[{"tadpoleMaster", "/.", 
     RowBox[{"m1", "->", "ml"}]}], "/.", 
    RowBox[{"tad1LxFx1x1xxEp999x", "->", "\"\<tad1Lv1\>\""}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"tadpoleMaster2", "=", 
   RowBox[{
    RowBox[{"tadpoleMaster", "/.", 
     RowBox[{"m1", "->", "mxt"}]}], "/.", 
    RowBox[{"tad1LxFx1x1xxEp999x", "->", "\"\<tad1Lv2\>\""}]}]}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[25]:=",ExpressionUUID->"8efb3f8d-24d1-474a-a411-ca1a132ebd3c"],

Cell[CellGroupData[{

Cell[BoxData["tadpoleMaster1"], "Code",
 InitializationCell->False,
 CellLabel->"In[27]:=",ExpressionUUID->"41d2638e-df71-46cd-b9e0-44dc9f628680"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
      FormBox["1",
       TraditionalForm], ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         TagBox["\[DoubledGamma]",
          Function[{}, EulerGamma]], " ", "ep"}]]}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["ml", "2"], ")"}], 
       RowBox[{"1", "-", "ep"}]], " ", 
      TemplateBox[{
        RowBox[{"ep", "-", "1"}]},
       "Gamma"]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"FCTopology", "(", 
      RowBox[{"\<\"tad1Lv1\"\>", ",", 
       RowBox[{"{", 
        FormBox[
         FractionBox["1", 
          TemplateBox[{"\"(\"", 
            SuperscriptBox[
             FormBox[
              FormBox["k1", TraditionalForm], TraditionalForm], 2], 
            RowBox[{"-", 
              SuperscriptBox["ml", "2"]}], "\"+\"", 
            RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
           "RowDefault"]],
         TraditionalForm], "}"}], ",", 
       RowBox[{"{", "k1", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], ")"}], "}"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[27]=",ExpressionUUID->"e3122751-a08e-4262-9805-34b3632013b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["tadpoleMaster2"], "Code",
 InitializationCell->False,
 CellLabel->"In[28]:=",ExpressionUUID->"e7c40825-f4b6-4cc6-83a2-4e28d65578b6"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
      FormBox["1",
       TraditionalForm], ")"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         TagBox["\[DoubledGamma]",
          Function[{}, EulerGamma]], " ", "ep"}]]}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["mxt", "2"], ")"}], 
       RowBox[{"1", "-", "ep"}]], " ", 
      TemplateBox[{
        RowBox[{"ep", "-", "1"}]},
       "Gamma"]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"FCTopology", "(", 
      RowBox[{"\<\"tad1Lv2\"\>", ",", 
       RowBox[{"{", 
        FormBox[
         FractionBox["1", 
          TemplateBox[{"\"(\"", 
            SuperscriptBox[
             FormBox[
              FormBox["k1", TraditionalForm], TraditionalForm], 2], 
            RowBox[{"-", 
              SuperscriptBox["mxt", "2"]}], "\"+\"", 
            RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
           "RowDefault"]],
         TraditionalForm], "}"}], ",", 
       RowBox[{"{", "k1", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], ")"}], "}"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[28]=",ExpressionUUID->"bf26d72b-38b1-4c63-8cea-18c65bd3a97b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoleMaster3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Get", "[", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
        "$FeynCalcDirectory", ",", "\"\<Examples\>\"", 
         ",", "\"\<MasterIntegrals\>\"", ",", "\"\<Tadpoles\>\"", ",", 
         "\n", "\"\<tad2LxFx111x111xxEp1x.m\>\""}], "}"}], "]"}], "]"}], "/.", 
     RowBox[{"m1", "->", "ml"}]}], "/.", 
    RowBox[{"tad2LxFx111x111xxEp1x", "->", "\"\<tad2Lv1\>\""}]}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[29]:=",ExpressionUUID->"7c2bbb2b-99ca-4f09-b717-33195cecac4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoleMaster4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Get", "[", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
        "$FeynCalcDirectory", ",", "\"\<Examples\>\"", 
         ",", "\"\<MasterIntegrals\>\"", ",", "\"\<Tadpoles\>\"", ",", 
         "\n", "\"\<tad2LxFx111x111xxEp1x.m\>\""}], "}"}], "]"}], "]"}], "/.", 
     RowBox[{"m1", "->", "mxt"}]}], "/.", 
    RowBox[{"tad2LxFx111x111xxEp1x", "->", "\"\<tad2Lv2\>\""}]}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[30]:=",ExpressionUUID->"6b35c8b1-4bcf-4741-864a-a7b623b240b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoleMaster5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Get", "[", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
        "$FeynCalcDirectory", ",", "\"\<Examples\>\"", 
         ",", "\"\<MasterIntegrals\>\"", ",", "\"\<Tadpoles\>\"", ",", 
         "\n", "\"\<tad2LxAm2m1o4x111x122xxEp1x.m\>\""}], "}"}], "]"}], "]"}],
      "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m1", "->", "ml"}], ",", 
       RowBox[{"m2", "->", "mxt"}]}], "}"}]}], "/.", 
    RowBox[{"tad2LxAm2m1o4x111x122xxEp1x", "->", "\"\<tad2Lv3\>\""}]}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[31]:=",ExpressionUUID->"322d9762-1788-4052-bb3c-859601d45047"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpoleMaster6", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Get", "[", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
        "$FeynCalcDirectory", ",", "\"\<Examples\>\"", 
         ",", "\"\<MasterIntegrals\>\"", ",", "\"\<Tadpoles\>\"", ",", 
         "\n", "\"\<tad2LxAm2m1o4x111x112xxEp1x.m\>\""}], "}"}], "]"}], "]"}],
      "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"m1", "->", "ml"}], ",", 
       RowBox[{"m2", "->", "mxt"}]}], "}"}]}], "/.", 
    RowBox[{"tad2LxAm2m1o4x111x112xxEp1x", "->", "\"\<tad2Lv4\>\""}]}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[32]:=",ExpressionUUID->"fb8e0831-bef6-4ecd-8b01-770964b8c257"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Obtain the amplitudes", "Section",ExpressionUUID->"6c15cea4-b433-4587-a099-aadf888c8bbb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "leptonSE$RawAmp", ",", "leptonSECT$RawAmp", ",", 
     "diagLeptonTreeSECT$RawAmp"}], "}"}], " ", "=", " ", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"FCFAConvert", "[", 
      RowBox[{
       RowBox[{"CreateFeynAmp", "[", 
        RowBox[{"#", ",", 
         RowBox[{"Truncated", "->", "True"}], ",", "\n", "\t", 
         RowBox[{"GaugeRules", "->", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"PreFactor", "->", "1"}]}], "]"}], ",", "\n", "\t", 
       RowBox[{"IncomingMomenta", "->", 
        RowBox[{"{", "p", "}"}]}], ",", " ", 
       RowBox[{"OutgoingMomenta", "->", 
        RowBox[{"{", "p", "}"}]}], ",", "\n", "\t", 
       RowBox[{"LorentzIndexNames", "->", 
        RowBox[{"{", 
         RowBox[{"mu", ",", "nu"}], "}"}]}], ",", " ", 
       RowBox[{"DropSumOver", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"LoopMomenta", "->", 
        RowBox[{"{", 
         RowBox[{"k1", ",", "k2"}], "}"}]}], ",", " ", 
       RowBox[{"UndoChiralSplittings", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"ChangeDimension", "->", "D"}], ",", " ", 
       RowBox[{"SMP", "->", "True"}], ",", "\n", "\t", 
       RowBox[{"FinalSubstitutions", "->", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"SMP", "[", "\"\<m_e\>\"", "]"}], "->", "ml"}], ",", 
          RowBox[{
           RowBox[{"SMP", "[", "\"\<e\>\"", "]"}], "->", 
           RowBox[{"4", " ", "Pi", " ", 
            RowBox[{"Sqrt", "[", "a4", "]"}]}]}]}], "}"}]}]}], "]"}], "&"}], "/@", 
    RowBox[{"{", "\n", "\t", 
     RowBox[{
     "diagLeptonSE", ",", "diagLeptonSECT", ",", "diagLeptonTreeSECT"}], 
     "}"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[33]:=",ExpressionUUID->"6c56bf0c-930e-4efb-a759-5e2079dd4585"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate the amplitudes", "Section",ExpressionUUID->"e0565b84-8ad8-4577-a8d1-50684d59591c"],

Cell[CellGroupData[{

Cell["Lepton self-energy at 2 loops", "Subsection",ExpressionUUID->"8f039c76-8742-4956-be8f-e6a42bc3648d"],

Cell["\<\
The 2-loop lepton self-energy has superficial degree of divergence equal to 1\
\
\>", "Text",ExpressionUUID->"72f214c9-c154-47e4-9dc7-c74b7d86f866"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"divDegree", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aux1", "=", 
   RowBox[{"FCLoopGetFeynAmpDenominators", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"leptonSE$RawAmp", "[", 
        RowBox[{"[", 
         RowBox[{"1", ";;", "1"}], "]"}], "]"}], ",", 
       RowBox[{"Nf", " ", 
        RowBox[{"leptonSE$RawAmp", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;", "2"}], "]"}], "]"}]}], ",", 
       RowBox[{"leptonSE$RawAmp", "[", 
        RowBox[{"[", 
         RowBox[{"3", ";;", "3"}], "]"}], "]"}]}], "]"}], ",", "\n", 
     RowBox[{"{", 
      RowBox[{"k1", ",", "k2"}], "}"}], ",", "denHead", ",", 
     RowBox[{"Momentum", "->", 
      RowBox[{"{", "p", "}"}]}], ",", 
     RowBox[{"\"\<Massless\>\"", "->", "True"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"aux2", "=", 
  RowBox[{"FCLoopAddAuxiliaryMass", "[", 
   RowBox[{
    RowBox[{"aux1", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k1", ",", "k2"}], "}"}], ",", 
    RowBox[{"-", 
     RowBox[{"mxt", "^", "2"}]}], ",", "0", ",", 
    RowBox[{"Head", "->", "denHead"}]}], "]"}]}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[34]:=",ExpressionUUID->"d30713d7-3394-4dde-ad6d-9c8189d3c9cb"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          SuperscriptBox[
           FormBox[
            FormBox["k1", TraditionalForm], TraditionalForm], 2], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         SuperscriptBox[
          FormBox[
           FormBox["k1", TraditionalForm], TraditionalForm], 2], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          SuperscriptBox[
           FormBox[
            FormBox["k2", TraditionalForm], TraditionalForm], 2], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         SuperscriptBox[
          FormBox[
           FormBox["k2", TraditionalForm], TraditionalForm], 2], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "+", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "+", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   RowBox[{"-", 
                    FormBox["k1", TraditionalForm]}], "+", 
                   FormBox["k2", TraditionalForm], "+", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  RowBox[{"-", 
                    FormBox["k1", TraditionalForm]}], "+", 
                  FormBox["k2", TraditionalForm], "+", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], 
          RowBox[{"-", 
            SuperscriptBox["ml", "2"]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["ml", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "-", 
                   FormBox["k2", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], 
          RowBox[{"-", 
            SuperscriptBox["ml", "2"]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "-", 
                  FormBox["k2", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["ml", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k2", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], 
          RowBox[{"-", 
            SuperscriptBox["ml", "2"]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k2", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["ml", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[37]=",ExpressionUUID->"96e353af-23fb-4e57-8eca-6480d3a33836"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSE$Amp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"aux1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/.", "aux2"}], ")"}], "//", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{"#", ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
      "\n", 
      RowBox[{
       RowBox[{"SUNSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"FCI", "->", "True"}], ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"DiracSimplify", "[", 
       RowBox[{"#", ",", 
        RowBox[{"FCI", "->", "True"}], ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[38]:=",ExpressionUUID->"86fcdbe3-5f08-4c97-b298-56b3036d0f4f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"1.550416`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[38]=",ExpressionUUID->"8e714b30-c0b4-4ad5-8fb8-476c3c9145ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"isoSymbols", "=", 
  RowBox[{"FCMakeSymbols", "[", 
   RowBox[{"KK", ",", 
    RowBox[{"Range", "[", 
     RowBox[{"1", ",", "$KernelCount"}], "]"}], ",", "List"}], 
   "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[39]:=",ExpressionUUID->"0412ba9c-5098-4168-bdd9-93695edd560f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
   "KK1", ",", "KK2", ",", "KK3", ",", "KK4", ",", "KK5", ",", "KK6", ",", 
    "KK7", ",", "KK8"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[39]=",ExpressionUUID->"3c49aa21-b2da-483b-ba5c-c079f56a79b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSE$Amp1", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{"leptonSE$Amp", ",", "p", ",", 
      RowBox[{"IsolateNames", "->", "isoSymbols"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[40]:=",ExpressionUUID->"e2fa1216-3667-4905-a762-22829b9a9f81"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.88888`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[40]=",ExpressionUUID->"405856d9-1685-47d1-8b11-f922a9261ab4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSE$Amp2", "=", 
    RowBox[{"FourSeries", "[", 
     RowBox[{"leptonSE$Amp1", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[41]:=",ExpressionUUID->"09d6db83-4d68-49eb-954a-91b93704b359"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.798068`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[41]=",ExpressionUUID->"fb9bb6c8-5a03-47ef-b0fb-a9968dd7150d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSE$Amp3", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"FRH2", "[", 
       RowBox[{"leptonSE$Amp2", ",", "isoSymbols"}], "]"}], ",", 
      "FeynAmpDenominator", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[42]:=",ExpressionUUID->"a1c9d5e4-e9dd-4d83-b3cc-41ccafc001ed"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.641646`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[42]=",ExpressionUUID->"a0bead25-be2e-42ac-8536-252963cad8e5"]
}, Open  ]],

Cell["\<\
The rest of the calculation follows the standard multiloop template\
\>", "Text",ExpressionUUID->"578acfb1-d849-49b3-9670-e01c8874fd81"],

Cell[BoxData[{
 RowBox[{"FCClearScalarProducts", "[", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", "p", "]"}], "=", "pp"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[43]:=",ExpressionUUID->"3bcd7558-17f5-4e5c-91f9-32306dc53715"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"leptonSE$Amp4", ",", "leptonSE$Topos"}], "}"}], "=", 
    RowBox[{"FCLoopFindTopologies", "[", 
     RowBox[{"leptonSE$Amp3", ",", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "k2"}], "}"}], ",", 
      RowBox[{"FCI", "->", "True"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}], ",", "\n", 
      RowBox[{"FCLoopBasisOverdeterminedQ", "->", "True"}], ",", 
      RowBox[{"FinalSubstitutions", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Hold", "[", "SPD", "]"}], "[", "p", "]"}], "->", "pp"}], 
        "}"}]}]}], "]"}]}], ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[45]:=",ExpressionUUID->"7220e42b-b52d-427f-aa0c-77bbbf2d4a21"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the initial candidate \
topologies: \"\>", "\[InvisibleSpace]", "3"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the initial candidate topologies: ", 3],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"fd6c77a0-1fc9-4412-b9e3-554fd43ba2e8"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified unique \
topologies: \"\>", "\[InvisibleSpace]", "3"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified unique topologies: ", 3],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"a83329df-44c9-4435-a8d4-87d93a8c3a2c"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the preferred topologies \
among the unique topologies: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the preferred topologies among the unique \
topologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"d2c40581-8e4f-48f4-a9c2-7d9a68855a93"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified subtopologies: \
\"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified subtopologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"da740473-d469-4e2b-88f0-338cdc19adcc"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of found topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "3"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of found topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 3],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"24d7083b-0a34-404e-b8f9-ef4584f10ec9"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"2.101322`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[45]=",ExpressionUUID->"816368d4-24e4-4f52-9d57-870018e634a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSE$Amp5", "=", 
    RowBox[{"FCLoopTensorReduce", "[", 
     RowBox[{"leptonSE$Amp4", ",", "leptonSE$Topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[46]:=",ExpressionUUID->"40666b8d-2f27-4f77-9492-3d4e13b58005"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"3.622718`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[46]=",ExpressionUUID->"f6e66fed-352e-4d1a-af43-35ef52eee5f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSE$Amp6", "=", 
    RowBox[{"DiracSimplify", "[", 
     RowBox[{"leptonSE$Amp5", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[47]:=",ExpressionUUID->"bad8f4f8-3c65-497c-a04c-5838e2813992"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.585877`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[47]=",ExpressionUUID->"263e9b07-f195-4b39-ad38-a4b3f8652b8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"leptonSE$Amp7", ",", "leptonSE$Topos2"}], "}"}], "=", 
    RowBox[{"FCLoopRewriteOverdeterminedTopologies", "[", 
     RowBox[{"leptonSE$Amp6", ",", "leptonSE$Topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[48]:=",ExpressionUUID->"a624f055-dbe1-496b-8c57-02fef88ac3e5"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "3", "\[InvisibleSpace]", 
    StyleBox["\<\" overdetermined topologies.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 3, 
    Style[" overdetermined topologies.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"927d0409-8d1a-4648-bdd7-050066d80a6b"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Generated \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "137", "\[InvisibleSpace]", 
    StyleBox["\<\" new topologies through partial fractioning.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Generated ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 137, 
    Style[" new topologies through partial fractioning.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"883514c1-be63-4e23-a956-8b0c7e1e62cc"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "8"}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Final number of topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 8],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"5608c3c2-2683-43a7-a636-2200ebc38815"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"1.051252`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[48]=",ExpressionUUID->"a1a93f1a-1467-43b2-b037-a17d2101b75c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"leptonSE$Amp8", ",", "leptonSE$Topos3"}], "}"}], "=", 
    RowBox[{"FCLoopRewriteIncompleteTopologies", "[", 
     RowBox[{"leptonSE$Amp7", ",", "leptonSE$Topos2", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[49]:=",ExpressionUUID->"fe38a0cb-2634-4f69-88d2-c7e5da909c2f"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteIncompleteTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"No incomplete topologies detected.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteIncompleteTopologies: ", 
    Style["No incomplete topologies detected.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"8deed6c1-bdd2-44cf-b0d4-605edbf4fd49"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.087111`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[49]=",ExpressionUUID->"19c3e5f7-c2af-49ec-8cc0-f5427afe765b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSE$SubTopos", "=", 
    RowBox[{"FCLoopFindSubtopologies", "[", 
     RowBox[{"leptonSE$Topos3", ",", 
      RowBox[{"Flatten", "->", "True"}], ",", 
      RowBox[{"Remove", "->", "True"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[50]:=",ExpressionUUID->"20d173ec-3987-4c85-986d-fb78ef96b1b5"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.113498`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[50]=",ExpressionUUID->"d2be54a6-f0f8-4173-9f2b-ce435a9162bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"leptonSE$TopoMappings", ",", "\n", "leptonSE$FinalTopos"}], 
    "}"}], "=", 
   RowBox[{"FCLoopFindTopologyMappings", "[", 
    RowBox[{"leptonSE$Topos3", ",", 
     RowBox[{"PreferredTopologies", "->", "leptonSE$SubTopos"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[51]:=",ExpressionUUID->"8ad2a6b6-f3a1-43d7-90db-4938a844d247"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "5", "\[InvisibleSpace]", 
    StyleBox["\<\" mapping relations \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 5, 
    Style[" mapping relations ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"b8f207aa-5da3-41bd-9a0d-551a4be464ce"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of independent topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "3"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of independent topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 3],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"07ad7220-3ff9-4a01-8c59-2e32e2ae0616"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSE$AmpGLI", "=", 
    RowBox[{"FCLoopApplyTopologyMappings", "[", 
     RowBox[{"leptonSE$Amp8", ",", 
      RowBox[{"{", 
       RowBox[{"leptonSE$TopoMappings", ",", "\n", "leptonSE$FinalTopos"}], 
       "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[52]:=",ExpressionUUID->"53f8ca40-1570-40e8-94d8-8a9eb3a50232"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"2.197939`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[52]=",ExpressionUUID->"59393ed2-53d9-481a-97c5-6c10d4e92692"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"leptonSE$GLIs", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"leptonSE$AmpGLI", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[53]:=",ExpressionUUID->"19a7b1ff-c004-44d0-a3b1-70fa37e7c6f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"leptonSE$dir", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
     "$TemporaryDirectory", ",", "\"\<Reduction-leptonSE-2L-massive\>\""}], 
     "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"CreateDirectory", "[", "leptonSE$dir", "]"}], "]"}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[54]:=",ExpressionUUID->"7017cef5-cc55-40d5-a184-46aaf72c95af"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraCreateJobFile", "[", 
  RowBox[{
  "leptonSE$FinalTopos", ",", " ", "leptonSE$GLIs", ",", " ", 
   "leptonSE$dir"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[56]:=",ExpressionUUID->"7071f90f-8b09-4512-9a30-183a3ce2df73"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"/tmp/Reduction-leptonSE-2L-massive/fcPFRTopology1/job.yaml\"\>\
", ",", "\<\"/tmp/Reduction-leptonSE-2L-massive/fcPFRTopology2/job.yaml\"\>", 
    ",", "\<\"/tmp/Reduction-leptonSE-2L-massive/fcPFRTopology4/job.yaml\"\>"}\
], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[56]=",ExpressionUUID->"dfbe01a8-d61a-4162-92fc-6e9a3fda9565"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"KiraCreateIntegralFile", "[", 
  RowBox[{
  "leptonSE$GLIs", ",", " ", "leptonSE$FinalTopos", ",", " ", 
   "leptonSE$dir"}], "]"}], "\n", 
 RowBox[{"KiraCreateConfigFiles", "[", 
  RowBox[{
  "leptonSE$FinalTopos", ",", " ", "leptonSE$GLIs", ",", " ", "leptonSE$dir", 
   ",", " ", "\n", " ", 
   RowBox[{"KiraMassDimensions", " ", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"pp", " ", "->", " ", "2"}], ",", 
      RowBox[{"ml", "->", "1"}], ",", 
      RowBox[{"mxt", "->", "1"}]}], "}"}]}]}], "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[57]:=",ExpressionUUID->"cff11b95-5696-4581-b199-8542ea49f3a7"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "42"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 42],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"e8cc8f87-ab15-4e3f-a9ed-67295fd8cc0d"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "93"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 93],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"41a21d3c-16e8-4604-ab20-4ec95dcb7776"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "61"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 61],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[57]:=",ExpressionUUID->"cafa130a-1aaf-4661-92a4-418cc5f571d1"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"/tmp/Reduction-leptonSE-2L-massive/fcPFRTopology1/\
KiraLoopIntegrals\"\>", 
    ",", "\<\"/tmp/Reduction-leptonSE-2L-massive/fcPFRTopology2/\
KiraLoopIntegrals\"\>", 
    ",", "\<\"/tmp/Reduction-leptonSE-2L-massive/fcPFRTopology4/\
KiraLoopIntegrals\"\>"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[57]=",ExpressionUUID->"01eec6fd-61ca-4d1d-b2cb-683d7853775f"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"/tmp/Reduction-leptonSE-2L-massive/fcPFRTopology1/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-leptonSE-2L-massive/fcPFRTopology1/config/kinematics.yaml\
\"\>"},
     {"\<\"/tmp/Reduction-leptonSE-2L-massive/fcPFRTopology2/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-leptonSE-2L-massive/fcPFRTopology2/config/kinematics.yaml\
\"\>"},
     {"\<\"/tmp/Reduction-leptonSE-2L-massive/fcPFRTopology4/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-leptonSE-2L-massive/fcPFRTopology4/config/kinematics.yaml\
\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[58]=",ExpressionUUID->"b498cc17-52c9-48b1-be05-e2868bd08d2e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraRunReduction", "[", 
  RowBox[{
  "leptonSE$dir", ",", " ", "leptonSE$FinalTopos", ",", " ", "\n", " ", 
   RowBox[{"KiraBinaryPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<.local\>\"", ",", " ", "\"\<bin\>\"", ",",
        " ", "\"\<kira\>\""}], "}"}], "]"}]}], ",", "\n", " ", 
   RowBox[{"KiraFermatPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<bin\>\"", ",", " ", "\"\<ferl64\>\"", ",",
        " ", "\"\<fer64\>\""}], "}"}], "]"}]}]}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[59]:=",ExpressionUUID->"e2a3aa56-a171-40b7-9425-bc2084a0155c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"True", ",", "True", ",", "True"}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[59]=",ExpressionUUID->"b25ae4fb-a9e4-443a-8147-561a10131793"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"leptonSE$ReductionTables", "=", 
   RowBox[{
    RowBox[{"KiraImportResults", "[", 
     RowBox[{"leptonSE$FinalTopos", ",", " ", "leptonSE$dir"}], "]"}], "//", 
    "Flatten"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[60]:=",ExpressionUUID->"c92d1a37-e7d5-4468-808d-1db728edef60"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSE$resPreFinal1", "=", 
    RowBox[{"(", 
     RowBox[{"leptonSE$AmpGLI", "/.", 
      RowBox[{"Dispatch", "[", "leptonSE$ReductionTables", "]"}]}], ")"}]}], 
   ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[61]:=",ExpressionUUID->"9329031d-2540-4684-b5dc-a94a0489e955"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.034323`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[61]=",ExpressionUUID->"1104902b-aac9-463c-86f7-6a5680ad043f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSE$resPreFinal2", "=", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Collect2", "[", 
        RowBox[{"#", ",", "GLI", ",", "DiracGamma", ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}], ",", 
      "leptonSE$resPreFinal1"}], "]"}]}], ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[62]:=",ExpressionUUID->"23f1ee4e-d939-4d96-b116-d5fbed1ec492"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"1.316375`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[62]=",ExpressionUUID->"2cf4f81e-11c2-46ab-b0e9-1286d28531d0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"leptonSE$masters", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"leptonSE$resPreFinal1", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[63]:=",ExpressionUUID->"741481f7-ce4c-447a-b380-26bf6375a879"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leptonSE$MIMappings", "=", 
  RowBox[{"FCLoopFindIntegralMappings", "[", 
   RowBox[{"leptonSE$masters", ",", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"tadpoleMaster1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"tadpoleMaster2", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"tadpoleMaster3", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tadpoleMaster4", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "}"}], "\n", ",", 
      RowBox[{"{", 
       RowBox[{"tadpoleMaster5", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tadpoleMaster6", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", "leptonSE$FinalTopos"}], 
     "]"}], ",", 
    RowBox[{"PreferredIntegrals", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"tadpoleMaster2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], 
        RowBox[{
         RowBox[{"tadpoleMaster2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", "\n", 
       RowBox[{
        RowBox[{
         RowBox[{"tadpoleMaster1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], 
        RowBox[{
         RowBox[{"tadpoleMaster1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"tadpoleMaster1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], 
        RowBox[{
         RowBox[{"tadpoleMaster2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", "\n", 
       RowBox[{
        RowBox[{"tadpoleMaster3", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "\n", 
       RowBox[{
        RowBox[{"tadpoleMaster4", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "\n", 
       RowBox[{
        RowBox[{"tadpoleMaster5", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "\n", 
       RowBox[{
        RowBox[{"tadpoleMaster6", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[64]:=",ExpressionUUID->"95ae5f96-8817-44b1-a8aa-bb99169a619f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology1\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm]}], ")"}], "\[Rule]", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
         FormBox["1",
          TraditionalForm], ")"}], "2"]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology2\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}], "\[Rule]", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
         FormBox["1",
          TraditionalForm], ")"}], "2"]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology1\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad2Lv1\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology2\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm]}], ")"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
         FormBox["1",
          TraditionalForm], ")"}], " ", 
        RowBox[{
         SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
         FormBox["1",
          TraditionalForm], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology4\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
         FormBox["1",
          TraditionalForm], ")"}], " ", 
        RowBox[{
         SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
         FormBox["1",
          TraditionalForm], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology2\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad2Lv4\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology4\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["0",
          TraditionalForm]}], ")"}], "\[Rule]", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
         FormBox["1",
          TraditionalForm], ")"}], "2"]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology4\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad2Lv3\"\>"], "(", 
        RowBox[{
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm], 
         FormBox["\<\",\"\>",
          TraditionalForm], 
         FormBox["1",
          TraditionalForm]}], ")"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "2"], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], " ", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}]}], ",", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "2"], ",", 
      RowBox[{
       SuperscriptBox["G", "\<\"tad2Lv1\"\>"], "(", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}], ",", 
      RowBox[{
       SuperscriptBox["G", "\<\"tad2Lv3\"\>"], "(", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}], ",", 
      RowBox[{
       SuperscriptBox["G", "\<\"tad2Lv4\"\>"], "(", 
       RowBox[{
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm], 
        FormBox["\<\",\"\>",
         TraditionalForm], 
        FormBox["1",
         TraditionalForm]}], ")"}]}], "}"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellLabel->"Out[64]=",ExpressionUUID->"cbc9364d-11b7-4c93-9d0c-d21a6c50e9ad"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"isoSymbols1", "=", 
   RowBox[{"FCMakeSymbols", "[", 
    RowBox[{"LL", ",", 
     RowBox[{"Range", "[", 
      RowBox[{"1", ",", "$KernelCount"}], "]"}], ",", "List"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"isoSymbols2", "=", 
   RowBox[{"FCMakeSymbols", "[", 
    RowBox[{"LM", ",", 
     RowBox[{"Range", "[", 
      RowBox[{"1", ",", "$KernelCount"}], "]"}], ",", "List"}], "]"}]}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[65]:=",ExpressionUUID->"6f5d7687-349f-4446-8d66-9cb653b1103d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSE$resPreFinal2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Collect2", "[", 
         RowBox[{"leptonSE$resPreFinal1", ",", "D", ",", "GLI", ",", 
          RowBox[{"IsolateNames", "->", "isoSymbols1"}], ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "//", 
        RowBox[{
         RowBox[{"FCReplaceD", "[", 
          RowBox[{"#", ",", 
           RowBox[{"D", "->", 
            RowBox[{"4", "-", 
             RowBox[{"2", "ep"}]}]}]}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{"leptonSE$MIMappings", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}]}], "//", "\n", 
      RowBox[{
       RowBox[{"ReplaceAll", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"tadpoleMaster1", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"tadpoleMaster2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"tadpoleMaster3", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"tadpoleMaster4", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"tadpoleMaster5", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"tadpoleMaster6", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"Collect2", "[", 
       RowBox[{"#", ",", "ep", ",", 
        RowBox[{"IsolateNames", "->", "isoSymbols2"}], ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[67]:=",ExpressionUUID->"705c3800-c10b-4b92-964c-196d8d57ec5c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"5.150946`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[67]=",ExpressionUUID->"7721e20f-62f2-4cec-aabe-1f181a7e5e0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSE$resPreFinal3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"leptonSE$resPreFinal2", "//", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"ep", ",", "0", ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}], 
      "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"I", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "*", "Pi"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "+", " ", "ep"}], ")"}]}]}], ")"}], "^",
            "2"}], " ", "#"}], ",", 
         RowBox[{"{", 
          RowBox[{"ep", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}]}], 
   ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[68]:=",ExpressionUUID->"79d1631e-7aaf-4ac6-abb2-16eb947e9e3d"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"1.489425`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[68]=",ExpressionUUID->"227a6076-1fc4-488c-a474-b40e4fadf6a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSE$resPreFinal4", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"FRH2", "[", 
       RowBox[{
        RowBox[{"FRH2", "[", 
         RowBox[{"leptonSE$resPreFinal3", ",", "isoSymbols2"}], "]"}], ",", 
        "isoSymbols1"}], "]"}], ",", "DiracGamma", ",", "pp", ",", "mxt", ",",
       "ep", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[69]:=",ExpressionUUID->"8ec38fed-bc62-4778-a16f-db8daf1ffd27"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.848064`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[69]=",ExpressionUUID->"dcff79bb-f92a-4718-a2d4-6841ade7a151"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"isoSymbols3", "=", 
   RowBox[{"FCMakeSymbols", "[", 
    RowBox[{"LH", ",", 
     RowBox[{"Range", "[", 
      RowBox[{"1", ",", "$KernelCount"}], "]"}], ",", "List"}], "]"}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[70]:=",ExpressionUUID->"40e3005f-1a41-4ec9-914e-5565b8483ee6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSE$resPreFinal5", "=", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{"Collect2", "[", 
         RowBox[{"leptonSE$resPreFinal4", ",", "mxt", ",", 
          RowBox[{"IsolateNames", "->", "isoSymbols3"}], ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"mxt", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
     "Normal"}]}], ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[71]:=",ExpressionUUID->"73f7b6a4-849b-46cc-a06a-8a229b5d087f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"3.902105`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[71]=",ExpressionUUID->"ecc7fd1c-2971-44a6-a6cc-139a0ba79dea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSE$resPreFinal6", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FRH2", "[", 
        RowBox[{"leptonSE$resPreFinal5", ",", "isoSymbols3"}], "]"}], "//", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"m_Symbol", "^", "2"}], "]"}], ":>", 
           RowBox[{"2", 
            RowBox[{"Log", "[", "m", "]"}]}]}]}], "]"}], "&"}]}], ",", 
      "DiracGamma", ",", "pp", ",", "mxt", ",", "ep", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[72]:=",ExpressionUUID->"66004c1a-1a0b-4187-a514-4512cb2d0904"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.080529`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[72]=",ExpressionUUID->"b9caa198-fde5-40e6-b250-3496dcd4e3e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leptonSE$resFinal", "=", 
  RowBox[{"Collect2", "[", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{
     "leptonSE$resPreFinal6", ",", "ep", ",", "CA", ",", "CF", ",", "ml", ",",
       "Nf", ",", "SUNFDelta", ",", "a4", ",", "DiracGamma", ",", "GaugeXi", ",", 
      RowBox[{"Factoring", "->", "FullSimplify"}]}], "]"}], ",", "\n", "ep", ",",
     "ml", ",", "mxt"}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[73]:=",ExpressionUUID->"4c16c1b8-21e5-4242-886d-60bca87f2034"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["a4", "2"], " ", "ml", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["N", "f"]}], "-", 
       SubsuperscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm], "2"], "-", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]]}], "-", "9"}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["ep", "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["a4", "2"], " ", 
     SubsuperscriptBox["\[Xi]", 
      FormBox[
       RowBox[{"V", "(", "1", ")"}],
       TraditionalForm], "2"], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["ep", "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["a4", "2"], " ", "ml", " ", 
     RowBox[{"log", "(", "ml", ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["N", "f"]}], "-", 
       SubsuperscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm], "2"], "-", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]]}], "-", "9"}], ")"}]}], "ep"], "+", 
   RowBox[{
    FractionBox["1", "ep"], 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["a4", "2"], " ", "ml", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["N", "f"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"log", "(", "\[Pi]", ")"}], " ", 
        SubscriptBox["N", "f"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"log", "(", "4", ")"}], " ", 
        SubscriptBox["N", "f"]}], "-", 
       SubsuperscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm], "2"], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]]}], "-", 
       RowBox[{
        RowBox[{"log", "(", "\[Pi]", ")"}], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm], "2"]}], "-", 
       RowBox[{
        RowBox[{"log", "(", "4", ")"}], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm], "2"]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]]}], "+", "15", "-", 
       RowBox[{"9", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}]}]}], ")"}]}]}], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["a4", "2"], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["N", "f"]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"24", " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm], "2"]}], "+", "3"}], ")"}]}], 
    RowBox[{"4", " ", "ep"}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["a4", "2"], " ", 
     RowBox[{"log", "(", "ml", ")"}], " ", 
     SubsuperscriptBox["\[Xi]", 
      FormBox[
       RowBox[{"V", "(", "1", ")"}],
       TraditionalForm], "2"], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}]}], "ep"]}], TraditionalForm]], "Output",
 CellLabel->"Out[73]=",ExpressionUUID->"becdfae9-2b35-4675-a28d-4a21ea0c8dd9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lepton self-energy 1-loop CT", "Subsection",ExpressionUUID->"abc2545b-77e8-4b2f-a2e8-21e55226e60e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"divDegree", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aux1", "=", 
   RowBox[{"FCLoopGetFeynAmpDenominators", "[", 
    RowBox[{"leptonSECT$RawAmp", ",", 
     RowBox[{"{", "k1", "}"}], ",", "denHead", ",", 
     RowBox[{"Momentum", "->", 
      RowBox[{"{", "p", "}"}]}], ",", 
     RowBox[{"\"\<Massless\>\"", "->", "True"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"aux2", "=", 
  RowBox[{"FCLoopAddAuxiliaryMass", "[", 
   RowBox[{
    RowBox[{"aux1", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", "k1", "}"}], ",", 
    RowBox[{"-", 
     RowBox[{"mxt", "^", "2"}]}], ",", "0", ",", 
    RowBox[{"Head", "->", "denHead"}]}], "]"}]}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[74]:=",ExpressionUUID->"0cb8b882-e739-476b-b3fb-ec160e29e045"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          SuperscriptBox[
           FormBox[
            FormBox["k1", TraditionalForm], TraditionalForm], 2], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         SuperscriptBox[
          FormBox[
           FormBox["k1", TraditionalForm], TraditionalForm], 2], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "-", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "-", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "+", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "+", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["mxt", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}], ",", 
    RowBox[{
     RowBox[{"denHead", "(", 
      FormBox[
       FractionBox["1", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SuperscriptBox[
             RowBox[{
               FormBox["\"(\"", TraditionalForm], 
               FormBox[
                FormBox[
                 RowBox[{
                   FormBox["k1", TraditionalForm], "+", 
                   FormBox["p", TraditionalForm]}], TraditionalForm], 
                TraditionalForm], 
               FormBox["\")\"", TraditionalForm]}], 2]}], 
          RowBox[{"-", 
            SuperscriptBox["ml", "2"]}], "\"+\"", 
          RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
         "RowDefault"]],
       TraditionalForm], ")"}], "\[Rule]", 
     FormBox[
      FractionBox["1", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SuperscriptBox[
            RowBox[{
              FormBox["\"(\"", TraditionalForm], 
              FormBox[
               FormBox[
                RowBox[{
                  FormBox["k1", TraditionalForm], "+", 
                  FormBox["p", TraditionalForm]}], TraditionalForm], 
               TraditionalForm], 
              FormBox["\")\"", TraditionalForm]}], 2]}], 
         RowBox[{"-", 
           SuperscriptBox["ml", "2"]}], "\"+\"", 
         RowBox[{"\[ImaginaryI]", " ", "\"\[Eta]\""}], "\")\""},
        "RowDefault"]],
      TraditionalForm]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[77]=",ExpressionUUID->"8052569a-d7ec-4ac9-be61-492734d3fc2c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leptonSECT$StrName", "=", 
  RowBox[{"StringReplace", "[", 
   RowBox[{
    RowBox[{"ToString", "[", 
     RowBox[{"Hold", "[", "leptonSECT$Amp", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\"\<Hold[\>\"", "->", "\"\<\>\""}], ",", 
      RowBox[{"\"\<]\>\"", "->", "\"\<\>\""}]}], "}"}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[78]:=",ExpressionUUID->"14ea6cb3-cce0-410d-a130-228db4554bde"],

Cell[BoxData[
 FormBox["\<\"leptonSECT$Amp\"\>", TraditionalForm]], "Output",
 CellLabel->"Out[78]=",ExpressionUUID->"31c17bb7-a4af-441c-a86a-cefa27f74d91"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSECT$Amp", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"aux1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/.", "aux2"}], ")"}], "//", 
       RowBox[{
        RowBox[{"Contract", "[", 
         RowBox[{"#", ",", 
          RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
      "\n", 
      RowBox[{
       RowBox[{"SUNSimplify", "[", 
        RowBox[{"#", ",", 
         RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"DiracSimplify", "[", 
       RowBox[{"#", ",", 
        RowBox[{"FCParallelize", "->", "True"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[79]:=",ExpressionUUID->"6effda8e-6ca7-4c92-ad31-3e480bb3286f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.388922`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[79]=",ExpressionUUID->"a908beca-7018-4020-977e-dfbaeb06c3ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSECT$Amp1", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{"leptonSECT$Amp", ",", "p", ",", 
      RowBox[{"IsolateNames", "->", "KK"}]}], "]"}]}], ";"}], "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSECT$Amp2", "=", 
    RowBox[{"FourSeries", "[", 
     RowBox[{"leptonSECT$Amp1", ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "0", ",", "divDegree"}], "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}], "\n", 
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSECT$Amp3", "=", 
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"FRH", "[", "leptonSECT$Amp2", "]"}], ",", "FeynAmpDenominator",
       ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[80]:=",ExpressionUUID->"93b87843-0e74-4555-9c8f-6d04bba3de00"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.235133`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[80]=",ExpressionUUID->"e39467fe-233b-4837-b029-af3b78596ff0"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.09792`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[81]=",ExpressionUUID->"2aad9a58-1095-4e39-b71d-c0bac600f487"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.164367`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[82]=",ExpressionUUID->"88f586fb-c2d0-4530-a443-7a7ac5d4cc94"]
}, Open  ]],

Cell["\<\
The rest of the calculation follows the standard multiloop template\
\>", "Text",ExpressionUUID->"78f60c5d-d2ca-48ac-b324-ca17174e0393"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FCClearScalarProducts", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SPD", "[", "p", "]"}], "=", "pp"}], ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[83]:=",ExpressionUUID->"f39ab996-c61e-4e26-b3e2-ec0b8aa0dad7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"leptonSECT$Amp4", ",", "leptonSECT$Topos"}], "}"}], "=", 
   RowBox[{"FCLoopFindTopologies", "[", 
    RowBox[{"leptonSECT$Amp3", ",", 
     RowBox[{"{", "k1", "}"}], ",", 
     RowBox[{"FCParallelize", "->", "True"}], ",", "\n", 
     RowBox[{"FCLoopBasisOverdeterminedQ", "->", "True"}], ",", 
     RowBox[{"FinalSubstitutions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Hold", "[", "SPD", "]"}], "[", "p", "]"}], "->", "pp"}], 
       "}"}]}], ",", 
     RowBox[{"Names", "->", "leptonSEtopo"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[85]:=",ExpressionUUID->"b1c5c5de-e4a3-4cf6-9477-c9877aa7da0a"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the initial candidate \
topologies: \"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the initial candidate topologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"1c51cf5d-866c-4ae9-9555-923e5d8a952a"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified unique \
topologies: \"\>", "\[InvisibleSpace]", "1"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified unique topologies: ", 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"9de9b77e-79bc-4f28-95e3-f5a3134e0416"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the preferred topologies \
among the unique topologies: \"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the preferred topologies among the unique \
topologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"b1d1808b-cbbd-4bb3-a9c8-8af0084a85b9"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologies: Number of the identified subtopologies: \
\"\>", "\[InvisibleSpace]", "0"}],
   SequenceForm[
   "FCLoopFindTopologies: Number of the identified subtopologies: ", 0],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"384258e3-7f9f-4c85-a162-c0494d7b9ad5"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of found topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of found topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[85]:=",ExpressionUUID->"d8575a0b-f2f6-401e-a1d3-fd57bd411d6a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSECT$Amp5", "=", 
    RowBox[{"FCLoopTensorReduce", "[", 
     RowBox[{"leptonSECT$Amp4", ",", "leptonSECT$Topos", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[86]:=",ExpressionUUID->"c39e8a8f-702b-43cf-90d3-aec364c267f8"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.625374`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[86]=",ExpressionUUID->"b5a776c2-bafe-4678-af19-81dc92485490"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSECT$Amp6", "=", 
    RowBox[{"DiracSimplify", "[", 
     RowBox[{"leptonSECT$Amp5", ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[87]:=",ExpressionUUID->"bbba4c18-2851-4c1e-81a9-0ffbc1197ae4"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.171451`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[87]=",ExpressionUUID->"091cfc05-f8ab-4d9b-8679-db4c2b65424f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"leptonSECT$Amp7", ",", "leptonSECT$Topos2"}], "}"}], "=", 
   RowBox[{"FCLoopRewriteOverdeterminedTopologies", "[", 
    RowBox[{"leptonSECT$Amp6", ",", "leptonSECT$Topos", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[88]:=",ExpressionUUID->"ebd2e75b-3332-4a05-a52e-e543a0794dbf"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "1", "\[InvisibleSpace]", 
    StyleBox["\<\" overdetermined topologies.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 1, 
    Style[" overdetermined topologies.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"905cdc45-47c1-4f32-a8b7-6d5a038ee9c7"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Generated \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "32", "\[InvisibleSpace]", 
    StyleBox["\<\" new topologies through partial fractioning.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Generated ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 32, 
    Style[" new topologies through partial fractioning.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"05c46230-08f6-4244-9547-6a6475c0d03d"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteOverdeterminedTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "2"}],
   SequenceForm["FCLoopRewriteOverdeterminedTopologies: ", 
    Style["Final number of topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"5d8314d6-76ac-4351-9610-024b9531be83"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"leptonSECT$Amp8", ",", "leptonSECT$Topos3"}], "}"}], "=", 
   RowBox[{"FCLoopRewriteIncompleteTopologies", "[", 
    RowBox[{"leptonSECT$Amp7", ",", "leptonSECT$Topos2", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[89]:=",ExpressionUUID->"e5aae94d-bead-4a13-b086-7819b27cd8d8"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopRewriteIncompleteTopologies: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"No incomplete topologies detected.\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopRewriteIncompleteTopologies: ", 
    Style["No incomplete topologies detected.", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[89]:=",ExpressionUUID->"31efa370-cc75-415f-83e4-723655c9e777"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSECT$SubTopos", "=", 
    RowBox[{"FCLoopFindSubtopologies", "[", 
     RowBox[{"leptonSECT$Topos2", ",", 
      RowBox[{"Flatten", "->", "True"}], ",", 
      RowBox[{"Remove", "->", "True"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[90]:=",ExpressionUUID->"d4be8ebc-dc07-403b-bec0-b8f03733f30e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.0794`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[90]=",ExpressionUUID->"b0323f4f-b038-476f-97ae-68d4c687f399"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"leptonSECT$TopoMappings", ",", "leptonSECT$FinalTopos"}], "}"}],
     "=", 
    RowBox[{"FCLoopFindTopologyMappings", "[", 
     RowBox[{"leptonSECT$Topos2", ",", 
      RowBox[{"PreferredTopologies", "->", "leptonSECT$SubTopos"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[91]:=",ExpressionUUID->"961a9ed3-3fd2-4810-8627-593b92880532"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Found \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "0", "\[InvisibleSpace]", 
    StyleBox["\<\" mapping relations \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]]}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Found ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 0, 
    Style[" mapping relations ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"56cc8bb7-acc9-4a3b-9145-7a5c83aa9974"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCLoopFindTopologyMappings: \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"Final number of independent topologies: \"\>",
     StripOnInput->False,
     LineColor->RGBColor[0., 0.44999999999999996`, 0.],
     FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
     GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
     FontWeight->Bold,
     FontColor->RGBColor[0., 0.44999999999999996`, 0.]], "\[InvisibleSpace]", 
    "2"}],
   SequenceForm["FCLoopFindTopologyMappings: ", 
    Style["Final number of independent topologies: ", {
      RGBColor[0., 0.44999999999999996`, 0.], Bold}], 2],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"fd48a8f4-4799-4bfc-8061-2de44babb471"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.118047`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[91]=",ExpressionUUID->"f2e084f7-597f-45c6-9219-e5a9a6d15116"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSECT$AmpGLI", "=", 
    RowBox[{"FCLoopApplyTopologyMappings", "[", 
     RowBox[{"leptonSECT$Amp8", ",", 
      RowBox[{"{", 
       RowBox[{"leptonSECT$TopoMappings", ",", "leptonSECT$FinalTopos"}], 
       "}"}], ",", 
      RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[92]:=",ExpressionUUID->"3745f549-4e28-4c62-bf0e-2e08d21fcca5"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.653216`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[92]=",ExpressionUUID->"37f0f43a-710a-4e17-b92d-a1a4a5ca61f3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"leptonSECT$GLIs", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"leptonSECT$AmpGLI", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[93]:=",ExpressionUUID->"8d93d396-4c73-4e24-ba4c-4fcf054ec8a1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"leptonSECT$dir", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"$TemporaryDirectory", ",", 
      RowBox[{"\"\<Reduction-\>\"", "<>", "leptonSECT$StrName", 
       "<>", "\"\<-1L-massive\>\""}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"CreateDirectory", "[", "leptonSECT$dir", "]"}], "]"}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[94]:=",ExpressionUUID->"205bd3e8-bab5-4d7c-bb02-aab1148639a2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraCreateJobFile", "[", 
  RowBox[{
  "leptonSECT$FinalTopos", ",", " ", "leptonSECT$GLIs", ",", " ", 
   "leptonSECT$dir"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[96]:=",ExpressionUUID->"952bcf5f-9713-44ea-8cb4-3aed61c4c287"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"/tmp/Reduction-leptonSECT$Amp-1L-massive/fcPFRTopology1/job.\
yaml\"\>", 
    ",", "\<\"/tmp/Reduction-leptonSECT$Amp-1L-massive/fcPFRTopology2/job.\
yaml\"\>"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[96]=",ExpressionUUID->"57062666-4b9a-422c-8bd8-d0cf99c20e3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"KiraCreateIntegralFile", "[", 
  RowBox[{
  "leptonSECT$GLIs", ",", " ", "leptonSECT$FinalTopos", ",", " ", 
   "leptonSECT$dir"}], "]"}], "\n", 
 RowBox[{"KiraCreateConfigFiles", "[", 
  RowBox[{
  "leptonSECT$FinalTopos", ",", " ", "leptonSECT$GLIs", ",", " ", 
   "leptonSECT$dir", ",", " ", "\n", " ", 
   RowBox[{"KiraMassDimensions", " ", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"pp", " ", "->", " ", "2"}], ",", 
      RowBox[{"ml", "->", "1"}], ",", 
      RowBox[{"mxt", "->", "1"}]}], "}"}]}]}], "]"}]}], "Code",
 InitializationCell->False,
 CellLabel->"In[97]:=",ExpressionUUID->"9c563992-9d5f-4030-a6b2-a112025ea2b3"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "6"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 6],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"0c507588-6b7e-4e1f-94be-9302b36de5c1"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"KiraCreateIntegralFile: Number of loop integrals: \"\>", "\[InvisibleSpace]",
     "8"}],
   SequenceForm["KiraCreateIntegralFile: Number of loop integrals: ", 8],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"b85dd572-2dbd-4c34-aa80-6ce1376273ae"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"\<\"/tmp/Reduction-leptonSECT$Amp-1L-massive/fcPFRTopology1/\
KiraLoopIntegrals\"\>", 
    ",", "\<\"/tmp/Reduction-leptonSECT$Amp-1L-massive/fcPFRTopology2/\
KiraLoopIntegrals\"\>"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[97]=",ExpressionUUID->"66eadece-7773-4356-be45-0fc9b024af12"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"/tmp/Reduction-leptonSECT$Amp-1L-massive/fcPFRTopology1/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-leptonSECT$Amp-1L-massive/fcPFRTopology1/config/\
kinematics.yaml\"\>"},
     {"\<\"/tmp/Reduction-leptonSECT$Amp-1L-massive/fcPFRTopology2/config/\
integralfamilies.yaml\"\>", \
"\<\"/tmp/Reduction-leptonSECT$Amp-1L-massive/fcPFRTopology2/config/\
kinematics.yaml\"\>"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->"Out[98]=",ExpressionUUID->"de1f5833-e217-49f9-8a53-2e588d53a95f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KiraRunReduction", "[", 
  RowBox[{
  "leptonSECT$dir", ",", " ", "leptonSECT$FinalTopos", ",", " ", "\n", " ", 
   RowBox[{"KiraBinaryPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<.local\>\"", ",", " ", "\"\<bin\>\"", ",",
        " ", "\"\<kira\>\""}], "}"}], "]"}]}], ",", "\n", " ", 
   RowBox[{"KiraFermatPath", " ", "->", " ", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "$HomeDirectory", ",", " ", "\"\<bin\>\"", ",", " ", "\"\<ferl64\>\"", ",",
        " ", "\"\<fer64\>\""}], "}"}], "]"}]}]}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->"In[99]:=",ExpressionUUID->"a8ba87d5-aea7-481d-956b-e641d8568ad2"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"True", ",", "True"}], "}"}], TraditionalForm]], "Output",
 CellLabel->"Out[99]=",ExpressionUUID->"f2289b3f-6925-41be-9ce8-ba263c90b517"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"leptonSECT$ReductionTables", "=", 
   RowBox[{
    RowBox[{"KiraImportResults", "[", 
     RowBox[{"leptonSECT$FinalTopos", ",", " ", "leptonSECT$dir"}], "]"}], "//",
     "Flatten"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[100]:=",ExpressionUUID->"013c7a07-a7be-4706-a96c-50392d5ab449"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leptonSECT$resPreFinal1", "=", 
   RowBox[{"Collect2", "[", 
    RowBox[{
     RowBox[{"Total", "[", 
      RowBox[{"leptonSECT$AmpGLI", "/.", 
       RowBox[{"Dispatch", "[", "leptonSECT$ReductionTables", "]"}]}], "]"}], 
     ",", "GLI", ",", "\n", "GaugeXi", ",", "D", ",", "DiracGamma", ",", 
     RowBox[{"FCParallelize", "->", "True"}]}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[101]:=",ExpressionUUID->"75d5528c-2990-46eb-8bd0-037b8c236028"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leptonSECT$masters", "=", 
   RowBox[{"Cases2", "[", 
    RowBox[{"leptonSECT$resPreFinal1", ",", "GLI"}], "]"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[102]:=",ExpressionUUID->"dfcbe9d2-cf41-4a20-a846-c64c8c936023"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leptonSECT$MIMappings", "=", 
  RowBox[{"FCLoopFindIntegralMappings", "[", 
   RowBox[{"leptonSECT$masters", ",", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"tadpoleMaster1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"tadpoleMaster2", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", "\n", "leptonSECT$FinalTopos"}], 
     "]"}], ",", 
    RowBox[{"PreferredIntegrals", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"tadpoleMaster1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"tadpoleMaster2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}]}], "]"}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[103]:=",ExpressionUUID->"d16f1c38-34b2-4fc5-a8c0-6af0e5b5b6a1"],

Cell[BoxData[
 FormBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology1\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}]}], 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "\<\"fcPFRTopology2\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
        FormBox["1",
         TraditionalForm], ")"}]}]},
     {
      RowBox[{
       SuperscriptBox["G", "\<\"tad1Lv1\"\>"], "(", 
       FormBox["1",
        TraditionalForm], ")"}], 
      RowBox[{
       SuperscriptBox["G", "\<\"tad1Lv2\"\>"], "(", 
       FormBox["1",
        TraditionalForm], ")"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[103]=",ExpressionUUID->"8a4de0c1-edfd-451f-b593-48a3e2b41109"]
}, Open  ]],

Cell["\<\
Our master integrals are calculated using the standard multiloop \
normalization. To convert it back to the textbook normalization
we need to multiply by I*(4 Pi)^(ep-2)\
\>", "Text",ExpressionUUID->"4969f110-96cb-40de-b3d6-64d17c128d0d"],

Cell["\<\
At this point we need to insert the 1-loop renormalization constants\
\>", "Text",ExpressionUUID->"49a62f23-7585-4721-a9b4-861834f03ce7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"knownResults1L", " ", "=", " ", 
   RowBox[{"{", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZAmxt", ",", " ", "1"}], "]"}], " ", "->", " ", "0"}], ",",
      " ", "\n", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZA", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "*", "Nf"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", "ep"}], ")"}]}]}], ",", " ", "\n", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZxi", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "*", "Nf"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", "ep"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZm", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"-", "3"}], "/", "ep"}]}], ",", " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZpsi", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"GaugeXi", "[", 
          RowBox[{"V", "[", "1", "]"}], "]"}], "/", "ep"}], ")"}]}]}], ",", 
     " ", "\n", " ", 
     RowBox[{
      RowBox[{"rc", "[", 
       RowBox[{"delZe", ",", " ", "1"}], "]"}], " ", "->", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", "Nf"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", "*", "ep"}], ")"}]}]}]}], "}"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[104]:=",ExpressionUUID->"30726942-4541-4de2-9c36-9fe99909245e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSECT$resPreFinal2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Collect2", "[", 
              RowBox[{"leptonSECT$resPreFinal1", ",", "D", ",", "GLI", ",", 
               RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
             RowBox[{
              RowBox[{"FCReplaceD", "[", 
               RowBox[{"#", ",", 
                RowBox[{"D", "->", 
                 RowBox[{"4", "-", 
                  RowBox[{"2", "ep"}]}]}]}], "]"}], "&"}]}], "//", "\n", 
            RowBox[{
             RowBox[{"ReplaceAll", "[", 
              RowBox[{"#", ",", 
               RowBox[{"leptonSECT$MIMappings", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}]}], "//", 
           RowBox[{
            RowBox[{"ReplaceAll", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"tadpoleMaster1", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"tadpoleMaster2", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//",
           "\n", 
          RowBox[{
           RowBox[{"Collect2", "[", 
            RowBox[{"#", ",", "ep", ",", 
             RowBox[{"IsolateNames", "->", "KK2"}]}], "]"}], "&"}]}], "//", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"I", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "*", "Pi"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "+", " ", "ep"}], ")"}]}]}], ")"}],
              " ", "#"}], ",", 
            RowBox[{"{", 
             RowBox[{"ep", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}]}], "//",
         "Normal"}], "//", 
       RowBox[{
        RowBox[{"FCLoopAddMissingHigherOrdersWarning", "[", 
         RowBox[{"#", ",", "ep", ",", "epHelp"}], "]"}], "&"}]}], "//", 
      "FRH"}], "//", "\n", 
     RowBox[{
      RowBox[{"ReplaceAll", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"mxt", "^", "2"}], "]"}], "->", 
          RowBox[{"2", 
           RowBox[{"Log", "[", "mxt", "]"}]}]}], "}"}]}], "]"}], "&"}]}]}], 
   ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[105]:=",ExpressionUUID->"5b6a51e4-60f2-428f-9edf-1a31874a112c"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"7.251266`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[105]=",ExpressionUUID->"4606cbed-40c8-4e9e-ba2e-099d05a98105"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSECT$resPreFinal2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Collect2", "[", 
         RowBox[{"leptonSECT$resPreFinal1", ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", "a4", "}"}], ",", 
            RowBox[{"List", "@@", "renConstants"}]}], "]"}], ",", 
          RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{"Zxi", "->", "ZA"}]}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", "\n", "\t", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
            RowBox[{"1", "+", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a4", " ", 
                RowBox[{"rc", "[", 
                 RowBox[{
                  RowBox[{"ToExpression", "[", 
                   RowBox[{"\"\<del\>\"", "<>", 
                    RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
                 "]"}]}], "+", 
               RowBox[{
                RowBox[{"a4", "^", "2"}], " ", 
                RowBox[{"rc", "[", 
                 RowBox[{
                  RowBox[{"ToExpression", "[", 
                   RowBox[{"\"\<del\>\"", "<>", 
                    RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "2"}], 
                 "]"}]}]}], ")"}]}]}], "}"}]}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"a4", ",", "0", ",", "2"}], "}"}]}], "]"}], "&"}]}], "//", 
     "Normal"}]}], ";"}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[106]:=",ExpressionUUID->"7f55cefa-a542-4556-bcee-7438ca568d8f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.348951`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[106]=",ExpressionUUID->"69acedae-3542-44cf-a91c-21aed8c2860d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{
   RowBox[{"leptonSECT$resPreFinal3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Collect2", "[", 
           RowBox[{
            RowBox[{"leptonSECT$resPreFinal2", "//", "FRH"}], ",", 
            RowBox[{"{", 
             RowBox[{"rc", ",", "D", ",", "GLI"}], "}"}], ",", 
            RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "//", 
          RowBox[{
           RowBox[{"FCReplaceD", "[", 
            RowBox[{"#", ",", 
             RowBox[{"{", 
              RowBox[{"D", "->", 
               RowBox[{"4", "-", 
                RowBox[{"2", "ep"}]}]}], "}"}]}], "]"}], "&"}]}], "//", 
         RowBox[{
          RowBox[{"ReplaceRepeated", "[", 
           RowBox[{"#", ",", "knownResults1L"}], "]"}], "&"}]}], "//", "\n", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{"leptonSECT$MIMappings", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"tadpoleMaster1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"tadpoleMaster2", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//", 
      
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"FreeQ", "[", 
           RowBox[{"#", ",", "GLI"}], "]"}]}], ",", 
         RowBox[{"Abort", "[", "]"}], ",", "#"}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"Collect2", "[", 
       RowBox[{"#", ",", "ep", ",", 
        RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "&"}]}]}], ";"}], 
  "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[107]:=",ExpressionUUID->"2a1b5877-6f3b-460e-8db5-d44724e6da0e"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{"0.470627`", ",", "Null"}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[107]=",ExpressionUUID->"0dd5b3ba-1c0e-4db4-a1b4-f9399635ba03"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leptonSECT$resFinal", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"leptonSECT$resPreFinal3", "//", 
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"I", "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"4", "*", "Pi"}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "+", " ", "ep"}], ")"}]}]}], 
                ")"}], " ", "#"}], ",", 
              RowBox[{"{", 
               RowBox[{"ep", ",", "0", ",", 
                RowBox[{"-", "1"}]}], "}"}]}], "]"}], "&"}]}], "//", 
          "Normal"}], "//", "FRH"}], "//", "\n", 
        RowBox[{
         RowBox[{"Collect2", "[", 
          RowBox[{"#", ",", "mxt", ",", 
           RowBox[{"IsolateNames", "->", "KK"}]}], "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"mxt", ",", "0", ",", "0"}], "}"}]}], "]"}], "&"}]}], "//",
       "Normal"}], "//", "FRH"}], "//", 
    RowBox[{
     RowBox[{"ReplaceAll", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"m_", "^", "2"}], "]"}], ":>", 
        RowBox[{"2", 
         RowBox[{"Log", "[", "m", "]"}]}]}]}], "]"}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{"#", ",", "ep", ",", "ml", ",", "mxt"}], "]"}], 
    "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[108]:=",ExpressionUUID->"d03a68e3-2182-4e19-8ad5-687374582111"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["a4", "2"], " ", "ml", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SubscriptBox["N", "f"]}], "-", 
        SubsuperscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm], "2"], "-", 
        RowBox[{"6", " ", 
         SubscriptBox["\[Xi]", 
          FormBox[
           RowBox[{"V", "(", "1", ")"}],
           TraditionalForm]]}], "-", "9"}], ")"}]}], 
     SuperscriptBox["ep", "2"]]}], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["a4", "2"], " ", 
     SubsuperscriptBox["\[Xi]", 
      FormBox[
       RowBox[{"V", "(", "1", ")"}],
       TraditionalForm], "2"], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}]}], 
    SuperscriptBox["ep", "2"]], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["a4", "2"], " ", "ml", " ", 
     RowBox[{"log", "(", "ml", ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["N", "f"]}], "-", 
       SubsuperscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm], "2"], "-", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]]}], "-", "9"}], ")"}]}], "ep"], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", " ", "ep"}]], 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["a4", "2"], " ", "ml", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["N", "f"]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["N", "f"]}], "-", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm], "2"]}], "+", 
       RowBox[{"6", " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm], "2"]}], "-", 
       RowBox[{"18", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]]}], "+", "45", "-", 
       RowBox[{"27", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}]}]}], ")"}]}]}], "+", 
   FractionBox[
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["a4", "2"], " ", 
     RowBox[{"log", "(", "ml", ")"}], " ", 
     SubsuperscriptBox["\[Xi]", 
      FormBox[
       RowBox[{"V", "(", "1", ")"}],
       TraditionalForm], "2"], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}]}], "ep"], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["a4", "2"], " ", 
     SubscriptBox["\[Xi]", 
      FormBox[
       RowBox[{"V", "(", "1", ")"}],
       TraditionalForm]], " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm]], "+", 
       RowBox[{"2", " ", 
        RowBox[{"log", "(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]]}], "-", "12"}], ")"}]}], 
    RowBox[{"2", " ", "ep"}]]}], TraditionalForm]], "Output",
 CellLabel->
  "Out[108]=",ExpressionUUID->"590baa1a-b527-48df-825d-e67fb477929d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Determination of renormalization constants", "Subsection",ExpressionUUID->"04fb98b2-9d16-4fe4-b68b-37e7a7cd438c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"diagLeptonTreeSECT$Amp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Total", "[", "diagLeptonTreeSECT$RawAmp", "]"}], ")"}], "//", 
      
      RowBox[{
       RowBox[{"ReplaceRepeated", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", "\n", "\t", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
           RowBox[{"1", "+", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"a4", " ", 
               RowBox[{"rc", "[", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"\"\<del\>\"", "<>", 
                   RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
                "]"}]}], "+", 
              RowBox[{
               RowBox[{"a4", "^", "2"}], " ", 
               RowBox[{"rc", "[", 
                RowBox[{
                 RowBox[{"ToExpression", "[", 
                  RowBox[{"\"\<del\>\"", "<>", 
                   RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "2"}], 
                "]"}]}]}], ")"}]}]}], "}"}]}], "]"}], "&"}]}], "//", "\n", 
     "\t", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"a4", ",", "0", ",", "2"}], "}"}]}], "]"}], "&"}]}], "//", 
    "Normal"}], "//", 
   RowBox[{
    RowBox[{"ReplaceRepeated", "[", 
     RowBox[{"#", ",", "knownResults1L"}], "]"}], "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[109]:=",ExpressionUUID->"5cb4a22f-455a-40e0-9a2a-3c3a82325e0f"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["a4", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"rc", "(", 
        RowBox[{"delZpsi", ",", "2"}], ")"}], " ", 
       RowBox[{"\[Gamma]", "\[CenterDot]", 
        FormBox[
         FormBox["p",
          TraditionalForm],
         TraditionalForm]}]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "ml", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"rc", "(", 
          RowBox[{"delZm", ",", "2"}], ")"}], "+", 
         RowBox[{"rc", "(", 
          RowBox[{"delZpsi", ",", "2"}], ")"}], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SubscriptBox["\[Xi]", 
            FormBox[
             RowBox[{"V", "(", "1", ")"}],
             TraditionalForm]]}], 
          SuperscriptBox["ep", "2"]]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"a4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[ImaginaryI]", " ", "ml", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SubscriptBox["\[Xi]", 
             FormBox[
              RowBox[{"V", "(", "1", ")"}],
              TraditionalForm]], "ep"]}], "-", 
          FractionBox["3", "ep"]}], ")"}]}]}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm]], " ", 
        RowBox[{"\[Gamma]", "\[CenterDot]", 
         FormBox[
          FormBox["p",
           TraditionalForm],
          TraditionalForm]}]}], "ep"]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellLabel->
  "Out[109]=",ExpressionUUID->"8f958fb9-d76d-46a8-8c5d-a96f33ac7c1b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect2", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"SUNSimplify", "[", 
      RowBox[{
       RowBox[{
       "leptonSE$resFinal", "+", "leptonSECT$resFinal", "+", 
        "diagLeptonTreeSECT$Amp"}], ",", 
       RowBox[{"SUNNToCACF", "->", "False"}]}], "]"}], ",", "a4", ",", "2"}], 
    "]"}], ",", "a4", ",", "mxt", ",", "DiracGamma", ",", 
   RowBox[{"Factoring", "->", "FullSimplify"}]}], "]"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[110]:=",ExpressionUUID->"b6edd93a-5bf1-4769-b525-d578646cf734"],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", "ml", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"6", " ", 
         SuperscriptBox["ep", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"rc", "(", 
            RowBox[{"delZm", ",", "2"}], ")"}], "+", 
           RowBox[{"rc", "(", 
            RowBox[{"delZpsi", ",", "2"}], ")"}]}], ")"}]}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "ep"}], "-", "3"}], ")"}], " ", 
        SubscriptBox["N", "f"]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm], "2"]}], "+", "27"}], ")"}]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["ep", "2"]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"\[Gamma]", "\[CenterDot]", 
      FormBox[
       FormBox["p",
        TraditionalForm],
       TraditionalForm]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "ep", " ", 
           RowBox[{"rc", "(", 
            RowBox[{"delZpsi", ",", "2"}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           SubscriptBox["N", "f"]}], "-", "3"}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["\[Xi]", 
         FormBox[
          RowBox[{"V", "(", "1", ")"}],
          TraditionalForm], "2"]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["ep", "2"]}]]}], TraditionalForm]], "Output",
 CellLabel->
  "Out[110]=",ExpressionUUID->"020677ba-b7c7-47a3-afdf-5d5752c8f879"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"leptonSE$RenConstants2L", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"SUNSimplify", "[", 
         RowBox[{
          RowBox[{
          "leptonSE$resFinal", "+", "leptonSECT$resFinal", "+", 
           "diagLeptonTreeSECT$Amp"}], ",", 
          RowBox[{"SUNNToCACF", "->", "False"}]}], "]"}], ",", "a4", ",", 
        "2"}], "]"}], ",", "a4", ",", "mxt", ",", "DiracGamma", ",", 
      RowBox[{"Factoring", "->", "FullSimplify"}]}], "]"}], "//", "\n", "\t", 
    
    RowBox[{
     RowBox[{"FCMatchSolve", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
        "ep", ",", "CF", ",", "DiracGamma", ",", "ml", ",", "mxt", ",", 
         "SUNDelta", ",", "SUNTF", ",", "SUNFDelta", ",", "CA", ",", 
         "GaugeXi", ",", "a4", ",", "Pair", ",", "pp", ",", "Nf", ",", 
         "SUNN"}], "}"}]}], "]"}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"Collect2", "[", 
     RowBox[{"#", ",", "ep"}], "]"}], "&"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[111]:=",ExpressionUUID->"8c3ae0a9-ddf2-4f13-b71c-0139c076e39d"],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"FCMatchSolve: Solving for: \"\>", "\[InvisibleSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"rc", "(", 
       RowBox[{"delZm", ",", "2"}], ")"}], ",", 
      RowBox[{"rc", "(", 
       RowBox[{"delZpsi", ",", "2"}], ")"}]}], "}"}]}],
   SequenceForm["FCMatchSolve: Solving for: ", {
     $CellContext`rc[$CellContext`delZm, 2], 
     $CellContext`rc[$CellContext`delZpsi, 2]}],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"3234b215-4945-4fe8-b4db-9e507ba2183d"],

Cell[BoxData[
 FormBox[
  StyleBox["\<\"FCMatchSolve: A solution exists.\"\>",
   StripOnInput->False,
   LineColor->RGBColor[0., 0.44999999999999996`, 0.],
   FrontFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   BackFaceColor->RGBColor[0., 0.44999999999999996`, 0.],
   GraphicsColor->RGBColor[0., 0.44999999999999996`, 0.],
   FontWeight->Bold,
   FontColor->RGBColor[0., 0.44999999999999996`, 0.]], 
  TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"822f3278-b449-4a12-9a08-af9f922acf27"]
}, Open  ]],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"rc", "(", 
      RowBox[{"delZm", ",", "2"}], ")"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"20", " ", 
         SubscriptBox["N", "f"]}], "-", "9"}], 
       RowBox[{"12", " ", "ep"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", 
         SubscriptBox["N", "f"]}], "-", "9"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["ep", "2"]}]]}]}], ",", 
    RowBox[{
     RowBox[{"rc", "(", 
      RowBox[{"delZpsi", ",", "2"}], ")"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       SubsuperscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm], "2"], 
       RowBox[{"2", " ", 
        SuperscriptBox["ep", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", 
         SubscriptBox["N", "f"]}], "+", "3"}], 
       RowBox[{"4", " ", "ep"}]]}]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[111]=",ExpressionUUID->"fd1ccdcd-163e-4b5b-b6cc-0f89418df25c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check the final results", "Section",ExpressionUUID->"74d332d8-95d3-44fb-ae3b-35fece964229"],

Cell["Our final QED 2-loop wave-function renormalization constants", "Text",ExpressionUUID->"4f52a871-20c6-4551-81a9-7de662fbd515"],

Cell[BoxData[
 RowBox[{
  RowBox[{"finalResults", "=", 
   RowBox[{
    RowBox[{"Thread", "[", 
     RowBox[{"Rule", "[", 
      RowBox[{
       RowBox[{"List", "@@", "renConstants"}], ",", "\n", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"List", "@@", "renConstants"}], "/.", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"h", ":", "renConstants"}], ")"}], ":>", 
           RowBox[{"1", "+", " ", 
            RowBox[{"a4", " ", 
             RowBox[{"rc", "[", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<del\>\"", "<>", 
                 RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "1"}], 
              "]"}]}], "+", " ", 
            RowBox[{
             RowBox[{"a4", "^", "2"}], " ", 
             RowBox[{"rc", "[", 
              RowBox[{
               RowBox[{"ToExpression", "[", 
                RowBox[{"\"\<del\>\"", "<>", 
                 RowBox[{"ToString", "[", "h", "]"}]}], "]"}], ",", "2"}], 
              "]"}]}]}]}]}], ")"}], "//", "\n", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"SUNSimplify", "[", 
              RowBox[{"knownResults1L", ",", 
               RowBox[{"SUNNToCACF", "->", "False"}]}], "]"}], ",", 
             "leptonSE$RenConstants2L"}], "]"}]}], "]"}], "&"}]}]}], "]"}], 
     "]"}], "//", 
    RowBox[{
     RowBox[{"SelectNotFree", "[", 
      RowBox[{"#", ",", "Zpsi", ",", "Zm"}], "]"}], "&"}]}]}], ";"}]], "Code",\

 InitializationCell->False,
 CellLabel->
  "In[112]:=",ExpressionUUID->"f2af1958-b825-4833-8f40-d1a4c0fbf3b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"finalResults", "//", "TableForm"}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[113]:=",ExpressionUUID->"9b346fe2-ea67-4ee3-ad2e-181e493ac17e"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       RowBox[{"Zm", "\[Rule]", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a4", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"20", " ", 
               SubscriptBox["N", "f"]}], "-", "9"}], 
             RowBox[{"12", " ", "ep"}]], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"4", " ", 
               SubscriptBox["N", "f"]}], "-", "9"}], 
             RowBox[{"2", " ", 
              SuperscriptBox["ep", "2"]}]]}], ")"}]}], "-", 
         FractionBox[
          RowBox[{"3", " ", "a4"}], "ep"], "+", "1"}]}]},
      {
       RowBox[{"Zpsi", "\[Rule]", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a4", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             SubsuperscriptBox["\[Xi]", 
              FormBox[
               RowBox[{"V", "(", "1", ")"}],
               TraditionalForm], "2"], 
             RowBox[{"2", " ", 
              SuperscriptBox["ep", "2"]}]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"4", " ", 
               SubscriptBox["N", "f"]}], "+", "3"}], 
             RowBox[{"4", " ", "ep"}]]}], ")"}]}], "-", 
         FractionBox[
          RowBox[{"a4", " ", 
           SubscriptBox["\[Xi]", 
            FormBox[
             RowBox[{"V", "(", "1", ")"}],
             TraditionalForm]]}], "ep"], "+", "1"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellLabel->
  "Out[113]//TableForm=",ExpressionUUID->"90d54da8-61ac-4765-9939-\
95f4fd8b2fb6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"knownResult", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"rc", "[", 
      RowBox[{"delZm", ",", " ", "2"}], "]"}], " ", "->", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], " ", "+", " ", 
          RowBox[{"4", "*", "Nf"}]}], ")"}], "/", 
        RowBox[{"ep", "^", "2"}]}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], " ", "+", " ", 
         RowBox[{"20", "*", "Nf"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"12", "*", "ep"}], ")"}]}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"rc", "[", 
      RowBox[{"delZpsi", ",", " ", "2"}], "]"}], " ", "->", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"4", "*", "Nf"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", "*", "ep"}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"GaugeXi", "[", 
         RowBox[{"V", "[", "1", "]"}], "]"}], "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"ep", "^", "2"}]}], ")"}]}]}]}]}], "}"}]}]], "Code",
 InitializationCell->False,
 CellLabel->
  "In[114]:=",ExpressionUUID->"1dd6d386-723e-458b-943f-5207ebcdae0f"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"rc", "(", 
      RowBox[{"delZm", ",", "2"}], ")"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"20", " ", 
         SubscriptBox["N", "f"]}], "-", "9"}], 
       RowBox[{"12", " ", "ep"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", 
         SubscriptBox["N", "f"]}], "-", "9"}], 
       RowBox[{"2", " ", 
        SuperscriptBox["ep", "2"]}]]}]}], ",", 
    RowBox[{
     RowBox[{"rc", "(", 
      RowBox[{"delZpsi", ",", "2"}], ")"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       SubsuperscriptBox["\[Xi]", 
        FormBox[
         RowBox[{"V", "(", "1", ")"}],
         TraditionalForm], "2"], 
       RowBox[{"2", " ", 
        SuperscriptBox["ep", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", 
         SubscriptBox["N", "f"]}], "+", "3"}], 
       RowBox[{"4", " ", "ep"}]]}]}]}], "}"}], TraditionalForm]], "Output",
 CellLabel->
  "Out[114]=",ExpressionUUID->"79812299-c290-4990-8fb3-aecb4a6d752f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FCCompareResults", "[", 
  RowBox[{"leptonSE$RenConstants2L", ",", "knownResult", ",", "\n", 
   RowBox[{"Text", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<\\tCompare to Grozing, Lectures on QED and QCD, Eq 5.52 \\\n\
hep-ph/0508242:\>\"", ",", "\n", "\"\<CORRECT.\>\"", ",", "\"\<WRONG!\>\""}], 
     "}"}]}], ",", " ", 
   RowBox[{"Interrupt", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Hold", "[", 
       RowBox[{"Quit", "[", "1", "]"}], "]"}], ",", "Automatic"}], "}"}]}]}], 
  "]"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<\\tCPU Time used: \>\"", ",", " ", 
    RowBox[{"Round", "[", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"TimeUsed", "[", "]"}], ",", "4"}], "]"}], ",", "0.001"}], 
     "]"}], ",", " ", "\"\< s.\>\""}], "]"}], ";"}], "\n"}], "Code",
 InitializationCell->False,
 CellLabel->
  "In[115]:=",ExpressionUUID->"fb01c64f-d41e-45af-82fd-21ceb524f9d4"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    StyleBox["\<\"\\tCompare to Grozing, Lectures on QED and QCD, Eq 5.52 \
hep-ph/0508242:\"\>", "Text",
     StripOnInput->False,
     FontWeight->Bold], "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", 
    StyleBox["\<\"CORRECT.\"\>", "Text",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontWeight->Bold,
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]]}],
   SequenceForm[
    Style[
    "\tCompare to Grozing, Lectures on QED and QCD, Eq 5.52 hep-ph/0508242:", 
     "Text", Bold], " ", 
    Style["CORRECT.", "Text", 
     RGBColor[0, 
      Rational[2, 3], 0], Bold]],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"e6636add-bba1-4f84-afb3-9d8813471c72"],

Cell[BoxData[
 FormBox["True", TraditionalForm]], "Output",
 CellLabel->
  "Out[115]=",ExpressionUUID->"8cccc8ab-4164-48a6-8df3-5ddc3c64d351"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{"\<\"\\tCPU Time used: \"\>", "\[InvisibleSpace]", "65.858`", 
    "\[InvisibleSpace]", "\<\" s.\"\>"}],
   SequenceForm["\tCPU Time used: ", 65.858, " s."],
   Editable->False], TraditionalForm]], "Print",
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"5e0e6274-82ec-4d6e-9bae-23897d159031"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{606, 683.25},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
FrontEndVersion->"14.3 for Linux x86 (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a84d8346-5408-4454-9096-5c59b2c3220e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 164, 3, 217, "Title",ExpressionUUID->"f839c234-d984-483b-941c-ebeabf66f778"],
Cell[CellGroupData[{
Cell[765, 29, 131, 0, 102, "Section",ExpressionUUID->"cb243ad4-cd64-412a-8b5d-a522871490cc"],
Cell[899, 31, 131, 0, 33, "Text",ExpressionUUID->"6e8a7305-9e48-49b4-a1d7-2718e87364cb"],
Cell[CellGroupData[{
Cell[1055, 35, 1748, 49, 389, "Code",ExpressionUUID->"e4261d19-041e-4f6c-abd4-ce482c379c7f",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[2828, 88, 3657, 97, 97, "Print",ExpressionUUID->"d0654508-547f-44ad-85d8-9527d9ff967a"],
Cell[6488, 187, 292, 6, 48, "Print",ExpressionUUID->"50694f99-a1f8-40d9-8700-029cc9c9535b"],
Cell[6783, 195, 336, 8, 48, "Print",ExpressionUUID->"bf09dcfe-681f-41d5-849c-993037fb14f5"],
Cell[7122, 205, 1890, 54, 73, "Print",ExpressionUUID->"b83593d9-a488-4c72-8131-6ab8dd777971"],
Cell[9015, 261, 233, 6, 26, "Print",ExpressionUUID->"e7a3cd84-485b-4e59-8436-88f2aea30de8"],
Cell[9251, 269, 266, 6, 48, "Print",ExpressionUUID->"c138c434-0a4c-49d4-9600-b8d60c93ba67"],
Cell[9520, 277, 3714, 97, 97, "Print",ExpressionUUID->"14a119db-16da-4a18-9fc7-a4471b52a68e"],
Cell[13237, 376, 295, 6, 48, "Print",ExpressionUUID->"31e5cf57-be4d-4881-a864-731eb597e202"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13593, 389, 96, 0, 65, "Section",ExpressionUUID->"74f0ac43-45b4-41f3-b857-cb9b1b2c254e"],
Cell[CellGroupData[{
Cell[13714, 393, 395, 9, 35, "Code",ExpressionUUID->"18e9aee8-b7cc-4e73-9466-3d735e48f06b",
 InitializationCell->False],
Cell[14112, 404, 203, 3, 38, "Output",ExpressionUUID->"ede048df-fb93-48d6-ae8b-52ad23d29e08"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14352, 412, 300, 7, 35, "Code",ExpressionUUID->"5b38d91d-6f00-4e31-a68b-814e62a29a6d",
 InitializationCell->False],
Cell[14655, 421, 152, 3, 23, "Print",ExpressionUUID->"fcffe28c-7418-4b81-9d45-32817f5275e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14844, 429, 248, 6, 35, "Code",ExpressionUUID->"f9bc6eb5-6ae2-4a2d-bc9d-8d1614e4cc0f",
 InitializationCell->False],
Cell[15095, 437, 213, 4, 38, "Output",ExpressionUUID->"ecc81144-9d48-4fb9-b946-1284abb51335"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15357, 447, 99, 0, 65, "Section",ExpressionUUID->"462b4e81-e226-40f1-a491-b49229735cc6"],
Cell[15459, 449, 88, 0, 33, "Text",ExpressionUUID->"c8827270-2ab1-49dc-bc3a-cc774eb02086"],
Cell[15550, 451, 589, 14, 91, "Code",ExpressionUUID->"4211503d-4cf4-4ac7-8acd-27ae4079dc4e",
 InitializationCell->False],
Cell[16142, 467, 1474, 39, 97, "Code",ExpressionUUID->"f88ee75a-a497-4eca-9bba-06b2084372e9",
 InitializationCell->False],
Cell[17619, 508, 1478, 39, 97, "Code",ExpressionUUID->"35a974aa-66a8-4b60-938a-adb2b4d1c423",
 InitializationCell->False],
Cell[19100, 549, 1482, 39, 97, "Code",ExpressionUUID->"89a3665d-07e3-4128-9942-5bebb9ba1c53",
 InitializationCell->False],
Cell[20585, 590, 91, 0, 33, "Text",ExpressionUUID->"83414d85-f7c7-4c76-a53a-20eee1990594"],
Cell[CellGroupData[{
Cell[20701, 594, 573, 14, 57, "Code",ExpressionUUID->"06777d3b-8de1-41c1-ad21-94ef2fdb9b5f",
 InitializationCell->False],
Cell[21277, 610, 21816, 469, 136, "Print",ExpressionUUID->"afae7c76-700f-4d57-8817-86a773546f6a"]
}, Open  ]],
Cell[43108, 1082, 99, 0, 33, "Text",ExpressionUUID->"7afdb3e4-5090-4d47-b3b6-4117b9ff4a52"],
Cell[CellGroupData[{
Cell[43232, 1086, 575, 14, 57, "Code",ExpressionUUID->"b2dbf73d-a746-4eac-beab-ed054474eaa7",
 InitializationCell->False],
Cell[43810, 1102, 21630, 463, 136, "Print",ExpressionUUID->"6efe83f4-8a50-497f-85cd-35334663a35f"]
}, Open  ]],
Cell[65455, 1568, 103, 0, 33, "Text",ExpressionUUID->"a8907f34-c51e-49c1-8a14-3c83b62f43b1"],
Cell[CellGroupData[{
Cell[65583, 1572, 579, 14, 57, "Code",ExpressionUUID->"bf8150f8-0637-4710-a222-916a19c2edff",
 InitializationCell->False],
Cell[66165, 1588, 2190, 57, 136, "Print",ExpressionUUID->"1bedd224-d827-4db9-8950-0cffd92f33f9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[68404, 1651, 90, 0, 65, "Section",ExpressionUUID->"fd34aeb4-aad5-4816-be6a-900e37e4d3b0"],
Cell[68497, 1653, 123, 0, 33, "Text",ExpressionUUID->"83bd6119-60a1-43ed-8a46-417d30549414"],
Cell[68623, 1655, 463, 12, 35, "Code",ExpressionUUID->"c6e2014e-e491-4e18-acc9-bb3375ec7217",
 InitializationCell->False],
Cell[69089, 1669, 556, 15, 53, "Code",ExpressionUUID->"8efb3f8d-24d1-474a-a411-ca1a132ebd3c",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[69670, 1688, 146, 2, 35, "Code",ExpressionUUID->"41d2638e-df71-46cd-b9e0-44dc9f628680",
 InitializationCell->False],
Cell[69819, 1692, 1377, 42, 65, "Output",ExpressionUUID->"e3122751-a08e-4262-9805-34b3632013b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71233, 1739, 146, 2, 35, "Code",ExpressionUUID->"e7c40825-f4b6-4cc6-83a2-4e28d65578b6",
 InitializationCell->False],
Cell[71382, 1743, 1379, 42, 97, "Output",ExpressionUUID->"bf26d72b-38b1-4c63-8cea-18c65bd3a97b"]
}, Open  ]],
Cell[72776, 1788, 626, 16, 53, "Code",ExpressionUUID->"7c2bbb2b-99ca-4f09-b717-33195cecac4c",
 InitializationCell->False],
Cell[73405, 1806, 627, 16, 53, "Code",ExpressionUUID->"6b35c8b1-4bcf-4741-864a-a7b623b240b5",
 InitializationCell->False],
Cell[74035, 1824, 731, 20, 53, "Code",ExpressionUUID->"322d9762-1788-4052-bb3c-859601d45047",
 InitializationCell->False],
Cell[74769, 1846, 731, 20, 53, "Code",ExpressionUUID->"fb8e0831-bef6-4ecd-8b01-770964b8c257",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[75537, 1871, 95, 0, 65, "Section",ExpressionUUID->"6c15cea4-b433-4587-a099-aadf888c8bbb"],
Cell[75635, 1873, 1836, 45, 190, "Code",ExpressionUUID->"6c56bf0c-930e-4efb-a759-5e2079dd4585",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[77508, 1923, 98, 0, 65, "Section",ExpressionUUID->"e0565b84-8ad8-4577-a8d1-50684d59591c"],
Cell[CellGroupData[{
Cell[77631, 1927, 106, 0, 53, "Subsection",ExpressionUUID->"8f039c76-8742-4956-be8f-e6a42bc3648d"],
Cell[77740, 1929, 158, 3, 33, "Text",ExpressionUUID->"72f214c9-c154-47e4-9dc7-c74b7d86f866"],
Cell[CellGroupData[{
Cell[77923, 1936, 1350, 37, 114, "Code",ExpressionUUID->"d30713d7-3394-4dde-ad6d-9c8189d3c9cb",
 InitializationCell->False],
Cell[79276, 1975, 10207, 288, 432, "Output",ExpressionUUID->"96e353af-23fb-4e57-8eca-6480d3a33836"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89520, 2268, 963, 28, 53, "Code",ExpressionUUID->"86fcdbe3-5f08-4c97-b298-56b3036d0f4f",
 InitializationCell->False],
Cell[90486, 2298, 193, 4, 38, "Output",ExpressionUUID->"8e714b30-c0b4-4ad5-8fb8-476c3c9145ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90716, 2307, 317, 8, 35, "Code",ExpressionUUID->"0412ba9c-5098-4168-bdd9-93695edd560f",
 InitializationCell->False],
Cell[91036, 2317, 267, 6, 38, "Output",ExpressionUUID->"3c49aa21-b2da-483b-ba5c-c079f56a79b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91340, 2328, 415, 10, 35, "Code",ExpressionUUID->"e2fa1216-3667-4905-a762-22829b9a9f81",
 InitializationCell->False],
Cell[91758, 2340, 192, 4, 38, "Output",ExpressionUUID->"405856d9-1685-47d1-8b11-f922a9261ab4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91987, 2349, 425, 11, 35, "Code",ExpressionUUID->"09d6db83-4d68-49eb-954a-91b93704b359",
 InitializationCell->False],
Cell[92415, 2362, 193, 4, 38, "Output",ExpressionUUID->"fb9bb6c8-5a03-47ef-b0fb-a9968dd7150d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92645, 2371, 454, 12, 35, "Code",ExpressionUUID->"a1c9d5e4-e9dd-4d83-b3cc-41ccafc001ed",
 InitializationCell->False],
Cell[93102, 2385, 193, 4, 38, "Output",ExpressionUUID->"a0bead25-be2e-42ac-8536-252963cad8e5"]
}, Open  ]],
Cell[93310, 2392, 146, 2, 33, "Text",ExpressionUUID->"578acfb1-d849-49b3-9670-e01c8874fd81"],
Cell[93459, 2396, 260, 6, 53, "Code",ExpressionUUID->"3bcd7558-17f5-4e5c-91f9-32306dc53715",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[93744, 2406, 802, 20, 53, "Code",ExpressionUUID->"7220e42b-b52d-427f-aa0c-77bbbf2d4a21",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[94571, 2430, 411, 10, 28, "Print",ExpressionUUID->"fd6c77a0-1fc9-4412-b9e3-554fd43ba2e8"],
Cell[94985, 2442, 411, 10, 28, "Print",ExpressionUUID->"a83329df-44c9-4435-a8d4-87d93a8c3a2c"],
Cell[95399, 2454, 453, 11, 28, "Print",ExpressionUUID->"d2c40581-8e4f-48f4-a9c2-7d9a68855a93"],
Cell[95855, 2467, 403, 10, 28, "Print",ExpressionUUID->"da740473-d469-4e2b-88f0-338cdc19adcc"],
Cell[96261, 2479, 863, 19, 28, "Print",ExpressionUUID->"24d7083b-0a34-404e-b8f9-ef4584f10ec9"]
}, Open  ]],
Cell[97139, 2501, 193, 4, 38, "Output",ExpressionUUID->"816368d4-24e4-4f52-9d57-870018e634a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97369, 2510, 381, 9, 35, "Code",ExpressionUUID->"40666b8d-2f27-4f77-9492-3d4e13b58005",
 InitializationCell->False],
Cell[97753, 2521, 193, 4, 38, "Output",ExpressionUUID->"f6e66fed-352e-4d1a-af43-35ef52eee5f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97983, 2530, 353, 9, 35, "Code",ExpressionUUID->"bad8f4f8-3c65-497c-a04c-5838e2813992",
 InitializationCell->False],
Cell[98339, 2541, 193, 4, 38, "Output",ExpressionUUID->"263e9b07-f195-4b39-ad38-a4b3f8652b8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98569, 2550, 465, 11, 35, "Code",ExpressionUUID->"a624f055-dbe1-496b-8c57-02fef88ac3e5",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[99059, 2565, 1344, 29, 28, "Print",ExpressionUUID->"927d0409-8d1a-4648-bdd7-050066d80a6b"],
Cell[100406, 2596, 1390, 29, 54, "Print",ExpressionUUID->"883514c1-be63-4e23-a956-8b0c7e1e62cc"],
Cell[101799, 2627, 873, 19, 28, "Print",ExpressionUUID->"5608c3c2-2683-43a7-a636-2200ebc38815"]
}, Open  ]],
Cell[102687, 2649, 193, 4, 38, "Output",ExpressionUUID->"a1a93f1a-1467-43b2-b037-a17d2101b75c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102917, 2658, 462, 11, 35, "Code",ExpressionUUID->"fe38a0cb-2634-4f69-88d2-c7e5da909c2f",
 InitializationCell->False],
Cell[103382, 2671, 843, 18, 28, "Print",ExpressionUUID->"8deed6c1-bdd2-44cf-b0d4-605edbf4fd49"],
Cell[104228, 2691, 193, 4, 38, "Output",ExpressionUUID->"19c3e5f7-c2af-49ec-8cc0-f5427afe765b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104458, 2700, 462, 11, 35, "Code",ExpressionUUID->"20d173ec-3987-4c85-986d-fb78ef96b1b5",
 InitializationCell->False],
Cell[104923, 2713, 193, 4, 38, "Output",ExpressionUUID->"d2be54a6-f0f8-4173-9f2b-ce435a9162bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105153, 2722, 477, 11, 53, "Code",ExpressionUUID->"8ad2a6b6-f3a1-43d7-90db-4938a844d247",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[105655, 2737, 1306, 29, 28, "Print",ExpressionUUID->"b8f207aa-5da3-41bd-9a0d-551a4be464ce"],
Cell[106964, 2768, 875, 19, 28, "Print",ExpressionUUID->"07ad7220-3ff9-4a01-8c59-2e32e2ae0616"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[107888, 2793, 486, 12, 53, "Code",ExpressionUUID->"53f8ca40-1570-40e8-94d8-8a9eb3a50232",
 InitializationCell->False],
Cell[108377, 2807, 193, 4, 38, "Output",ExpressionUUID->"59393ed2-53d9-481a-97c5-6c10d4e92692"]
}, Open  ]],
Cell[108585, 2814, 260, 6, 35, "Code",ExpressionUUID->"19a7b1ff-c004-44d0-a3b1-70fa37e7c6f5",
 InitializationCell->False],
Cell[108848, 2822, 460, 13, 53, "Code",ExpressionUUID->"7017cef5-cc55-40d5-a184-46aaf72c95af",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[109333, 2839, 267, 6, 36, "Code",ExpressionUUID->"7071f90f-8b09-4512-9a30-183a3ce2df73",
 InitializationCell->False],
Cell[109603, 2847, 396, 7, 92, "Output",ExpressionUUID->"dfbe01a8-d61a-4162-92fc-6e9a3fda9565"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110036, 2859, 660, 16, 78, "Code",ExpressionUUID->"cff11b95-5696-4581-b199-8542ea49f3a7",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[110721, 2879, 380, 9, 28, "Print",ExpressionUUID->"e8cc8f87-ab15-4e3f-a9ed-67295fd8cc0d"],
Cell[111104, 2890, 380, 9, 28, "Print",ExpressionUUID->"41a21d3c-16e8-4604-ab20-4ec95dcb7776"],
Cell[111487, 2901, 380, 9, 28, "Print",ExpressionUUID->"cafa130a-1aaf-4661-92a4-418cc5f571d1"]
}, Open  ]],
Cell[111882, 2913, 430, 9, 92, "Output",ExpressionUUID->"01eec6fd-61ca-4d1d-b2cb-683d7853775f"],
Cell[112315, 2924, 1054, 24, 61, "Output",ExpressionUUID->"b498cc17-52c9-48b1-be05-e2868bd08d2e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113406, 2953, 761, 17, 78, "Code",ExpressionUUID->"e2a3aa56-a171-40b7-9425-bc2084a0155c",
 InitializationCell->False],
Cell[114170, 2972, 204, 5, 38, "Output",ExpressionUUID->"b25ae4fb-a9e4-443a-8147-561a10131793"]
}, Open  ]],
Cell[114389, 2980, 338, 8, 36, "Code",ExpressionUUID->"c92d1a37-e7d5-4468-808d-1db728edef60",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[114752, 2992, 367, 9, 35, "Code",ExpressionUUID->"9329031d-2540-4684-b5dc-a94a0489e955",
 InitializationCell->False],
Cell[115122, 3003, 193, 4, 38, "Output",ExpressionUUID->"1104902b-aac9-463c-86f7-6a5680ad043f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115352, 3012, 488, 12, 35, "Code",ExpressionUUID->"23f1ee4e-d939-4d96-b116-d5fbed1ec492",
 InitializationCell->False],
Cell[115843, 3026, 193, 4, 38, "Output",ExpressionUUID->"2cf4f81e-11c2-46ab-b0e9-1286d28531d0"]
}, Open  ]],
Cell[116051, 3033, 269, 6, 35, "Code",ExpressionUUID->"741481f7-ce4c-447a-b380-26bf6375a879",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[116345, 3043, 2627, 70, 148, "Code",ExpressionUUID->"95ae5f96-8817-44b1-a8aa-bb99169a619f",
 InitializationCell->False],
Cell[118975, 3115, 7321, 251, 245, "Output",ExpressionUUID->"cbc9364d-11b7-4c93-9d0c-d21a6c50e9ad"]
}, Open  ]],
Cell[126311, 3369, 558, 16, 53, "Code",ExpressionUUID->"6f5d7687-349f-4446-8d66-9cb653b1103d",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[126894, 3389, 1851, 47, 53, "Code",ExpressionUUID->"705c3800-c10b-4b92-964c-196d8d57ec5c",
 InitializationCell->False],
Cell[128748, 3438, 193, 4, 38, "Output",ExpressionUUID->"7721e20f-62f2-4cec-aabe-1f181a7e5e0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128978, 3447, 1132, 34, 36, "Code",ExpressionUUID->"79d1631e-7aaf-4ac6-abb2-16eb947e9e3d",
 InitializationCell->False],
Cell[130113, 3483, 193, 4, 38, "Output",ExpressionUUID->"227a6076-1fc4-488c-a474-b40e4fadf6a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130343, 3492, 583, 15, 35, "Code",ExpressionUUID->"8ec38fed-bc62-4778-a16f-db8daf1ffd27",
 InitializationCell->False],
Cell[130929, 3509, 193, 4, 38, "Output",ExpressionUUID->"dcff79bb-f92a-4718-a2d4-6841ade7a151"]
}, Open  ]],
Cell[131137, 3516, 339, 9, 35, "Code",ExpressionUUID->"40e3005f-1a41-4ec9-914e-5565b8483ee6",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[131501, 3529, 654, 16, 35, "Code",ExpressionUUID->"73f7b6a4-849b-46cc-a06a-8a229b5d087f",
 InitializationCell->False],
Cell[132158, 3547, 193, 4, 38, "Output",ExpressionUUID->"ecc7fd1c-2971-44a6-a6cc-139a0ba79dea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132388, 3556, 801, 21, 36, "Code",ExpressionUUID->"66004c1a-1a0b-4187-a514-4512cb2d0904",
 InitializationCell->False],
Cell[133192, 3579, 193, 4, 38, "Output",ExpressionUUID->"b9caa198-fde5-40e6-b250-3496dcd4e3e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133422, 3588, 527, 11, 53, "Code",ExpressionUUID->"4c16c1b8-21e5-4242-886d-60bca87f2034",
 InitializationCell->False],
Cell[133952, 3601, 4516, 140, 267, "Output",ExpressionUUID->"becdfae9-2b35-4675-a28d-4a21ea0c8dd9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[138517, 3747, 105, 0, 53, "Subsection",ExpressionUUID->"abc2545b-77e8-4b2f-a2e8-21e55226e60e"],
Cell[CellGroupData[{
Cell[138647, 3751, 881, 23, 91, "Code",ExpressionUUID->"0cb8b882-e739-476b-b3fb-ec160e29e045",
 InitializationCell->False],
Cell[139531, 3776, 5003, 142, 188, "Output",ExpressionUUID->"8052569a-d7ec-4ac9-be61-492734d3fc2c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144571, 3923, 461, 11, 35, "Code",ExpressionUUID->"14ea6cb3-cce0-410d-a130-228db4554bde",
 InitializationCell->False],
Cell[145035, 3936, 156, 2, 38, "Output",ExpressionUUID->"31c17bb7-a4af-441c-a86a-cefa27f74d91"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145228, 3943, 874, 26, 53, "Code",ExpressionUUID->"6effda8e-6ca7-4c92-ad31-3e480bb3286f",
 InitializationCell->False],
Cell[146105, 3971, 193, 4, 38, "Output",ExpressionUUID->"a908beca-7018-4020-977e-dfbaeb06c3ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146335, 3980, 970, 26, 72, "Code",ExpressionUUID->"93b87843-0e74-4555-9c8f-6d04bba3de00",
 InitializationCell->False],
Cell[147308, 4008, 193, 4, 38, "Output",ExpressionUUID->"e39467fe-233b-4837-b029-af3b78596ff0"],
Cell[147504, 4014, 192, 4, 38, "Output",ExpressionUUID->"2aad9a58-1095-4e39-b71d-c0bac600f487"],
Cell[147699, 4020, 193, 4, 38, "Output",ExpressionUUID->"88f586fb-c2d0-4530-a443-7a7ac5d4cc94"]
}, Open  ]],
Cell[147907, 4027, 146, 2, 33, "Text",ExpressionUUID->"78f60c5d-d2ca-48ac-b324-ca17174e0393"],
Cell[148056, 4031, 278, 7, 53, "Code",ExpressionUUID->"f39ab996-c61e-4e26-b3e2-ec0b8aa0dad7",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[148359, 4042, 733, 18, 53, "Code",ExpressionUUID->"b1c5c5de-e4a3-4cf6-9477-c9877aa7da0a",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[149117, 4064, 411, 10, 28, "Print",ExpressionUUID->"1c51cf5d-866c-4ae9-9555-923e5d8a952a"],
Cell[149531, 4076, 411, 10, 28, "Print",ExpressionUUID->"9de9b77e-79bc-4f28-95e3-f5a3134e0416"],
Cell[149945, 4088, 453, 11, 28, "Print",ExpressionUUID->"b1d1808b-cbbd-4bb3-a9c8-8af0084a85b9"],
Cell[150401, 4101, 403, 10, 28, "Print",ExpressionUUID->"384258e3-7f9f-4c85-a162-c0494d7b9ad5"],
Cell[150807, 4113, 863, 19, 28, "Print",ExpressionUUID->"d8575a0b-f2f6-401e-a1d3-fd57bd411d6a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[151719, 4138, 387, 9, 35, "Code",ExpressionUUID->"c39e8a8f-702b-43cf-90d3-aec364c267f8",
 InitializationCell->False],
Cell[152109, 4149, 193, 4, 38, "Output",ExpressionUUID->"b5a776c2-bafe-4678-af19-81dc92485490"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152339, 4158, 357, 9, 35, "Code",ExpressionUUID->"bbba4c18-2851-4c1e-81a9-0ffbc1197ae4",
 InitializationCell->False],
Cell[152699, 4169, 193, 4, 38, "Output",ExpressionUUID->"091cfc05-f8ab-4d9b-8679-db4c2b65424f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152929, 4178, 423, 9, 35, "Code",ExpressionUUID->"ebd2e75b-3332-4a05-a52e-e543a0794dbf",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[153377, 4191, 1344, 29, 28, "Print",ExpressionUUID->"905cdc45-47c1-4f32-a8b7-6d5a038ee9c7"],
Cell[154724, 4222, 1388, 29, 54, "Print",ExpressionUUID->"05c46230-08f6-4244-9547-6a6475c0d03d"],
Cell[156115, 4253, 873, 19, 28, "Print",ExpressionUUID->"5d8314d6-76ac-4351-9610-024b9531be83"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[157037, 4278, 420, 9, 35, "Code",ExpressionUUID->"e5aae94d-bead-4a13-b086-7819b27cd8d8",
 InitializationCell->False],
Cell[157460, 4289, 843, 18, 28, "Print",ExpressionUUID->"31efa370-cc75-415f-83e4-723655c9e777"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158340, 4312, 466, 11, 35, "Code",ExpressionUUID->"d4be8ebc-dc07-403b-bec0-b8f03733f30e",
 InitializationCell->False],
Cell[158809, 4325, 191, 4, 38, "Output",ExpressionUUID->"b0323f4f-b038-476f-97ae-68d4c687f399"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159037, 4334, 530, 13, 35, "Code",ExpressionUUID->"961a9ed3-3fd2-4810-8627-593b92880532",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[159592, 4351, 1306, 29, 28, "Print",ExpressionUUID->"56cc8bb7-acc9-4a3b-9145-7a5c83aa9974"],
Cell[160901, 4382, 875, 19, 28, "Print",ExpressionUUID->"fd48a8f4-4799-4bfc-8061-2de44babb471"]
}, Open  ]],
Cell[161791, 4404, 193, 4, 38, "Output",ExpressionUUID->"f2e084f7-597f-45c6-9219-e5a9a6d15116"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162021, 4413, 488, 12, 35, "Code",ExpressionUUID->"3745f549-4e28-4c62-bf0e-2e08d21fcca5",
 InitializationCell->False],
Cell[162512, 4427, 193, 4, 38, "Output",ExpressionUUID->"37f0f43a-710a-4e17-b92d-a1a4a5ca61f3"]
}, Open  ]],
Cell[162720, 4434, 264, 6, 35, "Code",ExpressionUUID->"8d93d396-4c73-4e24-ba4c-4fcf054ec8a1",
 InitializationCell->False],
Cell[162987, 4442, 515, 13, 53, "Code",ExpressionUUID->"205bd3e8-bab5-4d7c-bb02-aab1148639a2",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[163527, 4459, 273, 6, 36, "Code",ExpressionUUID->"952bcf5f-9713-44ea-8cb4-3aed61c4c287",
 InitializationCell->False],
Cell[163803, 4467, 333, 7, 65, "Output",ExpressionUUID->"57062666-4b9a-422c-8bd8-d0cf99c20e3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164173, 4479, 672, 16, 78, "Code",ExpressionUUID->"9c563992-9d5f-4030-a6b2-a112025ea2b3",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[164870, 4499, 378, 9, 28, "Print",ExpressionUUID->"0c507588-6b7e-4e1f-94be-9302b36de5c1"],
Cell[165251, 4510, 378, 9, 28, "Print",ExpressionUUID->"b85dd572-2dbd-4c34-aa80-6ce1376273ae"]
}, Open  ]],
Cell[165644, 4522, 351, 7, 65, "Output",ExpressionUUID->"66eadece-7773-4356-be45-0fc9b024af12"],
Cell[165998, 4531, 891, 20, 46, "Output",ExpressionUUID->"de1f5833-e217-49f9-8a53-2e588d53a95f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166926, 4556, 765, 17, 78, "Code",ExpressionUUID->"a8ba87d5-aea7-481d-956b-e641d8568ad2",
 InitializationCell->False],
Cell[167694, 4575, 188, 4, 38, "Output",ExpressionUUID->"f2289b3f-6925-41be-9ce8-ba263c90b517"]
}, Open  ]],
Cell[167897, 4582, 348, 9, 36, "Code",ExpressionUUID->"013c7a07-a7be-4706-a96c-50392d5ab449",
 InitializationCell->False],
Cell[168248, 4593, 515, 12, 53, "Code",ExpressionUUID->"75d5528c-2990-46eb-8bd0-037b8c236028",
 InitializationCell->False],
Cell[168766, 4607, 277, 7, 35, "Code",ExpressionUUID->"dfcbe9d2-cf41-4a20-a846-c64c8c936023",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[169068, 4618, 904, 24, 53, "Code",ExpressionUUID->"d16f1c38-34b2-4fc5-a8c0-6af0e5b5b6a1",
 InitializationCell->False],
Cell[169975, 4644, 1329, 41, 51, "Output",ExpressionUUID->"8a4de0c1-edfd-451f-b593-48a3e2b41109"]
}, Open  ]],
Cell[171319, 4688, 248, 4, 77, "Text",ExpressionUUID->"4969f110-96cb-40de-b3d6-64d17c128d0d"],
Cell[171570, 4694, 147, 2, 33, "Text",ExpressionUUID->"49a62f23-7585-4721-a9b4-861834f03ce7"],
Cell[171720, 4698, 1701, 51, 141, "Code",ExpressionUUID->"30726942-4541-4de2-9c36-9fe99909245e",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[173446, 4753, 2652, 73, 97, "Code",ExpressionUUID->"5b6a51e4-60f2-428f-9edf-1a31874a112c",
 InitializationCell->False],
Cell[176101, 4828, 197, 5, 38, "Output",ExpressionUUID->"4606cbed-40c8-4e9e-ba2e-099d05a98105"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176335, 4838, 1937, 52, 57, "Code",ExpressionUUID->"7f55cefa-a542-4556-bcee-7438ca568d8f",
 InitializationCell->False],
Cell[178275, 4892, 197, 5, 38, "Output",ExpressionUUID->"69acedae-3542-44cf-a91c-21aed8c2860d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178509, 4902, 1948, 55, 53, "Code",ExpressionUUID->"2a1b5877-6f3b-460e-8db5-d44724e6da0e",
 InitializationCell->False],
Cell[180460, 4959, 197, 5, 38, "Output",ExpressionUUID->"0dd5b3ba-1c0e-4db4-a1b4-f9399635ba03"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180694, 4969, 1752, 52, 57, "Code",ExpressionUUID->"d03a68e3-2182-4e19-8ad5-687374582111",
 InitializationCell->False],
Cell[182449, 5023, 4167, 131, 276, "Output",ExpressionUUID->"590baa1a-b527-48df-825d-e67fb477929d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[186665, 5160, 119, 0, 53, "Subsection",ExpressionUUID->"04fb98b2-9d16-4fe4-b68b-37e7a7cd438c"],
Cell[CellGroupData[{
Cell[186809, 5164, 1622, 46, 76, "Code",ExpressionUUID->"5cb4a22f-455a-40e0-9a2a-3c3a82325e0f",
 InitializationCell->False],
Cell[188434, 5212, 1756, 56, 127, "Output",ExpressionUUID->"8f958fb9-d76d-46a8-8c5d-a96f33ac7c1b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190227, 5273, 580, 15, 35, "Code",ExpressionUUID->"b6edd93a-5bf1-4769-b525-d578646cf734",
 InitializationCell->False],
Cell[190810, 5290, 1707, 53, 142, "Output",ExpressionUUID->"020677ba-b7c7-47a3-afdf-5d5752c8f879"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192554, 5348, 1174, 31, 53, "Code",ExpressionUUID->"8c3ae0a9-ddf2-4f13-b71c-0139c076e39d",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[193753, 5383, 604, 16, 28, "Print",ExpressionUUID->"3234b215-4945-4fe8-b4db-9e507ba2183d"],
Cell[194360, 5401, 544, 13, 28, "Print",ExpressionUUID->"822f3278-b449-4a12-9a08-af9f922acf27"]
}, Open  ]],
Cell[194919, 5417, 1084, 36, 67, "Output",ExpressionUUID->"fd1ccdcd-163e-4b5b-b6cc-0f89418df25c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[196064, 5460, 97, 0, 65, "Section",ExpressionUUID->"74d332d8-95d3-44fb-ae3b-35fece964229"],
Cell[196164, 5462, 131, 0, 33, "Text",ExpressionUUID->"4f52a871-20c6-4551-81a9-7de662fbd515"],
Cell[196298, 5464, 1708, 47, 78, "Code",ExpressionUUID->"f2af1958-b825-4833-8f40-d1a4c0fbf3b4",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[198031, 5515, 179, 4, 35, "Code",ExpressionUUID->"9b346fe2-ea67-4ee3-ad2e-181e493ac17e",
 InitializationCell->False],
Cell[198213, 5521, 2039, 63, 105, "Output",ExpressionUUID->"90d54da8-61ac-4765-9939-95f4fd8b2fb6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200289, 5589, 1388, 43, 36, "Code",ExpressionUUID->"1dd6d386-723e-458b-943f-5207ebcdae0f",
 InitializationCell->False],
Cell[201680, 5634, 1084, 36, 67, "Output",ExpressionUUID->"79812299-c290-4990-8fb3-aecb4a6d752f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202801, 5675, 957, 25, 137, "Code",ExpressionUUID->"fb01c64f-d41e-45af-82fd-21ceb524f9d4",
 InitializationCell->False],
Cell[203761, 5702, 1025, 31, 53, "Print",ExpressionUUID->"e6636add-bba1-4f84-afb3-9d8813471c72"],
Cell[204789, 5735, 142, 3, 38, "Output",ExpressionUUID->"8cccc8ab-4164-48a6-8df3-5ddc3c64d351"],
Cell[204934, 5740, 368, 9, 28, "Print",ExpressionUUID->"5e0e6274-82ec-4d6e-9bae-23897d159031"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Reduction-GlGl2H-aux.m <==
{GLI[tp1, {0, 1, 0, 1, 0, 1, 0}] -> 0, GLI[tp1, {0, 0, 0, 0, 1, 0, 1}] -> 
  GLI[tp1, {0, 0, 0, 0, 0, 1, 1}], GLI[tp1, {0, 1, 0, 1, -1, 1, 1}] -> 
  ((4 - 4*D + D^2)*GLI[tp1, {0, 0, 0, 0, 0, 1, 1}])/
    ((48 - 34*D + 6*D^2)*mt^2) + ((-4 + 2*D)*GLI[tp1, {0, 0, 0, 1, 0, 1, 1}])/
    (-8 + 3*D) + (((12 - 4*D)*mt^2 + (6 - 2*D)*s)*
     GLI[tp1, {0, 1, 0, 1, 0, 1, 1}])/(-8 + 3*D) + 
   ((-10 + 3*D)*mt^2*s*GLI[tp1, {0, 1, 0, 1, 0, 1, 2}])/(24 - 17*D + 3*D^2) + 
   ((-4 + D)*mt^2*s*GLI[tp1, {0, 2, 0, 1, 0, 1, 1}])/(24 - 17*D + 3*D^2), 
 GLI[tp1, {0, 1, 0, 1, 0, 1, 3}] -> 
  ((-4 + D)*GLI[tp1, {0, 1, 0, 1, 0, 1, 2}])/(4*mt^2) + 
   ((4 - D)*GLI[tp1, {0, 2, 0, 1, 0, 1, 1}])/(4*mt^2), 
 GLI[tp1, {1, 0, 0, 2, 0, 0, 2}] -> 
  ((4 - 4*D + D^2)*GLI[tp1, {0, 0, 0, 0, 0, 1, 1}])/(-8*mt^6 + 4*mt^4*s) + 
   ((6 - 2*D)*GLI[tp1, {0, 0, 1, 0, 0, 1, 2}])/(-2*mt^2 + s) + 
   ((4 - D)*GLI[tp1, {0, 0, 2, 0, 0, 1, 1}])/(-2*mt^2 + s), 
 GLI[tp1, {2, 0, 0, 2, 0, 0, 1}] -> 
  ((4 - 4*D + D^2)*GLI[tp1, {0, 0, 0, 0, 0, 1, 1}])/
    (16*mt^6 - 12*mt^4*s + 2*mt^2*s^2) + 
   (((6 - 2*D)*mt^2 + (3 - D)*s)*GLI[tp1, {0, 0, 1, 0, 0, 1, 2}])/
    (8*mt^4 - 6*mt^2*s + s^2) + (((-6 + 2*D)*mt^2 + (7 - 2*D)*s)*
     GLI[tp1, {0, 0, 2, 0, 0, 1, 1}])/(8*mt^4 - 6*mt^2*s + s^2), 
 GLI[tp2, {1, 0, 1, 1, 1, 1, 1}] -> 
  ((-2 + D)*GLI[tp2, {1, 0, 0, 1, 1, 1, 0}])/((16 - 4*D)*mt^4 + 
     (-4 + D)*mt^2*s) + ((6 - 2*D)*GLI[tp2, {1, 0, 1, 1, 1, 1, 0}])/
    ((16 - 4*D)*mt^2 + (-4 + D)*s) - (2*GLI[tp2, {1, 0, 2, 0, 1, 1, 1}])/
    (-4 + D)}


==> anc/Reduction-GlGl2H.m <==
{GLI["fctopology1C", {1, 1, 0, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology1C", {2, 0, 0, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology1C", {2, 0, 0, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology1C", {2, 0, 0, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology1C", {2, 0, 1, 0, 0, 0, 0}] -> 0, 
 GLI["fctopology1C", {2, 1, 0, 0, -1, 1, 0}] -> 0, 
 GLI["fctopology1C", {2, 1, 0, 0, 0, 0, 0}] -> 0, 
 GLI["fctopology1C", {2, 1, 0, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology1C", {2, 1, 0, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology1C", {-1, 1, 1, 1, 1, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/(8*mt^4) + 
   ((-2 + D)*GLI["fctopology1C", {0, 1, 1, 0, 0, 1, 0}])/(4*mt^2) + 
   (-1 + D)*GLI["fctopology1C", {0, 1, 1, 0, 1, 1, 0}], 
 GLI["fctopology1C", {0, 0, 1, 1, 1, 1, -1}] -> 
  ((-4 + 4*D - D^2)*s*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/(16*mt^4), 
 GLI["fctopology1C", {0, 0, 1, 1, 1, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/(4*mt^4), 
 GLI["fctopology1C", {0, 1, 0, 1, 0, 1, 0}] -> 
  GLI["fctopology1C", {0, 1, 1, 0, 0, 1, 0}], 
 GLI["fctopology1C", {0, 1, 0, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/(2*mt^2), 
 GLI["fctopology1C", {0, 1, 0, 1, 1, 1, 0}] -> 
  GLI["fctopology1C", {0, 1, 1, 0, 1, 1, 0}], 
 GLI["fctopology1C", {0, 1, 1, 0, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/(2*mt^2), 
 GLI["fctopology1C", {0, 1, 1, 1, 0, 1, -1}] -> 
  ((2 - D)*s*GLI["fctopology1C", {0, 1, 1, 0, 0, 1, 0}])/(8*mt^2), 
 GLI["fctopology1C", {0, 1, 1, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology1C", {0, 1, 1, 0, 0, 1, 0}])/(2*mt^2), 
 GLI["fctopology1C", {0, 1, 1, 1, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology1C", {0, 1, 1, 0, 1, 1, 0}])/(2*mt^2), 
 GLI["fctopology1C", {1, -1, 1, 1, 1, 1, -1}] -> 
  (((-48 + 136*D - 112*D^2 + 36*D^3 - 4*D^4)*mt^4 + 
      (120 - 292*D + 296*D^2 - 154*D^3 + 40*D^4 - 4*D^5)*mt^2*s + 
      (120*D - 214*D^2 + 139*D^3 - 39*D^4 + 4*D^5)*s^2)*
     GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/
    ((-144*D + 96*D^2 - 16*D^3)*mt^6 + (144*D - 96*D^2 + 16*D^3)*mt^4*s) + 
   (((96 - 56*D + 8*D^2)*mt^6 + (116*D - 76*D^2 + 12*D^3)*mt^4*s + 
      (48 - 66*D + 34*D^2 - 6*D^3)*mt^2*s^2 + (24*D - 17*D^2 + 3*D^3)*s^3)*
     GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/((48*D - 16*D^2)*mt^6 + 
     (-48*D + 16*D^2)*mt^4*s) + 
   (((-24 + 20*D - 4*D^2)*mt^4 + (-4*D + 8*D^2 - 2*D^3)*mt^2*s + 
      (-6*D + 5*D^2 - D^3)*s^2)*GLI["fctopology1C", {1, 0, 1, 1, 0, 1, 0}])/
    ((-12*D + 4*D^2)*mt^2) - mt^2*s*GLI["fctopology1C", 
     {1, 0, 1, 1, 1, 1, 0}] + 
   (((384 - 96*D)*mt^6*s + (-192 + 240*D - 112*D^2 + 16*D^3)*mt^4*s^2 + 
      (24 - 102*D + 56*D^2 - 8*D^3)*mt^2*s^3 + (12*D - 7*D^2 + D^3)*s^4)*
     GLI["fctopology1C", {2, 0, 1, 0, 0, 1, 0}])/
    ((-144*D + 96*D^2 - 16*D^3)*mt^6 + (144*D - 96*D^2 + 16*D^3)*mt^4*s), 
 GLI["fctopology1C", {1, -1, 1, 1, 1, 1, 0}] -> 
  (((-4 + 14*D - 10*D^2 + 2*D^3)*mt^2 + (16 - 26*D + 13*D^2 - 2*D^3)*s)*
     GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/
    ((24 - 8*D)*mt^6 + (-24 + 8*D)*mt^4*s) + 
   (((32 - 12*D)*mt^4 + (-16 + 6*D)*mt^2*s + (8 - 3*D)*s^2)*
     GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/(-8*mt^6 + 8*mt^4*s) + 
   (((-4 + 2*D)*mt^2 + (-2 + D)*s)*GLI["fctopology1C", 
      {1, 0, 1, 1, 0, 1, 0}])/(2*mt^2) + 
   (((64 - 16*D)*mt^4*s + (-32 + 8*D)*mt^2*s^2 + (4 - D)*s^3)*
     GLI["fctopology1C", {2, 0, 1, 0, 0, 1, 0}])/
    ((24 - 8*D)*mt^6 + (-24 + 8*D)*mt^4*s), 
 GLI["fctopology1C", {1, 0, 0, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology1C", {1, 0, 0, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology1C", {1, 0, 0, 1, 1, 1, -1}] -> 
  ((2 - D)*s*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/(8*mt^4), 
 GLI["fctopology1C", {1, 0, 0, 1, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/(4*mt^4), 
 GLI["fctopology1C", {1, 0, 1, 0, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology1C", {1, 0, 1, 0, 1, 1, -1}] -> 
  (((-12 + 4*D)*mt^2 + (6 - D)*s)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/
    ((48 - 16*D)*mt^4 + (-48 + 16*D)*mt^2*s) + 
   (((24 - 8*D)*mt^4 + (-8 + 2*D)*mt^2*s + (8 - 3*D)*s^2)*
     GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/((32 - 16*D)*mt^4 + 
     (-32 + 16*D)*mt^2*s) + (((64 - 16*D)*mt^4*s + (-32 + 8*D)*mt^2*s^2 + 
      (4 - D)*s^3)*GLI["fctopology1C", {2, 0, 1, 0, 0, 1, 0}])/
    ((-96 + 80*D - 16*D^2)*mt^4 + (96 - 80*D + 16*D^2)*mt^2*s), 
 GLI["fctopology1C", {1, 0, 1, 0, 1, 1, 0}] -> 
  GLI["fctopology1C", {1, 0, 1, 1, 0, 1, 0}], 
 GLI["fctopology1C", {1, 0, 1, 1, 0, 1, -1}] -> 
  (((8 - 16*D + 10*D^2 - 2*D^3)*mt^2 + (-20 + 28*D - 13*D^2 + 2*D^3)*s)*
     GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/((24*D - 8*D^2)*mt^4 + 
     (-24*D + 8*D^2)*mt^2*s) + 
   (((-16 + 8*D)*mt^4 - 2*D*mt^2*s + (-8 + 3*D)*s^2)*
     GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/(-8*D*mt^4 + 8*D*mt^2*s) + 
   (((4 - 2*D)*mt^2 - D*s)*GLI["fctopology1C", {1, 0, 1, 1, 0, 1, 0}])/
    (2*D) + (((-64 + 16*D)*mt^4*s + (32 - 8*D)*mt^2*s^2 + (-4 + D)*s^3)*
     GLI["fctopology1C", {2, 0, 1, 0, 0, 1, 0}])/((24*D - 8*D^2)*mt^4 + 
     (-24*D + 8*D^2)*mt^2*s), GLI["fctopology1C", {1, 0, 1, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/(4*mt^4), 
 GLI["fctopology1C", {1, 0, 1, 1, 1, 1, -1}] -> 
  (((-4 + 14*D - 10*D^2 + 2*D^3)*mt^2 + (16 - 26*D + 13*D^2 - 2*D^3)*s)*
     GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/((48 - 16*D)*mt^6 + 
     (-48 + 16*D)*mt^4*s) + (((32 - 12*D)*mt^4 + (-16 + 6*D)*mt^2*s + 
      (8 - 3*D)*s^2)*GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/
    (-16*mt^6 + 16*mt^4*s) + (((-6 + 2*D)*mt^2 + (-2 + D)*s)*
     GLI["fctopology1C", {1, 0, 1, 1, 0, 1, 0}])/(4*mt^2) - 
   (s*GLI["fctopology1C", {1, 0, 1, 1, 1, 1, 0}])/2 + 
   (((64 - 16*D)*mt^4*s + (-32 + 8*D)*mt^2*s^2 + (4 - D)*s^3)*
     GLI["fctopology1C", {2, 0, 1, 0, 0, 1, 0}])/((48 - 16*D)*mt^6 + 
     (-48 + 16*D)*mt^4*s), GLI["fctopology1C", {1, 1, -1, 1, 0, 1, 0}] -> 
  ((3 - D)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/((-8 + 3*D)*mt^2) + 
   (((72 - 48*D + 8*D^2)*mt^2 + (18 - 12*D + 2*D^2)*s)*
     GLI["fctopology1C", {0, 1, 1, 0, 0, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((432 - 432*D + 144*D^2 - 16*D^3)*mt^4 + (-48 + 28*D - 4*D^2)*mt^2*s + 
      (-24 + 26*D - 9*D^2 + D^3)*s^2)*GLI["fctopology1C", 
      {1, 1, 0, 1, 0, 1, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((-48 + 16*D)*mt^4*s + (12 - 4*D)*mt^2*s^2)*GLI["fctopology1C", 
      {1, 1, 0, 1, 0, 2, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((48 - 28*D + 4*D^2)*mt^4*s + (8 - 6*D + D^2)*mt^2*s^2)*
     GLI["fctopology1C", {2, 1, 0, 1, 0, 1, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s), GLI["fctopology1C", {1, 1, -1, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology1C", {1, 1, 0, 1, -1, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/
    ((48 - 34*D + 6*D^2)*mt^2) + 
   (((48 - 40*D + 8*D^2)*mt^2 + (-4 + 4*D - D^2)*s)*
     GLI["fctopology1C", {0, 1, 1, 0, 0, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((-144 + 96*D - 16*D^2)*mt^4 + (80 - 44*D + 6*D^2)*mt^2*s + 
      (-24 + 14*D - 2*D^2)*s^2)*GLI["fctopology1C", {1, 1, 0, 1, 0, 1, 0}])/
    ((96 - 68*D + 12*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s) + 
   (((80 - 24*D)*mt^4*s + (-20 + 6*D)*mt^2*s^2)*GLI["fctopology1C", 
      {1, 1, 0, 1, 0, 2, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + (((-16 + 4*D)*mt^4*s + (8 - 2*D)*mt^2*s^2)*
     GLI["fctopology1C", {2, 1, 0, 1, 0, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s), GLI["fctopology1C", {1, 1, 0, 1, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology1C", {1, 1, 0, 1, 0, 1, -1}] -> 
  ((3 - D)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/((-16 + 6*D)*mt^2) + 
   (((36 - 24*D + 4*D^2)*mt^2 + (9 - 6*D + D^2)*s)*
     GLI["fctopology1C", {0, 1, 1, 0, 0, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((432 - 432*D + 144*D^2 - 16*D^3)*mt^4 + (144 - 204*D + 88*D^2 - 12*D^3)*
       mt^2*s + (40 - 46*D + 17*D^2 - 2*D^3)*s^2)*GLI["fctopology1C", 
      {1, 1, 0, 1, 0, 1, 0}])/((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + 
     (-128 + 144*D - 52*D^2 + 6*D^3)*s) + 
   (((-24 + 8*D)*mt^4*s + (6 - 2*D)*mt^2*s^2)*GLI["fctopology1C", 
      {1, 1, 0, 1, 0, 2, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((48 - 28*D + 4*D^2)*mt^4*s + (8 - 6*D + D^2)*mt^2*s^2)*
     GLI["fctopology1C", {2, 1, 0, 1, 0, 1, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s), GLI["fctopology1C", {1, 1, 0, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/(4*mt^4), 
 GLI["fctopology1C", {1, 1, 0, 1, 1, 1, -1}] -> 
  GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}]/(4*mt^4) + 
   (((6 - 2*D)*mt^2 + (2 - D)*s)*GLI["fctopology1C", {0, 1, 1, 0, 0, 1, 0}])/
    ((-24 + 8*D)*mt^4 + (-8 + 2*D)*mt^2*s) + 
   ((2 - D)*s*GLI["fctopology1C", {0, 1, 1, 0, 1, 1, 0}])/
    ((-12 + 4*D)*mt^2) + (((24 - 14*D + 2*D^2)*mt^2 + (8 - 9*D + 2*D^2)*s)*
     GLI["fctopology1C", {1, 1, 0, 1, 0, 1, 0}])/((24 - 20*D + 4*D^2)*mt^2 + 
     (8 - 6*D + D^2)*s) + ((-4*D*mt^2*s + D*s^2)*GLI["fctopology1C", 
      {1, 1, 0, 1, 0, 2, 0}])/((48 - 40*D + 8*D^2)*mt^2 + 
     (16 - 12*D + 2*D^2)*s) + 
   (((-24 + 14*D - 2*D^2)*mt^2*s + (-8 + 6*D - D^2)*s^2)*
     GLI["fctopology1C", {2, 1, 0, 1, 0, 1, 0}])/
    ((-144 + 168*D - 64*D^2 + 8*D^3)*mt^2 + (-48 + 52*D - 18*D^2 + 2*D^3)*s), 
 GLI["fctopology1C", {1, 1, 1, -1, 0, 1, 0}] -> 
  (((36 - 24*D + 4*D^2)*mt^2 + (-14 + 5*D)*s)*GLI["fctopology1C", 
      {0, 1, 1, 0, 0, 0, 0}])/((-144 + 96*D - 16*D^2)*mt^4 + 
     (144 - 96*D + 16*D^2)*mt^2*s) - 
   (s*GLI["fctopology1C", {0, 1, 1, 0, 0, 1, 0}])/((-12 + 4*D)*mt^2) + 
   (((-72 + 48*D - 8*D^2)*mt^4 + (-8 + 14*D - 4*D^2)*mt^2*s + (-8 + 3*D)*s^2)*
     GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/
    ((-96 + 80*D - 16*D^2)*mt^4 + (96 - 80*D + 16*D^2)*mt^2*s) + 
   (((-192 + 112*D - 16*D^2)*mt^4*s + (64 - 32*D + 4*D^2)*mt^2*s^2 + 
      (-4 + D)*s^3)*GLI["fctopology1C", {2, 0, 1, 0, 0, 1, 0}])/
    ((288 - 336*D + 128*D^2 - 16*D^3)*mt^4 + 
     (-288 + 336*D - 128*D^2 + 16*D^3)*mt^2*s), 
 GLI["fctopology1C", {1, 1, 1, -1, 1, 0, 0}] -> 0, 
 GLI["fctopology1C", {1, 1, 1, -1, 1, 1, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/
    ((-72 + 48*D - 8*D^2)*mt^4 + (72 - 48*D + 8*D^2)*mt^2*s) + 
   GLI["fctopology1C", {0, 1, 1, 0, 0, 1, 0}]/((-6 + 2*D)*mt^2) + 
   (((-16 + 6*D)*mt^2 + (8 - 3*D)*s)*GLI["fctopology1C", 
      {1, 0, 1, 0, 0, 1, 0}])/((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s) + 
   (((-16 + 4*D)*mt^2*s + (4 - D)*s^2)*GLI["fctopology1C", 
      {2, 0, 1, 0, 0, 1, 0}])/((-72 + 48*D - 8*D^2)*mt^4 + 
     (72 - 48*D + 8*D^2)*mt^2*s), 
 GLI["fctopology1C", {1, 1, 1, 0, -1, 1, 0}] -> 
  (((-24 + 20*D - 4*D^2)*mt^2 + (28 - 24*D + 5*D^2)*s)*
     GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^4 + (144 - 96*D + 16*D^2)*mt^2*s) + 
   ((2 - D)*s*GLI["fctopology1C", {0, 1, 1, 0, 0, 1, 0}])/
    ((-12 + 4*D)*mt^2) + (((24 - 8*D)*mt^4 + (-8 + 2*D)*mt^2*s + 
      (-8 + 3*D)*s^2)*GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/
    ((48 - 16*D)*mt^4 + (-48 + 16*D)*mt^2*s) + 
   (((16 - 4*D)*mt^2*s^2 + (-4 + D)*s^3)*GLI["fctopology1C", 
      {2, 0, 1, 0, 0, 1, 0}])/((-144 + 96*D - 16*D^2)*mt^4 + 
     (144 - 96*D + 16*D^2)*mt^2*s), 
 GLI["fctopology1C", {1, 1, 1, 0, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology1C", {1, 1, 1, 0, 0, 1, -1}] -> 
  (((36 - 24*D + 4*D^2)*mt^2 + (-14 + 5*D)*s)*GLI["fctopology1C", 
      {0, 1, 1, 0, 0, 0, 0}])/((-288 + 192*D - 32*D^2)*mt^4 + 
     (288 - 192*D + 32*D^2)*mt^2*s) - 
   (s*GLI["fctopology1C", {0, 1, 1, 0, 0, 1, 0}])/((-24 + 8*D)*mt^2) + 
   (((-72 + 48*D - 8*D^2)*mt^4 + (-8 + 14*D - 4*D^2)*mt^2*s + (-8 + 3*D)*s^2)*
     GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/
    ((-192 + 160*D - 32*D^2)*mt^4 + (192 - 160*D + 32*D^2)*mt^2*s) + 
   (((-192 + 112*D - 16*D^2)*mt^4*s + (64 - 32*D + 4*D^2)*mt^2*s^2 + 
      (-4 + D)*s^3)*GLI["fctopology1C", {2, 0, 1, 0, 0, 1, 0}])/
    ((576 - 672*D + 256*D^2 - 32*D^3)*mt^4 + 
     (-576 + 672*D - 256*D^2 + 32*D^3)*mt^2*s), 
 GLI["fctopology1C", {1, 1, 1, 0, 0, 1, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/
    ((-72 + 48*D - 8*D^2)*mt^4 + (72 - 48*D + 8*D^2)*mt^2*s) + 
   ((-2 + D)*GLI["fctopology1C", {0, 1, 1, 0, 0, 1, 0}])/((-6 + 2*D)*mt^2) + 
   (((-16 + 6*D)*mt^2 + (8 - 3*D)*s)*GLI["fctopology1C", 
      {1, 0, 1, 0, 0, 1, 0}])/((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s) + 
   (((-16 + 4*D)*mt^2*s + (4 - D)*s^2)*GLI["fctopology1C", 
      {2, 0, 1, 0, 0, 1, 0}])/((-72 + 48*D - 8*D^2)*mt^4 + 
     (72 - 48*D + 8*D^2)*mt^2*s), 
 GLI["fctopology1C", {1, 1, 1, 0, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/(4*mt^4), 
 GLI["fctopology1C", {1, 1, 1, 0, 1, 1, -1}] -> 
  (((-44 + 30*D - 5*D^2)*mt^2 + (34 - 23*D + 4*D^2)*s)*
     GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^6 + (144 - 96*D + 16*D^2)*mt^4*s) - 
   GLI["fctopology1C", {0, 1, 1, 0, 0, 1, 0}]/((-12 + 4*D)*mt^2) - 
   (s*GLI["fctopology1C", {0, 1, 1, 0, 1, 1, 0}])/((-12 + 4*D)*mt^2) + 
   (((64 - 40*D + 6*D^2)*mt^4 + (-32 + 20*D - 3*D^2)*mt^2*s + (8 - 3*D)*s^2)*
     GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/
    ((-96 + 80*D - 16*D^2)*mt^6 + (96 - 80*D + 16*D^2)*mt^4*s) + 
   (s*GLI["fctopology1C", {1, 0, 1, 1, 0, 1, 0}])/((-12 + 4*D)*mt^2) + 
   (((96 - 40*D + 4*D^2)*mt^4*s + (-40 + 14*D - D^2)*mt^2*s^2 + (4 - D)*s^3)*
     GLI["fctopology1C", {2, 0, 1, 0, 0, 1, 0}])/
    ((288 - 336*D + 128*D^2 - 16*D^3)*mt^6 + 
     (-288 + 336*D - 128*D^2 + 16*D^3)*mt^4*s), 
 GLI["fctopology1C", {1, 1, 1, 0, 1, 1, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/
    ((-72 + 48*D - 8*D^2)*mt^6 + (72 - 48*D + 8*D^2)*mt^4*s) + 
   ((-2 + D)*GLI["fctopology1C", {0, 1, 1, 0, 1, 1, 0}])/((-6 + 2*D)*mt^2) + 
   ((-8 + 3*D)*s*GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/
    ((24 - 8*D)*mt^6 + (-24 + 8*D)*mt^4*s) + 
   ((2 - D)*GLI["fctopology1C", {1, 0, 1, 1, 0, 1, 0}])/((-6 + 2*D)*mt^2) + 
   (((-32 + 8*D)*mt^4 + (24 - 6*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology1C", {2, 0, 1, 0, 0, 1, 0}])/((-72 + 48*D - 8*D^2)*mt^6 + 
     (72 - 48*D + 8*D^2)*mt^4*s), 
 GLI["fctopology1C", {1, 1, 1, 1, -1, 1, -1}] -> 
  (((768 - 2176*D + 2248*D^2 - 1100*D^3 + 260*D^4 - 24*D^5)*mt^2 + 
      (-1920 + 4368*D - 3804*D^2 + 1588*D^3 - 317*D^4 + 24*D^5)*s)*
     GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/
    ((2304*D - 2400*D^2 + 832*D^3 - 96*D^4)*mt^4 + 
     (-2304*D + 2400*D^2 - 832*D^3 + 96*D^4)*mt^2*s) + 
   (((-576 + 672*D - 256*D^2 + 32*D^3)*mt^4 + 
      (-1296 + 1944*D - 1080*D^2 + 264*D^3 - 24*D^4)*mt^2*s + 
      (-320 + 488*D - 274*D^2 + 67*D^3 - 6*D^4)*s^2)*
     GLI["fctopology1C", {0, 1, 1, 0, 0, 1, 0}])/
    ((-2304 + 2400*D - 832*D^2 + 96*D^3)*mt^4 + 
     (-768 + 736*D - 232*D^2 + 24*D^3)*mt^2*s) + 
   (((192 - 184*D + 40*D^2)*mt^4 + 2*D^2*mt^2*s + (96 - 76*D + 15*D^2)*s^2)*
     GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/((96*D - 32*D^2)*mt^4 + 
     (-96*D + 32*D^2)*mt^2*s) + 
   ((2 - D)*mt^2*GLI["fctopology1C", {1, 0, 1, 1, 0, 1, 0}])/D + 
   (((-72 + 48*D - 8*D^2)*mt^4 + (-24 + 18*D - 3*D^2)*mt^2*s + 
      (20 - 13*D + 2*D^2)*s^2)*GLI["fctopology1C", {1, 1, 0, 1, 0, 1, 0}])/
    ((96 - 68*D + 12*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s) + 
   (((-24 + 12*D)*mt^4*s + (6 - 3*D)*mt^2*s^2)*GLI["fctopology1C", 
      {1, 1, 0, 1, 0, 2, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + mt^2*s*GLI["fctopology1C", 
     {1, 1, 1, 1, 0, 1, 0}] + 
   (((768 - 576*D + 96*D^2)*mt^4*s + (-384 + 272*D - 44*D^2)*mt^2*s^2 + 
      (48 - 32*D + 5*D^2)*s^3)*GLI["fctopology1C", {2, 0, 1, 0, 0, 1, 0}])/
    ((-288*D + 192*D^2 - 32*D^3)*mt^4 + (288*D - 192*D^2 + 32*D^3)*mt^2*s) + 
   (((24 - 14*D + 2*D^2)*mt^4*s + (20 - 13*D + 2*D^2)*mt^2*s^2)*
     GLI["fctopology1C", {2, 1, 0, 1, 0, 1, 0}])/
    ((-288 + 300*D - 104*D^2 + 12*D^3)*mt^2 + (-96 + 92*D - 29*D^2 + 3*D^3)*
      s), GLI["fctopology1C", {1, 1, 1, 1, -1, 1, 0}] -> 
  (((8 - 8*D + 2*D^2)*mt^2 + (-4 + 4*D - D^2)*s)*GLI["fctopology1C", 
      {0, 1, 1, 0, 0, 0, 0}])/((-144 + 96*D - 16*D^2)*mt^6 + 
     (144 - 96*D + 16*D^2)*mt^4*s) + 
   (((-24 + 20*D - 4*D^2)*mt^2 + (-2 + D)*s)*GLI["fctopology1C", 
      {0, 1, 1, 0, 0, 1, 0}])/((72 - 48*D + 8*D^2)*mt^4 + 
     (24 - 14*D + 2*D^2)*mt^2*s) + 
   (((32 - 12*D)*mt^4 + (-16 + 6*D)*mt^2*s + (-8 + 3*D)*s^2)*
     GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/((48 - 16*D)*mt^6 + 
     (-48 + 16*D)*mt^4*s) + (((-12 + 4*D)*mt^2 + (2 - D)*s)*
     GLI["fctopology1C", {1, 0, 1, 1, 0, 1, 0}])/((-12 + 4*D)*mt^2) + 
   (((-12 + 4*D)*mt^2 + (6 - 2*D)*s)*GLI["fctopology1C", 
      {1, 1, 0, 1, 0, 1, 0}])/((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   ((4*mt^2*s - s^2)*GLI["fctopology1C", {1, 1, 0, 1, 0, 2, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   ((-4*mt^2*s + s^2)*GLI["fctopology1C", {1, 1, 1, 1, 0, 2, 0}])/
    (-6 + 2*D) + (((16 - 4*D)*mt^2*s^2 + (-4 + D)*s^3)*
     GLI["fctopology1C", {2, 0, 1, 0, 0, 1, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^6 + (144 - 96*D + 16*D^2)*mt^4*s) + 
   ((-4 + D)*s^2*GLI["fctopology1C", {2, 1, 0, 1, 0, 1, 0}])/
    ((72 - 48*D + 8*D^2)*mt^2 + (24 - 14*D + 2*D^2)*s), 
 GLI["fctopology1C", {1, 1, 1, 1, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/(4*mt^4), 
 GLI["fctopology1C", {1, 1, 1, 1, 0, 1, -1}] -> 
  (((16 - 50*D + 45*D^2 - 16*D^3 + 2*D^4)*mt^2 + 
      (-24 + 62*D - 51*D^2 + 17*D^3 - 2*D^4)*s)*GLI["fctopology1C", 
      {0, 1, 1, 0, 0, 0, 0}])/((-144 + 96*D - 16*D^2)*mt^6 + 
     (144 - 96*D + 16*D^2)*mt^4*s) + 
   (((-24 + 20*D - 4*D^2)*mt^2 + (4 - 4*D + D^2)*s)*
     GLI["fctopology1C", {0, 1, 1, 0, 0, 1, 0}])/
    ((144 - 96*D + 16*D^2)*mt^4 + (48 - 28*D + 4*D^2)*mt^2*s) + 
   (((-80 + 62*D - 12*D^2)*mt^4 + (40 - 31*D + 6*D^2)*mt^2*s + 
      (24 - 17*D + 3*D^2)*s^2)*GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/
    ((48 - 16*D)*mt^6 + (-48 + 16*D)*mt^4*s) + 
   (((-6 + 2*D)*mt^2 + (2 - D)*s)*GLI["fctopology1C", {1, 0, 1, 1, 0, 1, 0}])/
    (4*mt^2) + (((-12 + 4*D)*mt^2 + (16 - 5*D)*s)*GLI["fctopology1C", 
      {1, 1, 0, 1, 0, 1, 0}])/((-24 + 8*D)*mt^2 + (-8 + 2*D)*s) + 
   ((4*mt^2*s - s^2)*GLI["fctopology1C", {1, 1, 0, 1, 0, 2, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   ((-4 + D)*s*GLI["fctopology1C", {1, 1, 1, 1, 0, 1, 0}])/2 + 
   ((-4*mt^2*s + s^2)*GLI["fctopology1C", {1, 1, 1, 1, 0, 2, 0}])/2 + 
   (((16 - 4*D)*mt^4*s + (-52 + 29*D - 4*D^2)*mt^2*s^2 + 
      (12 - 7*D + D^2)*s^3)*GLI["fctopology1C", {2, 0, 1, 0, 0, 1, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^6 + (144 - 96*D + 16*D^2)*mt^4*s) + 
   (((-16 + 4*D)*mt^2*s + (-4 + D)*s^2)*GLI["fctopology1C", 
      {2, 1, 0, 1, 0, 1, 0}])/((-24 + 8*D)*mt^2 + (-8 + 2*D)*s), 
 GLI["fctopology1C", {1, 1, 1, 1, 1, 1, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/
    ((24 - 8*D)*mt^8 + (-24 + 8*D)*mt^6*s) + 
   ((-2 + D)*GLI["fctopology1C", {0, 1, 1, 0, 1, 1, 0}])/(4*mt^4) + 
   ((-8 + 3*D)*s*GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/
    (-8*mt^8 + 8*mt^6*s) + 
   ((2 - D)*GLI["fctopology1C", {1, 0, 1, 1, 0, 1, 0}])/(2*mt^4) + 
   ((-4 + D)*GLI["fctopology1C", {1, 1, 1, 1, 0, 1, 0}])/(2*mt^2) + 
   ((-4*mt^2 + s)*GLI["fctopology1C", {1, 1, 1, 1, 0, 2, 0}])/(2*mt^2) + 
   (((-32 + 8*D)*mt^4 + (24 - 6*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology1C", {2, 0, 1, 0, 0, 1, 0}])/
    ((24 - 8*D)*mt^8 + (-24 + 8*D)*mt^6*s) + 
   GLI["fctopology1C", {2, 1, 0, 1, 0, 1, 0}]/(2*mt^2), 
 GLI["fctopology1C", {2, -1, 1, 0, 0, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/
    ((12 - 4*D)*mt^2 + (-12 + 4*D)*s) + 
   (((4 - 2*D)*mt^2 + (4 - D)*s)*GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/
    (-4*mt^2 + 4*s) + (((16 - 4*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology1C", {2, 0, 1, 0, 0, 1, 0}])/
    ((12 - 4*D)*mt^2 + (-12 + 4*D)*s), 
 GLI["fctopology1C", {2, -1, 1, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology1C", {2, -1, 1, 0, 1, 1, -1}] -> 
  (((8 - 8*D + 2*D^2)*mt^2 + (-12 + 12*D - 3*D^2)*s)*
     GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/((48 - 16*D)*mt^4 + 
     (-48 + 16*D)*mt^2*s) + (((8 - 4*D)*mt^4 + (-8 + 4*D)*mt^2*s + 
      (-8 + 3*D)*s^2)*GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/
    (-16*mt^4 + 16*mt^2*s) + (((-32 + 8*D)*mt^4*s + (24 - 6*D)*mt^2*s^2 + 
      (-4 + D)*s^3)*GLI["fctopology1C", {2, 0, 1, 0, 0, 1, 0}])/
    ((48 - 16*D)*mt^4 + (-48 + 16*D)*mt^2*s), 
 GLI["fctopology1C", {2, -1, 1, 0, 1, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/
    ((12 - 4*D)*mt^4 + (-12 + 4*D)*mt^2*s) + 
   ((8 - 3*D)*s*GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/
    (-4*mt^4 + 4*mt^2*s) + GLI["fctopology1C", {1, 0, 1, 1, 0, 1, 0}] + 
   (((32 - 8*D)*mt^4 + (-24 + 6*D)*mt^2*s + (4 - D)*s^2)*
     GLI["fctopology1C", {2, 0, 1, 0, 0, 1, 0}])/
    ((12 - 4*D)*mt^4 + (-12 + 4*D)*mt^2*s), 
 GLI["fctopology1C", {2, -1, 1, 1, 0, 1, -1}] -> 
  (((40 - 68*D + 42*D^2 - 11*D^3 + D^4)*mt^4 + 
      (-100 + 96*D - 19*D^2 - 4*D^3 + D^4)*mt^2*s + 
      (24*D - 26*D^2 + 9*D^3 - D^4)*s^2)*GLI["fctopology1C", 
      {0, 1, 1, 0, 0, 0, 0}])/((-120*D + 64*D^2 - 8*D^3)*mt^6 + 
     (120*D - 64*D^2 + 8*D^3)*mt^4*s) + 
   (((16 - 2*D^2)*mt^4 + (2*D - D^2)*mt^2*s + (8 - 3*D)*s^2)*
     GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/(-8*D*mt^4 + 8*D*mt^2*s) + 
   ((-4*mt^2 + D*s)*GLI["fctopology1C", {1, 0, 1, 1, 0, 1, 0}])/(2*D) + 
   (((64 - 4*D^2)*mt^4*s + (-32 + 4*D + D^2)*mt^2*s^2 + (4 - D)*s^3)*
     GLI["fctopology1C", {2, 0, 1, 0, 0, 1, 0}])/((24*D - 8*D^2)*mt^4 + 
     (-24*D + 8*D^2)*mt^2*s), GLI["fctopology1C", {2, -1, 1, 1, 0, 1, 0}] -> 
  (((64 - 74*D + 27*D^2 - 3*D^3)*mt^2 + (-24 + 26*D - 9*D^2 + D^3)*s)*
     GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/((-60 + 32*D - 4*D^2)*mt^6 + 
     (60 - 32*D + 4*D^2)*mt^4*s) + 
   ((-8 + 3*D)*GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/(-2*mt^2 + 2*s) + 
   (((-16 + 4*D)*mt^2 + (4 - D)*s)*GLI["fctopology1C", 
      {2, 0, 1, 0, 0, 1, 0}])/((6 - 2*D)*mt^2 + (-6 + 2*D)*s), 
 GLI["fctopology1C", {2, 0, 0, 1, -1, 1, 0}] -> 0, 
 GLI["fctopology1C", {2, 0, 0, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology1C", {2, 0, 1, -1, 0, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/
    ((24 - 8*D)*mt^2 + (-24 + 8*D)*s) + 
   (((4 - 2*D)*mt^2 + (4 - D)*s)*GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/
    (-8*mt^2 + 8*s) + ((4*mt^2*s + (8 - 3*D)*s^2)*GLI["fctopology1C", 
      {2, 0, 1, 0, 0, 1, 0}])/((24 - 8*D)*mt^2 + (-24 + 8*D)*s), 
 GLI["fctopology1C", {2, 0, 1, -1, 1, 0, 0}] -> 0, 
 GLI["fctopology1C", {2, 0, 1, -1, 1, 1, 0}] -> 
  ((-12 + 12*D - 3*D^2)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/
    ((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s) + 
   (((-16 + 6*D)*mt^2 + (-8 + 3*D)*s)*GLI["fctopology1C", 
      {1, 0, 1, 0, 0, 1, 0}])/(-8*mt^4 + 8*mt^2*s) + 
   (((-40 + 8*D)*mt^4 + 8*mt^2*s + (-4 + D)*s^2)*GLI["fctopology1C", 
      {2, 0, 1, 0, 0, 1, 0}])/((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s), 
 GLI["fctopology1C", {2, 0, 1, 0, -1, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/
    ((24 - 8*D)*mt^2 + (-24 + 8*D)*s) + 
   (((4 - 2*D)*mt^2 + (4 - D)*s)*GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/
    (-8*mt^2 + 8*s) + ((4*mt^2*s + (8 - 3*D)*s^2)*GLI["fctopology1C", 
      {2, 0, 1, 0, 0, 1, 0}])/((24 - 8*D)*mt^2 + (-24 + 8*D)*s), 
 GLI["fctopology1C", {2, 0, 1, 0, 0, 1, -1}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/
    ((48 - 16*D)*mt^2 + (-48 + 16*D)*s) + 
   (((4 - 2*D)*mt^2 + (4 - D)*s)*GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/
    (-16*mt^2 + 16*s) + ((4*mt^2*s + (8 - 3*D)*s^2)*
     GLI["fctopology1C", {2, 0, 1, 0, 0, 1, 0}])/((48 - 16*D)*mt^2 + 
     (-48 + 16*D)*s), GLI["fctopology1C", {2, 0, 1, 0, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology1C", {2, 0, 1, 0, 1, 1, -1}] -> 
  (((-272 + 372*D - 184*D^2 + 39*D^3 - 3*D^4)*mt^2 + 
      (72 - 72*D + 22*D^2 - 2*D^3)*s)*GLI["fctopology1C", 
      {0, 1, 1, 0, 0, 0, 0}])/((960 - 752*D + 192*D^2 - 16*D^3)*mt^6 + 
     (-960 + 752*D - 192*D^2 + 16*D^3)*mt^4*s) + 
   (((64 - 40*D + 6*D^2)*mt^2 + (16 - 14*D + 3*D^2)*s)*
     GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/((64 - 16*D)*mt^4 + 
     (-64 + 16*D)*mt^2*s) + (((-24 + 8*D)*mt^4 - 4*mt^2*s + (-2 + D)*s^2)*
     GLI["fctopology1C", {2, 0, 1, 0, 0, 1, 0}])/((48 - 16*D)*mt^4 + 
     (-48 + 16*D)*mt^2*s), GLI["fctopology1C", {2, 0, 1, 0, 1, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/
    ((16 - 4*D)*mt^6 + (-16 + 4*D)*mt^4*s) + 
   ((-24 + 17*D - 3*D^2)*GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/
    ((16 - 4*D)*mt^4 + (-16 + 4*D)*mt^2*s) + 
   ((-2*mt^2 - s)*GLI["fctopology1C", {2, 0, 1, 0, 0, 1, 0}])/
    (-4*mt^4 + 4*mt^2*s), GLI["fctopology1C", {2, 0, 1, 1, -1, 1, -1}] -> 
  (((-16 + 20*D - 8*D^2 + D^3)*mt^2 + (40 - 40*D + 10*D^2)*s)*
     GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/((48*D - 16*D^2)*mt^4 + 
     (-48*D + 16*D^2)*mt^2*s) + 
   (((32 - 4*D - 2*D^2)*mt^4 - D^2*mt^2*s + (16 - 6*D)*s^2)*
     GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/(-16*D*mt^4 + 16*D*mt^2*s) - 
   (2*mt^2*GLI["fctopology1C", {1, 0, 1, 1, 0, 1, 0}])/D + 
   (((128 - 28*D)*mt^4*s + (-64 + 24*D - 3*D^2)*mt^2*s^2 + (8 - 2*D)*s^3)*
     GLI["fctopology1C", {2, 0, 1, 0, 0, 1, 0}])/((48*D - 16*D^2)*mt^4 + 
     (-48*D + 16*D^2)*mt^2*s), GLI["fctopology1C", {2, 0, 1, 1, -1, 1, 0}] -> 
  ((-12 + 12*D - 3*D^2)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/
    ((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s) + 
   (((-16 + 6*D)*mt^2 + (-8 + 3*D)*s)*GLI["fctopology1C", 
      {1, 0, 1, 0, 0, 1, 0}])/(-8*mt^4 + 8*mt^2*s) + 
   (((-40 + 8*D)*mt^4 + 8*mt^2*s + (-4 + D)*s^2)*GLI["fctopology1C", 
      {2, 0, 1, 0, 0, 1, 0}])/((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s), 
 GLI["fctopology1C", {2, 0, 1, 1, 0, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/
    ((16 - 4*D)*mt^6 + (-16 + 4*D)*mt^4*s) + 
   ((-24 + 17*D - 3*D^2)*GLI["fctopology1C", {1, 0, 1, 0, 0, 1, 0}])/
    ((16 - 4*D)*mt^4 + (-16 + 4*D)*mt^2*s) + 
   ((-2*mt^2 - s)*GLI["fctopology1C", {2, 0, 1, 0, 0, 1, 0}])/
    (-4*mt^4 + 4*mt^2*s), GLI["fctopology1C", {2, 1, -1, 1, -1, 1, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/
    ((-16 + 6*D)*mt^2) + (((-48 + 64*D - 28*D^2 + 4*D^3)*mt^2 + 
      (36 - 42*D + 16*D^2 - 2*D^3)*s)*GLI["fctopology1C", 
      {0, 1, 1, 0, 0, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((144 - 168*D + 64*D^2 - 8*D^3)*mt^4 + (-400 + 380*D - 118*D^2 + 12*D^3)*
       mt^2*s + (24 - 26*D + 9*D^2 - D^3)*s^2)*GLI["fctopology1C", 
      {1, 1, 0, 1, 0, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((-208 + 144*D - 24*D^2)*mt^4*s + (52 - 36*D + 6*D^2)*mt^2*s^2)*
     GLI["fctopology1C", {1, 1, 0, 1, 0, 2, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((80 - 52*D + 8*D^2)*mt^4*s + (-8 + 6*D - D^2)*mt^2*s^2)*
     GLI["fctopology1C", {2, 1, 0, 1, 0, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s), GLI["fctopology1C", {2, 1, -1, 1, 0, 0, 0}] -> 
  0, GLI["fctopology1C", {2, 1, -1, 1, 0, 1, 0}] -> 
  ((8 - 6*D + D^2)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/
    ((-20 + 4*D)*mt^4) + (4 - D)*GLI["fctopology1C", {1, 1, 0, 1, 0, 1, 0}] + 
   (4*mt^2 - s)*GLI["fctopology1C", {1, 1, 0, 1, 0, 2, 0}], 
 GLI["fctopology1C", {2, 1, 0, 1, -1, 1, -1}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/
    ((-32 + 12*D)*mt^2) + (((-24 + 32*D - 14*D^2 + 2*D^3)*mt^2 + 
      (-30 + 37*D - 15*D^2 + 2*D^3)*s)*GLI["fctopology1C", 
      {0, 1, 1, 0, 0, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((72 - 84*D + 32*D^2 - 4*D^3)*mt^4 + (136 - 144*D + 51*D^2 - 6*D^3)*mt^2*
       s + (-36 + 33*D - 10*D^2 + D^3)*s^2)*GLI["fctopology1C", 
      {1, 1, 0, 1, 0, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((88 - 64*D + 12*D^2)*mt^4*s + (-22 + 16*D - 3*D^2)*mt^2*s^2)*
     GLI["fctopology1C", {1, 1, 0, 1, 0, 2, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((80 - 52*D + 8*D^2)*mt^4*s + (56 - 34*D + 5*D^2)*mt^2*s^2)*
     GLI["fctopology1C", {2, 1, 0, 1, 0, 1, 0}])/
    ((192 - 136*D + 24*D^2)*mt^2 + (64 - 40*D + 6*D^2)*s), 
 GLI["fctopology1C", {2, 1, 0, 1, -1, 1, 0}] -> 
  ((-12 + 10*D - 2*D^2)*GLI["fctopology1C", {0, 1, 1, 0, 0, 1, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   (((84 - 52*D + 8*D^2)*mt^2 + (-12 + 7*D - D^2)*s)*
     GLI["fctopology1C", {1, 1, 0, 1, 0, 1, 0}])/((-12 + 4*D)*mt^2 + 
     (-4 + D)*s) + (((48 - 16*D)*mt^4 + (-12 + 4*D)*mt^2*s)*
     GLI["fctopology1C", {1, 1, 0, 1, 0, 2, 0}])/((-12 + 4*D)*mt^2 + 
     (-4 + D)*s) + ((8 - 2*D)*mt^2*s*GLI["fctopology1C", 
      {2, 1, 0, 1, 0, 1, 0}])/((-12 + 4*D)*mt^2 + (-4 + D)*s), 
 GLI["fctopology1C", {2, 1, 0, 1, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology1C", {2, 1, 0, 1, 0, 1, -1}] -> 
  ((8 - 6*D + D^2)*GLI["fctopology1C", {0, 1, 1, 0, 0, 0, 0}])/
    ((-40 + 8*D)*mt^4) + ((4 - D)*GLI["fctopology1C", {1, 1, 0, 1, 0, 1, 0}])/
    2 + ((4*mt^2 - s)*GLI["fctopology1C", {1, 1, 0, 1, 0, 2, 0}])/2 - 
   (s*GLI["fctopology1C", {2, 1, 0, 1, 0, 1, 0}])/2, 
 GLI["fctopology2C", {0, 0, 1, 2, 1, -1, 0}] -> 0, 
 GLI["fctopology2C", {0, 0, 1, 2, 1, 0, -1}] -> 0, 
 GLI["fctopology2C", {0, 0, 1, 2, 1, 0, 0}] -> 0, 
 GLI["fctopology2C", {0, 2, 1, 0, 1, -1, 0}] -> 0, 
 GLI["fctopology2C", {0, 2, 1, 0, 1, 0, -1}] -> 0, 
 GLI["fctopology2C", {0, 2, 1, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology2C", {-1, 1, 1, 2, 1, -1, 0}] -> 
  ((-2 + D)*s*GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}])/8, 
 GLI["fctopology2C", {-1, 1, 1, 2, 1, 0, -1}] -> 
  -1/8*(s*GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}]), 
 GLI["fctopology2C", {-1, 1, 1, 2, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}])/2, 
 GLI["fctopology2C", {-1, 2, 1, 1, 1, -1, 0}] -> 
  ((-2 + D)*s*GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}])/8, 
 GLI["fctopology2C", {-1, 2, 1, 1, 1, 0, -1}] -> 
  (s*GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}])/8, 
 GLI["fctopology2C", {-1, 2, 1, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}])/2, 
 GLI["fctopology2C", {-1, 2, 1, 2, 1, -2, 0}] -> 
  (((48 - 28*D + 4*D^2)*mt^2 + (-12*D + 7*D^2 - D^3)*s)*
    GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}])/(-32 + 32*D), 
 GLI["fctopology2C", {-1, 2, 1, 2, 1, -1, -1}] -> 
  (((32 - 24*D + 4*D^2)*mt^2 + (-8 + 6*D - D^2)*s)*
    GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}])/(-32 + 32*D), 
 GLI["fctopology2C", {-1, 2, 1, 2, 1, -1, 0}] -> 
  ((-12 + 7*D - D^2)*GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}])/8, 
 GLI["fctopology2C", {-1, 2, 1, 2, 1, 0, -2}] -> 
  (((-8 + 2*D)*mt^2 + (4 - D)*s)*GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}])/
   16, GLI["fctopology2C", {-1, 2, 1, 2, 1, 0, -1}] -> 0, 
 GLI["fctopology2C", {-1, 2, 1, 2, 1, 0, 0}] -> 
  ((-12 + 7*D - D^2)*GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}])/(2*s), 
 GLI["fctopology2C", {0, 1, 0, 2, 1, -1, 0}] -> 0, 
 GLI["fctopology2C", {0, 1, 0, 2, 1, 0, -1}] -> 0, 
 GLI["fctopology2C", {0, 1, 0, 2, 1, 0, 0}] -> 0, 
 GLI["fctopology2C", {0, 1, 1, 2, 0, -1, 0}] -> 0, 
 GLI["fctopology2C", {0, 1, 1, 2, 0, 0, -1}] -> 0, 
 GLI["fctopology2C", {0, 1, 1, 2, 0, 0, 0}] -> 0, 
 GLI["fctopology2C", {0, 1, 1, 2, 1, -2, 0}] -> 
  (((-12 + 4*D)*mt^2 + (3*D - D^2)*s)*GLI["fctopology2C", 
     {0, 1, 1, 1, 1, 0, 0}])/(-16 + 16*D), 
 GLI["fctopology2C", {0, 1, 1, 2, 1, -1, -1}] -> 
  (((-6 + 2*D)*mt^2 + s)*GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}])/
   (-8 + 8*D), GLI["fctopology2C", {0, 1, 1, 2, 1, -1, 0}] -> 
  ((3 - D)*GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}])/4, 
 GLI["fctopology2C", {0, 1, 1, 2, 1, 0, -2}] -> 
  (((-6 + 2*D)*mt^2 + (2 - D)*s)*GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}])/
   (-8 + 8*D), GLI["fctopology2C", {0, 1, 1, 2, 1, 0, -1}] -> 
  GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}]/4, 
 GLI["fctopology2C", {0, 1, 1, 2, 1, 0, 0}] -> 
  ((3 - D)*GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}])/s, 
 GLI["fctopology2C", {0, 2, 0, 1, 1, -1, 0}] -> 0, 
 GLI["fctopology2C", {0, 2, 0, 1, 1, 0, -1}] -> 0, 
 GLI["fctopology2C", {0, 2, 0, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology2C", {0, 2, 0, 2, 1, -2, 0}] -> 0, 
 GLI["fctopology2C", {0, 2, 0, 2, 1, -1, -1}] -> 0, 
 GLI["fctopology2C", {0, 2, 0, 2, 1, -1, 0}] -> 0, 
 GLI["fctopology2C", {0, 2, 0, 2, 1, 0, -2}] -> 0, 
 GLI["fctopology2C", {0, 2, 0, 2, 1, 0, -1}] -> 0, 
 GLI["fctopology2C", {0, 2, 0, 2, 1, 0, 0}] -> 0, 
 GLI["fctopology2C", {0, 2, 1, 1, 0, -1, 0}] -> 0, 
 GLI["fctopology2C", {0, 2, 1, 1, 0, 0, -1}] -> 0, 
 GLI["fctopology2C", {0, 2, 1, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology2C", {0, 2, 1, 1, 1, -2, 0}] -> 
  (((-12 + 4*D)*mt^2 + (3*D - D^2)*s)*GLI["fctopology2C", 
     {0, 1, 1, 1, 1, 0, 0}])/(-16 + 16*D), 
 GLI["fctopology2C", {0, 2, 1, 1, 1, -1, -1}] -> 
  (((-6 + 2*D)*mt^2 + (2 - D)*s)*GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}])/
   (-8 + 8*D), GLI["fctopology2C", {0, 2, 1, 1, 1, -1, 0}] -> 
  ((3 - D)*GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}])/4, 
 GLI["fctopology2C", {0, 2, 1, 1, 1, 0, -2}] -> 
  (((-6 + 2*D)*mt^2 + (2 - D)*s)*GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}])/
   (-8 + 8*D), GLI["fctopology2C", {0, 2, 1, 1, 1, 0, -1}] -> 
  -1/4*GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}], 
 GLI["fctopology2C", {0, 2, 1, 1, 1, 0, 0}] -> 
  ((3 - D)*GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}])/s, 
 GLI["fctopology2C", {0, 2, 1, 2, 0, -2, 0}] -> 0, 
 GLI["fctopology2C", {0, 2, 1, 2, 0, -1, -1}] -> 0, 
 GLI["fctopology2C", {0, 2, 1, 2, 0, -1, 0}] -> 0, 
 GLI["fctopology2C", {0, 2, 1, 2, 0, 0, -2}] -> 0, 
 GLI["fctopology2C", {0, 2, 1, 2, 0, 0, -1}] -> 0, 
 GLI["fctopology2C", {0, 2, 1, 2, 0, 0, 0}] -> 0, 
 GLI["fctopology2C", {0, 2, 1, 2, 1, -2, 0}] -> 
  (((-72 + 36*D - 4*D^2)*mt^2 + (18*D - 9*D^2 + D^3)*s)*
    GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}])/((-16 + 16*D)*s), 
 GLI["fctopology2C", {0, 2, 1, 2, 1, -1, -1}] -> 
  (((-72 + 36*D - 4*D^2)*mt^2 + (18 - 9*D + D^2)*s)*
    GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}])/((-16 + 16*D)*s), 
 GLI["fctopology2C", {0, 2, 1, 2, 1, -1, 0}] -> 
  ((18 - 9*D + D^2)*GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}])/(4*s), 
 GLI["fctopology2C", {0, 2, 1, 2, 1, 0, -2}] -> 
  (((-36 + 18*D - 2*D^2)*mt^2 + (12 - 8*D + D^2)*s)*
    GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}])/((-8 + 8*D)*s), 
 GLI["fctopology2C", {0, 2, 1, 2, 1, 0, -1}] -> 0, 
 GLI["fctopology2C", {0, 2, 1, 2, 1, 0, 0}] -> 
  ((18 - 9*D + D^2)*GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}])/s^2, 
 GLI["fctopology2C", {1, 0, 1, 1, 1, -1, 0}] -> 
  ((-2 + D)*s*GLI["fctopology2C", {1, 0, 1, 0, 1, 0, 0}])/
    ((-24 + 8*D)*mt^2) + (((-24 + 8*D)*mt^4 + (8 - 2*D)*mt^2*s + 
      (8 - 3*D)*s^2)*GLI["fctopology2C", {1, 1, 0, 0, 1, 0, 0}])/
    ((96 - 32*D)*mt^4 + (-96 + 32*D)*mt^2*s) + 
   (((-16 + 4*D)*mt^2*s^2 + (4 - D)*s^3)*GLI["fctopology2C", 
      {1, 2, 0, 0, 1, 0, 0}])/((-288 + 192*D - 32*D^2)*mt^4 + 
     (288 - 192*D + 32*D^2)*mt^2*s), 
 GLI["fctopology2C", {1, 0, 1, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology2C", {1, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2) + 
   (((-16 + 6*D)*mt^2 + (8 - 3*D)*s)*GLI["fctopology2C", 
      {1, 1, 0, 0, 1, 0, 0}])/((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s) + 
   (((-16 + 4*D)*mt^2*s + (4 - D)*s^2)*GLI["fctopology2C", 
      {1, 2, 0, 0, 1, 0, 0}])/((-72 + 48*D - 8*D^2)*mt^4 + 
     (72 - 48*D + 8*D^2)*mt^2*s), 
 GLI["fctopology2C", {1, 0, 1, 2, 0, 0, -1}] -> 
  (((4 - 2*D)*mt^2 + (4 - D)*s)*GLI["fctopology2C", {1, 1, 0, 0, 1, 0, 0}])/
    (-16*mt^2 + 16*s) + ((4*mt^2*s + (8 - 3*D)*s^2)*
     GLI["fctopology2C", {1, 2, 0, 0, 1, 0, 0}])/((48 - 16*D)*mt^2 + 
     (-48 + 16*D)*s), GLI["fctopology2C", {1, 0, 1, 2, 0, 0, 0}] -> 
  GLI["fctopology2C", {1, 2, 0, 0, 1, 0, 0}], 
 GLI["fctopology2C", {1, 1, 0, 1, 1, -1, 0}] -> 
  ((8*mt^4 + (40 - 18*D)*mt^2*s + (24 - 9*D)*s^2)*GLI["fctopology2C", 
      {1, 1, 0, 0, 1, 0, 0}])/(-64*mt^4 + 64*mt^2*s) + 
   (((192 - 48*D)*mt^4*s + (-96 + 24*D)*mt^2*s^2 + (12 - 3*D)*s^3)*
     GLI["fctopology2C", {1, 2, 0, 0, 1, 0, 0}])/((192 - 64*D)*mt^4 + 
     (-192 + 64*D)*mt^2*s), GLI["fctopology2C", {1, 1, 0, 1, 1, 0, -1}] -> 
  ((-8*mt^4 + (24 - 6*D)*mt^2*s + (8 - 3*D)*s^2)*GLI["fctopology2C", 
      {1, 1, 0, 0, 1, 0, 0}])/(-64*mt^4 + 64*mt^2*s) + 
   (((64 - 16*D)*mt^4*s + (-32 + 8*D)*mt^2*s^2 + (4 - D)*s^3)*
     GLI["fctopology2C", {1, 2, 0, 0, 1, 0, 0}])/((192 - 64*D)*mt^4 + 
     (-192 + 64*D)*mt^2*s), GLI["fctopology2C", {1, 1, 0, 1, 1, 0, 0}] -> 
  (((16 - 6*D)*mt^2 + (8 - 3*D)*s)*GLI["fctopology2C", 
      {1, 1, 0, 0, 1, 0, 0}])/(-8*mt^4 + 8*mt^2*s) + 
   (((64 - 16*D)*mt^4 + (-32 + 8*D)*mt^2*s + (4 - D)*s^2)*
     GLI["fctopology2C", {1, 2, 0, 0, 1, 0, 0}])/
    ((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s), 
 GLI["fctopology2C", {1, 1, 0, 2, 0, -1, 0}] -> 0, 
 GLI["fctopology2C", {1, 1, 0, 2, 0, 0, -1}] -> 0, 
 GLI["fctopology2C", {1, 1, 0, 2, 0, 0, 0}] -> 0, 
 GLI["fctopology2C", {1, 1, 1, 0, 1, -1, 0}] -> 
  ((-2 + D)*s*GLI["fctopology2C", {1, 0, 1, 0, 1, 0, 0}])/
    ((-24 + 8*D)*mt^2) + (((24 - 8*D)*mt^4 + (-40 + 14*D)*mt^2*s + 
      (8 - 3*D)*s^2)*GLI["fctopology2C", {1, 1, 0, 0, 1, 0, 0}])/
    ((96 - 32*D)*mt^4 + (-96 + 32*D)*mt^2*s) + 
   (((-16 + 4*D)*mt^2*s^2 + (4 - D)*s^3)*GLI["fctopology2C", 
      {1, 2, 0, 0, 1, 0, 0}])/((-288 + 192*D - 32*D^2)*mt^4 + 
     (288 - 192*D + 32*D^2)*mt^2*s), 
 GLI["fctopology2C", {1, 1, 1, 0, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology2C", {1, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2) + 
   (((-16 + 6*D)*mt^2 + (8 - 3*D)*s)*GLI["fctopology2C", 
      {1, 1, 0, 0, 1, 0, 0}])/((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s) + 
   (((-16 + 4*D)*mt^2*s + (4 - D)*s^2)*GLI["fctopology2C", 
      {1, 2, 0, 0, 1, 0, 0}])/((-72 + 48*D - 8*D^2)*mt^4 + 
     (72 - 48*D + 8*D^2)*mt^2*s), 
 GLI["fctopology2C", {1, 1, 1, 1, 0, -1, 0}] -> 
  ((-8*mt^4 + (24 - 6*D)*mt^2*s + (8 - 3*D)*s^2)*GLI["fctopology2C", 
      {1, 1, 0, 0, 1, 0, 0}])/(-64*mt^4 + 64*mt^2*s) + 
   (((64 - 16*D)*mt^4*s + (-32 + 8*D)*mt^2*s^2 + (4 - D)*s^3)*
     GLI["fctopology2C", {1, 2, 0, 0, 1, 0, 0}])/((192 - 64*D)*mt^4 + 
     (-192 + 64*D)*mt^2*s), GLI["fctopology2C", {1, 1, 1, 1, 0, 0, -1}] -> 
  ((8*mt^4 + (-24 + 6*D)*mt^2*s + (-8 + 3*D)*s^2)*GLI["fctopology2C", 
      {1, 1, 0, 0, 1, 0, 0}])/(-64*mt^4 + 64*mt^2*s) + 
   (((-64 + 16*D)*mt^4*s + (32 - 8*D)*mt^2*s^2 + (-4 + D)*s^3)*
     GLI["fctopology2C", {1, 2, 0, 0, 1, 0, 0}])/((192 - 64*D)*mt^4 + 
     (-192 + 64*D)*mt^2*s), GLI["fctopology2C", {1, 1, 1, 1, 0, 0, 0}] -> 
  (((16 - 6*D)*mt^2 + (8 - 3*D)*s)*GLI["fctopology2C", 
      {1, 1, 0, 0, 1, 0, 0}])/(-8*mt^4 + 8*mt^2*s) + 
   (((64 - 16*D)*mt^4 + (-32 + 8*D)*mt^2*s + (4 - D)*s^2)*
     GLI["fctopology2C", {1, 2, 0, 0, 1, 0, 0}])/
    ((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s), 
 GLI["fctopology2C", {1, 1, 1, 1, 1, -1, -1}] -> 
  -((s*GLI["fctopology2C", {0, 1, 1, 1, 1, 0, 0}])/(-8 + 8*D)) + 
   ((-2 + D)*s*GLI["fctopology2C", {1, 0, 1, 0, 1, 0, 0}])/
    ((48 - 64*D + 16*D^2)*mt^2) + 
   (((24*D - 8*D^2)*mt^4 + (64 - 128*D + 54*D^2 - 6*D^3)*mt^2*s + 
      (64 - 64*D + 23*D^2 - 3*D^3)*s^2)*GLI["fctopology2C", 
      {1, 1, 0, 0, 1, 0, 0}])/((-384 + 512*D - 128*D^2)*mt^4 + 
     (384 - 512*D + 128*D^2)*mt^2*s) - 
   (mt^2*s*GLI["fctopology2C", {1, 1, 1, 1, 1, 0, 0}])/(-4 + 4*D) + 
   (((384 - 416*D + 144*D^2 - 16*D^3)*mt^4*s + 
      (-224 + 216*D - 72*D^2 + 8*D^3)*mt^2*s^2 + (32 - 28*D + 9*D^2 - D^3)*
       s^3)*GLI["fctopology2C", {1, 2, 0, 0, 1, 0, 0}])/
    ((1152 - 1920*D + 896*D^2 - 128*D^3)*mt^4 + 
     (-1152 + 1920*D - 896*D^2 + 128*D^3)*mt^2*s), 
 GLI["fctopology2C", {1, 1, 1, 1, 1, 0, -1}] -> 0, 
 GLI["fctopology2C", {1, 1, 1, 2, -1, -1, 0}] -> 
  (((-352 + 184*D - 24*D^2)*mt^4 + (32 + 16*D - 6*D^2)*mt^2*s + 
      (32 - 20*D + 3*D^2)*s^2)*GLI["fctopology2C", {1, 1, 0, 0, 1, 0, 0}])/
    (-192*mt^4 + 192*mt^2*s) + 
   (((-1280 + 576*D - 64*D^2)*mt^6 + (1088 - 464*D + 48*D^2)*mt^4*s + 
      (-256 + 112*D - 12*D^2)*mt^2*s^2 + (16 - 8*D + D^2)*s^3)*
     GLI["fctopology2C", {1, 2, 0, 0, 1, 0, 0}])/((576 - 192*D)*mt^4 + 
     (-576 + 192*D)*mt^2*s), GLI["fctopology2C", {1, 1, 1, 2, -1, 0, -1}] -> 
  (((-376 + 208*D - 24*D^2)*mt^4 + (-280 + 166*D - 24*D^2)*mt^2*s + 
      (-40 + 31*D - 6*D^2)*s^2)*GLI["fctopology2C", {1, 1, 0, 0, 1, 0, 0}])/
    (-192*mt^4 + 192*mt^2*s) + 
   (((-1280 + 576*D - 64*D^2)*mt^6 + (128 - 32*D)*mt^4*s + 
      (128 - 80*D + 12*D^2)*mt^2*s^2 + (-20 + 13*D - 2*D^2)*s^3)*
     GLI["fctopology2C", {1, 2, 0, 0, 1, 0, 0}])/((576 - 192*D)*mt^4 + 
     (-576 + 192*D)*mt^2*s), GLI["fctopology2C", {1, 1, 1, 2, -1, 0, 0}] -> 
  (((96 - 52*D + 6*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s)*
     GLI["fctopology2C", {1, 1, 0, 0, 1, 0, 0}])/(-16*mt^4 + 16*mt^2*s) + 
   (((320 - 144*D + 16*D^2)*mt^4 + (-144 + 68*D - 8*D^2)*mt^2*s + 
      (16 - 8*D + D^2)*s^2)*GLI["fctopology2C", {1, 2, 0, 0, 1, 0, 0}])/
    ((48 - 16*D)*mt^4 + (-48 + 16*D)*mt^2*s), 
 GLI["fctopology2C", {1, 1, 1, 2, 0, -2, 0}] -> 
  (((-960 + 728*D - 164*D^2 + 12*D^3)*mt^4 + 
      (-288 + 284*D - 104*D^2 + 12*D^3)*mt^2*s + (8*D - 11*D^2 + 3*D^3)*s^2)*
     GLI["fctopology2C", {1, 1, 0, 0, 1, 0, 0}])/((384 - 384*D)*mt^4 + 
     (-384 + 384*D)*mt^2*s) + (((-3360 + 2272*D - 480*D^2 + 32*D^3)*mt^6 + 
      (1632 - 1000*D + 136*D^2)*mt^4*s + (-144 + 20*D + 34*D^2 - 6*D^3)*mt^2*
       s^2 + (4*D - 5*D^2 + D^3)*s^3)*GLI["fctopology2C", 
      {1, 2, 0, 0, 1, 0, 0}])/((-1152 + 1536*D - 384*D^2)*mt^4 + 
     (1152 - 1536*D + 384*D^2)*mt^2*s), 
 GLI["fctopology2C", {1, 1, 1, 2, 0, -1, 0}] -> 
  (((64 - 40*D + 6*D^2)*mt^2 + (16 - 14*D + 3*D^2)*s)*
     GLI["fctopology2C", {1, 1, 0, 0, 1, 0, 0}])/(-64*mt^4 + 64*mt^2*s) + 
   (((240 - 128*D + 16*D^2)*mt^4 + (-128 + 68*D - 8*D^2)*mt^2*s + 
      (8 - 6*D + D^2)*s^2)*GLI["fctopology2C", {1, 2, 0, 0, 1, 0, 0}])/
    ((192 - 64*D)*mt^4 + (-192 + 64*D)*mt^2*s), 
 GLI["fctopology2C", {1, 1, 1, 2, 0, 0, -2}] -> 
  (((-960 + 728*D - 164*D^2 + 12*D^3)*mt^4 + 
      (-288 + 284*D - 104*D^2 + 12*D^3)*mt^2*s + (8*D - 11*D^2 + 3*D^3)*s^2)*
     GLI["fctopology2C", {1, 1, 0, 0, 1, 0, 0}])/((384 - 384*D)*mt^4 + 
     (-384 + 384*D)*mt^2*s) + (((-3360 + 2272*D - 480*D^2 + 32*D^3)*mt^6 + 
      (1632 - 1000*D + 136*D^2)*mt^4*s + (-144 + 20*D + 34*D^2 - 6*D^3)*mt^2*
       s^2 + (4*D - 5*D^2 + D^3)*s^3)*GLI["fctopology2C", 
      {1, 2, 0, 0, 1, 0, 0}])/((-1152 + 1536*D - 384*D^2)*mt^4 + 
     (1152 - 1536*D + 384*D^2)*mt^2*s), 
 GLI["fctopology2C", {1, 1, 1, 2, 0, 0, 0}] -> 
  (((80 - 46*D + 6*D^2)*mt^2 + (24 - 17*D + 3*D^2)*s)*
     GLI["fctopology2C", {1, 1, 0, 0, 1, 0, 0}])/(-8*mt^4*s + 8*mt^2*s^2) + 
   (((280 - 136*D + 16*D^2)*mt^4 + (-136 + 68*D - 8*D^2)*mt^2*s + 
      (12 - 7*D + D^2)*s^2)*GLI["fctopology2C", {1, 2, 0, 0, 1, 0, 0}])/
    ((24 - 8*D)*mt^4*s + (-24 + 8*D)*mt^2*s^2), 
 GLI["fctopology2C", {1, 2, -1, 1, 1, -1, 0}] -> 
  (((352 - 184*D + 24*D^2)*mt^4 + (544 - 328*D + 42*D^2)*mt^2*s + 
      (160 - 100*D + 15*D^2)*s^2)*GLI["fctopology2C", {1, 1, 0, 0, 1, 0, 0}])/
    (-192*mt^4 + 192*mt^2*s) + 
   (((1280 - 576*D + 64*D^2)*mt^6 + (832 - 400*D + 48*D^2)*mt^4*s + 
      (-608 + 296*D - 36*D^2)*mt^2*s^2 + (80 - 40*D + 5*D^2)*s^3)*
     GLI["fctopology2C", {1, 2, 0, 0, 1, 0, 0}])/((576 - 192*D)*mt^4 + 
     (-576 + 192*D)*mt^2*s), GLI["fctopology2C", {1, 2, -1, 1, 1, 0, -1}] -> 
  (((376 - 208*D + 24*D^2)*mt^4 + (280 - 166*D + 24*D^2)*mt^2*s + 
      (40 - 31*D + 6*D^2)*s^2)*GLI["fctopology2C", {1, 1, 0, 0, 1, 0, 0}])/
    (-192*mt^4 + 192*mt^2*s) + 
   (((1280 - 576*D + 64*D^2)*mt^6 + (-128 + 32*D)*mt^4*s + 
      (-128 + 80*D - 12*D^2)*mt^2*s^2 + (20 - 13*D + 2*D^2)*s^3)*
     GLI["fctopology2C", {1, 2, 0, 0, 1, 0, 0}])/((576 - 192*D)*mt^4 + 
     (-576 + 192*D)*mt^2*s), GLI["fctopology2C", {1, 2, -1, 1, 1, 0, 0}] -> 
  (((96 - 52*D + 6*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s)*
     GLI["fctopology2C", {1, 1, 0, 0, 1, 0, 0}])/(-16*mt^4 + 16*mt^2*s) + 
   (((320 - 144*D + 16*D^2)*mt^4 + (-144 + 68*D - 8*D^2)*mt^2*s + 
      (16 - 8*D + D^2)*s^2)*GLI["fctopology2C", {1, 2, 0, 0, 1, 0, 0}])/
    ((48 - 16*D)*mt^4 + (-48 + 16*D)*mt^2*s), 
 GLI["fctopology2C", {1, 2, 0, 0, 1, 0, -1}] -> 
  (((-4 + 2*D)*mt^2 + (-4 + D)*s)*GLI["fctopology2C", {1, 1, 0, 0, 1, 0, 0}])/
    (-16*mt^2 + 16*s) + ((-4*mt^2*s + (-8 + 3*D)*s^2)*
     GLI["fctopology2C", {1, 2, 0, 0, 1, 0, 0}])/((48 - 16*D)*mt^2 + 
     (-48 + 16*D)*s), GLI["fctopology2C", {1, 2, 0, 1, 0, -1, 0}] -> 0, 
 GLI["fctopology2C", {1, 2, 0, 1, 0, 0, -1}] -> 0, 
 GLI["fctopology2C", {1, 2, 0, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology2C", {1, 2, 0, 1, 1, -2, 0}] -> 
  (((-960 + 728*D - 164*D^2 + 12*D^3)*mt^4 + 
      (-864 + 1172*D - 452*D^2 + 48*D^3)*mt^2*s + 
      (-192 + 320*D - 149*D^2 + 21*D^3)*s^2)*GLI["fctopology2C", 
      {1, 1, 0, 0, 1, 0, 0}])/((384 - 384*D)*mt^4 + (-384 + 384*D)*mt^2*s) + 
   (((-3360 + 2272*D - 480*D^2 + 32*D^3)*mt^6 + 
      (-288 + 1784*D - 824*D^2 + 96*D^3)*mt^4*s + 
      (720 - 1252*D + 490*D^2 - 54*D^3)*mt^2*s^2 + 
      (-96 + 148*D - 59*D^2 + 7*D^3)*s^3)*GLI["fctopology2C", 
      {1, 2, 0, 0, 1, 0, 0}])/((-1152 + 1536*D - 384*D^2)*mt^4 + 
     (1152 - 1536*D + 384*D^2)*mt^2*s), 
 GLI["fctopology2C", {1, 2, 0, 1, 1, -1, 0}] -> 
  (((256 - 144*D + 18*D^2)*mt^2 + (80 - 54*D + 9*D^2)*s)*
     GLI["fctopology2C", {1, 1, 0, 0, 1, 0, 0}])/(-64*mt^4 + 64*mt^2*s) + 
   (((880 - 416*D + 48*D^2)*mt^4 + (-416 + 204*D - 24*D^2)*mt^2*s + 
      (40 - 22*D + 3*D^2)*s^2)*GLI["fctopology2C", {1, 2, 0, 0, 1, 0, 0}])/
    ((192 - 64*D)*mt^4 + (-192 + 64*D)*mt^2*s), 
 GLI["fctopology2C", {1, 2, 0, 1, 1, 0, -2}] -> 
  (((-960 + 728*D - 164*D^2 + 12*D^3)*mt^4 + 
      (-288 + 284*D - 104*D^2 + 12*D^3)*mt^2*s + (8*D - 11*D^2 + 3*D^3)*s^2)*
     GLI["fctopology2C", {1, 1, 0, 0, 1, 0, 0}])/((384 - 384*D)*mt^4 + 
     (-384 + 384*D)*mt^2*s) + (((-3360 + 2272*D - 480*D^2 + 32*D^3)*mt^6 + 
      (1632 - 1000*D + 136*D^2)*mt^4*s + (-144 + 20*D + 34*D^2 - 6*D^3)*mt^2*
       s^2 + (4*D - 5*D^2 + D^3)*s^3)*GLI["fctopology2C", 
      {1, 2, 0, 0, 1, 0, 0}])/((-1152 + 1536*D - 384*D^2)*mt^4 + 
     (1152 - 1536*D + 384*D^2)*mt^2*s), 
 GLI["fctopology2C", {1, 2, 0, 1, 1, 0, 0}] -> 
  (((80 - 46*D + 6*D^2)*mt^2 + (24 - 17*D + 3*D^2)*s)*
     GLI["fctopology2C", {1, 1, 0, 0, 1, 0, 0}])/(-8*mt^4*s + 8*mt^2*s^2) + 
   (((280 - 136*D + 16*D^2)*mt^4 + (-136 + 68*D - 8*D^2)*mt^2*s + 
      (12 - 7*D + D^2)*s^2)*GLI["fctopology2C", {1, 2, 0, 0, 1, 0, 0}])/
    ((24 - 8*D)*mt^4*s + (-24 + 8*D)*mt^2*s^2), 
 GLI["fctopology2C", {1, 2, 0, 2, 0, -2, 0}] -> 0, 
 GLI["fctopology2C", {1, 2, 0, 2, 0, -1, -1}] -> 0, 
 GLI["fctopology2C", {1, 2, 0, 2, 0, -1, 0}] -> 0, 
 GLI["fctopology2C", {1, 2, 0, 2, 0, 0, -2}] -> 0, 
 GLI["fctopology2C", {1, 2, 0, 2, 0, 0, -1}] -> 0, 
 GLI["fctopology2C", {1, 2, 0, 2, 0, 0, 0}] -> 0, 
 GLI["fctopology3C", {-1, -1, 1, 2, 2, 0, 0}] -> 0, 
 GLI["fctopology3C", {-1, 0, 0, 2, 2, 0, 0}] -> 0, 
 GLI["fctopology3C", {-1, 0, 1, 2, 1, 0, 0}] -> 0, 
 GLI["fctopology3C", {-1, 0, 1, 2, 2, 0, 0}] -> 0, 
 GLI["fctopology3C", {-1, 1, 0, 2, 1, 0, 0}] -> 0, 
 GLI["fctopology3C", {-1, 1, 1, 2, 2, 0, 0}] -> 0, 
 GLI["fctopology3C", {0, -1, 1, 1, 2, 0, 0}] -> 0, 
 GLI["fctopology3C", {0, -1, 1, 2, 1, 0, 0}] -> 0, 
 GLI["fctopology3C", {0, 0, 0, 1, 2, 0, 0}] -> 0, 
 GLI["fctopology3C", {0, 0, 0, 2, 1, 0, 0}] -> 0, 
 GLI["fctopology3C", {0, 0, 1, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology3C", {0, 0, 1, 1, 2, 0, 0}] -> 0, 
 GLI["fctopology3C", {0, 0, 1, 2, 0, 0, 0}] -> 0, 
 GLI["fctopology3C", {0, 0, 1, 2, 1, -1, 0}] -> 0, 
 GLI["fctopology3C", {0, 0, 1, 2, 1, 0, -1}] -> 0, 
 GLI["fctopology3C", {0, 0, 1, 2, 1, 0, 0}] -> 0, 
 GLI["fctopology3C", {0, 1, 0, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology3C", {0, 1, 0, 2, 0, 0, 0}] -> 0, 
 GLI["fctopology3C", {0, 1, 0, 2, 1, -1, 0}] -> 0, 
 GLI["fctopology3C", {0, 1, 0, 2, 1, 0, 0}] -> 0, 
 GLI["fctopology3C", {0, 1, 1, 1, 2, 0, 0}] -> 0, 
 GLI["fctopology3C", {0, 1, 1, 2, 0, 0, -1}] -> 0, 
 GLI["fctopology3C", {0, 1, 1, 2, 1, -1, 0}] -> 0, 
 GLI["fctopology3C", {0, 1, 1, 2, 1, 0, -1}] -> 0, 
 GLI["fctopology3C", {0, 1, 1, 2, 1, 0, 0}] -> 0, 
 GLI["fctopology3C", {1, 0, 0, 2, 0, 0, 0}] -> 0, 
 GLI["fctopology3C", {1, -1, 1, 0, 2, 0, 0}] -> 
  ((-4*mt^2 + (-2 + D)*s)*GLI["fctopology3C", {1, 0, 1, 0, 1, 0, 0}])/
    (-8*mt^2 + 2*s) + ((2 - D)*GLI["fctopology3C", {1, 1, 0, 0, 0, 0, 0}])/
    (-4*mt^2 + s), GLI["fctopology3C", {1, -1, 1, 1, 1, 0, 0}] -> 
  ((2 - D)*s*GLI["fctopology3C", {1, 0, 1, 0, 1, 0, 0}])/((-12 + 4*D)*mt^2) + 
   (((24 - 8*D)*mt^4 + (-8 + 2*D)*mt^2*s + (-8 + 3*D)*s^2)*
     GLI["fctopology3C", {1, 0, 1, 1, 0, 0, 0}])/((48 - 16*D)*mt^4 + 
     (-48 + 16*D)*mt^2*s) + (((16 - 4*D)*mt^2*s^2 + (-4 + D)*s^3)*
     GLI["fctopology3C", {1, 0, 1, 2, 0, 0, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^4 + (144 - 96*D + 16*D^2)*mt^2*s) + 
   (((-24 + 20*D - 4*D^2)*mt^2 + (28 - 24*D + 5*D^2)*s)*
     GLI["fctopology3C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^4 + (144 - 96*D + 16*D^2)*mt^2*s), 
 GLI["fctopology3C", {1, -1, 1, 1, 2, 0, 0}] -> 
  (((16 - 8*D)*mt^4 + (16 - 12*D + 2*D^2)*mt^2*s + (-2 + D)*s^2)*
     GLI["fctopology3C", {1, 0, 1, 0, 1, 0, 0}])/((96 - 32*D)*mt^6 + 
     (-24 + 8*D)*mt^4*s) + (((-32 + 12*D)*mt^4 + (8 - 3*D)*s^2)*
     GLI["fctopology3C", {1, 0, 1, 1, 0, 0, 0}])/((96 - 32*D)*mt^6 + 
     (-96 + 32*D)*mt^4*s) + ((-8*mt^4*s + (-32 + 10*D)*mt^2*s^2 + 
      (4 - D)*s^3)*GLI["fctopology3C", {1, 0, 1, 2, 0, 0, 0}])/
    ((-288 + 192*D - 32*D^2)*mt^6 + (288 - 192*D + 32*D^2)*mt^4*s) + 
   (((-256 + 304*D - 120*D^2 + 16*D^3)*mt^4 + 
      (320 - 364*D + 134*D^2 - 16*D^3)*mt^2*s + (-28 + 24*D - 5*D^2)*s^2)*
     GLI["fctopology3C", {1, 1, 0, 0, 0, 0, 0}])/
    ((1152 - 768*D + 128*D^2)*mt^8 + (-1440 + 960*D - 160*D^2)*mt^6*s + 
     (288 - 192*D + 32*D^2)*mt^4*s^2), 
 GLI["fctopology3C", {1, -1, 1, 2, 0, 0, 0}] -> 
  (((4 - 2*D)*mt^2 + (4 - D)*s)*GLI["fctopology3C", {1, 0, 1, 1, 0, 0, 0}])/
    (-8*mt^2 + 8*s) + ((4*mt^2*s + (8 - 3*D)*s^2)*GLI["fctopology3C", 
      {1, 0, 1, 2, 0, 0, 0}])/((24 - 8*D)*mt^2 + (-24 + 8*D)*s) + 
   ((4 - 4*D + D^2)*GLI["fctopology3C", {1, 1, 0, 0, 0, 0, 0}])/
    ((24 - 8*D)*mt^2 + (-24 + 8*D)*s), 
 GLI["fctopology3C", {1, 0, 0, 0, 2, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology3C", {1, 1, 0, 0, 0, 0, 0}])/(2*mt^2), 
 GLI["fctopology3C", {1, 0, 0, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology3C", {1, 1, 0, 0, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology3C", {1, 0, 0, 1, 2, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology3C", {1, 1, 0, 0, 0, 0, 0}])/(4*mt^4), 
 GLI["fctopology3C", {1, 0, 1, 0, 2, 0, 0}] -> 
  ((3 - D)*GLI["fctopology3C", {1, 0, 1, 0, 1, 0, 0}])/(-4*mt^2 + s) + 
   ((-2 + D)*GLI["fctopology3C", {1, 1, 0, 0, 0, 0, 0}])/
    (-8*mt^4 + 2*mt^2*s), GLI["fctopology3C", {1, 0, 1, 1, 1, -1, 0}] -> 
  ((4*mt^2 - s)*GLI["fctopology3C", {1, 0, 1, 0, 1, 0, 0}])/
    ((-24 + 8*D)*mt^2) + (((-40 + 16*D)*mt^4 + (24 - 10*D)*mt^2*s + 
      (-8 + 3*D)*s^2)*GLI["fctopology3C", {1, 0, 1, 1, 0, 0, 0}])/
    ((-192 + 160*D - 32*D^2)*mt^4 + (192 - 160*D + 32*D^2)*mt^2*s) + 
   (((-64 + 16*D)*mt^4*s + (32 - 8*D)*mt^2*s^2 + (-4 + D)*s^3)*
     GLI["fctopology3C", {1, 0, 1, 2, 0, 0, 0}])/
    ((576 - 672*D + 256*D^2 - 32*D^3)*mt^4 + 
     (-576 + 672*D - 256*D^2 + 32*D^3)*mt^2*s) + 
   (((20 - 8*D)*mt^2 + (-14 + 5*D)*s)*GLI["fctopology3C", 
      {1, 1, 0, 0, 0, 0, 0}])/((-288 + 192*D - 32*D^2)*mt^4 + 
     (288 - 192*D + 32*D^2)*mt^2*s), 
 GLI["fctopology3C", {1, 0, 1, 1, 1, 0, -1}] -> 
  -((s*GLI["fctopology3C", {1, 0, 1, 0, 1, 0, 0}])/((-24 + 8*D)*mt^2)) + 
   (((-72 + 48*D - 8*D^2)*mt^4 + (-8 + 14*D - 4*D^2)*mt^2*s + (-8 + 3*D)*s^2)*
     GLI["fctopology3C", {1, 0, 1, 1, 0, 0, 0}])/
    ((-192 + 160*D - 32*D^2)*mt^4 + (192 - 160*D + 32*D^2)*mt^2*s) + 
   (((-192 + 112*D - 16*D^2)*mt^4*s + (64 - 32*D + 4*D^2)*mt^2*s^2 + 
      (-4 + D)*s^3)*GLI["fctopology3C", {1, 0, 1, 2, 0, 0, 0}])/
    ((576 - 672*D + 256*D^2 - 32*D^3)*mt^4 + 
     (-576 + 672*D - 256*D^2 + 32*D^3)*mt^2*s) + 
   (((36 - 24*D + 4*D^2)*mt^2 + (-14 + 5*D)*s)*GLI["fctopology3C", 
      {1, 1, 0, 0, 0, 0, 0}])/((-288 + 192*D - 32*D^2)*mt^4 + 
     (288 - 192*D + 32*D^2)*mt^2*s), 
 GLI["fctopology3C", {1, 0, 1, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology3C", {1, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2) + 
   (((-16 + 6*D)*mt^2 + (8 - 3*D)*s)*GLI["fctopology3C", 
      {1, 0, 1, 1, 0, 0, 0}])/((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s) + 
   (((-16 + 4*D)*mt^2*s + (4 - D)*s^2)*GLI["fctopology3C", 
      {1, 0, 1, 2, 0, 0, 0}])/((-72 + 48*D - 8*D^2)*mt^4 + 
     (72 - 48*D + 8*D^2)*mt^2*s) + 
   ((-4 + 4*D - D^2)*GLI["fctopology3C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-72 + 48*D - 8*D^2)*mt^4 + (72 - 48*D + 8*D^2)*mt^2*s), 
 GLI["fctopology3C", {1, 0, 1, 1, 2, 0, 0}] -> 
  (((-20 + 14*D - 2*D^2)*mt^2 + (2 - D)*s)*GLI["fctopology3C", 
      {1, 0, 1, 0, 1, 0, 0}])/((48 - 16*D)*mt^6 + (-12 + 4*D)*mt^4*s) + 
   (((16 - 6*D)*mt^2 + (-8 + 3*D)*s)*GLI["fctopology3C", 
      {1, 0, 1, 1, 0, 0, 0}])/((48 - 16*D)*mt^6 + (-48 + 16*D)*mt^4*s) + 
   (((-24 + 8*D)*mt^4 + (40 - 12*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology3C", {1, 0, 1, 2, 0, 0, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^6 + (144 - 96*D + 16*D^2)*mt^4*s) + 
   (((32 - 48*D + 24*D^2 - 4*D^3)*mt^2 + (-44 + 60*D - 27*D^2 + 4*D^3)*s)*
     GLI["fctopology3C", {1, 1, 0, 0, 0, 0, 0}])/
    ((576 - 384*D + 64*D^2)*mt^8 + (-720 + 480*D - 80*D^2)*mt^6*s + 
     (144 - 96*D + 16*D^2)*mt^4*s^2), 
 GLI["fctopology3C", {1, 0, 1, 2, -1, 0, 0}] -> 
  (((4 - 2*D)*mt^2 + (4 - D)*s)*GLI["fctopology3C", {1, 0, 1, 1, 0, 0, 0}])/
    (-4*mt^2 + 4*s) + (((16 - 4*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology3C", {1, 0, 1, 2, 0, 0, 0}])/
    ((12 - 4*D)*mt^2 + (-12 + 4*D)*s) + 
   ((4 - 4*D + D^2)*GLI["fctopology3C", {1, 1, 0, 0, 0, 0, 0}])/
    ((12 - 4*D)*mt^2 + (-12 + 4*D)*s), 
 GLI["fctopology3C", {1, 0, 1, 2, 0, -1, 0}] -> 
  (((20 - 6*D)*mt^2 + (4 - 3*D)*s)*GLI["fctopology3C", 
      {1, 0, 1, 1, 0, 0, 0}])/(-16*mt^2 + 16*s) + 
   (((48 - 16*D)*mt^4 + (-12 + 8*D)*mt^2*s - D*s^2)*
     GLI["fctopology3C", {1, 0, 1, 2, 0, 0, 0}])/((48 - 16*D)*mt^2 + 
     (-48 + 16*D)*s) + ((12 - 12*D + 3*D^2)*GLI["fctopology3C", 
      {1, 1, 0, 0, 0, 0, 0}])/((48 - 16*D)*mt^2 + (-48 + 16*D)*s), 
 GLI["fctopology3C", {1, 0, 1, 2, 0, 0, -1}] -> 
  (((4 - 2*D)*mt^2 + (4 - D)*s)*GLI["fctopology3C", {1, 0, 1, 1, 0, 0, 0}])/
    (-16*mt^2 + 16*s) + ((4*mt^2*s + (8 - 3*D)*s^2)*
     GLI["fctopology3C", {1, 0, 1, 2, 0, 0, 0}])/((48 - 16*D)*mt^2 + 
     (-48 + 16*D)*s) + ((4 - 4*D + D^2)*GLI["fctopology3C", 
      {1, 1, 0, 0, 0, 0, 0}])/((48 - 16*D)*mt^2 + (-48 + 16*D)*s), 
 GLI["fctopology3C", {1, 1, 0, 0, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology3C", {1, 1, 0, 0, 0, 0, 0}])/(2*mt^2), 
 GLI["fctopology3C", {1, 1, 0, 1, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology3C", {1, 1, 0, 0, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology3C", {1, 1, 0, 1, 1, -1, 0}] -> 
  ((-2 + D)*GLI["fctopology3C", {1, 1, 0, 0, 0, 0, 0}])/((-12 + 4*D)*mt^2), 
 GLI["fctopology3C", {1, 1, 0, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology3C", {1, 1, 0, 0, 0, 0, 0}])/(4*mt^4), 
 GLI["fctopology3C", {1, 1, 0, 2, -1, 0, 0}] -> 0, 
 GLI["fctopology3C", {1, 1, 0, 2, 0, -1, 0}] -> 
  ((-2 + D)*GLI["fctopology3C", {1, 1, 0, 0, 0, 0, 0}])/
   ((30 - 16*D + 2*D^2)*mt^2), GLI["fctopology3C", {1, 1, 0, 2, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology3C", {1, 1, 0, 0, 0, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology3C", {1, 1, 1, 0, 2, 0, 0}] -> 
  ((-6 + 2*D)*GLI["fctopology3C", {1, 0, 1, 0, 1, 0, 0}])/(-4*mt^2*s + s^2) + 
   (((-24 + 20*D - 4*D^2)*mt^2 + (8 - 6*D + D^2)*s)*
     GLI["fctopology3C", {1, 1, 0, 0, 0, 0, 0}])/(-16*mt^6*s + 4*mt^4*s^2), 
 GLI["fctopology3C", {1, 1, 1, 1, 0, 0, -1}] -> 
  (((24 - 8*D)*mt^4 + (-8 + 2*D)*mt^2*s + (8 - 3*D)*s^2)*
     GLI["fctopology3C", {1, 0, 1, 1, 0, 0, 0}])/((32 - 16*D)*mt^4 + 
     (-32 + 16*D)*mt^2*s) + (((64 - 16*D)*mt^4*s + (-32 + 8*D)*mt^2*s^2 + 
      (4 - D)*s^3)*GLI["fctopology3C", {1, 0, 1, 2, 0, 0, 0}])/
    ((-96 + 80*D - 16*D^2)*mt^4 + (96 - 80*D + 16*D^2)*mt^2*s) + 
   (((-12 + 4*D)*mt^2 + (6 - D)*s)*GLI["fctopology3C", 
      {1, 1, 0, 0, 0, 0, 0}])/((48 - 16*D)*mt^4 + (-48 + 16*D)*mt^2*s), 
 GLI["fctopology3C", {1, 1, 1, 1, 1, -1, 0}] -> 
  GLI["fctopology3C", {1, 0, 1, 0, 1, 0, 0}]/((-12 + 4*D)*mt^2) + 
   (((-16 + 6*D)*mt^2 + (-8 + 3*D)*s)*GLI["fctopology3C", 
      {1, 0, 1, 1, 0, 0, 0}])/((48 - 16*D)*mt^4 + (-48 + 16*D)*mt^2*s) + 
   (((-64 + 16*D)*mt^4 + (32 - 8*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology3C", {1, 0, 1, 2, 0, 0, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^4 + (144 - 96*D + 16*D^2)*mt^2*s) + 
   ((-12 + 12*D - 3*D^2)*GLI["fctopology3C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^4 + (144 - 96*D + 16*D^2)*mt^2*s) + 
   GLI["fctopology3C", {1, 1, 1, 0, 1, 0, 0}]/(-6 + 2*D) - 
   GLI["fctopology3C", {1, 1, 1, 1, 0, 0, 0}]/(-6 + 2*D), 
 GLI["fctopology3C", {1, 1, 1, 1, 1, 0, -1}] -> 
  -(GLI["fctopology3C", {1, 0, 1, 0, 1, 0, 0}]/((-12 + 4*D)*mt^2)) + 
   (((64 - 40*D + 6*D^2)*mt^4 + (-32 + 20*D - 3*D^2)*mt^2*s + (8 - 3*D)*s^2)*
     GLI["fctopology3C", {1, 0, 1, 1, 0, 0, 0}])/
    ((-96 + 80*D - 16*D^2)*mt^6 + (96 - 80*D + 16*D^2)*mt^4*s) + 
   (((96 - 40*D + 4*D^2)*mt^4*s + (-40 + 14*D - D^2)*mt^2*s^2 + (4 - D)*s^3)*
     GLI["fctopology3C", {1, 0, 1, 2, 0, 0, 0}])/
    ((288 - 336*D + 128*D^2 - 16*D^3)*mt^6 + 
     (-288 + 336*D - 128*D^2 + 16*D^3)*mt^4*s) + 
   (((-44 + 30*D - 5*D^2)*mt^2 + (34 - 23*D + 4*D^2)*s)*
     GLI["fctopology3C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^6 + (144 - 96*D + 16*D^2)*mt^4*s) - 
   (s*GLI["fctopology3C", {1, 1, 1, 0, 1, 0, 0}])/((-12 + 4*D)*mt^2) + 
   (s*GLI["fctopology3C", {1, 1, 1, 1, 0, 0, 0}])/((-12 + 4*D)*mt^2), 
 GLI["fctopology3C", {1, 1, 1, 1, 1, 0, 0}] -> 
  ((-8 + 3*D)*s*GLI["fctopology3C", {1, 0, 1, 1, 0, 0, 0}])/
    ((24 - 8*D)*mt^6 + (-24 + 8*D)*mt^4*s) + 
   (((-32 + 8*D)*mt^4 + (24 - 6*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology3C", {1, 0, 1, 2, 0, 0, 0}])/((-72 + 48*D - 8*D^2)*mt^6 + 
     (72 - 48*D + 8*D^2)*mt^4*s) + 
   ((-4 + 4*D - D^2)*GLI["fctopology3C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-72 + 48*D - 8*D^2)*mt^6 + (72 - 48*D + 8*D^2)*mt^4*s) + 
   ((-2 + D)*GLI["fctopology3C", {1, 1, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2) + 
   ((2 - D)*GLI["fctopology3C", {1, 1, 1, 1, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology3C", {1, 1, 1, 1, 2, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology3C", {1, 0, 1, 0, 1, 0, 0}])/
    (-4*mt^4*s + mt^2*s^2) + 
   (((48 - 34*D + 6*D^2)*mt^2 + (-32 + 20*D - 3*D^2)*s)*
     GLI["fctopology3C", {1, 0, 1, 1, 0, 0, 0}])/
    ((-192 + 112*D - 16*D^2)*mt^8 + (192 - 112*D + 16*D^2)*mt^6*s) + 
   (((20 - 4*D)*mt^4 + (-30 + 8*D)*mt^2*s + (4 - D)*s^2)*
     GLI["fctopology3C", {1, 0, 1, 2, 0, 0, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^8 + (144 - 96*D + 16*D^2)*mt^6*s) + 
   (((-1152 + 2208*D - 1664*D^2 + 616*D^3 - 112*D^4 + 8*D^5)*mt^4 + 
      (1504 - 2864*D + 2144*D^2 - 788*D^3 + 142*D^4 - 10*D^5)*mt^2*s + 
      (-376 + 692*D - 498*D^2 + 175*D^3 - 30*D^4 + 2*D^5)*s^2)*
     GLI["fctopology3C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-2304 + 2112*D - 640*D^2 + 64*D^3)*mt^10*s + 
     (2880 - 2640*D + 800*D^2 - 80*D^3)*mt^8*s^2 + 
     (-576 + 528*D - 160*D^2 + 16*D^3)*mt^6*s^3) + 
   ((2 - D)*GLI["fctopology3C", {1, 1, 1, 0, 1, 0, 0}])/((-12 + 4*D)*mt^4) + 
   ((-2 + D)*GLI["fctopology3C", {1, 1, 1, 1, 0, 0, 0}])/((-12 + 4*D)*mt^4), 
 GLI["fctopology3C", {1, 1, 1, 2, -1, 0, -1}] -> 
  (((8 - 4*D)*mt^4 + (-8 + 4*D)*mt^2*s + (-8 + 3*D)*s^2)*
     GLI["fctopology3C", {1, 0, 1, 1, 0, 0, 0}])/(-16*mt^4 + 16*mt^2*s) + 
   (((-32 + 8*D)*mt^4*s + (24 - 6*D)*mt^2*s^2 + (-4 + D)*s^3)*
     GLI["fctopology3C", {1, 0, 1, 2, 0, 0, 0}])/((48 - 16*D)*mt^4 + 
     (-48 + 16*D)*mt^2*s) + 
   (((8 - 8*D + 2*D^2)*mt^2 + (-12 + 12*D - 3*D^2)*s)*
     GLI["fctopology3C", {1, 1, 0, 0, 0, 0, 0}])/((48 - 16*D)*mt^4 + 
     (-48 + 16*D)*mt^2*s), GLI["fctopology3C", {1, 1, 1, 2, 0, -1, 0}] -> 
  (((-32 + 28*D - 6*D^2)*mt^2 + (-32 + 20*D - 3*D^2)*s)*
     GLI["fctopology3C", {1, 0, 1, 1, 0, 0, 0}])/((64 - 16*D)*mt^4 + 
     (-64 + 16*D)*mt^2*s) + (((48 - 16*D)*mt^4 + (-28 + 8*D)*mt^2*s + 
      (4 - D)*s^2)*GLI["fctopology3C", {1, 0, 1, 2, 0, 0, 0}])/
    ((48 - 16*D)*mt^4 + (-48 + 16*D)*mt^2*s) + 
   ((-32 + 44*D - 20*D^2 + 3*D^3)*GLI["fctopology3C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-192 + 112*D - 16*D^2)*mt^4 + (192 - 112*D + 16*D^2)*mt^2*s), 
 GLI["fctopology3C", {1, 1, 1, 2, 0, 0, -1}] -> 
  (((64 - 40*D + 6*D^2)*mt^2 + (16 - 14*D + 3*D^2)*s)*
     GLI["fctopology3C", {1, 0, 1, 1, 0, 0, 0}])/((64 - 16*D)*mt^4 + 
     (-64 + 16*D)*mt^2*s) + (((-24 + 8*D)*mt^4 - 4*mt^2*s + (-2 + D)*s^2)*
     GLI["fctopology3C", {1, 0, 1, 2, 0, 0, 0}])/((48 - 16*D)*mt^4 + 
     (-48 + 16*D)*mt^2*s) + 
   (((-272 + 372*D - 184*D^2 + 39*D^3 - 3*D^4)*mt^2 + 
      (72 - 72*D + 22*D^2 - 2*D^3)*s)*GLI["fctopology3C", 
      {1, 1, 0, 0, 0, 0, 0}])/((960 - 752*D + 192*D^2 - 16*D^3)*mt^6 + 
     (-960 + 752*D - 192*D^2 + 16*D^3)*mt^4*s), 
 GLI["fctopology3C", {1, 1, 1, 2, 0, 0, 0}] -> 
  ((-24 + 17*D - 3*D^2)*GLI["fctopology3C", {1, 0, 1, 1, 0, 0, 0}])/
    ((16 - 4*D)*mt^4 + (-16 + 4*D)*mt^2*s) + 
   ((-2*mt^2 - s)*GLI["fctopology3C", {1, 0, 1, 2, 0, 0, 0}])/
    (-4*mt^4 + 4*mt^2*s) + ((4 - 4*D + D^2)*GLI["fctopology3C", 
      {1, 1, 0, 0, 0, 0, 0}])/((16 - 4*D)*mt^6 + (-16 + 4*D)*mt^4*s), 
 GLI["fctopology4C", {-1, 0, 2, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology4C", {-1, 0, 2, 2, 0, 0, 0}] -> 0, 
 GLI["fctopology4C", {-1, 1, 2, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology4C", {-1, 1, 2, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology4C", {-1, 1, 2, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology4C", {-1, 1, 2, 2, 1, 0, 0}] -> 0, 
 GLI["fctopology4C", {0, 0, 1, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology4C", {0, 0, 1, 2, 0, 0, 0}] -> 0, 
 GLI["fctopology4C", {0, 0, 2, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology4C", {0, 0, 2, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology4C", {0, 0, 2, 1, 1, 0, -1}] -> 0, 
 GLI["fctopology4C", {0, 0, 2, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology4C", {0, 1, 1, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology4C", {0, 1, 1, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology4C", {0, 1, 1, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology4C", {0, 1, 1, 2, 1, 0, 0}] -> 0, 
 GLI["fctopology4C", {0, 1, 2, -1, 1, 0, 0}] -> 0, 
 GLI["fctopology4C", {0, 1, 2, 0, 0, 0, 0}] -> 0, 
 GLI["fctopology4C", {0, 1, 2, 0, 1, -1, 0}] -> 0, 
 GLI["fctopology4C", {0, 1, 2, 0, 1, 0, -1}] -> 0, 
 GLI["fctopology4C", {0, 1, 2, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology4C", {0, 1, 2, 1, 0, -1, 0}] -> 0, 
 GLI["fctopology4C", {0, 1, 2, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology4C", {0, 1, 2, 1, 1, -1, 0}] -> 0, 
 GLI["fctopology4C", {0, 1, 2, 1, 1, 0, -1}] -> 0, 
 GLI["fctopology4C", {0, 1, 2, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology4C", {1, 0, 0, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology4C", {1, 1, 0, 0, 0, 0, 0}])/(2*mt^2), 
 GLI["fctopology4C", {1, 0, 0, 2, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology4C", {1, 1, 0, 0, 0, 0, 0}])/(2*mt^2), 
 GLI["fctopology4C", {1, 0, 1, 0, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology4C", {1, 1, 0, 0, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology4C", {1, 0, 1, 1, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology4C", {1, 1, 0, 0, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology4C", {1, 0, 1, 1, 1, 0, -1}] -> 0, 
 GLI["fctopology4C", {1, 0, 1, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology4C", {1, 1, 0, 0, 0, 0, 0}])/(4*mt^4), 
 GLI["fctopology4C", {1, 0, 1, 2, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology4C", {1, 1, 0, 0, 0, 0, 0}])/(4*mt^4), 
 GLI["fctopology4C", {1, 0, 2, 0, 1, 0, -1}] -> 0, 
 GLI["fctopology4C", {1, 0, 2, 0, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology4C", {1, 1, 0, 0, 0, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology4C", {1, 1, 0, 1, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology4C", {1, 1, 0, 0, 0, 0, 0}])/(2*mt^2), 
 GLI["fctopology4C", {1, 1, 0, 2, 1, 0, 0}] -> 
  ((-6 + 5*D - D^2)*GLI["fctopology4C", {1, 1, 0, 0, 0, 0, 0}])/(2*mt^4*s) + 
   ((-3 + D)*GLI["fctopology4C", {1, 1, 0, 0, 1, 0, 0}])/(mt^2*s) + 
   ((-4 + D)*GLI["fctopology4C", {1, 1, 0, 1, 1, 0, 0}])/(2*mt^2), 
 GLI["fctopology4C", {1, 1, 1, -1, 1, 0, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology4C", {1, 1, 0, 0, 0, 0, 0}])/
    ((48 - 34*D + 6*D^2)*mt^2) + 
   (((48 - 40*D + 8*D^2)*mt^2 + (-4 + 4*D - D^2)*s)*
     GLI["fctopology4C", {1, 1, 0, 0, 1, 0, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((-144 + 96*D - 16*D^2)*mt^4 + (80 - 44*D + 6*D^2)*mt^2*s + 
      (-24 + 14*D - 2*D^2)*s^2)*GLI["fctopology4C", {1, 1, 1, 0, 1, 0, 0}])/
    ((96 - 68*D + 12*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s) + 
   (((80 - 24*D)*mt^4*s + (-20 + 6*D)*mt^2*s^2)*GLI["fctopology4C", 
      {1, 1, 1, 0, 2, 0, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + (((-16 + 4*D)*mt^4*s + (8 - 2*D)*mt^2*s^2)*
     GLI["fctopology4C", {1, 1, 2, 0, 1, 0, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s), GLI["fctopology4C", {1, 1, 1, 0, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology4C", {1, 1, 0, 0, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology4C", {1, 1, 1, 0, 1, -1, 0}] -> 
  ((-14 + 8*D - D^2)*GLI["fctopology4C", {1, 1, 0, 0, 0, 0, 0}])/
    ((96 - 68*D + 12*D^2)*mt^2) + 
   (((12 - 10*D + 2*D^2)*mt^2 + (-9 + 6*D - D^2)*s)*
     GLI["fctopology4C", {1, 1, 0, 0, 1, 0, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((336 - 304*D + 88*D^2 - 8*D^3)*mt^4 + (-336 + 340*D - 112*D^2 + 12*D^3)*
       mt^2*s + (24 - 26*D + 9*D^2 - D^3)*s^2)*GLI["fctopology4C", 
      {1, 1, 1, 0, 1, 0, 0}])/((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + 
     (-128 + 144*D - 52*D^2 + 6*D^3)*s) + 
   (((-104 + 72*D - 12*D^2)*mt^4*s + (26 - 18*D + 3*D^2)*mt^2*s^2)*
     GLI["fctopology4C", {1, 1, 1, 0, 2, 0, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s) + (((80 - 52*D + 8*D^2)*mt^4*s + (-8 + 6*D - D^2)*mt^2*s^2)*
     GLI["fctopology4C", {1, 1, 2, 0, 1, 0, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s), GLI["fctopology4C", {1, 1, 1, 0, 1, 0, -1}] -> 
  ((-3 + D)*GLI["fctopology4C", {1, 1, 0, 0, 0, 0, 0}])/((-16 + 6*D)*mt^2) + 
   (((-36 + 24*D - 4*D^2)*mt^2 + (-9 + 6*D - D^2)*s)*
     GLI["fctopology4C", {1, 1, 0, 0, 1, 0, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + (((-432 + 432*D - 144*D^2 + 16*D^3)*mt^4 + 
      (48 - 28*D + 4*D^2)*mt^2*s + (24 - 26*D + 9*D^2 - D^3)*s^2)*
     GLI["fctopology4C", {1, 1, 1, 0, 1, 0, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s) + (((24 - 8*D)*mt^4*s + (-6 + 2*D)*mt^2*s^2)*
     GLI["fctopology4C", {1, 1, 1, 0, 2, 0, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s) + (((-48 + 28*D - 4*D^2)*mt^4*s + (-8 + 6*D - D^2)*mt^2*s^2)*
     GLI["fctopology4C", {1, 1, 2, 0, 1, 0, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s), GLI["fctopology4C", {1, 1, 1, 1, 0, -1, 0}] -> 
  ((-2 + D)*GLI["fctopology4C", {1, 1, 0, 0, 0, 0, 0}])/((-12 + 4*D)*mt^2), 
 GLI["fctopology4C", {1, 1, 1, 1, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology4C", {1, 1, 0, 0, 0, 0, 0}])/(4*mt^4), 
 GLI["fctopology4C", {1, 1, 1, 1, 1, -1, 0}] -> 
  GLI["fctopology4C", {1, 1, 0, 0, 0, 0, 0}]/(4*mt^4) + 
   GLI["fctopology4C", {1, 1, 0, 0, 1, 0, 0}]/((-12 + 4*D)*mt^2 + 
     (-4 + D)*s) + GLI["fctopology4C", {1, 1, 0, 1, 1, 0, 0}]/(-6 + 2*D) + 
   (((-8 + 16*D - 4*D^2)*mt^2 + (-16 + 8*D - D^2)*s)*
     GLI["fctopology4C", {1, 1, 1, 0, 1, 0, 0}])/((48 - 40*D + 8*D^2)*mt^2 + 
     (16 - 12*D + 2*D^2)*s) + (((-32 + 16*D)*mt^4 - 8*mt^2*s + (4 - D)*s^2)*
     GLI["fctopology4C", {1, 1, 1, 0, 2, 0, 0}])/((48 - 40*D + 8*D^2)*mt^2 + 
     (16 - 12*D + 2*D^2)*s) + 
   ((-4 + D)*mt^2*s*GLI["fctopology4C", {1, 1, 2, 0, 1, 0, 0}])/
    ((-72 + 84*D - 32*D^2 + 4*D^3)*mt^2 + (-24 + 26*D - 9*D^2 + D^3)*s), 
 GLI["fctopology4C", {1, 1, 1, 1, 1, 0, -1}] -> 
  -1/4*GLI["fctopology4C", {1, 1, 0, 0, 0, 0, 0}]/mt^4 + 
   ((-3 + D)*GLI["fctopology4C", {1, 1, 0, 0, 1, 0, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   (((-24 + 14*D - 2*D^2)*mt^2 + (12 - 7*D + D^2)*s)*
     GLI["fctopology4C", {1, 1, 1, 0, 1, 0, 0}])/((24 - 20*D + 4*D^2)*mt^2 + 
     (8 - 6*D + D^2)*s) + (((16 - 4*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology4C", {1, 1, 1, 0, 2, 0, 0}])/((48 - 40*D + 8*D^2)*mt^2 + 
     (16 - 12*D + 2*D^2)*s) + 
   ((-4 + D)*mt^2*s*GLI["fctopology4C", {1, 1, 2, 0, 1, 0, 0}])/
    ((24 - 20*D + 4*D^2)*mt^2 + (8 - 6*D + D^2)*s), 
 GLI["fctopology4C", {1, 1, 1, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology4C", {1, 1, 0, 0, 1, 0, 0}])/
    ((-12 + 4*D)*mt^4 + (-4 + D)*mt^2*s) + 
   ((-2 + D)*GLI["fctopology4C", {1, 1, 0, 1, 1, 0, 0}])/((-6 + 2*D)*mt^2) + 
   ((20 - 6*D)*GLI["fctopology4C", {1, 1, 1, 0, 1, 0, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   ((8*mt^2 - 2*s)*GLI["fctopology4C", {1, 1, 1, 0, 2, 0, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   ((-4 + D)*s*GLI["fctopology4C", {1, 1, 2, 0, 1, 0, 0}])/
    ((36 - 24*D + 4*D^2)*mt^2 + (12 - 7*D + D^2)*s), 
 GLI["fctopology4C", {1, 1, 1, 2, 1, 0, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology4C", {1, 1, 0, 0, 0, 0, 0}])/(4*mt^6*s) + 
   (((24 - 20*D + 4*D^2)*mt^2 + (10 - 7*D + D^2)*s)*
     GLI["fctopology4C", {1, 1, 0, 0, 1, 0, 0}])/((-24 + 8*D)*mt^6*s + 
     (-8 + 2*D)*mt^4*s^2) + ((10 - 7*D + D^2)*GLI["fctopology4C", 
      {1, 1, 0, 1, 1, 0, 0}])/((-12 + 4*D)*mt^4) + 
   ((-10 + 3*D)*GLI["fctopology4C", {1, 1, 1, 0, 1, 0, 0}])/
    ((-12 + 4*D)*mt^4 + (-4 + D)*mt^2*s) + 
   ((-4*mt^2 + s)*GLI["fctopology4C", {1, 1, 1, 0, 2, 0, 0}])/
    ((-12 + 4*D)*mt^4 + (-4 + D)*mt^2*s) + 
   (((6 - 2*D)*mt^2 + (4 - D)*s)*GLI["fctopology4C", {1, 1, 2, 0, 1, 0, 0}])/
    ((36 - 24*D + 4*D^2)*mt^4 + (12 - 7*D + D^2)*mt^2*s), 
 GLI["fctopology4C", {1, 1, 2, -2, 1, 0, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology4C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-16 + 6*D)*mt^2) + (((-48 + 64*D - 28*D^2 + 4*D^3)*mt^2 + 
      (-76 + 88*D - 33*D^2 + 4*D^3)*s)*GLI["fctopology4C", 
      {1, 1, 0, 0, 1, 0, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((144 - 168*D + 64*D^2 - 8*D^3)*mt^4 + (432 - 396*D + 120*D^2 - 12*D^3)*
       mt^2*s + (-72 + 66*D - 20*D^2 + 2*D^3)*s^2)*
     GLI["fctopology4C", {1, 1, 1, 0, 1, 0, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((240 - 152*D + 24*D^2)*mt^4*s + (-60 + 38*D - 6*D^2)*mt^2*s^2)*
     GLI["fctopology4C", {1, 1, 1, 0, 2, 0, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((-48 + 28*D - 4*D^2)*mt^4*s + (24 - 14*D + 2*D^2)*mt^2*s^2)*
     GLI["fctopology4C", {1, 1, 2, 0, 1, 0, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s), GLI["fctopology4C", {1, 1, 2, -1, 0, 0, 0}] -> 
  0, GLI["fctopology4C", {1, 1, 2, -1, 1, -1, 0}] -> 
  ((20 - 28*D + 13*D^2 - 2*D^3)*GLI["fctopology4C", {1, 1, 0, 0, 0, 0, 0}])/
    ((96 - 68*D + 12*D^2)*mt^2) + 
   (((24 - 32*D + 14*D^2 - 2*D^3)*mt^2 + (-18 + 21*D - 8*D^2 + D^3)*s)*
     GLI["fctopology4C", {1, 1, 0, 0, 1, 0, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + (((-912 + 904*D - 296*D^2 + 32*D^3)*mt^4 + 
      (144 - 156*D + 54*D^2 - 6*D^3)*mt^2*s + (-24 + 26*D - 9*D^2 + D^3)*s^2)*
     GLI["fctopology4C", {1, 1, 1, 0, 1, 0, 0}])/
    ((192 - 136*D + 24*D^2)*mt^2 + (64 - 40*D + 6*D^2)*s) + 
   (((-384 + 272*D - 48*D^2)*mt^6 + (72 - 60*D + 12*D^2)*mt^4*s + 
      (6 - 2*D)*mt^2*s^2)*GLI["fctopology4C", {1, 1, 1, 0, 2, 0, 0}])/
    ((96 - 68*D + 12*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s) + 
   (((-80 + 52*D - 8*D^2)*mt^4*s + (8 - 6*D + D^2)*mt^2*s^2)*
     GLI["fctopology4C", {1, 1, 2, 0, 1, 0, 0}])/
    ((192 - 136*D + 24*D^2)*mt^2 + (64 - 40*D + 6*D^2)*s), 
 GLI["fctopology4C", {1, 1, 2, -1, 1, 0, -1}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology4C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-32 + 12*D)*mt^2) + (((24 - 32*D + 14*D^2 - 2*D^3)*mt^2 + 
      (-18 + 21*D - 8*D^2 + D^3)*s)*GLI["fctopology4C", 
      {1, 1, 0, 0, 1, 0, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((-144 + 168*D - 64*D^2 + 8*D^3)*mt^4 + (400 - 380*D + 118*D^2 - 12*D^3)*
       mt^2*s + (-24 + 26*D - 9*D^2 + D^3)*s^2)*GLI["fctopology4C", 
      {1, 1, 1, 0, 1, 0, 0}])/((192 - 136*D + 24*D^2)*mt^2 + 
     (64 - 40*D + 6*D^2)*s) + 
   (((104 - 72*D + 12*D^2)*mt^4*s + (-26 + 18*D - 3*D^2)*mt^2*s^2)*
     GLI["fctopology4C", {1, 1, 1, 0, 2, 0, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((-80 + 52*D - 8*D^2)*mt^4*s + (8 - 6*D + D^2)*mt^2*s^2)*
     GLI["fctopology4C", {1, 1, 2, 0, 1, 0, 0}])/
    ((192 - 136*D + 24*D^2)*mt^2 + (64 - 40*D + 6*D^2)*s), 
 GLI["fctopology4C", {1, 1, 2, -1, 1, 0, 0}] -> 
  ((-12 + 10*D - 2*D^2)*GLI["fctopology4C", {1, 1, 0, 0, 1, 0, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   (((84 - 52*D + 8*D^2)*mt^2 + (-12 + 7*D - D^2)*s)*
     GLI["fctopology4C", {1, 1, 1, 0, 1, 0, 0}])/((-12 + 4*D)*mt^2 + 
     (-4 + D)*s) + (((48 - 16*D)*mt^4 + (-12 + 4*D)*mt^2*s)*
     GLI["fctopology4C", {1, 1, 1, 0, 2, 0, 0}])/((-12 + 4*D)*mt^2 + 
     (-4 + D)*s) + ((8 - 2*D)*mt^2*s*GLI["fctopology4C", 
      {1, 1, 2, 0, 1, 0, 0}])/((-12 + 4*D)*mt^2 + (-4 + D)*s), 
 GLI["fctopology4C", {1, 1, 2, 0, 0, -1, 0}] -> 
  ((-2 + D)*GLI["fctopology4C", {1, 1, 0, 0, 0, 0, 0}])/
   ((30 - 16*D + 2*D^2)*mt^2), GLI["fctopology4C", {1, 1, 2, 0, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology4C", {1, 1, 0, 0, 0, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology4C", {1, 1, 2, 0, 1, -1, 0}] -> 
  ((8 - 6*D + D^2)*GLI["fctopology4C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-40 + 8*D)*mt^4) + ((-6 + 5*D - D^2)*GLI["fctopology4C", 
      {1, 1, 0, 0, 1, 0, 0}])/((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   (((24 - 14*D + 2*D^2)*mt^2 + (-12 + 7*D - D^2)*s)*
     GLI["fctopology4C", {1, 1, 1, 0, 1, 0, 0}])/((-12 + 4*D)*mt^2 + 
     (-4 + D)*s) + (((-16 + 4*D)*mt^2*s + (4 - D)*s^2)*
     GLI["fctopology4C", {1, 1, 1, 0, 2, 0, 0}])/((-24 + 8*D)*mt^2 + 
     (-8 + 2*D)*s) + ((-12 + 4*D)*mt^4*GLI["fctopology4C", 
      {1, 1, 2, 0, 1, 0, 0}])/((-12 + 4*D)*mt^2 + (-4 + D)*s), 
 GLI["fctopology4C", {1, 1, 2, 0, 1, 0, -1}] -> 
  ((-8 + 6*D - D^2)*GLI["fctopology4C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-40 + 8*D)*mt^4) + ((-4 + D)*GLI["fctopology4C", 
      {1, 1, 1, 0, 1, 0, 0}])/2 + 
   ((-4*mt^2 + s)*GLI["fctopology4C", {1, 1, 1, 0, 2, 0, 0}])/2, 
 GLI["fctopology5C", {0, 0, 2, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology5C", {0, 0, 2, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology5C", {0, 0, 2, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology5C", {0, 1, 1, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology5C", {0, 1, 1, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology5C", {0, 1, 1, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology5C", {0, 1, 2, 0, 0, 0, 0}] -> 0, 
 GLI["fctopology5C", {0, 1, 2, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology5C", {0, 1, 2, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology5C", {1, 0, 2, 0, 0, 0, 0}] -> 0, 
 GLI["fctopology5C", {-1, 0, 1, 1, 1, 1, 0}] -> 0, 
 GLI["fctopology5C", {-1, 0, 2, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology5C", {-1, 1, 1, 1, 1, 0, 0}] -> 
  (((16 - 8*D)*mt^4 + 2*D*mt^2*s + (8 - 3*D)*s^2)*GLI["fctopology5C", 
      {0, 1, 1, 1, 0, 0, 0}])/(-8*D*mt^4 + 8*D*mt^2*s) + 
   (((64 - 16*D)*mt^4*s + (-32 + 8*D)*mt^2*s^2 + (4 - D)*s^3)*
     GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/((24*D - 8*D^2)*mt^4 + 
     (-24*D + 8*D^2)*mt^2*s) + (((-8 + 4*D)*mt^2 + (20 - 16*D + 3*D^2)*s)*
     GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/((24*D - 8*D^2)*mt^4 + 
     (-24*D + 8*D^2)*mt^2*s) - 
   (2*mt^2*GLI["fctopology5C", {1, 1, 1, 1, 0, 0, 0}])/D, 
 GLI["fctopology5C", {-1, 1, 2, 1, 1, -1, 0}] -> 
  (((32 - 4*D^2)*mt^4 + (-12*D + 4*D^2)*mt^2*s + (16 - 14*D + 3*D^2)*s^2)*
     GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/(-8*D*mt^4 + 8*D*mt^2*s) + 
   (((128 - 64*D + 8*D^2)*mt^4*s + (-64 + 40*D - 6*D^2)*mt^2*s^2 + 
      (8 - 6*D + D^2)*s^3)*GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/
    ((24*D - 8*D^2)*mt^4 + (-24*D + 8*D^2)*mt^2*s) + 
   (((-16 + 24*D - 12*D^2 + 2*D^3)*mt^2 + (40 - 52*D + 22*D^2 - 3*D^3)*s)*
     GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/((24*D - 8*D^2)*mt^4 + 
     (-24*D + 8*D^2)*mt^2*s) - 
   (4*mt^2*GLI["fctopology5C", {1, 1, 1, 1, 0, 0, 0}])/D, 
 GLI["fctopology5C", {-1, 1, 2, 1, 1, 0, 0}] -> 
  (((-16 + 6*D)*mt^2 + (-8 + 3*D)*s)*GLI["fctopology5C", 
      {0, 1, 1, 1, 0, 0, 0}])/(-8*mt^4 + 8*mt^2*s) + 
   (((-40 + 8*D)*mt^4 + 8*mt^2*s + (-4 + D)*s^2)*GLI["fctopology5C", 
      {0, 1, 2, 1, 0, 0, 0}])/((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s) + 
   ((-12 + 12*D - 3*D^2)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/
    ((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s), 
 GLI["fctopology5C", {0, 0, 0, 1, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/(2*mt^2), 
 GLI["fctopology5C", {0, 0, 1, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology5C", {0, 0, 1, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology5C", {0, 0, 1, 1, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/(4*mt^4), 
 GLI["fctopology5C", {0, 0, 2, 1, 1, -1, 0}] -> 0, 
 GLI["fctopology5C", {0, 0, 2, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology5C", {0, 1, 0, 1, 0, 1, 0}] -> 
  GLI["fctopology5C", {1, 1, 0, 0, 0, 1, 0}], 
 GLI["fctopology5C", {0, 1, 0, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/(2*mt^2), 
 GLI["fctopology5C", {0, 1, 0, 1, 1, 1, 0}] -> 
  GLI["fctopology5C", {1, 1, 0, 0, 1, 1, 0}], 
 GLI["fctopology5C", {0, 1, 1, 1, -1, 1, 0}] -> 
  (((24 - 8*D)*mt^4 + (-8 + 2*D)*mt^2*s + (-8 + 3*D)*s^2)*
     GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/((48 - 16*D)*mt^4 + 
     (-48 + 16*D)*mt^2*s) + (((16 - 4*D)*mt^2*s^2 + (-4 + D)*s^3)*
     GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^4 + (144 - 96*D + 16*D^2)*mt^2*s) + 
   (((-24 + 20*D - 4*D^2)*mt^2 + (28 - 24*D + 5*D^2)*s)*
     GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^4 + (144 - 96*D + 16*D^2)*mt^2*s) + 
   ((2 - D)*s*GLI["fctopology5C", {1, 1, 0, 0, 0, 1, 0}])/((-12 + 4*D)*mt^2), 
 GLI["fctopology5C", {0, 1, 1, 1, 0, 1, -1}] -> 
  (((64 - 24*D)*mt^4 + (-16*D + 6*D^2)*mt^2*s + (32 - 20*D + 3*D^2)*s^2)*
     GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/
    ((-192 + 160*D - 32*D^2)*mt^4 + (192 - 160*D + 32*D^2)*mt^2*s) + 
   (((256 - 128*D + 16*D^2)*mt^4*s + (-128 + 64*D - 8*D^2)*mt^2*s^2 + 
      (16 - 8*D + D^2)*s^3)*GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/
    ((576 - 672*D + 256*D^2 - 32*D^3)*mt^4 + 
     (-576 + 672*D - 256*D^2 + 32*D^3)*mt^2*s) + 
   (((-32 + 12*D)*mt^2 + (8 + 6*D - 3*D^2)*s)*GLI["fctopology5C", 
      {1, 1, 0, 0, 0, 0, 0}])/((-288 + 192*D - 32*D^2)*mt^4 + 
     (288 - 192*D + 32*D^2)*mt^2*s) + 
   ((-4*mt^2 + (4 - D)*s)*GLI["fctopology5C", {1, 1, 0, 0, 0, 1, 0}])/
    ((-24 + 8*D)*mt^2), GLI["fctopology5C", {0, 1, 1, 1, 0, 1, 0}] -> 
  (((-16 + 6*D)*mt^2 + (8 - 3*D)*s)*GLI["fctopology5C", 
      {0, 1, 1, 1, 0, 0, 0}])/((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s) + 
   (((-16 + 4*D)*mt^2*s + (4 - D)*s^2)*GLI["fctopology5C", 
      {0, 1, 2, 1, 0, 0, 0}])/((-72 + 48*D - 8*D^2)*mt^4 + 
     (72 - 48*D + 8*D^2)*mt^2*s) + 
   ((-4 + 4*D - D^2)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-72 + 48*D - 8*D^2)*mt^4 + (72 - 48*D + 8*D^2)*mt^2*s) + 
   ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 1, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology5C", {0, 1, 1, 1, 1, -1, 0}] -> 
  (((-16 + 4*D)*mt^4 + 2*D*mt^2*s + (-8 + 3*D)*s^2)*
     GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/(-4*D*mt^4 + 4*D*mt^2*s) + 
   (((-64 + 16*D)*mt^4*s + (32 - 8*D)*mt^2*s^2 + (-4 + D)*s^3)*
     GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/((12*D - 4*D^2)*mt^4 + 
     (-12*D + 4*D^2)*mt^2*s) + 
   (((8 - 16*D + 10*D^2 - 2*D^3)*mt^2 + (-20 + 28*D - 13*D^2 + 2*D^3)*s)*
     GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/((12*D - 4*D^2)*mt^4 + 
     (-12*D + 4*D^2)*mt^2*s) + 
   ((4 - 2*D)*mt^2*GLI["fctopology5C", {1, 1, 1, 1, 0, 0, 0}])/D, 
 GLI["fctopology5C", {0, 1, 1, 1, 1, 0, -1}] -> 
  (((16 - 36*D + 12*D^2)*mt^4 + (14*D - 6*D^2)*mt^2*s + 
      (8 - 11*D + 3*D^2)*s^2)*GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/
    ((16*D - 8*D^2)*mt^4 + (-16*D + 8*D^2)*mt^2*s) + 
   (((64 - 80*D + 16*D^2)*mt^4*s + (-32 + 40*D - 8*D^2)*mt^2*s^2 + 
      (4 - 5*D + D^2)*s^3)*GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/
    ((-48*D + 40*D^2 - 8*D^3)*mt^4 + (48*D - 40*D^2 + 8*D^3)*mt^2*s) + 
   (((4 - 8*D + 8*D^2 - 2*D^3)*mt^2 + (-10 + 17*D - 11*D^2 + 2*D^3)*s)*
     GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/((24*D - 8*D^2)*mt^4 + 
     (-24*D + 8*D^2)*mt^2*s) + (((2 - 2*D)*mt^2 - D*s)*
     GLI["fctopology5C", {1, 1, 1, 1, 0, 0, 0}])/(2*D), 
 GLI["fctopology5C", {0, 1, 1, 1, 1, 0, 0}] -> 
  GLI["fctopology5C", {1, 1, 1, 1, 0, 0, 0}], 
 GLI["fctopology5C", {0, 1, 1, 1, 1, 1, -1}] -> 
  (((-128 + 96*D - 18*D^2)*mt^4 + (32 - 20*D + 3*D^2)*mt^2*s + 
      (-24 + 17*D - 3*D^2)*s^2)*GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/
    ((-96 + 80*D - 16*D^2)*mt^6 + (96 - 80*D + 16*D^2)*mt^4*s) + 
   (((-128 + 96*D - 16*D^2)*mt^6 + (-128 + 64*D - 8*D^2)*mt^4*s + 
      (88 - 50*D + 7*D^2)*mt^2*s^2 + (-12 + 7*D - D^2)*s^3)*
     GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/
    ((288 - 336*D + 128*D^2 - 16*D^3)*mt^6 + 
     (-288 + 336*D - 128*D^2 + 16*D^3)*mt^4*s) + 
   (((60 - 46*D + 9*D^2)*mt^2 + (-30 + 19*D - 3*D^2)*s)*
     GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^6 + (144 - 96*D + 16*D^2)*mt^4*s) + 
   ((2 - D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 1, 0}])/((-12 + 4*D)*mt^2) + 
   ((-2*mt^2 + (3 - D)*s)*GLI["fctopology5C", {1, 1, 0, 0, 1, 1, 0}])/
    ((-12 + 4*D)*mt^2) + (((-4 + 2*D)*mt^2 + (-3 + D)*s)*
     GLI["fctopology5C", {1, 1, 1, 1, 0, 0, 0}])/((-12 + 4*D)*mt^2), 
 GLI["fctopology5C", {0, 1, 1, 1, 1, 1, 0}] -> 
  ((-8 + 3*D)*s*GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/
    ((24 - 8*D)*mt^6 + (-24 + 8*D)*mt^4*s) + 
   (((-32 + 8*D)*mt^4 + (24 - 6*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/((-72 + 48*D - 8*D^2)*mt^6 + 
     (72 - 48*D + 8*D^2)*mt^4*s) + 
   ((-4 + 4*D - D^2)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-72 + 48*D - 8*D^2)*mt^6 + (72 - 48*D + 8*D^2)*mt^4*s) + 
   ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 1, 1, 0}])/((-6 + 2*D)*mt^2) + 
   ((2 - D)*GLI["fctopology5C", {1, 1, 1, 1, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology5C", {0, 1, 2, 1, -1, 0, 0}] -> 
  (((4 - 2*D)*mt^2 + (4 - D)*s)*GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/
    (-8*mt^2 + 8*s) + ((4*mt^2*s + (8 - 3*D)*s^2)*GLI["fctopology5C", 
      {0, 1, 2, 1, 0, 0, 0}])/((24 - 8*D)*mt^2 + (-24 + 8*D)*s) + 
   ((4 - 4*D + D^2)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/
    ((24 - 8*D)*mt^2 + (-24 + 8*D)*s), 
 GLI["fctopology5C", {0, 1, 2, 1, 0, -1, 0}] -> 
  (((4 - 2*D)*mt^2 + (4 - D)*s)*GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/
    (-4*mt^2 + 4*s) + (((16 - 4*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/
    ((12 - 4*D)*mt^2 + (-12 + 4*D)*s) + 
   ((4 - 4*D + D^2)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/
    ((12 - 4*D)*mt^2 + (-12 + 4*D)*s), 
 GLI["fctopology5C", {0, 1, 2, 1, 0, 0, -1}] -> 
  (((-20 + 6*D)*mt^2 + (-4 + 3*D)*s)*GLI["fctopology5C", 
      {0, 1, 1, 1, 0, 0, 0}])/(-16*mt^2 + 16*s) + 
   (((-48 + 16*D)*mt^4 + (12 - 8*D)*mt^2*s + D*s^2)*
     GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/((48 - 16*D)*mt^2 + 
     (-48 + 16*D)*s) + ((-12 + 12*D - 3*D^2)*GLI["fctopology5C", 
      {1, 1, 0, 0, 0, 0, 0}])/((48 - 16*D)*mt^2 + (-48 + 16*D)*s), 
 GLI["fctopology5C", {0, 1, 2, 1, 1, -1, -1}] -> 
  (((-32 - 4*D + 6*D^2)*mt^4 + (-8*D + 3*D^2)*mt^2*s + (-16 + 6*D)*s^2)*
     GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/(-8*D*mt^4 + 8*D*mt^2*s) + 
   (((-64*D + 16*D^2)*mt^6 + (-128 + 64*D - 8*D^2)*mt^4*s + 
      (64 - 20*D + D^2)*mt^2*s^2 + (-8 + 2*D)*s^3)*
     GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/((24*D - 8*D^2)*mt^4 + 
     (-24*D + 8*D^2)*mt^2*s) + 
   (((16 - 44*D + 32*D^2 - 7*D^3)*mt^2 + (-40 + 56*D - 26*D^2 + 4*D^3)*s)*
     GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/((24*D - 8*D^2)*mt^4 + 
     (-24*D + 8*D^2)*mt^2*s) + (((8 - 4*D)*mt^2 - D*s)*
     GLI["fctopology5C", {1, 1, 1, 1, 0, 0, 0}])/(2*D), 
 GLI["fctopology5C", {0, 1, 2, 1, 1, -1, 0}] -> 
  ((8 - 3*D)*s*GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/
    (-4*mt^4 + 4*mt^2*s) + (((32 - 8*D)*mt^4 + (-24 + 6*D)*mt^2*s + 
      (4 - D)*s^2)*GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/
    ((12 - 4*D)*mt^4 + (-12 + 4*D)*mt^2*s) + 
   ((4 - 4*D + D^2)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/
    ((12 - 4*D)*mt^4 + (-12 + 4*D)*mt^2*s) + GLI["fctopology5C", 
    {1, 1, 1, 1, 0, 0, 0}], GLI["fctopology5C", {0, 1, 2, 1, 1, 0, -1}] -> 
  ((-8 + 3*D)*GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/
    ((16 - 4*D)*mt^2 + (-16 + 4*D)*s) + 
   ((4*mt^2 - s)*GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/
    ((12 - 4*D)*mt^2 + (-12 + 4*D)*s) + 
   (((136 - 176*D + 80*D^2 - 15*D^3 + D^4)*mt^2 + 
      (-96 + 128*D - 62*D^2 + 13*D^3 - D^4)*s)*GLI["fctopology5C", 
      {1, 1, 0, 0, 0, 0, 0}])/((480 - 376*D + 96*D^2 - 8*D^3)*mt^6 + 
     (-480 + 376*D - 96*D^2 + 8*D^3)*mt^4*s) + 
   GLI["fctopology5C", {1, 1, 1, 1, 0, 0, 0}]/2, 
 GLI["fctopology5C", {0, 1, 2, 1, 1, 0, 0}] -> 
  ((-24 + 17*D - 3*D^2)*GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/
    ((16 - 4*D)*mt^4 + (-16 + 4*D)*mt^2*s) + 
   ((-2*mt^2 - s)*GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/
    (-4*mt^4 + 4*mt^2*s) + ((4 - 4*D + D^2)*GLI["fctopology5C", 
      {1, 1, 0, 0, 0, 0, 0}])/((16 - 4*D)*mt^6 + (-16 + 4*D)*mt^4*s), 
 GLI["fctopology5C", {1, 0, 0, 0, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/(2*mt^2), 
 GLI["fctopology5C", {1, 0, 1, -1, 1, 1, 0}] -> 0, 
 GLI["fctopology5C", {1, 0, 1, 0, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology5C", {1, 0, 1, 0, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology5C", {1, 0, 1, 0, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/(4*mt^4), 
 GLI["fctopology5C", {1, 0, 1, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/(4*mt^4), 
 GLI["fctopology5C", {1, 0, 1, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/(4*mt^4), 
 GLI["fctopology5C", {1, 0, 2, -1, 0, 1, 0}] -> 0, 
 GLI["fctopology5C", {1, 0, 2, 0, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology5C", {1, 1, -1, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/(2*mt^2) + 
   (((-8 + 8*D)*mt^2 + (2 - D)*s)*GLI["fctopology5C", {1, 1, 0, 0, 0, 1, 0}])/
    (8*mt^2), GLI["fctopology5C", {1, 1, -1, 1, 1, 0, 0}] -> 
  (((-16*D + 8*D^2)*mt^2 + (4 - 4*D + D^2)*s)*GLI["fctopology5C", 
     {1, 1, 0, 0, 0, 0, 0}])/(16*mt^4), 
 GLI["fctopology5C", {1, 1, -1, 1, 1, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/(8*mt^4) + 
   ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 1, 0}])/(4*mt^2) + 
   (-1 + D)*GLI["fctopology5C", {1, 1, 0, 0, 1, 1, 0}], 
 GLI["fctopology5C", {1, 1, 0, 0, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/(2*mt^2), 
 GLI["fctopology5C", {1, 1, 0, 1, -1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/(2*mt^2) + 
   ((2 - D)*s*GLI["fctopology5C", {1, 1, 0, 0, 0, 1, 0}])/(4*mt^2), 
 GLI["fctopology5C", {1, 1, 0, 1, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/(2*mt^2), 
 GLI["fctopology5C", {1, 1, 0, 1, 0, 1, -1}] -> 
  ((2 - D)*s*GLI["fctopology5C", {1, 1, 0, 0, 0, 1, 0}])/(16*mt^2), 
 GLI["fctopology5C", {1, 1, 0, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 1, 0}])/(2*mt^2), 
 GLI["fctopology5C", {1, 1, 0, 1, 1, -1, 0}] -> 
  (((-8 + 4*D)*mt^2 + (4 - 4*D + D^2)*s)*GLI["fctopology5C", 
     {1, 1, 0, 0, 0, 0, 0}])/(8*mt^4), 
 GLI["fctopology5C", {1, 1, 0, 1, 1, 0, -1}] -> 
  ((-4 + 4*D - D^2)*s*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/(32*mt^4), 
 GLI["fctopology5C", {1, 1, 0, 1, 1, 0, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/(4*mt^4), 
 GLI["fctopology5C", {1, 1, 0, 1, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 1, 1, 0}])/(2*mt^2), 
 GLI["fctopology5C", {1, 1, 1, -1, 0, 1, 0}] -> 
  ((3 - D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/((-8 + 3*D)*mt^2) + 
   (((72 - 48*D + 8*D^2)*mt^2 + (18 - 12*D + 2*D^2)*s)*
     GLI["fctopology5C", {1, 1, 0, 0, 0, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((432 - 432*D + 144*D^2 - 16*D^3)*mt^4 + (-48 + 28*D - 4*D^2)*mt^2*s + 
      (-24 + 26*D - 9*D^2 + D^3)*s^2)*GLI["fctopology5C", 
      {1, 1, 1, 0, 0, 1, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((-48 + 16*D)*mt^4*s + (12 - 4*D)*mt^2*s^2)*GLI["fctopology5C", 
      {1, 1, 1, 0, 0, 2, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((48 - 28*D + 4*D^2)*mt^4*s + (8 - 6*D + D^2)*mt^2*s^2)*
     GLI["fctopology5C", {1, 1, 2, 0, 0, 1, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s), GLI["fctopology5C", {1, 1, 1, 0, -1, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/
    ((48 - 34*D + 6*D^2)*mt^2) + 
   (((48 - 40*D + 8*D^2)*mt^2 + (-4 + 4*D - D^2)*s)*
     GLI["fctopology5C", {1, 1, 0, 0, 0, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((-144 + 96*D - 16*D^2)*mt^4 + (80 - 44*D + 6*D^2)*mt^2*s + 
      (-24 + 14*D - 2*D^2)*s^2)*GLI["fctopology5C", {1, 1, 1, 0, 0, 1, 0}])/
    ((96 - 68*D + 12*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s) + 
   (((80 - 24*D)*mt^4*s + (-20 + 6*D)*mt^2*s^2)*GLI["fctopology5C", 
      {1, 1, 1, 0, 0, 2, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + (((-16 + 4*D)*mt^4*s + (8 - 2*D)*mt^2*s^2)*
     GLI["fctopology5C", {1, 1, 2, 0, 0, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s), GLI["fctopology5C", {1, 1, 1, 0, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology5C", {1, 1, 1, 0, 0, 1, -1}] -> 
  ((14 - 8*D + D^2)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/
    ((96 - 68*D + 12*D^2)*mt^2) + 
   (((-12 + 10*D - 2*D^2)*mt^2 + (9 - 6*D + D^2)*s)*
     GLI["fctopology5C", {1, 1, 0, 0, 0, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((-336 + 304*D - 88*D^2 + 8*D^3)*mt^4 + (336 - 340*D + 112*D^2 - 12*D^3)*
       mt^2*s + (-24 + 26*D - 9*D^2 + D^3)*s^2)*GLI["fctopology5C", 
      {1, 1, 1, 0, 0, 1, 0}])/((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + 
     (-128 + 144*D - 52*D^2 + 6*D^3)*s) + 
   (((104 - 72*D + 12*D^2)*mt^4*s + (-26 + 18*D - 3*D^2)*mt^2*s^2)*
     GLI["fctopology5C", {1, 1, 1, 0, 0, 2, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s) + (((-80 + 52*D - 8*D^2)*mt^4*s + (8 - 6*D + D^2)*mt^2*s^2)*
     GLI["fctopology5C", {1, 1, 2, 0, 0, 1, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s), GLI["fctopology5C", {1, 1, 1, 0, 1, 0, -1}] -> 
  ((2 - D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/((-12 + 4*D)*mt^2), 
 GLI["fctopology5C", {1, 1, 1, 0, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/(4*mt^4), 
 GLI["fctopology5C", {1, 1, 1, 0, 1, 1, -1}] -> 
  -1/4*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}]/mt^4 - 
   GLI["fctopology5C", {1, 1, 0, 0, 0, 1, 0}]/((-12 + 4*D)*mt^2 + 
     (-4 + D)*s) - GLI["fctopology5C", {1, 1, 0, 0, 1, 1, 0}]/(-6 + 2*D) + 
   (((8 - 16*D + 4*D^2)*mt^2 + (16 - 8*D + D^2)*s)*
     GLI["fctopology5C", {1, 1, 1, 0, 0, 1, 0}])/((48 - 40*D + 8*D^2)*mt^2 + 
     (16 - 12*D + 2*D^2)*s) + (((32 - 16*D)*mt^4 + 8*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology5C", {1, 1, 1, 0, 0, 2, 0}])/((48 - 40*D + 8*D^2)*mt^2 + 
     (16 - 12*D + 2*D^2)*s) + 
   ((4 - D)*mt^2*s*GLI["fctopology5C", {1, 1, 2, 0, 0, 1, 0}])/
    ((-72 + 84*D - 32*D^2 + 4*D^3)*mt^2 + (-24 + 26*D - 9*D^2 + D^3)*s), 
 GLI["fctopology5C", {1, 1, 1, 0, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 1, 0}])/
    ((-12 + 4*D)*mt^4 + (-4 + D)*mt^2*s) + 
   ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 1, 1, 0}])/((-6 + 2*D)*mt^2) + 
   ((20 - 6*D)*GLI["fctopology5C", {1, 1, 1, 0, 0, 1, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   ((8*mt^2 - 2*s)*GLI["fctopology5C", {1, 1, 1, 0, 0, 2, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   ((-4 + D)*s*GLI["fctopology5C", {1, 1, 2, 0, 0, 1, 0}])/
    ((36 - 24*D + 4*D^2)*mt^2 + (12 - 7*D + D^2)*s), 
 GLI["fctopology5C", {1, 1, 1, 1, -2, 1, 0}] -> 
  (((768 - 928*D + 440*D^2 - 96*D^3 + 8*D^4)*mt^6 + 
      (-384 + 592*D - 388*D^2 + 114*D^3 - 12*D^4)*mt^4*s + 
      (384 - 496*D + 248*D^2 - 54*D^3 + 4*D^4)*mt^2*s^2 + 
      (-192 + 272*D - 147*D^2 + 35*D^3 - 3*D^4)*s^3)*
     GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/
    ((-384*D + 416*D^2 - 144*D^3 + 16*D^4)*mt^6 + 
     (576*D - 624*D^2 + 216*D^3 - 24*D^4)*mt^4*s + 
     (-192*D + 208*D^2 - 72*D^3 + 8*D^4)*mt^2*s^2) + 
   (((-768 + 640*D - 176*D^2 + 16*D^3)*mt^6*s + 
      (768 - 728*D + 244*D^2 - 28*D^3)*mt^4*s^2 + 
      (-240 + 242*D - 86*D^2 + 10*D^3)*mt^2*s^3 + (24 - 25*D + 9*D^2 - D^3)*
       s^4)*GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/
    ((-288*D + 336*D^2 - 128*D^3 + 16*D^4)*mt^6 + 
     (432*D - 504*D^2 + 192*D^3 - 24*D^4)*mt^4*s + 
     (-144*D + 168*D^2 - 64*D^3 + 8*D^4)*mt^2*s^2) + 
   (((-3072 + 3328*D - 1056*D^2 - 24*D^3 + 64*D^4 - 8*D^5)*mt^6 + 
      (9216 - 12608*D + 6448*D^2 - 1456*D^3 + 122*D^4)*mt^4*s + 
      (-3840 + 5984*D - 3824*D^2 + 1274*D^3 - 225*D^4 + 17*D^5)*mt^2*s^2 + 
      (-96*D + 164*D^2 - 104*D^3 + 29*D^4 - 3*D^5)*s^3)*
     GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/
    ((9216*D - 11904*D^2 + 5728*D^3 - 1216*D^4 + 96*D^5)*mt^8 + 
     (-13824*D + 17856*D^2 - 8592*D^3 + 1824*D^4 - 144*D^5)*mt^6*s + 
     (4608*D - 5952*D^2 + 2864*D^3 - 608*D^4 + 48*D^5)*mt^4*s^2) + 
   (((-864 + 864*D - 288*D^2 + 32*D^3)*mt^4 + (-120 + 148*D - 60*D^2 + 8*D^3)*
       mt^2*s + (80 - 78*D + 26*D^2 - 3*D^3)*s^2)*GLI["fctopology5C", 
      {1, 1, 0, 0, 0, 1, 0}])/((-1152 + 1200*D - 416*D^2 + 48*D^3)*mt^4 + 
     (-384 + 368*D - 116*D^2 + 12*D^3)*mt^2*s) + 
   (((432 - 432*D + 144*D^2 - 16*D^3)*mt^4 + (48 - 88*D + 42*D^2 - 6*D^3)*
       mt^2*s + (-72 + 84*D - 32*D^2 + 4*D^3)*s^2)*
     GLI["fctopology5C", {1, 1, 1, 0, 0, 1, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s) + (((-96 + 32*D)*mt^4*s + (-40 + 48*D - 12*D^2)*mt^2*s^2 + 
      (16 - 14*D + 3*D^2)*s^3)*GLI["fctopology5C", {1, 1, 1, 0, 0, 2, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s) + (((-48 + 16*D)*mt^4 + (24 - 20*D + 4*D^2)*mt^2*s + 
      (4*D - D^2)*s^2)*GLI["fctopology5C", {1, 1, 1, 1, 0, 0, 0}])/
    ((24*D - 8*D^2)*mt^2 + (-12*D + 4*D^2)*s) + 
   (((16 - 4*D)*mt^2*s^2 + (-4 + D)*s^3)*GLI["fctopology5C", 
      {1, 1, 1, 1, 0, 1, 0}])/((24 - 8*D)*mt^2 + (-12 + 4*D)*s) + 
   ((4*mt^4*s^2 - mt^2*s^3)*GLI["fctopology5C", {1, 1, 1, 1, 0, 2, 0}])/
    ((12 - 4*D)*mt^2 + (-6 + 2*D)*s) + 
   (((576 - 528*D + 160*D^2 - 16*D^3)*mt^6*s + 
      (192 - 304*D + 140*D^2 - 20*D^3)*mt^4*s^2 + 
      (-80 + 96*D - 38*D^2 + 5*D^3)*mt^2*s^3)*GLI["fctopology5C", 
      {1, 1, 2, 0, 0, 1, 0}])/((-2304 + 3552*D - 2032*D^2 + 512*D^3 - 48*D^4)*
      mt^4 + (384 - 656*D + 416*D^2 - 116*D^3 + 12*D^4)*mt^2*s + 
     (384 - 560*D + 300*D^2 - 70*D^3 + 6*D^4)*s^2), 
 GLI["fctopology5C", {1, 1, 1, 1, -1, 0, 0}] -> 
  (((16 - 8*D)*mt^4 + 2*D*mt^2*s + (8 - 3*D)*s^2)*GLI["fctopology5C", 
      {0, 1, 1, 1, 0, 0, 0}])/(-8*D*mt^4 + 8*D*mt^2*s) + 
   (((64 - 16*D)*mt^4*s + (-32 + 8*D)*mt^2*s^2 + (4 - D)*s^3)*
     GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/((24*D - 8*D^2)*mt^4 + 
     (-24*D + 8*D^2)*mt^2*s) + (((-8 + 4*D)*mt^2 + (20 - 16*D + 3*D^2)*s)*
     GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/((24*D - 8*D^2)*mt^4 + 
     (-24*D + 8*D^2)*mt^2*s) - 
   (2*mt^2*GLI["fctopology5C", {1, 1, 1, 1, 0, 0, 0}])/D, 
 GLI["fctopology5C", {1, 1, 1, 1, -1, 1, -1}] -> 
  (((768 - 992*D + 392*D^2 - 48*D^3)*mt^6 + 
      (-384 + 688*D - 412*D^2 + 110*D^3 - 12*D^4)*mt^4*s + 
      (384 - 624*D + 340*D^2 - 76*D^3 + 6*D^4)*mt^2*s^2 + 
      (-192 + 432*D - 311*D^2 + 90*D^3 - 9*D^4)*s^3)*
     GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/
    ((-768*D + 832*D^2 - 288*D^3 + 32*D^4)*mt^6 + 
     (1152*D - 1248*D^2 + 432*D^3 - 48*D^4)*mt^4*s + 
     (-384*D + 416*D^2 - 144*D^3 + 16*D^4)*mt^2*s^2) + 
   (((-768 + 928*D - 320*D^2 + 32*D^3)*mt^6*s + 
      (768 - 1200*D + 536*D^2 - 72*D^3)*mt^4*s^2 + 
      (-240 + 422*D - 202*D^2 + 28*D^3)*mt^2*s^3 + 
      (24 - 45*D + 22*D^2 - 3*D^3)*s^4)*GLI["fctopology5C", 
      {0, 1, 2, 1, 0, 0, 0}])/((-576*D + 672*D^2 - 256*D^3 + 32*D^4)*mt^6 + 
     (864*D - 1008*D^2 + 384*D^3 - 48*D^4)*mt^4*s + 
     (-288*D + 336*D^2 - 128*D^3 + 16*D^4)*mt^2*s^2) + 
   (((-3072 + 5888*D - 4192*D^2 + 1432*D^3 - 240*D^4 + 16*D^5)*mt^6 + 
      (9216 - 17216*D + 11888*D^2 - 3776*D^3 + 534*D^4 - 24*D^5)*mt^4*s + 
      (-3840 + 8288*D - 6832*D^2 + 2734*D^3 - 535*D^4 + 41*D^5)*mt^2*s^2 + 
      (-96*D + 164*D^2 - 104*D^3 + 29*D^4 - 3*D^5)*s^3)*
     GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/
    ((18432*D - 23808*D^2 + 11456*D^3 - 2432*D^4 + 192*D^5)*mt^8 + 
     (-27648*D + 35712*D^2 - 17184*D^3 + 3648*D^4 - 288*D^5)*mt^6*s + 
     (9216*D - 11904*D^2 + 5728*D^3 - 1216*D^4 + 96*D^5)*mt^4*s^2) + 
   (((672 - 608*D + 176*D^2 - 16*D^3)*mt^4 + 
      (200 - 452*D + 344*D^2 - 108*D^3 + 12*D^4)*mt^2*s + 
      (-48 - 30*D + 66*D^2 - 26*D^3 + 3*D^4)*s^2)*GLI["fctopology5C", 
      {1, 1, 0, 0, 0, 1, 0}])/((-2304 + 2400*D - 832*D^2 + 96*D^3)*mt^4 + 
     (-768 + 736*D - 232*D^2 + 24*D^3)*mt^2*s) + 
   (((-168 + 152*D - 44*D^2 + 4*D^3)*mt^4 + (-72 + 104*D - 45*D^2 + 6*D^3)*
       mt^2*s + (28 - 30*D + 10*D^2 - D^3)*s^2)*GLI["fctopology5C", 
      {1, 1, 1, 0, 0, 1, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((-352 + 384*D - 96*D^2)*mt^4*s + (24 - 40*D + 12*D^2)*mt^2*s^2 + 
      (16 - 14*D + 3*D^2)*s^3)*GLI["fctopology5C", {1, 1, 1, 0, 0, 2, 0}])/
    ((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s) + 
   (((-48 + 16*D)*mt^4 + (24 - 28*D + 8*D^2)*mt^2*s + (4*D - D^2)*s^2)*
     GLI["fctopology5C", {1, 1, 1, 1, 0, 0, 0}])/((48*D - 16*D^2)*mt^2 + 
     (-24*D + 8*D^2)*s) + ((16*mt^4*s + (24 - 8*D)*mt^2*s^2 + (-4 + D)*s^3)*
     GLI["fctopology5C", {1, 1, 1, 1, 0, 1, 0}])/((48 - 16*D)*mt^2 + 
     (-24 + 8*D)*s) + ((16*mt^6*s - mt^2*s^3)*GLI["fctopology5C", 
      {1, 1, 1, 1, 0, 2, 0}])/((24 - 8*D)*mt^2 + (-12 + 4*D)*s) + 
   (((576 - 912*D + 432*D^2 - 64*D^3)*mt^6*s + (320 - 288*D + 84*D^2 - 8*D^3)*
       mt^4*s^2 + (176 - 192*D + 66*D^2 - 7*D^3)*mt^2*s^3)*
     GLI["fctopology5C", {1, 1, 2, 0, 0, 1, 0}])/
    ((-4608 + 7104*D - 4064*D^2 + 1024*D^3 - 96*D^4)*mt^4 + 
     (768 - 1312*D + 832*D^2 - 232*D^3 + 24*D^4)*mt^2*s + 
     (768 - 1120*D + 600*D^2 - 140*D^3 + 12*D^4)*s^2), 
 GLI["fctopology5C", {1, 1, 1, 1, -1, 1, 0}] -> 
  (((128 - 80*D + 12*D^2)*mt^4 + (-32 + 12*D)*mt^2*s + 
      (40 - 23*D + 3*D^2)*s^2)*GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/
    ((192 - 112*D + 16*D^2)*mt^6 + (-288 + 168*D - 24*D^2)*mt^4*s + 
     (96 - 56*D + 8*D^2)*mt^2*s^2) + 
   (((-88 + 24*D)*mt^4*s + (42 - 10*D)*mt^2*s^2 + (-5 + D)*s^3)*
     GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/
    ((144 - 96*D + 16*D^2)*mt^6 + (-216 + 144*D - 24*D^2)*mt^4*s + 
     (72 - 48*D + 8*D^2)*mt^2*s^2) + 
   (((32 - 40*D + 16*D^2 - 2*D^3)*mt^4 + (48 - 64*D + 28*D^2 - 4*D^3)*mt^2*
       s + (-12 + 16*D - 7*D^2 + D^3)*s^2)*GLI["fctopology5C", 
      {1, 1, 0, 0, 0, 0, 0}])/((-576 + 528*D - 160*D^2 + 16*D^3)*mt^8 + 
     (864 - 792*D + 240*D^2 - 24*D^3)*mt^6*s + 
     (-288 + 264*D - 80*D^2 + 8*D^3)*mt^4*s^2) + 
   (((-24 + 20*D - 4*D^2)*mt^2 + (-2 + D)*s)*GLI["fctopology5C", 
      {1, 1, 0, 0, 0, 1, 0}])/((72 - 48*D + 8*D^2)*mt^4 + 
     (24 - 14*D + 2*D^2)*mt^2*s) + (((-12 + 4*D)*mt^2 + (6 - 2*D)*s)*
     GLI["fctopology5C", {1, 1, 1, 0, 0, 1, 0}])/((-12 + 4*D)*mt^2 + 
     (-4 + D)*s) + ((4*mt^2*s - s^2)*GLI["fctopology5C", 
      {1, 1, 1, 0, 0, 2, 0}])/((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   (((12 - 4*D)*mt^2 + (-4 + D)*s)*GLI["fctopology5C", 
      {1, 1, 1, 1, 0, 0, 0}])/((12 - 4*D)*mt^2 + (-6 + 2*D)*s) + 
   (((-16 + 4*D)*mt^2*s + (4 - D)*s^2)*GLI["fctopology5C", 
      {1, 1, 1, 1, 0, 1, 0}])/((12 - 4*D)*mt^2 + (-6 + 2*D)*s) + 
   ((-4*mt^4*s + mt^2*s^2)*GLI["fctopology5C", {1, 1, 1, 1, 0, 2, 0}])/
    ((6 - 2*D)*mt^2 + (-3 + D)*s) + (((-24 + 8*D)*mt^4*s + (2 - D)*mt^2*s^2)*
     GLI["fctopology5C", {1, 1, 2, 0, 0, 1, 0}])/((-72 + 48*D - 8*D^2)*mt^4 + 
     (12 - 10*D + 2*D^2)*mt^2*s + (12 - 7*D + D^2)*s^2), 
 GLI["fctopology5C", {1, 1, 1, 1, 0, -1, 0}] -> 
  (((-16 + 28*D - 8*D^2)*mt^4 + (-6*D + 2*D^2)*mt^2*s + 
      (-8 + 11*D - 3*D^2)*s^2)*GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/
    ((8*D - 4*D^2)*mt^4 + (-8*D + 4*D^2)*mt^2*s) + 
   (((-64 + 80*D - 16*D^2)*mt^4*s + (32 - 40*D + 8*D^2)*mt^2*s^2 + 
      (-4 + 5*D - D^2)*s^3)*GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/
    ((-24*D + 20*D^2 - 4*D^3)*mt^4 + (24*D - 20*D^2 + 4*D^3)*mt^2*s) + 
   (((-4 - 4*D + 2*D^2)*mt^2 + (10 - 5*D + D^2)*s)*
     GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/((12*D - 4*D^2)*mt^4 + 
     (-12*D + 4*D^2)*mt^2*s) + 
   ((-2*mt^2 + D*s)*GLI["fctopology5C", {1, 1, 1, 1, 0, 0, 0}])/D, 
 GLI["fctopology5C", {1, 1, 1, 1, 0, 0, -1}] -> 
  ((16*mt^4 - 6*D*mt^2*s + (8 - 3*D)*s^2)*GLI["fctopology5C", 
      {0, 1, 1, 1, 0, 0, 0}])/(-16*D*mt^4 + 16*D*mt^2*s) + 
   (((64 - 16*D)*mt^4*s + (-32 + 8*D)*mt^2*s^2 + (4 - D)*s^3)*
     GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/((48*D - 16*D^2)*mt^4 + 
     (-48*D + 16*D^2)*mt^2*s) + (((-8 + 4*D)*mt^2 + (20 - 16*D + 3*D^2)*s)*
     GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/((48*D - 16*D^2)*mt^4 + 
     (-48*D + 16*D^2)*mt^2*s) - 
   (mt^2*GLI["fctopology5C", {1, 1, 1, 1, 0, 0, 0}])/D, 
 GLI["fctopology5C", {1, 1, 1, 1, 0, 1, -1}] -> 
  (((640 - 656*D + 220*D^2 - 24*D^3)*mt^4 + (-160 + 124*D - 24*D^2)*mt^2*s + 
      (200 - 195*D + 61*D^2 - 6*D^3)*s^2)*GLI["fctopology5C", 
      {0, 1, 1, 1, 0, 0, 0}])/((384 - 224*D + 32*D^2)*mt^6 + 
     (-576 + 336*D - 48*D^2)*mt^4*s + (192 - 112*D + 16*D^2)*mt^2*s^2) + 
   (((-440 + 296*D - 48*D^2)*mt^4*s + (210 - 134*D + 20*D^2)*mt^2*s^2 + 
      (-25 + 15*D - 2*D^2)*s^3)*GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/
    ((288 - 192*D + 32*D^2)*mt^6 + (-432 + 288*D - 48*D^2)*mt^4*s + 
     (144 - 96*D + 16*D^2)*mt^2*s^2) + 
   (((-128 + 432*D - 460*D^2 + 218*D^3 - 48*D^4 + 4*D^5)*mt^4 + 
      (672 - 1460*D + 1198*D^2 - 466*D^3 + 86*D^4 - 6*D^5)*mt^2*s + 
      (-204 + 452*D - 377*D^2 + 149*D^3 - 28*D^4 + 2*D^5)*s^2)*
     GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-1152 + 1056*D - 320*D^2 + 32*D^3)*mt^8 + 
     (1728 - 1584*D + 480*D^2 - 48*D^3)*mt^6*s + 
     (-576 + 528*D - 160*D^2 + 16*D^3)*mt^4*s^2) + 
   (((-48 + 64*D - 28*D^2 + 4*D^3)*mt^2 + (-34 + 35*D - 11*D^2 + D^3)*s)*
     GLI["fctopology5C", {1, 1, 0, 0, 0, 1, 0}])/
    ((144 - 96*D + 16*D^2)*mt^4 + (48 - 28*D + 4*D^2)*mt^2*s) + 
   (((24 - 8*D)*mt^2 + (-22 + 7*D)*s)*GLI["fctopology5C", 
      {1, 1, 1, 0, 0, 1, 0}])/((-24 + 8*D)*mt^2 + (-8 + 2*D)*s) + 
   ((-12*mt^2*s + 3*s^2)*GLI["fctopology5C", {1, 1, 1, 0, 0, 2, 0}])/
    ((-24 + 8*D)*mt^2 + (-8 + 2*D)*s) + 
   (((24 - 20*D + 4*D^2)*mt^2 + (-2 + D)*s)*GLI["fctopology5C", 
      {1, 1, 1, 1, 0, 0, 0}])/((24 - 8*D)*mt^2 + (-12 + 4*D)*s) + 
   (((-24 + 8*D)*mt^4 + (-32 + 24*D - 4*D^2)*mt^2*s + (2 - D)*s^2)*
     GLI["fctopology5C", {1, 1, 1, 1, 0, 1, 0}])/
    ((24 - 8*D)*mt^2 + (-12 + 4*D)*s) + 
   (((-20 + 8*D)*mt^4*s + (5 - 2*D)*mt^2*s^2)*GLI["fctopology5C", 
      {1, 1, 1, 1, 0, 2, 0}])/((12 - 4*D)*mt^2 + (-6 + 2*D)*s) + 
   (((-24 + 32*D - 8*D^2)*mt^4*s + (-38 + 19*D - 2*D^2)*mt^2*s^2)*
     GLI["fctopology5C", {1, 1, 2, 0, 0, 1, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^4 + (24 - 20*D + 4*D^2)*mt^2*s + 
     (24 - 14*D + 2*D^2)*s^2), 
 GLI["fctopology5C", {1, 1, 1, 1, 1, -1, -1}] -> 
  (((144 - 300*D + 252*D^2 - 92*D^3 + 12*D^4)*mt^4 + 
      (86*D - 112*D^2 + 46*D^3 - 6*D^4)*mt^2*s + 
      (72 - 107*D + 70*D^2 - 23*D^3 + 3*D^4)*s^2)*GLI["fctopology5C", 
      {0, 1, 1, 1, 0, 0, 0}])/((-48*D + 40*D^2 - 8*D^3)*mt^4 + 
     (48*D - 40*D^2 + 8*D^3)*mt^2*s) + 
   (((576 - 784*D + 480*D^2 - 144*D^3 + 16*D^4)*mt^4*s + 
      (-288 + 392*D - 240*D^2 + 72*D^3 - 8*D^4)*mt^2*s^2 + 
      (36 - 49*D + 30*D^2 - 9*D^3 + D^4)*s^3)*GLI["fctopology5C", 
      {0, 1, 2, 1, 0, 0, 0}])/((144*D - 168*D^2 + 64*D^3 - 8*D^4)*mt^4 + 
     (-144*D + 168*D^2 - 64*D^3 + 8*D^4)*mt^2*s) + 
   (((72 - 216*D + 232*D^2 - 128*D^3 + 36*D^4 - 4*D^5)*mt^4 + 
      (-180 + 426*D - 412*D^2 + 207*D^3 - 52*D^4 + 5*D^5)*mt^2*s + 
      (-36*D + 60*D^2 - 37*D^3 + 10*D^4 - D^5)*s^2)*
     GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-144*D + 96*D^2 - 16*D^3)*mt^6 + (144*D - 96*D^2 + 16*D^3)*mt^4*s) + 
   (((18 - 30*D + 14*D^2 - 2*D^3)*mt^2 + (-7*D + 5*D^2 - D^3)*s)*
     GLI["fctopology5C", {1, 1, 1, 1, 0, 0, 0}])/(-6*D + 2*D^2) + 
   mt^2*s*GLI["fctopology5C", {1, 1, 1, 1, 1, 0, 0}], 
 GLI["fctopology5C", {1, 1, 1, 1, 1, -1, 0}] -> 
  (((32 - 12*D)*mt^4 + (-16 + 6*D)*mt^2*s + (8 - 3*D)*s^2)*
     GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/(-8*mt^6 + 8*mt^4*s) + 
   (((64 - 16*D)*mt^4*s + (-32 + 8*D)*mt^2*s^2 + (4 - D)*s^3)*
     GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/
    ((24 - 8*D)*mt^6 + (-24 + 8*D)*mt^4*s) + 
   (((-4 + 14*D - 10*D^2 + 2*D^3)*mt^2 + (16 - 26*D + 13*D^2 - 2*D^3)*s)*
     GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/
    ((24 - 8*D)*mt^6 + (-24 + 8*D)*mt^4*s) + 
   (((-4 + 2*D)*mt^2 + (-2 + D)*s)*GLI["fctopology5C", 
      {1, 1, 1, 1, 0, 0, 0}])/(2*mt^2), 
 GLI["fctopology5C", {1, 1, 1, 1, 1, 0, -1}] -> 
  (((-32 + 12*D)*mt^4 + (16 - 6*D)*mt^2*s + (-8 + 3*D)*s^2)*
     GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/(-16*mt^6 + 16*mt^4*s) + 
   (((-64 + 16*D)*mt^4*s + (32 - 8*D)*mt^2*s^2 + (-4 + D)*s^3)*
     GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/((48 - 16*D)*mt^6 + 
     (-48 + 16*D)*mt^4*s) + (((28 - 46*D + 24*D^2 - 4*D^3)*mt^2 + 
      (-40 + 58*D - 27*D^2 + 4*D^3)*s)*GLI["fctopology5C", 
      {1, 1, 0, 0, 0, 0, 0}])/((48 - 16*D)*mt^6 + (-48 + 16*D)*mt^4*s) + 
   (((2 - 2*D)*mt^2 + (2 - D)*s)*GLI["fctopology5C", {1, 1, 1, 1, 0, 0, 0}])/
    (4*mt^2) - mt^2*GLI["fctopology5C", {1, 1, 1, 1, 1, 0, 0}], 
 GLI["fctopology5C", {1, 1, 1, 1, 1, 1, 0}] -> 
  (((192 - 136*D + 24*D^2)*mt^4 + (-48 + 34*D - 6*D^2)*mt^2*s + 
      (32 - 20*D + 3*D^2)*s^2)*GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/
    ((-128 + 32*D)*mt^10 + (192 - 48*D)*mt^8*s + (-64 + 16*D)*mt^6*s^2) + 
   (((-48 + 16*D)*mt^6 + (-44 + 12*D)*mt^4*s + (30 - 8*D)*mt^2*s^2 + 
      (-4 + D)*s^3)*GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/
    ((-96 + 32*D)*mt^10 + (144 - 48*D)*mt^8*s + (-48 + 16*D)*mt^6*s^2) + 
   (((96 - 128*D + 56*D^2 - 8*D^3)*mt^2 + (-8 + 12*D - 6*D^2 + D^3)*s)*
     GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/
    ((384 - 224*D + 32*D^2)*mt^10 + (-576 + 336*D - 48*D^2)*mt^8*s + 
     (192 - 112*D + 16*D^2)*mt^6*s^2) + 
   ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 1, 1, 0}])/(4*mt^4) + 
   ((2 - D)*s*GLI["fctopology5C", {1, 1, 1, 1, 0, 0, 0}])/
    (-8*mt^6 + 4*mt^4*s) + 
   ((-4 + D)*GLI["fctopology5C", {1, 1, 1, 1, 0, 1, 0}])/(-2*mt^2 + s) + 
   ((-4*mt^2 + s)*GLI["fctopology5C", {1, 1, 1, 1, 0, 2, 0}])/(-2*mt^2 + s) + 
   GLI["fctopology5C", {1, 1, 2, 0, 0, 1, 0}]/(-2*mt^2 + s), 
 GLI["fctopology5C", {1, 1, 2, -1, -1, 1, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-16 + 6*D)*mt^2) + (((-48 + 64*D - 28*D^2 + 4*D^3)*mt^2 + 
      (36 - 42*D + 16*D^2 - 2*D^3)*s)*GLI["fctopology5C", 
      {1, 1, 0, 0, 0, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((144 - 168*D + 64*D^2 - 8*D^3)*mt^4 + (-400 + 380*D - 118*D^2 + 12*D^3)*
       mt^2*s + (24 - 26*D + 9*D^2 - D^3)*s^2)*GLI["fctopology5C", 
      {1, 1, 1, 0, 0, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((-208 + 144*D - 24*D^2)*mt^4*s + (52 - 36*D + 6*D^2)*mt^2*s^2)*
     GLI["fctopology5C", {1, 1, 1, 0, 0, 2, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((80 - 52*D + 8*D^2)*mt^4*s + (-8 + 6*D - D^2)*mt^2*s^2)*
     GLI["fctopology5C", {1, 1, 2, 0, 0, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s), GLI["fctopology5C", {1, 1, 2, -1, 0, 1, 0}] -> 
  ((8 - 6*D + D^2)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-20 + 4*D)*mt^4) + (4 - D)*GLI["fctopology5C", {1, 1, 1, 0, 0, 1, 0}] + 
   (4*mt^2 - s)*GLI["fctopology5C", {1, 1, 1, 0, 0, 2, 0}], 
 GLI["fctopology5C", {1, 1, 2, 0, -2, 1, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-16 + 6*D)*mt^2) + (((-48 + 64*D - 28*D^2 + 4*D^3)*mt^2 + 
      (-76 + 88*D - 33*D^2 + 4*D^3)*s)*GLI["fctopology5C", 
      {1, 1, 0, 0, 0, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((144 - 168*D + 64*D^2 - 8*D^3)*mt^4 + (432 - 396*D + 120*D^2 - 12*D^3)*
       mt^2*s + (-72 + 66*D - 20*D^2 + 2*D^3)*s^2)*
     GLI["fctopology5C", {1, 1, 1, 0, 0, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((240 - 152*D + 24*D^2)*mt^4*s + (-60 + 38*D - 6*D^2)*mt^2*s^2)*
     GLI["fctopology5C", {1, 1, 1, 0, 0, 2, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((-48 + 28*D - 4*D^2)*mt^4*s + (24 - 14*D + 2*D^2)*mt^2*s^2)*
     GLI["fctopology5C", {1, 1, 2, 0, 0, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s), GLI["fctopology5C", {1, 1, 2, 0, -1, 0, 0}] -> 
  0, GLI["fctopology5C", {1, 1, 2, 0, -1, 1, -1}] -> 
  ((-20 + 28*D - 13*D^2 + 2*D^3)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/
    ((96 - 68*D + 12*D^2)*mt^2) + 
   (((-24 + 32*D - 14*D^2 + 2*D^3)*mt^2 + (18 - 21*D + 8*D^2 - D^3)*s)*
     GLI["fctopology5C", {1, 1, 0, 0, 0, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((912 - 904*D + 296*D^2 - 32*D^3)*mt^4 + (-144 + 156*D - 54*D^2 + 6*D^3)*
       mt^2*s + (24 - 26*D + 9*D^2 - D^3)*s^2)*GLI["fctopology5C", 
      {1, 1, 1, 0, 0, 1, 0}])/((192 - 136*D + 24*D^2)*mt^2 + 
     (64 - 40*D + 6*D^2)*s) + 
   (((384 - 272*D + 48*D^2)*mt^6 + (-72 + 60*D - 12*D^2)*mt^4*s + 
      (-6 + 2*D)*mt^2*s^2)*GLI["fctopology5C", {1, 1, 1, 0, 0, 2, 0}])/
    ((96 - 68*D + 12*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s) + 
   (((80 - 52*D + 8*D^2)*mt^4*s + (-8 + 6*D - D^2)*mt^2*s^2)*
     GLI["fctopology5C", {1, 1, 2, 0, 0, 1, 0}])/
    ((192 - 136*D + 24*D^2)*mt^2 + (64 - 40*D + 6*D^2)*s), 
 GLI["fctopology5C", {1, 1, 2, 0, -1, 1, 0}] -> 
  ((-12 + 10*D - 2*D^2)*GLI["fctopology5C", {1, 1, 0, 0, 0, 1, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   (((84 - 52*D + 8*D^2)*mt^2 + (-12 + 7*D - D^2)*s)*
     GLI["fctopology5C", {1, 1, 1, 0, 0, 1, 0}])/((-12 + 4*D)*mt^2 + 
     (-4 + D)*s) + (((48 - 16*D)*mt^4 + (-12 + 4*D)*mt^2*s)*
     GLI["fctopology5C", {1, 1, 1, 0, 0, 2, 0}])/((-12 + 4*D)*mt^2 + 
     (-4 + D)*s) + ((8 - 2*D)*mt^2*s*GLI["fctopology5C", 
      {1, 1, 2, 0, 0, 1, 0}])/((-12 + 4*D)*mt^2 + (-4 + D)*s), 
 GLI["fctopology5C", {1, 1, 2, 0, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology5C", {1, 1, 2, 0, 0, 1, -1}] -> 
  ((-8 + 6*D - D^2)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-40 + 8*D)*mt^4) + ((6 - 5*D + D^2)*GLI["fctopology5C", 
      {1, 1, 0, 0, 0, 1, 0}])/((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   (((-24 + 14*D - 2*D^2)*mt^2 + (12 - 7*D + D^2)*s)*
     GLI["fctopology5C", {1, 1, 1, 0, 0, 1, 0}])/((-12 + 4*D)*mt^2 + 
     (-4 + D)*s) + (((16 - 4*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology5C", {1, 1, 1, 0, 0, 2, 0}])/((-24 + 8*D)*mt^2 + 
     (-8 + 2*D)*s) + ((12 - 4*D)*mt^4*GLI["fctopology5C", 
      {1, 1, 2, 0, 0, 1, 0}])/((-12 + 4*D)*mt^2 + (-4 + D)*s), 
 GLI["fctopology5C", {1, 1, 2, 1, -2, 0, 0}] -> 
  ((-4*D*mt^4 + (32 - 8*D)*mt^2*s + (8 - 3*D)*s^2)*
     GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/(-16*mt^4 + 16*mt^2*s) + 
   (((72 - 16*D)*mt^4*s + (-16 + 2*D)*mt^2*s^2 + (4 - D)*s^3)*
     GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/((48 - 16*D)*mt^4 + 
     (-48 + 16*D)*mt^2*s) + (((-4*D + 2*D^2)*mt^2 + (20 - 16*D + 3*D^2)*s)*
     GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/((48 - 16*D)*mt^4 + 
     (-48 + 16*D)*mt^2*s), GLI["fctopology5C", {1, 1, 2, 1, -1, -1, 0}] -> 
  (((4 - 2*D)*mt^2 + (4 - D)*s)*GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/
    (-4*mt^2 + 4*s) + (((16 - 4*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/
    ((12 - 4*D)*mt^2 + (-12 + 4*D)*s) + 
   ((4 - 4*D + D^2)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/
    ((12 - 4*D)*mt^2 + (-12 + 4*D)*s), 
 GLI["fctopology5C", {1, 1, 2, 1, -1, 0, -1}] -> 
  (((-32 + 48*D - 12*D^2)*mt^4 + (28*D - 12*D^2)*mt^2*s + 
      (-16 + 14*D - 3*D^2)*s^2)*GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/
    (-32*D*mt^4 + 32*D*mt^2*s) + 
   (((160*D - 32*D^2)*mt^6 + (-128 - 8*D)*mt^4*s + (64 - 32*D + 6*D^2)*mt^2*
       s^2 + (-8 + 6*D - D^2)*s^3)*GLI["fctopology5C", 
      {0, 1, 2, 1, 0, 0, 0}])/((96*D - 32*D^2)*mt^4 + 
     (-96*D + 32*D^2)*mt^2*s) + 
   (((16 + 8*D - 20*D^2 + 6*D^3)*mt^2 + (-40 + 52*D - 22*D^2 + 3*D^3)*s)*
     GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/((96*D - 32*D^2)*mt^4 + 
     (-96*D + 32*D^2)*mt^2*s) + 
   (mt^2*GLI["fctopology5C", {1, 1, 1, 1, 0, 0, 0}])/D, 
 GLI["fctopology5C", {1, 1, 2, 1, -1, 0, 0}] -> 
  (((-16 + 6*D)*mt^2 + (-8 + 3*D)*s)*GLI["fctopology5C", 
      {0, 1, 1, 1, 0, 0, 0}])/(-8*mt^4 + 8*mt^2*s) + 
   (((-40 + 8*D)*mt^4 + 8*mt^2*s + (-4 + D)*s^2)*GLI["fctopology5C", 
      {0, 1, 2, 1, 0, 0, 0}])/((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s) + 
   ((-12 + 12*D - 3*D^2)*GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/
    ((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s), 
 GLI["fctopology5C", {1, 1, 2, 1, 0, -1, -1}] -> 
  (((16 - 36*D + 28*D^2 - 6*D^3)*mt^4 + (-18*D + 14*D^2 - 3*D^3)*mt^2*s + 
      (8 - 3*D)*s^2)*GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/
    ((16*D - 8*D^2)*mt^4 + (-16*D + 8*D^2)*mt^2*s) + 
   (((-128*D + 96*D^2 - 16*D^3)*mt^6 + (64 + 48*D - 48*D^2 + 8*D^3)*mt^4*s + 
      (-32 + 6*D^2 - D^3)*mt^2*s^2 + (4 - D)*s^3)*GLI["fctopology5C", 
      {0, 1, 2, 1, 0, 0, 0}])/((-48*D + 40*D^2 - 8*D^3)*mt^4 + 
     (48*D - 40*D^2 + 8*D^3)*mt^2*s) + 
   (((-20 - 4*D + 44*D^2 - 23*D^3 + 3*D^4)*mt^2 + 
      (50 - 77*D + 31*D^2 - 4*D^3)*s)*GLI["fctopology5C", 
      {1, 1, 0, 0, 0, 0, 0}])/((-120*D + 64*D^2 - 8*D^3)*mt^4 + 
     (120*D - 64*D^2 + 8*D^3)*mt^2*s) + 
   (mt^2*GLI["fctopology5C", {1, 1, 1, 1, 0, 0, 0}])/D, 
 GLI["fctopology5C", {1, 1, 2, 1, 0, -1, 0}] -> 
  ((-8 + 3*D)*GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/(-2*mt^2 + 2*s) + 
   (((-16 + 4*D)*mt^2 + (4 - D)*s)*GLI["fctopology5C", 
      {0, 1, 2, 1, 0, 0, 0}])/((6 - 2*D)*mt^2 + (-6 + 2*D)*s) + 
   (((64 - 74*D + 27*D^2 - 3*D^3)*mt^2 + (-24 + 26*D - 9*D^2 + D^3)*s)*
     GLI["fctopology5C", {1, 1, 0, 0, 0, 0, 0}])/((-60 + 32*D - 4*D^2)*mt^6 + 
     (60 - 32*D + 4*D^2)*mt^4*s), 
 GLI["fctopology5C", {1, 1, 2, 1, 0, 0, 0}] -> 
  ((-24 + 17*D - 3*D^2)*GLI["fctopology5C", {0, 1, 1, 1, 0, 0, 0}])/
    ((16 - 4*D)*mt^4 + (-16 + 4*D)*mt^2*s) + 
   ((-2*mt^2 - s)*GLI["fctopology5C", {0, 1, 2, 1, 0, 0, 0}])/
    (-4*mt^4 + 4*mt^2*s) + ((4 - 4*D + D^2)*GLI["fctopology5C", 
      {1, 1, 0, 0, 0, 0, 0}])/((16 - 4*D)*mt^6 + (-16 + 4*D)*mt^4*s), 
 GLI["fctopology6C", {0, -1, 2, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology6C", {0, 0, 2, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology6C", {0, 0, 2, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology6C", {0, 0, 2, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology6C", {0, 0, 2, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology6C", {0, 1, 2, 0, 0, 0, 0}] -> 0, 
 GLI["fctopology6C", {0, 1, 2, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology6C", {1, 0, 1, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology6C", {1, 0, 2, 0, -1, 1, 0}] -> 0, 
 GLI["fctopology6C", {1, 0, 2, 0, 0, 1, -1}] -> 0, 
 GLI["fctopology6C", {1, 0, 2, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology6C", {-1, 0, 2, 0, 1, 1, 0}] -> 
  (((4 - 2*D)*mt^2 + (4 - D)*s)*GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    (-4*mt^2 + 4*s) + (((16 - 4*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/
    ((12 - 4*D)*mt^2 + (-12 + 4*D)*s) + 
   ((4 - 4*D + D^2)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((12 - 4*D)*mt^2 + (-12 + 4*D)*s), 
 GLI["fctopology6C", {-1, 1, 2, -1, 1, 1, 0}] -> 
  (((16 + 4*D - 4*D^2)*mt^4 + (-10*D + 4*D^2)*mt^2*s + (8 - 3*D)*s^2)*
     GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/(-4*D*mt^4 + 4*D*mt^2*s) + 
   (((64 - 16*D)*mt^4*s + (-32 + 8*D)*mt^2*s^2 + (4 - D)*s^3)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/((12*D - 4*D^2)*mt^4 + 
     (-12*D + 4*D^2)*mt^2*s) + 
   (((-8 + 16*D - 10*D^2 + 2*D^3)*mt^2 + (20 - 28*D + 13*D^2 - 2*D^3)*s)*
     GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/((12*D - 4*D^2)*mt^4 + 
     (-12*D + 4*D^2)*mt^2*s) + 
   ((-4*mt^2 + D*s)*GLI["fctopology6C", {1, 1, 1, 1, 0, 0, 0}])/D, 
 GLI["fctopology6C", {-1, 1, 2, 0, 1, 1, 0}] -> 
  ((-8 + 3*D)*GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/(-2*mt^2 + 2*s) + 
   (((-16 + 4*D)*mt^2 + (4 - D)*s)*GLI["fctopology6C", 
      {1, 0, 2, 1, 0, 0, 0}])/((6 - 2*D)*mt^2 + (-6 + 2*D)*s) + 
   (((64 - 74*D + 27*D^2 - 3*D^3)*mt^2 + (-24 + 26*D - 9*D^2 + D^3)*s)*
     GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/((-60 + 32*D - 4*D^2)*mt^6 + 
     (60 - 32*D + 4*D^2)*mt^4*s), 
 GLI["fctopology6C", {0, -1, 1, 1, 1, 1, 0}] -> 
  ((2 - D)*s*GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/((-12 + 4*D)*mt^2) + 
   (((24 - 8*D)*mt^4 + (-8 + 2*D)*mt^2*s + (-8 + 3*D)*s^2)*
     GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/((48 - 16*D)*mt^4 + 
     (-48 + 16*D)*mt^2*s) + (((16 - 4*D)*mt^2*s^2 + (-4 + D)*s^3)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^4 + (144 - 96*D + 16*D^2)*mt^2*s) + 
   (((-24 + 20*D - 4*D^2)*mt^2 + (28 - 24*D + 5*D^2)*s)*
     GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^4 + (144 - 96*D + 16*D^2)*mt^2*s), 
 GLI["fctopology6C", {0, -1, 2, 0, 1, 1, 0}] -> 
  (((4 - 2*D)*mt^2 + (4 - D)*s)*GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    (-8*mt^2 + 8*s) + ((4*mt^2*s + (8 - 3*D)*s^2)*GLI["fctopology6C", 
      {1, 0, 2, 1, 0, 0, 0}])/((24 - 8*D)*mt^2 + (-24 + 8*D)*s) + 
   ((4 - 4*D + D^2)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((24 - 8*D)*mt^2 + (-24 + 8*D)*s), 
 GLI["fctopology6C", {0, 0, 1, 0, 1, 1, 0}] -> 
  GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}], 
 GLI["fctopology6C", {0, 0, 1, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology6C", {0, 0, 1, 1, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/((-6 + 2*D)*mt^2) + 
   (((-16 + 6*D)*mt^2 + (8 - 3*D)*s)*GLI["fctopology6C", 
      {1, 0, 1, 1, 0, 0, 0}])/((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s) + 
   (((-16 + 4*D)*mt^2*s + (4 - D)*s^2)*GLI["fctopology6C", 
      {1, 0, 2, 1, 0, 0, 0}])/((-72 + 48*D - 8*D^2)*mt^4 + 
     (72 - 48*D + 8*D^2)*mt^2*s) + 
   ((-4 + 4*D - D^2)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-72 + 48*D - 8*D^2)*mt^4 + (72 - 48*D + 8*D^2)*mt^2*s), 
 GLI["fctopology6C", {0, 0, 2, -1, 1, 1, 0}] -> 
  (((4 - 2*D)*mt^2 + (4 - D)*s)*GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    (-4*mt^2 + 4*s) + (((16 - 4*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/
    ((12 - 4*D)*mt^2 + (-12 + 4*D)*s) + 
   ((4 - 4*D + D^2)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((12 - 4*D)*mt^2 + (-12 + 4*D)*s), 
 GLI["fctopology6C", {0, 0, 2, 0, 1, 1, -1}] -> 
  (((-12 + 2*D)*mt^2 + (4 + D)*s)*GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    (-16*mt^2 + 16*s) + (((-48 + 16*D)*mt^4 + (44 - 16*D)*mt^2*s + 
      (-8 + 3*D)*s^2)*GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/
    ((48 - 16*D)*mt^2 + (-48 + 16*D)*s) + 
   ((-4 + 4*D - D^2)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((48 - 16*D)*mt^2 + (-48 + 16*D)*s), 
 GLI["fctopology6C", {0, 0, 2, 0, 1, 1, 0}] -> 
  GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}], 
 GLI["fctopology6C", {0, 1, 1, -1, 1, 1, 0}] -> 
  (((-16 + 4*D)*mt^4 + 2*D*mt^2*s + (-8 + 3*D)*s^2)*
     GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/(-4*D*mt^4 + 4*D*mt^2*s) + 
   (((-64 + 16*D)*mt^4*s + (32 - 8*D)*mt^2*s^2 + (-4 + D)*s^3)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/((12*D - 4*D^2)*mt^4 + 
     (-12*D + 4*D^2)*mt^2*s) + 
   (((8 - 16*D + 10*D^2 - 2*D^3)*mt^2 + (-20 + 28*D - 13*D^2 + 2*D^3)*s)*
     GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/((12*D - 4*D^2)*mt^4 + 
     (-12*D + 4*D^2)*mt^2*s) + 
   ((4 - 2*D)*mt^2*GLI["fctopology6C", {1, 1, 1, 1, 0, 0, 0}])/D, 
 GLI["fctopology6C", {0, 1, 1, 0, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology6C", {0, 1, 1, 0, 1, 1, 0}] -> 
  GLI["fctopology6C", {1, 1, 1, 1, 0, 0, 0}], 
 GLI["fctopology6C", {0, 1, 1, 1, 1, 1, 0}] -> 
  ((-8 + 3*D)*s*GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    ((24 - 8*D)*mt^6 + (-24 + 8*D)*mt^4*s) + 
   (((-32 + 8*D)*mt^4 + (24 - 6*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/((-72 + 48*D - 8*D^2)*mt^6 + 
     (72 - 48*D + 8*D^2)*mt^4*s) + 
   ((-4 + 4*D - D^2)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-72 + 48*D - 8*D^2)*mt^6 + (72 - 48*D + 8*D^2)*mt^4*s) + 
   ((-2 + D)*GLI["fctopology6C", {1, 1, 0, 1, 1, 0, 0}])/((-6 + 2*D)*mt^2) + 
   ((2 - D)*GLI["fctopology6C", {1, 1, 1, 1, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology6C", {0, 1, 2, -1, 0, 1, 0}] -> 0, 
 GLI["fctopology6C", {0, 1, 2, -1, 1, 1, -1}] -> 
  (((-64 + 8*D + 4*D^2)*mt^4 + (-16*D + 8*D^2)*mt^2*s + 
      (-32 + 20*D - 3*D^2)*s^2)*GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    (-16*D*mt^4 + 16*D*mt^2*s) + 
   (((-128*D + 32*D^2)*mt^6 + (-256 + 192*D - 32*D^2)*mt^4*s + 
      (128 - 72*D + 10*D^2)*mt^2*s^2 + (-16 + 8*D - D^2)*s^3)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/((48*D - 16*D^2)*mt^4 + 
     (-48*D + 16*D^2)*mt^2*s) + 
   (((32 - 72*D + 48*D^2 - 10*D^3)*mt^2 + (-80 + 108*D - 48*D^2 + 7*D^3)*s)*
     GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/((48*D - 16*D^2)*mt^4 + 
     (-48*D + 16*D^2)*mt^2*s) + 
   ((4 - 2*D)*mt^2*GLI["fctopology6C", {1, 1, 1, 1, 0, 0, 0}])/D, 
 GLI["fctopology6C", {0, 1, 2, -1, 1, 1, 0}] -> 
  ((8 - 3*D)*s*GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    (-4*mt^4 + 4*mt^2*s) + (((32 - 8*D)*mt^4 + (-24 + 6*D)*mt^2*s + 
      (4 - D)*s^2)*GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/
    ((12 - 4*D)*mt^4 + (-12 + 4*D)*mt^2*s) + 
   ((4 - 4*D + D^2)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((12 - 4*D)*mt^4 + (-12 + 4*D)*mt^2*s) + GLI["fctopology6C", 
    {1, 1, 1, 1, 0, 0, 0}], GLI["fctopology6C", {0, 1, 2, 0, -1, 1, 0}] -> 
  ((-2 + D)*s*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
   ((-10*D + 2*D^2)*mt^4), GLI["fctopology6C", {0, 1, 2, 0, 0, 1, -1}] -> 
  (((4*D - 2*D^2)*mt^2 + (-6 + 5*D - D^2)*s)*GLI["fctopology6C", 
     {1, 1, 0, 0, 0, 0, 0}])/((60*D - 32*D^2 + 4*D^3)*mt^4), 
 GLI["fctopology6C", {0, 1, 2, 0, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology6C", {0, 1, 2, 0, 1, 1, -1}] -> 
  (((32 - 28*D + 6*D^2)*mt^2 + (-32 + 20*D - 3*D^2)*s)*
     GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/((64 - 16*D)*mt^4 + 
     (-64 + 16*D)*mt^2*s) + ((16*mt^4 + (-20 + 4*D)*mt^2*s + (4 - D)*s^2)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/((48 - 16*D)*mt^4 + 
     (-48 + 16*D)*mt^2*s) + (((-48 + 72*D - 42*D^2 + 11*D^3 - D^4)*mt^2 + 
      (48 - 52*D + 18*D^2 - 2*D^3)*s)*GLI["fctopology6C", 
      {1, 1, 0, 0, 0, 0, 0}])/((960 - 752*D + 192*D^2 - 16*D^3)*mt^6 + 
     (-960 + 752*D - 192*D^2 + 16*D^3)*mt^4*s) + 
   GLI["fctopology6C", {1, 1, 1, 1, 0, 0, 0}]/2, 
 GLI["fctopology6C", {0, 1, 2, 0, 1, 1, 0}] -> 
  ((-24 + 17*D - 3*D^2)*GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    ((16 - 4*D)*mt^4 + (-16 + 4*D)*mt^2*s) + 
   ((-2*mt^2 - s)*GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/
    (-4*mt^4 + 4*mt^2*s) + ((4 - 4*D + D^2)*GLI["fctopology6C", 
      {1, 1, 0, 0, 0, 0, 0}])/((16 - 4*D)*mt^6 + (-16 + 4*D)*mt^4*s), 
 GLI["fctopology6C", {1, -1, 0, 1, 1, 1, 0}] -> 
  GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}] - 
   (s*GLI["fctopology6C", {1, 0, 0, 1, 1, 1, 0}])/2, 
 GLI["fctopology6C", {1, -1, 1, 0, 1, 1, 0}] -> 
  -((s*GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/((-12 + 4*D)*mt^2)) + 
   (((-72 + 48*D - 8*D^2)*mt^4 + (-8 + 14*D - 4*D^2)*mt^2*s + (-8 + 3*D)*s^2)*
     GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    ((-96 + 80*D - 16*D^2)*mt^4 + (96 - 80*D + 16*D^2)*mt^2*s) + 
   (((-192 + 112*D - 16*D^2)*mt^4*s + (64 - 32*D + 4*D^2)*mt^2*s^2 + 
      (-4 + D)*s^3)*GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/
    ((288 - 336*D + 128*D^2 - 16*D^3)*mt^4 + 
     (-288 + 336*D - 128*D^2 + 16*D^3)*mt^2*s) + 
   (((36 - 24*D + 4*D^2)*mt^2 + (-14 + 5*D)*s)*GLI["fctopology6C", 
      {1, 1, 0, 0, 0, 0, 0}])/((-144 + 96*D - 16*D^2)*mt^4 + 
     (144 - 96*D + 16*D^2)*mt^2*s), 
 GLI["fctopology6C", {1, -1, 1, 1, 0, 1, 0}] -> 
  -((s*GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/((-12 + 4*D)*mt^2)) + 
   (((-72 + 48*D - 8*D^2)*mt^4 + (-8 + 14*D - 4*D^2)*mt^2*s + (-8 + 3*D)*s^2)*
     GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    ((-96 + 80*D - 16*D^2)*mt^4 + (96 - 80*D + 16*D^2)*mt^2*s) + 
   (((-192 + 112*D - 16*D^2)*mt^4*s + (64 - 32*D + 4*D^2)*mt^2*s^2 + 
      (-4 + D)*s^3)*GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/
    ((288 - 336*D + 128*D^2 - 16*D^3)*mt^4 + 
     (-288 + 336*D - 128*D^2 + 16*D^3)*mt^2*s) + 
   (((36 - 24*D + 4*D^2)*mt^2 + (-14 + 5*D)*s)*GLI["fctopology6C", 
      {1, 1, 0, 0, 0, 0, 0}])/((-144 + 96*D - 16*D^2)*mt^4 + 
     (144 - 96*D + 16*D^2)*mt^2*s), 
 GLI["fctopology6C", {1, -1, 1, 1, 1, 0, 0}] -> 
  ((2 - D)*s*GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/((-12 + 4*D)*mt^2) + 
   (((24 - 8*D)*mt^4 + (-8 + 2*D)*mt^2*s + (-8 + 3*D)*s^2)*
     GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/((48 - 16*D)*mt^4 + 
     (-48 + 16*D)*mt^2*s) + (((16 - 4*D)*mt^2*s^2 + (-4 + D)*s^3)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^4 + (144 - 96*D + 16*D^2)*mt^2*s) + 
   (((-24 + 20*D - 4*D^2)*mt^2 + (28 - 24*D + 5*D^2)*s)*
     GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^4 + (144 - 96*D + 16*D^2)*mt^2*s), 
 GLI["fctopology6C", {1, -1, 1, 1, 1, 1, 0}] -> 
  (((-32 + 24*D - 4*D^2)*mt^2 + (-4 + 4*D - D^2)*s)*
     GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/((-96 + 56*D - 8*D^2)*mt^4 + 
     (24 - 14*D + 2*D^2)*mt^2*s) + 
   ((-3 + D)*s*GLI["fctopology6C", {1, 0, 0, 1, 1, 1, 0}])/
    ((16 - 4*D)*mt^2 + (-4 + D)*s) + 
   (((64 - 40*D + 6*D^2)*mt^2 + (16 - 14*D + 3*D^2)*s)*
     GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/((-96 + 56*D - 8*D^2)*mt^4 + 
     (96 - 56*D + 8*D^2)*mt^2*s) + (((-28 + 8*D)*mt^2*s + (-2 + D)*s^2)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/((-72 + 48*D - 8*D^2)*mt^4 + 
     (72 - 48*D + 8*D^2)*mt^2*s) + 
   (((-64 + 80*D - 32*D^2 + 4*D^3)*mt^2 + (-56 + 76*D - 34*D^2 + 5*D^3)*s)*
     GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-1152 + 1056*D - 320*D^2 + 32*D^3)*mt^6 + 
     (1440 - 1320*D + 400*D^2 - 40*D^3)*mt^4*s + 
     (-288 + 264*D - 80*D^2 + 8*D^3)*mt^2*s^2), 
 GLI["fctopology6C", {1, -1, 2, 1, 0, 0, 0}] -> 
  (((4 - 2*D)*mt^2 + (4 - D)*s)*GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    (-8*mt^2 + 8*s) + ((4*mt^2*s + (8 - 3*D)*s^2)*GLI["fctopology6C", 
      {1, 0, 2, 1, 0, 0, 0}])/((24 - 8*D)*mt^2 + (-24 + 8*D)*s) + 
   ((4 - 4*D + D^2)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((24 - 8*D)*mt^2 + (-24 + 8*D)*s), 
 GLI["fctopology6C", {1, 0, 0, 0, 1, 1, 0}] -> 
  GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}], 
 GLI["fctopology6C", {1, 0, 0, 1, 0, 1, 0}] -> 
  GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}], 
 GLI["fctopology6C", {1, 0, 1, -1, 1, 1, 0}] -> 
  (s*GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/(2*mt^2) + 
   (((24 - 8*D)*mt^4 + (-8 + 2*D)*mt^2*s + (8 - 3*D)*s^2)*
     GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    ((16 - 8*D)*mt^4 + (-16 + 8*D)*mt^2*s) + 
   (((64 - 16*D)*mt^4*s + (-32 + 8*D)*mt^2*s^2 + (4 - D)*s^3)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/((-48 + 40*D - 8*D^2)*mt^4 + 
     (48 - 40*D + 8*D^2)*mt^2*s) + (((-12 + 4*D)*mt^2 + (6 - D)*s)*
     GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s), 
 GLI["fctopology6C", {1, 0, 1, 0, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology6C", {1, 0, 1, 0, 1, 1, -1}] -> 
  ((-4*mt^2 + (-2 + D)*s)*GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/
    ((-24 + 8*D)*mt^2) + (((40 - 16*D)*mt^4 + (-24 + 10*D)*mt^2*s + 
      (8 - 3*D)*s^2)*GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    ((96 - 32*D)*mt^4 + (-96 + 32*D)*mt^2*s) + 
   (((64 - 16*D)*mt^4*s + (-32 + 8*D)*mt^2*s^2 + (4 - D)*s^3)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/
    ((-288 + 192*D - 32*D^2)*mt^4 + (288 - 192*D + 32*D^2)*mt^2*s) + 
   (((40 - 36*D + 8*D^2)*mt^2 + (-28 + 24*D - 5*D^2)*s)*
     GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-288 + 192*D - 32*D^2)*mt^4 + (288 - 192*D + 32*D^2)*mt^2*s), 
 GLI["fctopology6C", {1, 0, 1, 0, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/((-6 + 2*D)*mt^2) + 
   (((-16 + 6*D)*mt^2 + (8 - 3*D)*s)*GLI["fctopology6C", 
      {1, 0, 1, 1, 0, 0, 0}])/((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s) + 
   (((-16 + 4*D)*mt^2*s + (4 - D)*s^2)*GLI["fctopology6C", 
      {1, 0, 2, 1, 0, 0, 0}])/((-72 + 48*D - 8*D^2)*mt^4 + 
     (72 - 48*D + 8*D^2)*mt^2*s) + 
   ((-4 + 4*D - D^2)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-72 + 48*D - 8*D^2)*mt^4 + (72 - 48*D + 8*D^2)*mt^2*s), 
 GLI["fctopology6C", {1, 0, 1, 1, 0, 1, -1}] -> 
  ((-4*mt^2 + (4 - D)*s)*GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/
    ((-24 + 8*D)*mt^2) + (((64 - 24*D)*mt^4 + (-16*D + 6*D^2)*mt^2*s + 
      (32 - 20*D + 3*D^2)*s^2)*GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    ((-192 + 160*D - 32*D^2)*mt^4 + (192 - 160*D + 32*D^2)*mt^2*s) + 
   (((256 - 128*D + 16*D^2)*mt^4*s + (-128 + 64*D - 8*D^2)*mt^2*s^2 + 
      (16 - 8*D + D^2)*s^3)*GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/
    ((576 - 672*D + 256*D^2 - 32*D^3)*mt^4 + 
     (-576 + 672*D - 256*D^2 + 32*D^3)*mt^2*s) + 
   (((-32 + 12*D)*mt^2 + (8 + 6*D - 3*D^2)*s)*GLI["fctopology6C", 
      {1, 1, 0, 0, 0, 0, 0}])/((-288 + 192*D - 32*D^2)*mt^4 + 
     (288 - 192*D + 32*D^2)*mt^2*s), 
 GLI["fctopology6C", {1, 0, 1, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/((-6 + 2*D)*mt^2) + 
   (((-16 + 6*D)*mt^2 + (8 - 3*D)*s)*GLI["fctopology6C", 
      {1, 0, 1, 1, 0, 0, 0}])/((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s) + 
   (((-16 + 4*D)*mt^2*s + (4 - D)*s^2)*GLI["fctopology6C", 
      {1, 0, 2, 1, 0, 0, 0}])/((-72 + 48*D - 8*D^2)*mt^4 + 
     (72 - 48*D + 8*D^2)*mt^2*s) + 
   ((-4 + 4*D - D^2)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-72 + 48*D - 8*D^2)*mt^4 + (72 - 48*D + 8*D^2)*mt^2*s), 
 GLI["fctopology6C", {1, 0, 1, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/((-6 + 2*D)*mt^2) + 
   (((-16 + 6*D)*mt^2 + (8 - 3*D)*s)*GLI["fctopology6C", 
      {1, 0, 1, 1, 0, 0, 0}])/((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s) + 
   (((-16 + 4*D)*mt^2*s + (4 - D)*s^2)*GLI["fctopology6C", 
      {1, 0, 2, 1, 0, 0, 0}])/((-72 + 48*D - 8*D^2)*mt^4 + 
     (72 - 48*D + 8*D^2)*mt^2*s) + 
   ((-4 + 4*D - D^2)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-72 + 48*D - 8*D^2)*mt^4 + (72 - 48*D + 8*D^2)*mt^2*s), 
 GLI["fctopology6C", {1, 0, 1, 1, 1, 1, -1}] -> 
  ((-2 + D)*GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/
    ((24 - 14*D + 2*D^2)*mt^2) - GLI["fctopology6C", {1, 0, 0, 1, 1, 1, 0}]/
    (-8 + 2*D) + (((32 - 28*D + 6*D^2)*mt^2 + (8 - 3*D)*s)*
     GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/((-96 + 56*D - 8*D^2)*mt^4 + 
     (96 - 56*D + 8*D^2)*mt^2*s) + 
   (((-24 + 8*D)*mt^4 + (10 - 2*D)*mt^2*s - s^2)*GLI["fctopology6C", 
      {1, 0, 2, 1, 0, 0, 0}])/((-72 + 48*D - 8*D^2)*mt^4 + 
     (72 - 48*D + 8*D^2)*mt^2*s) + ((20 - 28*D + 13*D^2 - 2*D^3)*
     GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((288 - 264*D + 80*D^2 - 8*D^3)*mt^4 + (-288 + 264*D - 80*D^2 + 8*D^3)*
      mt^2*s), GLI["fctopology6C", {1, 0, 1, 1, 1, 1, 0}] -> 
  ((-4 + 2*D)*GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/
    ((16 - 4*D)*mt^4 + (-4 + D)*mt^2*s) + 
   ((6 - 2*D)*GLI["fctopology6C", {1, 0, 0, 1, 1, 1, 0}])/
    ((16 - 4*D)*mt^2 + (-4 + D)*s) + 
   ((8 - 3*D)*GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    ((8 - 2*D)*mt^4 + (-8 + 2*D)*mt^2*s) + 
   ((-2*mt^2 - s)*GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/
    ((6 - 2*D)*mt^4 + (-6 + 2*D)*mt^2*s) + 
   ((-12 + 12*D - 3*D^2)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((96 - 56*D + 8*D^2)*mt^6 + (-120 + 70*D - 10*D^2)*mt^4*s + 
     (24 - 14*D + 2*D^2)*mt^2*s^2), 
 GLI["fctopology6C", {1, 0, 2, 1, -1, 0, 0}] -> 
  (((4 - 2*D)*mt^2 + (4 - D)*s)*GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    (-4*mt^2 + 4*s) + (((16 - 4*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/
    ((12 - 4*D)*mt^2 + (-12 + 4*D)*s) + 
   ((4 - 4*D + D^2)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((12 - 4*D)*mt^2 + (-12 + 4*D)*s), 
 GLI["fctopology6C", {1, 0, 2, 1, 0, -1, 0}] -> 
  (((4 - 2*D)*mt^2 + (4 - D)*s)*GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    (-4*mt^2 + 4*s) + (((16 - 4*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/
    ((12 - 4*D)*mt^2 + (-12 + 4*D)*s) + 
   ((4 - 4*D + D^2)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((12 - 4*D)*mt^2 + (-12 + 4*D)*s), 
 GLI["fctopology6C", {1, 0, 2, 1, 0, 0, -1}] -> 
  (((-20 + 6*D)*mt^2 + (-4 + 3*D)*s)*GLI["fctopology6C", 
      {1, 0, 1, 1, 0, 0, 0}])/(-16*mt^2 + 16*s) + 
   (((-48 + 16*D)*mt^4 + (12 - 8*D)*mt^2*s + D*s^2)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/((48 - 16*D)*mt^2 + 
     (-48 + 16*D)*s) + ((-12 + 12*D - 3*D^2)*GLI["fctopology6C", 
      {1, 1, 0, 0, 0, 0, 0}])/((48 - 16*D)*mt^2 + (-48 + 16*D)*s), 
 GLI["fctopology6C", {1, 1, 0, -1, 1, 1, 0}] -> 
  ((4*mt^2 + (-2 + D)*s)*GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/
   (4*mt^2), GLI["fctopology6C", {1, 1, 0, 0, 0, 1, 0}] -> 
  GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}], 
 GLI["fctopology6C", {1, 1, 0, 0, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/(2*mt^2), 
 GLI["fctopology6C", {1, 1, 0, 1, -1, 1, 0}] -> 
  ((4*mt^2 + (-2 + D)*s)*GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/
   (4*mt^2), GLI["fctopology6C", {1, 1, 0, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/(2*mt^2), 
 GLI["fctopology6C", {1, 1, 1, -1, 0, 1, 0}] -> 
  (((72 - 48*D + 8*D^2)*mt^2 + (18 - 12*D + 2*D^2)*s)*
     GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   ((3 - D)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/((-8 + 3*D)*mt^2) + 
   (((432 - 432*D + 144*D^2 - 16*D^3)*mt^4 + (-48 + 28*D - 4*D^2)*mt^2*s + 
      (-24 + 26*D - 9*D^2 + D^3)*s^2)*GLI["fctopology6C", 
      {1, 1, 1, 0, 0, 1, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((-48 + 16*D)*mt^4*s + (12 - 4*D)*mt^2*s^2)*GLI["fctopology6C", 
      {1, 1, 1, 0, 0, 2, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((48 - 28*D + 4*D^2)*mt^4*s + (8 - 6*D + D^2)*mt^2*s^2)*
     GLI["fctopology6C", {1, 1, 2, 0, 0, 1, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s), GLI["fctopology6C", {1, 1, 1, -1, 1, 1, -1}] -> 
  (((288 - 336*D + 128*D^2 - 16*D^3)*mt^4 + 
      (1512 - 2448*D + 1452*D^2 - 376*D^3 + 36*D^4)*mt^2*s + 
      (416 - 668*D + 392*D^2 - 99*D^3 + 9*D^4)*s^2)*
     GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/
    ((-2304 + 2400*D - 832*D^2 + 96*D^3)*mt^4 + 
     (-768 + 736*D - 232*D^2 + 24*D^3)*mt^2*s) + 
   (((-768 + 2368*D - 1760*D^2 + 496*D^3 - 48*D^4)*mt^6 + 
      (384 - 896*D + 472*D^2 - 72*D^3)*mt^4*s + 
      (-384 + 928*D - 592*D^2 + 144*D^3 - 12*D^4)*mt^2*s^2 + 
      (192 - 256*D + 101*D^2 - 12*D^3)*s^3)*GLI["fctopology6C", 
      {1, 0, 1, 1, 0, 0, 0}])/((384*D - 224*D^2 + 32*D^3)*mt^6 + 
     (-576*D + 336*D^2 - 48*D^3)*mt^4*s + (192*D - 112*D^2 + 16*D^3)*mt^2*
      s^2) + (((768 - 1632*D + 736*D^2 - 96*D^3)*mt^6*s + 
      (-768 + 1168*D - 408*D^2 + 40*D^3)*mt^4*s^2 + 
      (240 - 282*D + 72*D^2 - 4*D^3)*mt^2*s^3 + (-24 + 23*D - 4*D^2)*s^4)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/
    ((288*D - 192*D^2 + 32*D^3)*mt^6 + (-432*D + 288*D^2 - 48*D^3)*mt^4*s + 
     (144*D - 96*D^2 + 16*D^3)*mt^2*s^2) + 
   (((-3072 + 11968*D - 19056*D^2 + 16512*D^3 - 8328*D^4 + 2424*D^5 - 
        376*D^6 + 24*D^7)*mt^6 + (9216 - 36704*D + 54808*D^2 - 42480*D^3 + 
        18808*D^4 - 4784*D^5 + 648*D^6 - 36*D^7)*mt^4*s + 
      (-3840 + 13952*D - 19648*D^2 + 14588*D^3 - 6266*D^4 + 1567*D^5 - 
        212*D^6 + 12*D^7)*mt^2*s^2 + (-96*D + 164*D^2 - 104*D^3 + 29*D^4 - 
        3*D^5)*s^3)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((9216*D - 11904*D^2 + 5728*D^3 - 1216*D^4 + 96*D^5)*mt^8 + 
     (-13824*D + 17856*D^2 - 8592*D^3 + 1824*D^4 - 144*D^5)*mt^6*s + 
     (4608*D - 5952*D^2 + 2864*D^3 - 608*D^4 + 48*D^5)*mt^4*s^2) + 
   (((-336 + 304*D - 88*D^2 + 8*D^3)*mt^4 + (-368 + 468*D - 188*D^2 + 24*D^3)*
       mt^2*s + (8 - 2*D - 3*D^2 + D^3)*s^2)*GLI["fctopology6C", 
      {1, 1, 1, 0, 0, 1, 0}])/((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + 
     (-128 + 144*D - 52*D^2 + 6*D^3)*s) + 
   (((-304 + 304*D - 72*D^2)*mt^4*s + (12 - 20*D + 6*D^2)*mt^2*s^2 + 
      (16 - 14*D + 3*D^2)*s^3)*GLI["fctopology6C", {1, 1, 1, 0, 0, 2, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s) + (((-48 + 112*D - 56*D^2 + 8*D^3)*mt^4 + (24 - 44*D + 12*D^2)*mt^2*
       s + (4*D - D^2)*s^2)*GLI["fctopology6C", {1, 1, 1, 1, 0, 0, 0}])/
    ((24*D - 8*D^2)*mt^2 + (-12*D + 4*D^2)*s) + 
   (((-144 + 72*D - 8*D^2)*mt^4*s + (40 - 12*D)*mt^2*s^2 + (-4 + D)*s^3)*
     GLI["fctopology6C", {1, 1, 1, 1, 0, 1, 0}])/
    ((24 - 8*D)*mt^2 + (-12 + 4*D)*s) + 
   (((-48 + 16*D)*mt^6*s + (16 - 4*D)*mt^4*s^2 - mt^2*s^3)*
     GLI["fctopology6C", {1, 1, 1, 1, 0, 2, 0}])/
    ((12 - 4*D)*mt^2 + (-6 + 2*D)*s) + 
   (((-2016 + 3096*D - 1816*D^2 + 480*D^3 - 48*D^4)*mt^6*s + 
      (-736 + 1120*D - 610*D^2 + 142*D^3 - 12*D^4)*mt^4*s^2 + 
      (72 - 74*D + 23*D^2 - 2*D^3)*mt^2*s^3)*GLI["fctopology6C", 
      {1, 1, 2, 0, 0, 1, 0}])/((-2304 + 3552*D - 2032*D^2 + 512*D^3 - 48*D^4)*
      mt^4 + (384 - 656*D + 416*D^2 - 116*D^3 + 12*D^4)*mt^2*s + 
     (384 - 560*D + 300*D^2 - 70*D^3 + 6*D^4)*s^2), 
 GLI["fctopology6C", {1, 1, 1, -1, 1, 1, 0}] -> 
  ((-2 + D)*s*GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/
    ((-12 + 4*D)*mt^4 + (-4 + D)*mt^2*s) + 
   (((128 - 80*D + 12*D^2)*mt^4 + (-32 + 12*D)*mt^2*s + 
      (40 - 23*D + 3*D^2)*s^2)*GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    ((-32 + 8*D)*mt^6 + (48 - 12*D)*mt^4*s + (-16 + 4*D)*mt^2*s^2) + 
   (((-88 + 24*D)*mt^4*s + (42 - 10*D)*mt^2*s^2 + (-5 + D)*s^3)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/((-24 + 8*D)*mt^6 + 
     (36 - 12*D)*mt^4*s + (-12 + 4*D)*mt^2*s^2) + 
   (((-16 + 60*D - 54*D^2 + 18*D^3 - 2*D^4)*mt^4 + 
      (120 - 214*D + 133*D^2 - 34*D^3 + 3*D^4)*mt^2*s + 
      (-36 + 66*D - 42*D^2 + 11*D^3 - D^4)*s^2)*GLI["fctopology6C", 
      {1, 1, 0, 0, 0, 0, 0}])/((96 - 56*D + 8*D^2)*mt^8 + 
     (-144 + 84*D - 12*D^2)*mt^6*s + (48 - 28*D + 4*D^2)*mt^4*s^2) + 
   (((-12 + 4*D)*mt^2 + (16 - 5*D)*s)*GLI["fctopology6C", 
      {1, 1, 1, 0, 0, 1, 0}])/((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   ((8*mt^2*s - 2*s^2)*GLI["fctopology6C", {1, 1, 1, 0, 0, 2, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   (((6 - 2*D)*mt^2 - s)*GLI["fctopology6C", {1, 1, 1, 1, 0, 0, 0}])/
    (-2*mt^2 + s) + (((-10 + 2*D)*mt^2*s + s^2)*GLI["fctopology6C", 
      {1, 1, 1, 1, 0, 1, 0}])/(-2*mt^2 + s) + 
   ((-8*mt^4*s + 2*mt^2*s^2)*GLI["fctopology6C", {1, 1, 1, 1, 0, 2, 0}])/
    (-2*mt^2 + s) + (((-16 + 8*D)*mt^4*s + (-12 + 2*D)*mt^2*s^2)*
     GLI["fctopology6C", {1, 1, 2, 0, 0, 1, 0}])/
    ((24 - 8*D)*mt^4 + (-4 + 2*D)*mt^2*s + (-4 + D)*s^2), 
 GLI["fctopology6C", {1, 1, 1, 0, -1, 1, 0}] -> 
  (((72 - 48*D + 8*D^2)*mt^2 + (18 - 12*D + 2*D^2)*s)*
     GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   ((3 - D)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/((-8 + 3*D)*mt^2) + 
   (((432 - 432*D + 144*D^2 - 16*D^3)*mt^4 + (-48 + 28*D - 4*D^2)*mt^2*s + 
      (-24 + 26*D - 9*D^2 + D^3)*s^2)*GLI["fctopology6C", 
      {1, 1, 1, 0, 0, 1, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((-48 + 16*D)*mt^4*s + (12 - 4*D)*mt^2*s^2)*GLI["fctopology6C", 
      {1, 1, 1, 0, 0, 2, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((48 - 28*D + 4*D^2)*mt^4*s + (8 - 6*D + D^2)*mt^2*s^2)*
     GLI["fctopology6C", {1, 1, 2, 0, 0, 1, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s), GLI["fctopology6C", {1, 1, 1, 0, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology6C", {1, 1, 1, 0, 0, 1, -1}] -> 
  (((-12 + 10*D - 2*D^2)*mt^2 + (9 - 6*D + D^2)*s)*
     GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   ((14 - 8*D + D^2)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((96 - 68*D + 12*D^2)*mt^2) + 
   (((-336 + 304*D - 88*D^2 + 8*D^3)*mt^4 + (336 - 340*D + 112*D^2 - 12*D^3)*
       mt^2*s + (-24 + 26*D - 9*D^2 + D^3)*s^2)*GLI["fctopology6C", 
      {1, 1, 1, 0, 0, 1, 0}])/((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + 
     (-128 + 144*D - 52*D^2 + 6*D^3)*s) + 
   (((104 - 72*D + 12*D^2)*mt^4*s + (-26 + 18*D - 3*D^2)*mt^2*s^2)*
     GLI["fctopology6C", {1, 1, 1, 0, 0, 2, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s) + (((-80 + 52*D - 8*D^2)*mt^4*s + (8 - 6*D + D^2)*mt^2*s^2)*
     GLI["fctopology6C", {1, 1, 2, 0, 0, 1, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s), GLI["fctopology6C", {1, 1, 1, 0, 1, 1, -1}] -> 
  (((-48 + 64*D - 28*D^2 + 4*D^3)*mt^2 + (-22 + 25*D - 9*D^2 + D^3)*s)*
     GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/
    ((144 - 96*D + 16*D^2)*mt^4 + (48 - 28*D + 4*D^2)*mt^2*s) + 
   (((-128 + 80*D - 12*D^2)*mt^4 + (32 - 12*D)*mt^2*s + 
      (-40 + 23*D - 3*D^2)*s^2)*GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    ((384 - 224*D + 32*D^2)*mt^6 + (-576 + 336*D - 48*D^2)*mt^4*s + 
     (192 - 112*D + 16*D^2)*mt^2*s^2) + 
   (((88 - 24*D)*mt^4*s + (-42 + 10*D)*mt^2*s^2 + (5 - D)*s^3)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/
    ((288 - 192*D + 32*D^2)*mt^6 + (-432 + 288*D - 48*D^2)*mt^4*s + 
     (144 - 96*D + 16*D^2)*mt^2*s^2) + 
   (((-32 + 40*D - 16*D^2 + 2*D^3)*mt^4 + (-48 + 64*D - 28*D^2 + 4*D^3)*mt^2*
       s + (12 - 16*D + 7*D^2 - D^3)*s^2)*GLI["fctopology6C", 
      {1, 1, 0, 0, 0, 0, 0}])/((-1152 + 1056*D - 320*D^2 + 32*D^3)*mt^8 + 
     (1728 - 1584*D + 480*D^2 - 48*D^3)*mt^6*s + 
     (-576 + 528*D - 160*D^2 + 16*D^3)*mt^4*s^2) + 
   (((24 - 8*D)*mt^2 + (-2 + D)*s)*GLI["fctopology6C", 
      {1, 1, 1, 0, 0, 1, 0}])/((-24 + 8*D)*mt^2 + (-8 + 2*D)*s) + 
   ((-4*mt^2*s + s^2)*GLI["fctopology6C", {1, 1, 1, 0, 0, 2, 0}])/
    ((-24 + 8*D)*mt^2 + (-8 + 2*D)*s) + 
   (((-12 + 4*D)*mt^2 + (4 - D)*s)*GLI["fctopology6C", 
      {1, 1, 1, 1, 0, 0, 0}])/((24 - 8*D)*mt^2 + (-12 + 4*D)*s) + 
   (((-24 + 8*D)*mt^4 + (28 - 8*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology6C", {1, 1, 1, 1, 0, 1, 0}])/
    ((24 - 8*D)*mt^2 + (-12 + 4*D)*s) + 
   ((4*mt^4*s - mt^2*s^2)*GLI["fctopology6C", {1, 1, 1, 1, 0, 2, 0}])/
    ((12 - 4*D)*mt^2 + (-6 + 2*D)*s) + 
   (((24 - 8*D)*mt^4*s + (-2 + D)*mt^2*s^2)*GLI["fctopology6C", 
      {1, 1, 2, 0, 0, 1, 0}])/((-144 + 96*D - 16*D^2)*mt^4 + 
     (24 - 20*D + 4*D^2)*mt^2*s + (24 - 14*D + 2*D^2)*s^2), 
 GLI["fctopology6C", {1, 1, 1, 0, 1, 1, 0}] -> 
  GLI["fctopology6C", {1, 1, 1, 1, 0, 1, 0}], 
 GLI["fctopology6C", {1, 1, 1, 1, -2, 1, 0}] -> 
  (((144 - 96*D + 16*D^2)*mt^4 + (-348 + 632*D - 412*D^2 + 116*D^3 - 12*D^4)*
       mt^2*s + (-112 + 218*D - 138*D^2 + 35*D^3 - 3*D^4)*s^2)*
     GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/
    ((192 - 136*D + 24*D^2)*mt^4 + (64 - 40*D + 6*D^2)*mt^2*s) + 
   (((-768 + 1600*D - 1024*D^2 + 264*D^3 - 24*D^4)*mt^6 + 
      (384 - 640*D + 24*D^2 + 252*D^3 - 104*D^4 + 12*D^5)*mt^4*s + 
      (-384 + 736*D - 392*D^2 + 64*D^3)*mt^2*s^2 + 
      (192 - 296*D + 76*D^2 + 51*D^3 - 26*D^4 + 3*D^5)*s^3)*
     GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    ((128*D - 96*D^2 + 16*D^3)*mt^6 + (-192*D + 144*D^2 - 24*D^3)*mt^4*s + 
     (64*D - 48*D^2 + 8*D^3)*mt^2*s^2) + 
   (((768 - 1216*D + 512*D^2 - 64*D^3)*mt^6*s + 
      (-768 + 1040*D - 200*D^2 - 96*D^3 + 24*D^4)*mt^4*s^2 + 
      (240 - 296*D + 14*D^2 + 52*D^3 - 10*D^4)*mt^2*s^3 + 
      (-24 + 28*D + D^2 - 6*D^3 + D^4)*s^4)*GLI["fctopology6C", 
      {1, 0, 2, 1, 0, 0, 0}])/((96*D - 80*D^2 + 16*D^3)*mt^6 + 
     (-144*D + 120*D^2 - 24*D^3)*mt^4*s + (48*D - 40*D^2 + 8*D^3)*mt^2*s^2) + 
   (((-15360 + 27392*D - 34304*D^2 + 27968*D^3 - 13056*D^4 + 3368*D^5 - 
        448*D^6 + 24*D^7)*mt^6 + (50688 - 100864*D + 101472*D^2 - 56224*D^3 + 
        14572*D^4 - 42*D^5 - 868*D^6 + 182*D^7 - 12*D^8)*mt^4*s + 
      (-26112 + 34432*D - 7232*D^2 - 21904*D^3 + 24126*D^4 - 11433*D^5 + 
        2834*D^6 - 357*D^7 + 18*D^8)*mt^2*s^2 + 
      (2304 + 2976*D - 12864*D^2 + 16316*D^3 - 11096*D^4 + 4389*D^5 - 
        1000*D^6 + 121*D^7 - 6*D^8)*s^3)*GLI["fctopology6C", 
      {1, 1, 0, 0, 0, 0, 0}])/((15360*D - 17792*D^2 + 7584*D^3 - 1408*D^4 + 
       96*D^5)*mt^8 + (-23040*D + 26688*D^2 - 11376*D^3 + 2112*D^4 - 144*D^5)*
      mt^6*s + (7680*D - 8896*D^2 + 3792*D^3 - 704*D^4 + 48*D^5)*mt^4*s^2) + 
   (((432 - 432*D + 144*D^2 - 16*D^3)*mt^4 + 
      (-816 + 860*D - 304*D^2 + 36*D^3)*mt^2*s + 
      (-120 + 334*D - 263*D^2 + 82*D^3 - 9*D^4)*s^2)*
     GLI["fctopology6C", {1, 1, 1, 0, 0, 1, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s) + (((-816 + 944*D - 368*D^2 + 48*D^3)*mt^4*s + 
      (12 + 92*D - 68*D^2 + 12*D^3)*mt^2*s^2 + (48 - 82*D + 40*D^2 - 6*D^3)*
       s^3)*GLI["fctopology6C", {1, 1, 1, 0, 0, 2, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s) + (((12 - 10*D + 2*D^2)*mt^4 + (-6 + 5*D + 2*D^2 - D^3)*mt^2*s - 
      D*s^2)*GLI["fctopology6C", {1, 1, 1, 1, 0, 0, 0}])/(-2*D*mt^2 + D*s) + 
   (((12 - 4*D)*mt^4*s + (-4 - 3*D + D^2)*mt^2*s^2 + s^3)*
     GLI["fctopology6C", {1, 1, 1, 1, 0, 1, 0}])/(-2*mt^2 + s) + 
   (((4 - 4*D)*mt^4*s^2 + (-1 + D)*mt^2*s^3)*GLI["fctopology6C", 
      {1, 1, 1, 1, 0, 2, 0}])/(-2*mt^2 + s) + 
   (((-96 + 56*D - 8*D^2)*mt^6*s + (288 - 400*D + 270*D^2 - 92*D^3 + 12*D^4)*
       mt^4*s^2 + (40 - 162*D + 127*D^2 - 35*D^3 + 3*D^4)*mt^2*s^3)*
     GLI["fctopology6C", {1, 1, 2, 0, 0, 1, 0}])/
    ((384 - 464*D + 184*D^2 - 24*D^3)*mt^4 + (-64 + 88*D - 40*D^2 + 6*D^3)*
      mt^2*s + (-64 + 72*D - 26*D^2 + 3*D^3)*s^2), 
 GLI["fctopology6C", {1, 1, 1, 1, -1, 0, 0}] -> 
  (((-16 + 4*D)*mt^4 + 2*D*mt^2*s + (-8 + 3*D)*s^2)*
     GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/(-4*D*mt^4 + 4*D*mt^2*s) + 
   (((-64 + 16*D)*mt^4*s + (32 - 8*D)*mt^2*s^2 + (-4 + D)*s^3)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/((12*D - 4*D^2)*mt^4 + 
     (-12*D + 4*D^2)*mt^2*s) + 
   (((8 - 16*D + 10*D^2 - 2*D^3)*mt^2 + (-20 + 28*D - 13*D^2 + 2*D^3)*s)*
     GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/((12*D - 4*D^2)*mt^4 + 
     (-12*D + 4*D^2)*mt^2*s) + 
   ((4 - 2*D)*mt^2*GLI["fctopology6C", {1, 1, 1, 1, 0, 0, 0}])/D, 
 GLI["fctopology6C", {1, 1, 1, 1, -1, 1, -1}] -> 
  (((288 - 336*D + 128*D^2 - 16*D^3)*mt^4 + 
      (-792 + 2256*D - 2356*D^2 + 1152*D^3 - 268*D^4 + 24*D^5)*mt^2*s + 
      (-256 + 864*D - 872*D^2 + 387*D^3 - 79*D^4 + 6*D^5)*s^2)*
     GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/
    ((-2304 + 2400*D - 832*D^2 + 96*D^3)*mt^4 + 
     (-768 + 736*D - 232*D^2 + 24*D^3)*mt^2*s) + 
   (((-768 + 64*D + 1216*D^2 - 936*D^3 + 256*D^4 - 24*D^5)*mt^6 + 
      (384 - 128*D - 1128*D^2 + 1348*D^3 - 636*D^4 + 140*D^5 - 12*D^6)*mt^4*
       s + (-384 + 352*D + 200*D^2 - 296*D^3 + 104*D^4 - 12*D^5)*mt^2*s^2 + 
      (192 - 376*D + 66*D^2 + 202*D^3 - 141*D^4 + 35*D^5 - 3*D^6)*s^3)*
     GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    ((-768*D + 832*D^2 - 288*D^3 + 32*D^4)*mt^6 + 
     (1152*D - 1248*D^2 + 432*D^3 - 48*D^4)*mt^4*s + 
     (-384*D + 416*D^2 - 144*D^3 + 16*D^4)*mt^2*s^2) + 
   (((768 - 384*D - 352*D^2 + 224*D^3 - 32*D^4)*mt^6*s + 
      (-768 + 784*D + 344*D^2 - 576*D^3 + 208*D^4 - 24*D^5)*mt^4*s^2 + 
      (240 - 324*D - 88*D^2 + 222*D^3 - 86*D^4 + 10*D^5)*mt^2*s^3 + 
      (-24 + 38*D + 6*D^2 - 23*D^3 + 9*D^4 - D^5)*s^4)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/
    ((-576*D + 672*D^2 - 256*D^3 + 32*D^4)*mt^6 + 
     (864*D - 1008*D^2 + 384*D^3 - 48*D^4)*mt^4*s + 
     (-288*D + 336*D^2 - 128*D^3 + 16*D^4)*mt^2*s^2) + 
   (((-15360 - 11008*D + 59136*D^2 - 70624*D^3 + 45072*D^4 - 17160*D^5 + 
        3864*D^6 - 472*D^7 + 24*D^8)*mt^6 + 
      (59904 + 6272*D - 178624*D^2 + 242672*D^3 - 166956*D^4 + 69894*D^5 - 
        18562*D^6 + 3070*D^7 - 290*D^8 + 12*D^9)*mt^4*s + 
      (-39936 - 9152*D + 155728*D^2 - 236456*D^3 + 184070*D^4 - 86339*D^5 + 
        25173*D^6 - 4449*D^7 + 435*D^8 - 18*D^9)*mt^2*s^2 + 
      (6912 + 7584*D - 43400*D^2 + 63180*D^3 - 50102*D^4 + 24351*D^5 - 
        7395*D^6 + 1363*D^7 - 139*D^8 + 6*D^9)*s^3)*
     GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-92160*D + 137472*D^2 - 81088*D^3 + 23616*D^4 - 3392*D^5 + 192*D^6)*
      mt^8 + (138240*D - 206208*D^2 + 121632*D^3 - 35424*D^4 + 5088*D^5 - 
       288*D^6)*mt^6*s + (-46080*D + 68736*D^2 - 40544*D^3 + 11808*D^4 - 
       1696*D^5 + 96*D^6)*mt^4*s^2) + 
   (((-336 + 304*D - 88*D^2 + 8*D^3)*mt^4 + (400 - 364*D + 112*D^2 - 12*D^3)*
       mt^2*s + (104 - 310*D + 251*D^2 - 80*D^3 + 9*D^4)*s^2)*
     GLI["fctopology6C", {1, 1, 1, 0, 0, 1, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s) + (((464 - 624*D + 296*D^2 - 48*D^3)*mt^4*s + 
      (12 - 116*D + 74*D^2 - 12*D^3)*mt^2*s^2 + (-32 + 68*D - 37*D^2 + 6*D^3)*
       s^3)*GLI["fctopology6C", {1, 1, 1, 0, 0, 2, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s) + (((24 + 28*D - 24*D^2 + 4*D^3)*mt^4 + 
      (-12 - 2*D + 14*D^2 - 10*D^3 + 2*D^4)*mt^2*s + (-2*D + D^2)*s^2)*
     GLI["fctopology6C", {1, 1, 1, 1, 0, 0, 0}])/((24*D - 8*D^2)*mt^2 + 
     (-12*D + 4*D^2)*s) + 
   (((-72 + 24*D)*mt^4*s + (16 - 22*D + 12*D^2 - 2*D^3)*mt^2*s^2 + 
      (2 - D)*s^3)*GLI["fctopology6C", {1, 1, 1, 1, 0, 1, 0}])/
    ((24 - 8*D)*mt^2 + (-12 + 4*D)*s) + 
   (((-48 + 16*D)*mt^6*s + (28 - 20*D + 4*D^2)*mt^4*s^2 + 
      (-4 + 4*D - D^2)*mt^2*s^3)*GLI["fctopology6C", {1, 1, 1, 1, 0, 2, 0}])/
    ((12 - 4*D)*mt^2 + (-6 + 2*D)*s) + 
   (((-2016 + 3096*D - 1816*D^2 + 480*D^3 - 48*D^4)*mt^6*s + 
      (32 - 288*D + 578*D^2 - 402*D^3 + 116*D^4 - 12*D^5)*mt^4*s^2 + 
      (168 - 574*D + 557*D^2 - 233*D^3 + 44*D^4 - 3*D^5)*mt^2*s^3)*
     GLI["fctopology6C", {1, 1, 2, 0, 0, 1, 0}])/
    ((-2304 + 3552*D - 2032*D^2 + 512*D^3 - 48*D^4)*mt^4 + 
     (384 - 656*D + 416*D^2 - 116*D^3 + 12*D^4)*mt^2*s + 
     (384 - 560*D + 300*D^2 - 70*D^3 + 6*D^4)*s^2), 
 GLI["fctopology6C", {1, 1, 1, 1, -1, 1, 0}] -> 
  ((-2 + D)*s*GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/
    ((-12 + 4*D)*mt^4 + (-4 + D)*mt^2*s) + 
   (((128 - 80*D + 12*D^2)*mt^4 + (-32 + 12*D)*mt^2*s + 
      (40 - 23*D + 3*D^2)*s^2)*GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    ((-32 + 8*D)*mt^6 + (48 - 12*D)*mt^4*s + (-16 + 4*D)*mt^2*s^2) + 
   (((-88 + 24*D)*mt^4*s + (42 - 10*D)*mt^2*s^2 + (-5 + D)*s^3)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/((-24 + 8*D)*mt^6 + 
     (36 - 12*D)*mt^4*s + (-12 + 4*D)*mt^2*s^2) + 
   (((-16 + 60*D - 54*D^2 + 18*D^3 - 2*D^4)*mt^4 + 
      (120 - 214*D + 133*D^2 - 34*D^3 + 3*D^4)*mt^2*s + 
      (-36 + 66*D - 42*D^2 + 11*D^3 - D^4)*s^2)*GLI["fctopology6C", 
      {1, 1, 0, 0, 0, 0, 0}])/((96 - 56*D + 8*D^2)*mt^8 + 
     (-144 + 84*D - 12*D^2)*mt^6*s + (48 - 28*D + 4*D^2)*mt^4*s^2) + 
   (((-12 + 4*D)*mt^2 + (16 - 5*D)*s)*GLI["fctopology6C", 
      {1, 1, 1, 0, 0, 1, 0}])/((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   ((8*mt^2*s - 2*s^2)*GLI["fctopology6C", {1, 1, 1, 0, 0, 2, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   (((6 - 2*D)*mt^2 - s)*GLI["fctopology6C", {1, 1, 1, 1, 0, 0, 0}])/
    (-2*mt^2 + s) + (((-10 + 2*D)*mt^2*s + s^2)*GLI["fctopology6C", 
      {1, 1, 1, 1, 0, 1, 0}])/(-2*mt^2 + s) + 
   ((-8*mt^4*s + 2*mt^2*s^2)*GLI["fctopology6C", {1, 1, 1, 1, 0, 2, 0}])/
    (-2*mt^2 + s) + (((-16 + 8*D)*mt^4*s + (-12 + 2*D)*mt^2*s^2)*
     GLI["fctopology6C", {1, 1, 2, 0, 0, 1, 0}])/
    ((24 - 8*D)*mt^4 + (-4 + 2*D)*mt^2*s + (-4 + D)*s^2), 
 GLI["fctopology6C", {1, 1, 1, 1, 0, 1, -1}] -> 
  (((-48 + 64*D - 28*D^2 + 4*D^3)*mt^2 + (-34 + 35*D - 11*D^2 + D^3)*s)*
     GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/
    ((144 - 96*D + 16*D^2)*mt^4 + (48 - 28*D + 4*D^2)*mt^2*s) + 
   (((640 - 656*D + 220*D^2 - 24*D^3)*mt^4 + (-160 + 124*D - 24*D^2)*mt^2*s + 
      (200 - 195*D + 61*D^2 - 6*D^3)*s^2)*GLI["fctopology6C", 
      {1, 0, 1, 1, 0, 0, 0}])/((384 - 224*D + 32*D^2)*mt^6 + 
     (-576 + 336*D - 48*D^2)*mt^4*s + (192 - 112*D + 16*D^2)*mt^2*s^2) + 
   (((-440 + 296*D - 48*D^2)*mt^4*s + (210 - 134*D + 20*D^2)*mt^2*s^2 + 
      (-25 + 15*D - 2*D^2)*s^3)*GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/
    ((288 - 192*D + 32*D^2)*mt^6 + (-432 + 288*D - 48*D^2)*mt^4*s + 
     (144 - 96*D + 16*D^2)*mt^2*s^2) + 
   (((-128 + 432*D - 460*D^2 + 218*D^3 - 48*D^4 + 4*D^5)*mt^4 + 
      (672 - 1460*D + 1198*D^2 - 466*D^3 + 86*D^4 - 6*D^5)*mt^2*s + 
      (-204 + 452*D - 377*D^2 + 149*D^3 - 28*D^4 + 2*D^5)*s^2)*
     GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-1152 + 1056*D - 320*D^2 + 32*D^3)*mt^8 + 
     (1728 - 1584*D + 480*D^2 - 48*D^3)*mt^6*s + 
     (-576 + 528*D - 160*D^2 + 16*D^3)*mt^4*s^2) + 
   (((24 - 8*D)*mt^2 + (-22 + 7*D)*s)*GLI["fctopology6C", 
      {1, 1, 1, 0, 0, 1, 0}])/((-24 + 8*D)*mt^2 + (-8 + 2*D)*s) + 
   ((-12*mt^2*s + 3*s^2)*GLI["fctopology6C", {1, 1, 1, 0, 0, 2, 0}])/
    ((-24 + 8*D)*mt^2 + (-8 + 2*D)*s) + 
   (((24 - 20*D + 4*D^2)*mt^2 + (-2 + D)*s)*GLI["fctopology6C", 
      {1, 1, 1, 1, 0, 0, 0}])/((24 - 8*D)*mt^2 + (-12 + 4*D)*s) + 
   (((-24 + 8*D)*mt^4 + (-32 + 24*D - 4*D^2)*mt^2*s + (2 - D)*s^2)*
     GLI["fctopology6C", {1, 1, 1, 1, 0, 1, 0}])/
    ((24 - 8*D)*mt^2 + (-12 + 4*D)*s) + 
   (((-20 + 8*D)*mt^4*s + (5 - 2*D)*mt^2*s^2)*GLI["fctopology6C", 
      {1, 1, 1, 1, 0, 2, 0}])/((12 - 4*D)*mt^2 + (-6 + 2*D)*s) + 
   (((-24 + 32*D - 8*D^2)*mt^4*s + (-38 + 19*D - 2*D^2)*mt^2*s^2)*
     GLI["fctopology6C", {1, 1, 2, 0, 0, 1, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^4 + (24 - 20*D + 4*D^2)*mt^2*s + 
     (24 - 14*D + 2*D^2)*s^2), GLI["fctopology6C", {1, 1, 1, 1, 1, 0, 0}] -> 
  ((-8 + 3*D)*s*GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    ((24 - 8*D)*mt^6 + (-24 + 8*D)*mt^4*s) + 
   (((-32 + 8*D)*mt^4 + (24 - 6*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/((-72 + 48*D - 8*D^2)*mt^6 + 
     (72 - 48*D + 8*D^2)*mt^4*s) + 
   ((-4 + 4*D - D^2)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-72 + 48*D - 8*D^2)*mt^6 + (72 - 48*D + 8*D^2)*mt^4*s) + 
   ((-2 + D)*GLI["fctopology6C", {1, 1, 0, 1, 1, 0, 0}])/((-6 + 2*D)*mt^2) + 
   ((2 - D)*GLI["fctopology6C", {1, 1, 1, 1, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology6C", {1, 1, 1, 1, 1, 1, -1}] -> 
  (((-144 + 144*D - 44*D^2 + 4*D^3)*mt^2 + (8 - 14*D + 7*D^2 - D^3)*s)*
     GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/
    ((1152 - 1056*D + 320*D^2 - 32*D^3)*mt^6 + (96 - 56*D + 8*D^2)*mt^4*s + 
     (-96 + 80*D - 22*D^2 + 2*D^3)*mt^2*s^2) + 
   GLI["fctopology6C", {1, 0, 0, 1, 1, 1, 0}]/((16 - 4*D)*mt^2 + 
     (-4 + D)*s) + (((160 - 220*D + 92*D^2 - 12*D^3)*mt^2 + 
      (32 - 20*D + 3*D^2)*s)*GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    ((-768 + 640*D - 176*D^2 + 16*D^3)*mt^6 + 
     (1152 - 960*D + 264*D^2 - 24*D^3)*mt^4*s + 
     (-384 + 320*D - 88*D^2 + 8*D^3)*mt^2*s^2) + 
   (((-104 + 88*D - 16*D^2)*mt^4 + (36 - 26*D + 4*D^2)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/
    ((-576 + 528*D - 160*D^2 + 16*D^3)*mt^6 + 
     (864 - 792*D + 240*D^2 - 24*D^3)*mt^4*s + 
     (-288 + 264*D - 80*D^2 + 8*D^3)*mt^2*s^2) + 
   (((-512 + 944*D - 640*D^2 + 188*D^3 - 20*D^4)*mt^4 + 
      (272 - 480*D + 312*D^2 - 88*D^3 + 9*D^4)*mt^2*s + 
      (-48 + 76*D - 44*D^2 + 11*D^3 - D^4)*s^2)*GLI["fctopology6C", 
      {1, 1, 0, 0, 0, 0, 0}])/((-9216 + 10752*D - 4672*D^2 + 896*D^3 - 
       64*D^4)*mt^10 + (16128 - 18816*D + 8176*D^2 - 1568*D^3 + 112*D^4)*mt^8*
      s + (-8064 + 9408*D - 4088*D^2 + 784*D^3 - 56*D^4)*mt^6*s^2 + 
     (1152 - 1344*D + 584*D^2 - 112*D^3 + 8*D^4)*mt^4*s^3) + 
   ((2 - D)*GLI["fctopology6C", {1, 1, 0, 1, 1, 0, 0}])/
    ((-48 + 28*D - 4*D^2)*mt^2 + (12 - 7*D + D^2)*s) + 
   (2*mt^2*GLI["fctopology6C", {1, 1, 0, 1, 1, 1, 0}])/
    ((16 - 4*D)*mt^2 + (-4 + D)*s) + 
   ((-10 + 3*D)*GLI["fctopology6C", {1, 1, 1, 0, 0, 1, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   ((-4*mt^2 + s)*GLI["fctopology6C", {1, 1, 1, 0, 0, 2, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   ((4 - 4*D + D^2)*GLI["fctopology6C", {1, 1, 1, 1, 0, 0, 0}])/
    ((-48 + 28*D - 4*D^2)*mt^2 + (24 - 14*D + 2*D^2)*s) + 
   (((6 - 2*D)*mt^2 - s)*GLI["fctopology6C", {1, 1, 1, 1, 0, 1, 0}])/
    ((12 - 4*D)*mt^2 + (-6 + 2*D)*s) + 
   (((-12 + 4*D)*mt^4 + (4 - D)*mt^2*s)*GLI["fctopology6C", 
      {1, 1, 1, 1, 0, 2, 0}])/((-24 + 14*D - 2*D^2)*mt^2 + 
     (12 - 7*D + D^2)*s) + 
   (((-72 + 48*D - 8*D^2)*mt^4 + (16 - 8*D + D^2)*mt^2*s)*
     GLI["fctopology6C", {1, 1, 2, 0, 0, 1, 0}])/
    ((288 - 264*D + 80*D^2 - 8*D^3)*mt^4 + (-48 + 52*D - 18*D^2 + 2*D^3)*mt^2*
      s + (-48 + 40*D - 11*D^2 + D^3)*s^2), 
 GLI["fctopology6C", {1, 1, 1, 1, 1, 1, 0}] -> 
  (((48 - 34*D + 6*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s)*
     GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/((128 - 64*D + 8*D^2)*mt^8 + 
     (-192 + 96*D - 12*D^2)*mt^6*s + (64 - 32*D + 4*D^2)*mt^4*s^2) + 
   (((-44 + 12*D)*mt^4 + (18 - 4*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/((96 - 56*D + 8*D^2)*mt^8 + 
     (-144 + 84*D - 12*D^2)*mt^6*s + (48 - 28*D + 4*D^2)*mt^4*s^2) + 
   ((40 - 52*D + 22*D^2 - 3*D^3)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-384 + 320*D - 88*D^2 + 8*D^3)*mt^8 + (576 - 480*D + 132*D^2 - 12*D^3)*
      mt^6*s + (-192 + 160*D - 44*D^2 + 4*D^3)*mt^4*s^2) + 
   ((-2 + D)*GLI["fctopology6C", {1, 1, 0, 1, 1, 0, 0}])/
    ((16 - 4*D)*mt^4 + (-4 + D)*mt^2*s) + 
   ((6 - 2*D)*GLI["fctopology6C", {1, 1, 0, 1, 1, 1, 0}])/
    ((16 - 4*D)*mt^2 + (-4 + D)*s) + 
   ((2 - D)*GLI["fctopology6C", {1, 1, 1, 1, 0, 0, 0}])/
    ((8 - 2*D)*mt^4 + (-4 + D)*mt^2*s) + 
   (2*GLI["fctopology6C", {1, 1, 1, 1, 0, 1, 0}])/(-2*mt^2 + s) - 
   (4*mt^2*GLI["fctopology6C", {1, 1, 1, 1, 0, 2, 0}])/
    ((8 - 2*D)*mt^2 + (-4 + D)*s) + 
   (2*GLI["fctopology6C", {1, 1, 2, 0, 0, 1, 0}])/
    ((8 - 2*D)*mt^2 + (-4 + D)*s), 
 GLI["fctopology6C", {1, 1, 2, -1, -1, 1, 0}] -> 
  (((-96 + 104*D - 36*D^2 + 4*D^3)*mt^2 + (-24 + 26*D - 9*D^2 + D^3)*s)*
     GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   ((-8 + 6*D - D^2)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-16 + 6*D)*mt^2) + (((576 - 528*D + 160*D^2 - 16*D^3)*mt^4 + 
      (-64 + 32*D - 4*D^2)*mt^2*s + (-32 + 32*D - 10*D^2 + D^3)*s^2)*
     GLI["fctopology6C", {1, 1, 1, 0, 0, 1, 0}])/
    ((192 - 136*D + 24*D^2)*mt^2 + (64 - 40*D + 6*D^2)*s) + 
   (((-32 + 8*D)*mt^4*s + (8 - 2*D)*mt^2*s^2)*GLI["fctopology6C", 
      {1, 1, 1, 0, 0, 2, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((-32 + 24*D - 4*D^2)*mt^4*s + (-16 + 8*D - D^2)*mt^2*s^2)*
     GLI["fctopology6C", {1, 1, 2, 0, 0, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s), GLI["fctopology6C", {1, 1, 2, -1, 0, 1, -1}] -> 
  (((216 - 216*D + 72*D^2 - 8*D^3)*mt^2 + (6 + 4*D - 5*D^2 + D^3)*s)*
     GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/
    ((192 - 136*D + 24*D^2)*mt^2 + (64 - 40*D + 6*D^2)*s) + 
   ((-26 + 6*D + 4*D^2 - D^3)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((160 - 92*D + 12*D^2)*mt^2) + 
   (((5664 - 7936*D + 4128*D^2 - 944*D^3 + 80*D^4)*mt^4 + 
      (-800 + 1096*D - 576*D^2 + 136*D^3 - 12*D^4)*mt^2*s + 
      (-16 - 4*D + 18*D^2 - 8*D^3 + D^4)*s^2)*GLI["fctopology6C", 
      {1, 1, 1, 0, 0, 1, 0}])/((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s) + 
   (((768 - 928*D + 368*D^2 - 48*D^3)*mt^6 + (-200 + 224*D - 88*D^2 + 12*D^3)*
       mt^4*s + (2 + 2*D - D^2)*mt^2*s^2)*GLI["fctopology6C", 
      {1, 1, 1, 0, 0, 2, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((144 - 132*D + 40*D^2 - 4*D^3)*mt^4*s + (-40 + 46*D - 17*D^2 + 2*D^3)*
       mt^2*s^2)*GLI["fctopology6C", {1, 1, 2, 0, 0, 1, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s), GLI["fctopology6C", {1, 1, 2, -1, 0, 1, 0}] -> 
  ((8 - 6*D + D^2)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-20 + 4*D)*mt^4) + (4 - D)*GLI["fctopology6C", {1, 1, 1, 0, 0, 1, 0}] + 
   (4*mt^2 - s)*GLI["fctopology6C", {1, 1, 1, 0, 0, 2, 0}], 
 GLI["fctopology6C", {1, 1, 2, 0, -2, 1, 0}] -> 
  (((-96 + 104*D - 36*D^2 + 4*D^3)*mt^2 + (24 - 8*D - 3*D^2 + D^3)*s)*
     GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((80*D - 76*D^2 + 22*D^3 - 2*D^4)*mt^2 + (-64 - 8*D + 20*D^2 - 3*D^3)*s)*
     GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/((160*D - 92*D^2 + 12*D^3)*
     mt^4) + (((-1152 + 1632*D - 848*D^2 + 192*D^3 - 16*D^4)*mt^4 + 
      (896 - 864*D + 272*D^2 - 28*D^3)*mt^2*s + (-320 + 272*D - 64*D^2 + D^4)*
       s^2)*GLI["fctopology6C", {1, 1, 1, 0, 0, 1, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s) + (((64 - 48*D + 8*D^2)*mt^4*s + (-144 + 92*D - 14*D^2)*mt^2*s^2 + 
      (32 - 20*D + 3*D^2)*s^3)*GLI["fctopology6C", {1, 1, 1, 0, 0, 2, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s) + (((64 - 80*D + 32*D^2 - 4*D^3)*mt^4*s + (96 - 72*D + 16*D^2 - D^3)*
       mt^2*s^2)*GLI["fctopology6C", {1, 1, 2, 0, 0, 1, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s), GLI["fctopology6C", {1, 1, 2, 0, -1, 0, 0}] -> 0, 
 GLI["fctopology6C", {1, 1, 2, 0, -1, 1, -1}] -> 
  (((216 - 216*D + 72*D^2 - 8*D^3)*mt^2 + (-42 + 38*D - 11*D^2 + D^3)*s)*
     GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/
    ((192 - 136*D + 24*D^2)*mt^2 + (64 - 40*D + 6*D^2)*s) + 
   (((-52*D + 12*D^2 + 8*D^3 - 2*D^4)*mt^2 + (64 + 8*D - 20*D^2 + 3*D^3)*s)*
     GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/((320*D - 184*D^2 + 24*D^3)*
     mt^4) + (((5664 - 7936*D + 4128*D^2 - 944*D^3 + 80*D^4)*mt^4 + 
      (-1568 + 1832*D - 808*D^2 + 160*D^3 - 12*D^4)*mt^2*s + 
      (368 - 372*D + 134*D^2 - 20*D^3 + D^4)*s^2)*GLI["fctopology6C", 
      {1, 1, 1, 0, 0, 1, 0}])/((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s) + 
   (((1536 - 1856*D + 736*D^2 - 96*D^3)*mt^6 + 
      (-400 + 448*D - 176*D^2 + 24*D^3)*mt^4*s + (132 - 76*D + 10*D^2)*mt^2*
       s^2 + (-32 + 20*D - 3*D^2)*s^3)*GLI["fctopology6C", 
      {1, 1, 1, 0, 0, 2, 0}])/((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + 
     (-128 + 144*D - 52*D^2 + 6*D^3)*s) + 
   (((144 - 132*D + 40*D^2 - 4*D^3)*mt^4*s + (-104 + 86*D - 23*D^2 + 2*D^3)*
       mt^2*s^2)*GLI["fctopology6C", {1, 1, 2, 0, 0, 1, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s), GLI["fctopology6C", {1, 1, 2, 0, -1, 1, 0}] -> 
  ((8 - 6*D + D^2)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-20 + 4*D)*mt^4) + (4 - D)*GLI["fctopology6C", {1, 1, 1, 0, 0, 1, 0}] + 
   (4*mt^2 - s)*GLI["fctopology6C", {1, 1, 1, 0, 0, 2, 0}], 
 GLI["fctopology6C", {1, 1, 2, 0, 0, 0, -1}] -> 
  ((2 - D)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
   ((30 - 16*D + 2*D^2)*mt^2), GLI["fctopology6C", {1, 1, 2, 0, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology6C", {1, 1, 2, 0, 0, 1, -1}] -> 
  ((6 - 5*D + D^2)*GLI["fctopology6C", {1, 0, 0, 1, 1, 0, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   ((-8 + 6*D - D^2)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-40 + 8*D)*mt^4) + (((-24 + 14*D - 2*D^2)*mt^2 + (12 - 7*D + D^2)*s)*
     GLI["fctopology6C", {1, 1, 1, 0, 0, 1, 0}])/((-12 + 4*D)*mt^2 + 
     (-4 + D)*s) + (((16 - 4*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology6C", {1, 1, 1, 0, 0, 2, 0}])/((-24 + 8*D)*mt^2 + 
     (-8 + 2*D)*s) + ((12 - 4*D)*mt^4*GLI["fctopology6C", 
      {1, 1, 2, 0, 0, 1, 0}])/((-12 + 4*D)*mt^2 + (-4 + D)*s), 
 GLI["fctopology6C", {1, 1, 2, 1, -2, 0, 0}] -> 
  (((-48 + 28*D - 4*D^2)*mt^4 + (6*D - 2*D^2)*mt^2*s + 
      (-24 + 17*D - 3*D^2)*s^2)*GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    (-4*D*mt^4 + 4*D*mt^2*s) + 
   (((64 - 16*D)*mt^4*s + (-32 + 8*D)*mt^2*s^2 + (4 - D)*s^3)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/(-4*D*mt^4 + 4*D*mt^2*s) + 
   (((-8 + 8*D - 2*D^2)*mt^2 + (20 - 20*D + 5*D^2)*s)*
     GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/(-4*D*mt^4 + 4*D*mt^2*s) + 
   ((12 - 4*D)*mt^2*GLI["fctopology6C", {1, 1, 1, 1, 0, 0, 0}])/D, 
 GLI["fctopology6C", {1, 1, 2, 1, -1, -1, 0}] -> 
  (((16 + 4*D - 4*D^2)*mt^4 + (-10*D + 4*D^2)*mt^2*s + (8 - 3*D)*s^2)*
     GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/(-4*D*mt^4 + 4*D*mt^2*s) + 
   (((64 - 16*D)*mt^4*s + (-32 + 8*D)*mt^2*s^2 + (4 - D)*s^3)*
     GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/((12*D - 4*D^2)*mt^4 + 
     (-12*D + 4*D^2)*mt^2*s) + 
   (((-8 + 16*D - 10*D^2 + 2*D^3)*mt^2 + (20 - 28*D + 13*D^2 - 2*D^3)*s)*
     GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/((12*D - 4*D^2)*mt^4 + 
     (-12*D + 4*D^2)*mt^2*s) + 
   ((-4*mt^2 + D*s)*GLI["fctopology6C", {1, 1, 1, 1, 0, 0, 0}])/D, 
 GLI["fctopology6C", {1, 1, 2, 1, -1, 0, -1}] -> 
  (((32 - 48*D + 12*D^2)*mt^4 + (-28*D + 12*D^2)*mt^2*s + 
      (16 - 14*D + 3*D^2)*s^2)*GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    (-16*D*mt^4 + 16*D*mt^2*s) + 
   (((-128*D + 32*D^2)*mt^6 + (128 - 32*D)*mt^4*s + (-64 + 40*D - 6*D^2)*mt^2*
       s^2 + (8 - 6*D + D^2)*s^3)*GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/
    ((48*D - 16*D^2)*mt^4 + (-48*D + 16*D^2)*mt^2*s) + 
   (((-16 - 8*D + 20*D^2 - 6*D^3)*mt^2 + (40 - 52*D + 22*D^2 - 3*D^3)*s)*
     GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/((48*D - 16*D^2)*mt^4 + 
     (-48*D + 16*D^2)*mt^2*s) - 
   (2*mt^2*GLI["fctopology6C", {1, 1, 1, 1, 0, 0, 0}])/D, 
 GLI["fctopology6C", {1, 1, 2, 1, -1, 0, 0}] -> 
  ((8 - 3*D)*s*GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    (-4*mt^4 + 4*mt^2*s) + (((32 - 8*D)*mt^4 + (-24 + 6*D)*mt^2*s + 
      (4 - D)*s^2)*GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/
    ((12 - 4*D)*mt^4 + (-12 + 4*D)*mt^2*s) + 
   ((4 - 4*D + D^2)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((12 - 4*D)*mt^4 + (-12 + 4*D)*mt^2*s) + GLI["fctopology6C", 
    {1, 1, 1, 1, 0, 0, 0}], GLI["fctopology6C", {1, 1, 2, 1, 0, -1, 0}] -> 
  ((-8 + 3*D)*GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/(-2*mt^2 + 2*s) + 
   (((-16 + 4*D)*mt^2 + (4 - D)*s)*GLI["fctopology6C", 
      {1, 0, 2, 1, 0, 0, 0}])/((6 - 2*D)*mt^2 + (-6 + 2*D)*s) + 
   (((64 - 74*D + 27*D^2 - 3*D^3)*mt^2 + (-24 + 26*D - 9*D^2 + D^3)*s)*
     GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/((-60 + 32*D - 4*D^2)*mt^6 + 
     (60 - 32*D + 4*D^2)*mt^4*s), 
 GLI["fctopology6C", {1, 1, 2, 1, 0, 0, -1}] -> 
  (((32 - 28*D + 6*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s)*
     GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/((64 - 16*D)*mt^4 + 
     (-64 + 16*D)*mt^2*s) + (((-48 + 16*D)*mt^4 + (28 - 8*D)*mt^2*s + 
      (-4 + D)*s^2)*GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/
    ((48 - 16*D)*mt^4 + (-48 + 16*D)*mt^2*s) + 
   ((32 - 44*D + 20*D^2 - 3*D^3)*GLI["fctopology6C", {1, 1, 0, 0, 0, 0, 0}])/
    ((-192 + 112*D - 16*D^2)*mt^4 + (192 - 112*D + 16*D^2)*mt^2*s), 
 GLI["fctopology6C", {1, 1, 2, 1, 0, 0, 0}] -> 
  ((-24 + 17*D - 3*D^2)*GLI["fctopology6C", {1, 0, 1, 1, 0, 0, 0}])/
    ((16 - 4*D)*mt^4 + (-16 + 4*D)*mt^2*s) + 
   ((-2*mt^2 - s)*GLI["fctopology6C", {1, 0, 2, 1, 0, 0, 0}])/
    (-4*mt^4 + 4*mt^2*s) + ((4 - 4*D + D^2)*GLI["fctopology6C", 
      {1, 1, 0, 0, 0, 0, 0}])/((16 - 4*D)*mt^6 + (-16 + 4*D)*mt^4*s), 
 GLI["fctopology7C", {0, 2, -1, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology7C", {0, 2, 0, -1, 1, 1, 0}] -> 0, 
 GLI["fctopology7C", {0, 2, 0, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology7C", {0, 2, 0, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology7C", {0, 2, 0, 0, 1, 1, -1}] -> 0, 
 GLI["fctopology7C", {0, 2, 0, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology7C", {0, 2, 0, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology7C", {0, 2, 1, 0, 0, 0, 0}] -> 0, 
 GLI["fctopology7C", {0, 2, 1, 1, 0, 0, -1}] -> 0, 
 GLI["fctopology7C", {0, 2, 1, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology7C", {1, 1, 0, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology7C", {1, 1, 1, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology7C", {1, 2, -1, 0, 1, 1, -1}] -> 0, 
 GLI["fctopology7C", {1, 2, -1, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology7C", {1, 2, 0, -1, 1, 1, -1}] -> 0, 
 GLI["fctopology7C", {1, 2, 0, 0, 0, 1, -1}] -> 0, 
 GLI["fctopology7C", {1, 2, 0, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology7C", {1, 2, 0, 0, 1, 0, -1}] -> 0, 
 GLI["fctopology7C", {1, 2, 0, 0, 1, 1, -2}] -> 0, 
 GLI["fctopology7C", {1, 2, 0, 0, 1, 1, -1}] -> 0, 
 GLI["fctopology7C", {1, 2, 0, 1, 0, 0, -1}] -> 0, 
 GLI["fctopology7C", {1, 2, 0, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology7C", {1, 2, 1, 0, 0, 0, -1}] -> 0, 
 GLI["fctopology7C", {1, 2, 1, 1, -1, 0, -1}] -> 0, 
 GLI["fctopology7C", {1, 2, 1, 1, -1, 0, 0}] -> 0, 
 GLI["fctopology7C", {1, 2, 1, 1, 0, -1, -1}] -> 0, 
 GLI["fctopology7C", {1, 2, 1, 1, 0, 0, -2}] -> 0, 
 GLI["fctopology7C", {1, 2, 1, 1, 0, 0, -1}] -> 0, 
 GLI["fctopology7C", {2, 0, -1, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology7C", {2, 0, 0, -1, 1, 1, 0}] -> 0, 
 GLI["fctopology7C", {2, 0, 0, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology7C", {2, 0, 0, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology7C", {2, 0, 0, 0, 1, 1, -1}] -> 0, 
 GLI["fctopology7C", {2, 0, 0, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology7C", {2, 0, 0, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology7C", {2, 0, 1, 0, 0, 0, 0}] -> 0, 
 GLI["fctopology7C", {2, 0, 1, 1, 0, 0, -1}] -> 0, 
 GLI["fctopology7C", {2, 0, 1, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology7C", {2, 1, -1, 0, 1, 1, -1}] -> 0, 
 GLI["fctopology7C", {2, 1, -1, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology7C", {2, 1, 0, -1, 1, 1, -1}] -> 0, 
 GLI["fctopology7C", {2, 1, 0, 0, 0, 1, -1}] -> 0, 
 GLI["fctopology7C", {2, 1, 0, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology7C", {2, 1, 0, 0, 1, 0, -1}] -> 0, 
 GLI["fctopology7C", {2, 1, 0, 0, 1, 1, -2}] -> 0, 
 GLI["fctopology7C", {2, 1, 0, 0, 1, 1, -1}] -> 0, 
 GLI["fctopology7C", {2, 1, 0, 1, 0, 0, -1}] -> 0, 
 GLI["fctopology7C", {2, 1, 0, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology7C", {2, 1, 1, 0, 0, 0, -1}] -> 0, 
 GLI["fctopology7C", {2, 1, 1, 1, -1, 0, -1}] -> 0, 
 GLI["fctopology7C", {2, 1, 1, 1, -1, 0, 0}] -> 0, 
 GLI["fctopology7C", {2, 1, 1, 1, 0, -1, -1}] -> 0, 
 GLI["fctopology7C", {2, 1, 1, 1, 0, 0, -2}] -> 0, 
 GLI["fctopology7C", {2, 1, 1, 1, 0, 0, -1}] -> 0, 
 GLI["fctopology7C", {-1, 1, 0, 1, 1, 1, 0}] -> 
  GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}]/(4*mt^2) + 
   ((4*mt^2 - s)*GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/(4*mt^2) + 
   ((-3 + D)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/(-4 + 2*D) + 
   ((-4*mt^2 + s)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/(-4 + 2*D), 
 GLI["fctopology7C", {-1, 1, 1, 0, 1, 1, 0}] -> 
  ((-5 + 2*D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((-8 + 3*D)*mt^2) + 
   (((-24 + 20*D - 4*D^2)*mt^2 + (18 - 12*D + 2*D^2)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + (((-720 + 768*D - 272*D^2 + 32*D^3)*mt^4 + 
      (208 - 196*D + 60*D^2 - 6*D^3)*mt^2*s + (-24 + 26*D - 9*D^2 + D^3)*s^2)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s) + (((208 - 144*D + 24*D^2)*mt^4*s + (-52 + 36*D - 6*D^2)*mt^2*s^2)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s) + (((-80 + 52*D - 8*D^2)*mt^4*s + (8 - 6*D + D^2)*mt^2*s^2)*
     GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s), GLI["fctopology7C", {-1, 1, 1, 1, 1, 1, -1}] -> 
  (((1152 - 3008*D + 3860*D^2 - 2664*D^3 + 976*D^4 - 176*D^5 + 12*D^6)*mt^2 + 
      (-576 - 8*D + 1092*D^2 - 1410*D^3 + 947*D^4 - 362*D^5 + 73*D^6 - 6*D^7)*
       s)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-2304*D + 2400*D^2 - 832*D^3 + 96*D^4)*mt^4) + 
   (((-1440 + 1536*D - 544*D^2 + 64*D^3)*mt^4 + 
      (1656 - 3252*D + 2736*D^2 - 1200*D^3 + 268*D^4 - 24*D^5)*mt^2*s + 
      (544 - 1140*D + 959*D^2 - 396*D^3 + 79*D^4 - 6*D^5)*s^2)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-2304 + 2400*D - 832*D^2 + 96*D^3)*mt^4 + 
     (-768 + 736*D - 232*D^2 + 24*D^3)*mt^2*s) + 
   (((144 - 386*D + 354*D^2 - 134*D^3 + 18*D^4)*mt^2 + 
      (64*D - 120*D^2 + 84*D^3 - 26*D^4 + 3*D^5)*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/((48*D - 40*D^2 + 8*D^3)*
     mt^2) + (((48 - 108*D + 76*D^2 - 16*D^3)*mt^4 + 
      (-12 + 27*D - 19*D^2 + 4*D^3)*mt^2*s + (-8*D + 12*D^2 - 6*D^3 + D^4)*
       s^2)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((24*D - 20*D^2 + 4*D^3)*mt^2) + 
   (((720 - 768*D + 272*D^2 - 32*D^3)*mt^4 + 
      (-912 + 972*D - 348*D^2 + 42*D^3)*mt^2*s + 
      (-104 + 310*D - 251*D^2 + 80*D^3 - 9*D^4)*s^2)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s) + (((-720 + 848*D - 344*D^2 + 48*D^3)*mt^4*s + 
      (52 + 60*D - 62*D^2 + 12*D^3)*mt^2*s^2 + (32 - 68*D + 37*D^2 - 6*D^3)*
       s^3)*GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s) + (((24 - 44*D + 24*D^2 - 4*D^3)*mt^4 + 
      (-12*D + 22*D^2 - 12*D^3 + 2*D^4)*mt^2*s + (8*D - 12*D^2 + 6*D^3 - D^4)*
       s^2)*GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}])/
    ((-24*D + 8*D^2)*mt^2) + (((-480 + 472*D - 152*D^2 + 16*D^3)*mt^4*s + 
      (-592 + 1756*D - 1690*D^2 + 738*D^3 - 152*D^4 + 12*D^5)*mt^2*s^2 + 
      (-256 + 544*D - 456*D^2 + 188*D^3 - 38*D^4 + 3*D^5)*s^3)*
     GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}])/
    ((2304 - 3552*D + 2032*D^2 - 512*D^3 + 48*D^4)*mt^2 + 
     (768 - 1120*D + 600*D^2 - 140*D^3 + 12*D^4)*s) + 
   (((-8 + 4*D)*mt^2*s + (6 - 5*D + D^2)*s^2)*GLI["fctopology7C", 
      {1, 0, 1, 1, 1, 1, 0}])/4 + 
   (((-16 + 16*D - 4*D^2)*mt^2*s^2 + (4 - 4*D + D^2)*s^3)*
     GLI["fctopology7C", {1, 0, 1, 1, 1, 2, 0}])/(-12 + 4*D), 
 GLI["fctopology7C", {-1, 1, 1, 1, 1, 1, 0}] -> 
  ((-20 - 8*D + 29*D^2 - 14*D^3 + 2*D^4)*GLI["fctopology7C", 
      {0, 0, 1, 0, 1, 0, 0}])/((72 - 48*D + 8*D^2)*mt^4) + 
   (((-24 + 44*D - 24*D^2 + 4*D^3)*mt^2 + (-26 + 29*D - 10*D^2 + D^3)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/((72 - 48*D + 8*D^2)*mt^4 + 
     (24 - 14*D + 2*D^2)*mt^2*s) + 
   ((-40 + 31*D - 6*D^2)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-12 + 4*D)*mt^2) + ((-2*mt^2 + (5 - 2*D)*s)*GLI["fctopology7C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-6 + 2*D)*mt^2) + 
   (((24 - 8*D)*mt^2 + (-22 + 7*D)*s)*GLI["fctopology7C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   ((-12*mt^2*s + 3*s^2)*GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   (((-24 + 20*D - 4*D^2)*mt^2 + (10 - 9*D + 2*D^2)*s)*
     GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}])/((-12 + 4*D)*mt^2) + 
   (((-96 + 56*D - 8*D^2)*mt^2*s + (-20 + 13*D - 2*D^2)*s^2)*
     GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}])/((72 - 48*D + 8*D^2)*mt^2 + 
     (24 - 14*D + 2*D^2)*s) + (3 - D)*s*GLI["fctopology7C", 
     {1, 0, 1, 1, 1, 1, 0}] + (((-20 + 8*D)*mt^2*s + (5 - 2*D)*s^2)*
     GLI["fctopology7C", {1, 0, 1, 1, 1, 2, 0}])/(-6 + 2*D), 
 GLI["fctopology7C", {-1, 2, 0, 1, 1, 0, 0}] -> 
  (-2 + D)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}] - 
   2*mt^2*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}], 
 GLI["fctopology7C", {-1, 2, 1, -1, 1, 1, 0}] -> 
  ((9 - 6*D + D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-8 + 3*D)*mt^2) + (((216 - 216*D + 72*D^2 - 8*D^3)*mt^2 + 
      (6 + 4*D - 5*D^2 + D^3)*s)*GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/
    ((96 - 68*D + 12*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s) + 
   (((2592 - 3456*D + 1728*D^2 - 384*D^3 + 32*D^4)*mt^4 + 
      (-1824 + 2504*D - 1280*D^2 + 288*D^3 - 24*D^4)*mt^2*s + 
      (-16 - 4*D + 18*D^2 - 8*D^3 + D^4)*s^2)*GLI["fctopology7C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + 
     (-128 + 144*D - 52*D^2 + 6*D^3)*s) + 
   (((-528 + 560*D - 200*D^2 + 24*D^3)*mt^4*s + 
      (132 - 140*D + 50*D^2 - 6*D^3)*mt^2*s^2)*GLI["fctopology7C", 
      {0, 1, 1, 0, 1, 2, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((144 - 132*D + 40*D^2 - 4*D^3)*mt^4*s + (-40 + 46*D - 17*D^2 + 2*D^3)*
       mt^2*s^2)*GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s), GLI["fctopology7C", {-1, 2, 1, 0, 0, 1, 0}] -> 
  (((20*D - 14*D^2 + 2*D^3)*mt^2 + (-24 + 26*D - 9*D^2 + D^3)*s)*
    GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((60*D - 32*D^2 + 4*D^3)*
    mt^4), GLI["fctopology7C", {-1, 2, 1, 0, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology7C", {-1, 2, 1, 0, 1, 1, -1}] -> 
  (((180*D - 156*D^2 + 44*D^3 - 4*D^4)*mt^2 + (-96 + 20*D + 14*D^2 - 3*D^3)*
       s)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((320*D - 184*D^2 + 24*D^3)*mt^4) + 
   (((-216 + 216*D - 72*D^2 + 8*D^3)*mt^2 + (42 - 38*D + 11*D^2 - D^3)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/
    ((192 - 136*D + 24*D^2)*mt^2 + (64 - 40*D + 6*D^2)*s) + 
   (((-2592 + 3456*D - 1728*D^2 + 384*D^3 - 32*D^4)*mt^4 + 
      (2592 - 3240*D + 1512*D^2 - 312*D^3 + 24*D^4)*mt^2*s + 
      (-368 + 372*D - 134*D^2 + 20*D^3 - D^4)*s^2)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}])/
    ((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s) + 
   (((528 - 560*D + 200*D^2 - 24*D^3)*mt^4*s + 
      (-260 + 220*D - 62*D^2 + 6*D^3)*mt^2*s^2 + (32 - 20*D + 3*D^2)*s^3)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s) + (((-144 + 132*D - 40*D^2 + 4*D^3)*mt^4*s + 
      (104 - 86*D + 23*D^2 - 2*D^3)*mt^2*s^2)*GLI["fctopology7C", 
      {0, 2, 1, 0, 1, 1, 0}])/((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + 
     (-128 + 144*D - 52*D^2 + 6*D^3)*s), 
 GLI["fctopology7C", {-1, 2, 1, 0, 1, 1, 0}] -> 
  ((2 - D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/(4*mt^4) + 
   ((12 - 10*D + 2*D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   (((-48 + 28*D - 4*D^2)*mt^2 + (24 - 14*D + 2*D^2)*s)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}])/((-12 + 4*D)*mt^2 + 
     (-4 + D)*s) + (((16 - 4*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/((-12 + 4*D)*mt^2 + 
     (-4 + D)*s) + ((-8 + 2*D)*mt^2*s*GLI["fctopology7C", 
      {0, 2, 1, 0, 1, 1, 0}])/((-12 + 4*D)*mt^2 + (-4 + D)*s), 
 GLI["fctopology7C", {-1, 2, 1, 1, 1, 0, -1}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/(4*D*mt^2) + 
   ((-12 + 7*D - D^2)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/(2*D) + 
   (((-8 + 2*D)*mt^2 + (2 - D)*s)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    (2*D) + ((2 - D)*mt^2*GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}])/D, 
 GLI["fctopology7C", {-1, 2, 1, 1, 1, 0, 0}] -> 
  GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}], 
 GLI["fctopology7C", {0, 0, 0, 1, 1, 1, 0}] -> 
  GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}], 
 GLI["fctopology7C", {0, 0, 1, 1, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/(2*mt^2), 
 GLI["fctopology7C", {0, 1, -1, 1, 1, 1, 0}] -> 
  GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}]/((-12 + 4*D)*mt^2) - 
   (s*GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/((-12 + 4*D)*mt^2) + 
   ((5 - 2*D)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/(-4 + 2*D) + 
   (((-12 + 4*D)*mt^2 + s)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    (12 - 10*D + 2*D^2), GLI["fctopology7C", {0, 1, 0, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology7C", {0, 1, 0, 1, 1, 1, -1}] -> 
  -(GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}]/((-24 + 8*D)*mt^2)) + 
   ((5 - 2*D)*s*GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-24 + 8*D)*mt^2) + ((-5 + 2*D)*GLI["fctopology7C", 
      {0, 1, 0, 1, 1, 0, 0}])/(-8 + 4*D) + 
   (((12 - 4*D)*mt^2 + (-5 + 2*D)*s)*GLI["fctopology7C", 
      {0, 1, 0, 1, 2, 0, 0}])/(24 - 20*D + 4*D^2), 
 GLI["fctopology7C", {0, 1, 0, 1, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/((-6 + 2*D)*mt^2) - 
   GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}]/(-3 + D), 
 GLI["fctopology7C", {0, 1, 1, -1, 1, 1, 0}] -> 
  ((3 - D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((-8 + 3*D)*mt^2) + 
   (((72 - 48*D + 8*D^2)*mt^2 + (18 - 12*D + 2*D^2)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((432 - 432*D + 144*D^2 - 16*D^3)*mt^4 + (-48 + 28*D - 4*D^2)*mt^2*s + 
      (-24 + 26*D - 9*D^2 + D^3)*s^2)*GLI["fctopology7C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((-48 + 16*D)*mt^4*s + (12 - 4*D)*mt^2*s^2)*GLI["fctopology7C", 
      {0, 1, 1, 0, 1, 2, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((48 - 28*D + 4*D^2)*mt^4*s + (8 - 6*D + D^2)*mt^2*s^2)*
     GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s), GLI["fctopology7C", {0, 1, 1, 0, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology7C", {0, 1, 1, 0, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology7C", {0, 1, 1, 0, 1, 1, -1}] -> 
  ((-3 + D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((-16 + 6*D)*mt^2) + 
   (((-36 + 24*D - 4*D^2)*mt^2 + (-9 + 6*D - D^2)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + (((-432 + 432*D - 144*D^2 + 16*D^3)*mt^4 + 
      (48 - 28*D + 4*D^2)*mt^2*s + (24 - 26*D + 9*D^2 - D^3)*s^2)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s) + (((24 - 8*D)*mt^4*s + (-6 + 2*D)*mt^2*s^2)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s) + (((-48 + 28*D - 4*D^2)*mt^4*s + (-8 + 6*D - D^2)*mt^2*s^2)*
     GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s), GLI["fctopology7C", {0, 1, 1, 1, 0, 1, -1}] -> 
  ((-8 - 4*D + 6*D^2 - D^3)*s*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
   ((-80*D + 16*D^2)*mt^4), GLI["fctopology7C", {0, 1, 1, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/(4*mt^4), 
 GLI["fctopology7C", {0, 1, 1, 1, 1, 0, -1}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/(4*D*mt^2) + 
   ((6 - 2*D)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/D + 
   ((4*mt^2 - s)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/D + 
   ((-2 + D)*mt^2*GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}])/D, 
 GLI["fctopology7C", {0, 1, 1, 1, 1, 1, -2}] -> 
  (((5760 - 12672*D + 12004*D^2 - 6020*D^3 + 1636*D^4 - 224*D^5 + 12*D^6)*
       mt^2 + (-576 - 328*D + 1532*D^2 - 1898*D^3 + 1277*D^4 - 466*D^5 + 
        85*D^6 - 6*D^7)*s)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-7680*D + 6976*D^2 - 2048*D^3 + 192*D^4)*mt^4) + 
   (((-864 + 864*D - 288*D^2 + 32*D^3)*mt^4 + 
      (3144 - 5620*D + 4140*D^2 - 1568*D^3 + 304*D^4 - 24*D^5)*mt^2*s + 
      (1024 - 1880*D + 1377*D^2 - 498*D^3 + 88*D^4 - 6*D^5)*s^2)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-4608 + 4800*D - 1664*D^2 + 192*D^3)*mt^4 + 
     (-1536 + 1472*D - 464*D^2 + 48*D^3)*mt^2*s) + 
   (((-144 + 210*D - 106*D^2 + 18*D^3)*mt^2 + 
      (-16*D + 30*D^2 - 17*D^3 + 3*D^4)*s)*GLI["fctopology7C", 
      {0, 1, 0, 1, 1, 0, 0}])/((-32*D + 16*D^2)*mt^2) + 
   (((144 - 204*D + 100*D^2 - 16*D^3)*mt^4 + (-36 + 49*D - 24*D^2 + 4*D^3)*
       mt^2*s + (-6*D + 11*D^2 - 6*D^3 + D^4)*s^2)*
     GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/((48*D - 40*D^2 + 8*D^3)*
     mt^2) + (((432 - 432*D + 144*D^2 - 16*D^3)*mt^4 + 
      (-816 + 860*D - 304*D^2 + 36*D^3)*mt^2*s + 
      (-120 + 334*D - 263*D^2 + 82*D^3 - 9*D^4)*s^2)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}])/
    ((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s) + 
   (((-408 + 472*D - 184*D^2 + 24*D^3)*mt^4*s + (6 + 46*D - 34*D^2 + 6*D^3)*
       mt^2*s^2 + (24 - 41*D + 20*D^2 - 3*D^3)*s^3)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s) + (((-24 + 20*D - 4*D^2)*mt^4 + (-6*D^2 + 2*D^3)*mt^2*s + 
      (-2*D + 3*D^2 - D^3)*s^2)*GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}])/
    (16*D*mt^2) + (((96 - 56*D + 8*D^2)*mt^4*s + 
      (144 - 476*D + 382*D^2 - 116*D^3 + 12*D^4)*mt^2*s^2 + 
      (64 - 136*D + 98*D^2 - 29*D^3 + 3*D^4)*s^3)*GLI["fctopology7C", 
      {0, 2, 1, 0, 1, 1, 0}])/((-1536 + 1856*D - 736*D^2 + 96*D^3)*mt^2 + 
     (-512 + 576*D - 208*D^2 + 24*D^3)*s) + 
   (((-12 + 4*D)*mt^2*s + (6 - 5*D + D^2)*s^2)*GLI["fctopology7C", 
      {1, 0, 1, 1, 1, 1, 0}])/8 + (((4 - 4*D)*mt^2*s^2 + (-1 + D)*s^3)*
     GLI["fctopology7C", {1, 0, 1, 1, 1, 2, 0}])/8, 
 GLI["fctopology7C", {0, 1, 1, 1, 1, 1, -1}] -> 
  ((-2 + 7*D - 5*D^2 + D^3)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-24 + 8*D)*mt^4) + (((24 - 20*D + 4*D^2)*mt^2 + (-4 + 4*D - D^2)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/
    ((144 - 96*D + 16*D^2)*mt^4 + (48 - 28*D + 4*D^2)*mt^2*s) + 
   ((8 - 3*D)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/(4*mt^2) + 
   ((-mt^2 + (3 - D)*s)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-6 + 2*D)*mt^2) + (((12 - 4*D)*mt^2 + (-16 + 5*D)*s)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}])/((-24 + 8*D)*mt^2 + 
     (-8 + 2*D)*s) + ((-4*mt^2*s + s^2)*GLI["fctopology7C", 
      {0, 1, 1, 0, 1, 2, 0}])/((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   (((6 - 2*D)*mt^2 + (-2 + D)*s)*GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}])/
    (4*mt^2) + (((16 - 4*D)*mt^2*s + (4 - D)*s^2)*GLI["fctopology7C", 
      {0, 2, 1, 0, 1, 1, 0}])/((-24 + 8*D)*mt^2 + (-8 + 2*D)*s) + 
   ((3 - D)*s*GLI["fctopology7C", {1, 0, 1, 1, 1, 1, 0}])/2 + 
   ((4*mt^2*s - s^2)*GLI["fctopology7C", {1, 0, 1, 1, 1, 2, 0}])/2, 
 GLI["fctopology7C", {0, 1, 1, 1, 1, 1, 0}] -> 
  GLI["fctopology7C", {1, 0, 1, 1, 1, 1, 0}], 
 GLI["fctopology7C", {0, 2, -1, 1, 1, 0, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((32 - 8*D)*mt^2 + (-8 + 2*D)*s) + 
   (((3*D - D^2)*mt^2 + (6 - 5*D + D^2)*s)*GLI["fctopology7C", 
      {0, 1, 0, 1, 1, 0, 0}])/((16 - 4*D)*mt^2 + (-4 + D)*s) + 
   ((4*mt^4 + (8 - 3*D)*mt^2*s)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((16 - 4*D)*mt^2 + (-4 + D)*s), 
 GLI["fctopology7C", {0, 2, 0, 1, 1, -1, 0}] -> 
  (3 - D)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}] + 
   2*mt^2*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}], 
 GLI["fctopology7C", {0, 2, 0, 1, 1, 0, -1}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((64 - 16*D)*mt^2 + (-16 + 4*D)*s) + 
   (((-48 + 31*D - 5*D^2)*mt^2 + (18 - 12*D + 2*D^2)*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((32 - 8*D)*mt^2 + (-8 + 2*D)*s) + 
   (((-28 + 8*D)*mt^4 + (16 - 5*D)*mt^2*s)*GLI["fctopology7C", 
      {0, 1, 0, 1, 2, 0, 0}])/((32 - 8*D)*mt^2 + (-8 + 2*D)*s), 
 GLI["fctopology7C", {0, 2, 0, 1, 1, 0, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((16 - 4*D)*mt^2*s + (-4 + D)*s^2) + 
   (((48 - 34*D + 6*D^2)*mt^2 + (-24 + 17*D - 3*D^2)*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/((16 - 4*D)*mt^2*s + 
     (-4 + D)*s^2) + (((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/((16 - 4*D)*mt^2*s + 
     (-4 + D)*s^2), GLI["fctopology7C", {0, 2, 1, -1, 0, 1, 0}] -> 0, 
 GLI["fctopology7C", {0, 2, 1, -1, 1, 1, -1}] -> 
  ((8 - 6*D + D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-32 + 12*D)*mt^2) + (((96 - 104*D + 36*D^2 - 4*D^3)*mt^2 + 
      (24 - 26*D + 9*D^2 - D^3)*s)*GLI["fctopology7C", 
      {0, 0, 1, 0, 1, 1, 0}])/((192 - 136*D + 24*D^2)*mt^2 + 
     (64 - 40*D + 6*D^2)*s) + (((-576 + 528*D - 160*D^2 + 16*D^3)*mt^4 + 
      (64 - 32*D + 4*D^2)*mt^2*s + (32 - 32*D + 10*D^2 - D^3)*s^2)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}])/
    ((384 - 272*D + 48*D^2)*mt^2 + (128 - 80*D + 12*D^2)*s) + 
   (((16 - 4*D)*mt^4*s + (-4 + D)*mt^2*s^2)*GLI["fctopology7C", 
      {0, 1, 1, 0, 1, 2, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((32 - 24*D + 4*D^2)*mt^4*s + (16 - 8*D + D^2)*mt^2*s^2)*
     GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}])/
    ((192 - 136*D + 24*D^2)*mt^2 + (64 - 40*D + 6*D^2)*s), 
 GLI["fctopology7C", {0, 2, 1, -1, 1, 1, 0}] -> 
  ((8 - 6*D + D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-20 + 4*D)*mt^4) + (4 - D)*GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}] + 
   (4*mt^2 - s)*GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}], 
 GLI["fctopology7C", {0, 2, 1, 0, -1, 1, 0}] -> 
  ((4 - 4*D + D^2)*s*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
   ((-20*D + 4*D^2)*mt^4), GLI["fctopology7C", {0, 2, 1, 0, 0, 1, -1}] -> 
  ((2 - D)*s*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
   ((-20*D + 4*D^2)*mt^4), GLI["fctopology7C", {0, 2, 1, 0, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology7C", {0, 2, 1, 0, 1, 0, -1}] -> 0, 
 GLI["fctopology7C", {0, 2, 1, 0, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology7C", {0, 2, 1, 0, 1, 1, -2}] -> 
  (((80*D - 76*D^2 + 22*D^3 - 2*D^4)*mt^2 + (-64 - 8*D + 20*D^2 - 3*D^3)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((640*D - 368*D^2 + 48*D^3)*
     mt^4) + (((-96 + 104*D - 36*D^2 + 4*D^3)*mt^2 + (24 - 8*D - 3*D^2 + D^3)*
       s)*GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/
    ((384 - 272*D + 48*D^2)*mt^2 + (128 - 80*D + 12*D^2)*s) + 
   (((-1152 + 1632*D - 848*D^2 + 192*D^3 - 16*D^4)*mt^4 + 
      (896 - 864*D + 272*D^2 - 28*D^3)*mt^2*s + (-320 + 272*D - 64*D^2 + D^4)*
       s^2)*GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}])/
    ((-1536 + 1856*D - 736*D^2 + 96*D^3)*mt^2 + 
     (-512 + 576*D - 208*D^2 + 24*D^3)*s) + 
   (((64 - 48*D + 8*D^2)*mt^4*s + (-144 + 92*D - 14*D^2)*mt^2*s^2 + 
      (32 - 20*D + 3*D^2)*s^3)*GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s) + 
   (((64 - 80*D + 32*D^2 - 4*D^3)*mt^4*s + (96 - 72*D + 16*D^2 - D^3)*mt^2*
       s^2)*GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s), 
 GLI["fctopology7C", {0, 2, 1, 0, 1, 1, -1}] -> 
  ((-8 + 6*D - D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-40 + 8*D)*mt^4) + ((-4 + D)*GLI["fctopology7C", 
      {0, 1, 1, 0, 1, 1, 0}])/2 + 
   ((-4*mt^2 + s)*GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/2, 
 GLI["fctopology7C", {0, 2, 1, 1, 1, -1, -1}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/(4*D*mt^2) + 
   ((-6 + 5*D - D^2)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/D + 
   (((-4 + D)*mt^2 + s)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/D + 
   ((4*mt^2 - D*s)*GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}])/(2*D), 
 GLI["fctopology7C", {0, 2, 1, 1, 1, -1, 0}] -> 
  (((40 - 48*D + 18*D^2 - 2*D^3)*mt^2 + (-24 + 26*D - 9*D^2 + D^3)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((60 - 32*D + 4*D^2)*mt^4*
     s) + ((-8 + 3*D)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/s - 
   (4*mt^2*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/s, 
 GLI["fctopology7C", {0, 2, 1, 1, 1, 0, -2}] -> 
  (((192 - 236*D + 92*D^2 - 11*D^3)*mt^2 + (-48 + 60*D - 24*D^2 + 3*D^3)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((128*D - 32*D^2)*mt^4 + 
     (-32*D + 8*D^2)*mt^2*s) + 
   (((-576 + 480*D - 129*D^2 + 11*D^3)*mt^2 + (144 - 114*D + 28*D^2 - 2*D^3)*
       s)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((64*D - 16*D^2)*mt^2 + (-16*D + 4*D^2)*s) + 
   (((-384 + 164*D - 16*D^2)*mt^4 + (192 - 88*D + 9*D^2)*mt^2*s + 
      (-24 + 14*D - 2*D^2)*s^2)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((64*D - 16*D^2)*mt^2 + (-16*D + 4*D^2)*s) + 
   ((3 - D)*mt^2*GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}])/D, 
 GLI["fctopology7C", {0, 2, 1, 1, 1, 0, -1}] -> 
  (((-40 + 48*D - 18*D^2 + 2*D^3)*mt^2 + (16 - 20*D + 8*D^2 - D^3)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-192 + 112*D - 16*D^2)*mt^4*s + (48 - 28*D + 4*D^2)*mt^2*s^2) + 
   (((-80 + 46*D - 6*D^2)*mt^2 + (8 - 3*D)*s)*GLI["fctopology7C", 
      {0, 1, 0, 1, 1, 0, 0}])/((32 - 8*D)*mt^2*s + (-8 + 2*D)*s^2) + 
   (((-20 + 4*D)*mt^4 + (12 - 2*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/((16 - 4*D)*mt^2*s + 
     (-4 + D)*s^2) - GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}]/2, 
 GLI["fctopology7C", {0, 2, 1, 1, 1, 0, 0}] -> 
  (((-8 + 8*D - 2*D^2)*mt^2 + (4 - 4*D + D^2)*s)*GLI["fctopology7C", 
      {0, 0, 1, 0, 1, 0, 0}])/((64 - 16*D)*mt^6*s + (-16 + 4*D)*mt^4*s^2) + 
   ((24 - 17*D + 3*D^2)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((16 - 4*D)*mt^2*s + (-4 + D)*s^2) + 
   (((12 - 4*D)*mt^2 + (6 - 2*D)*s)*GLI["fctopology7C", 
      {0, 1, 0, 1, 2, 0, 0}])/((16 - 4*D)*mt^2*s + (-4 + D)*s^2), 
 GLI["fctopology7C", {1, -1, 0, 1, 1, 1, 0}] -> 
  ((-5 + 2*D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((-8 + 3*D)*mt^2) + 
   (((-24 + 20*D - 4*D^2)*mt^2 + (18 - 12*D + 2*D^2)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + (((-720 + 768*D - 272*D^2 + 32*D^3)*mt^4 + 
      (208 - 196*D + 60*D^2 - 6*D^3)*mt^2*s + (-24 + 26*D - 9*D^2 + D^3)*s^2)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s) + (((208 - 144*D + 24*D^2)*mt^4*s + (-52 + 36*D - 6*D^2)*mt^2*s^2)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s) + (((-80 + 52*D - 8*D^2)*mt^4*s + (8 - 6*D + D^2)*mt^2*s^2)*
     GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s), GLI["fctopology7C", {1, -1, 1, 0, 1, 1, 0}] -> 
  GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}]/(4*mt^2) + 
   ((4*mt^2 - s)*GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/(4*mt^2) + 
   ((-3 + D)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/(-4 + 2*D) + 
   ((-4*mt^2 + s)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/(-4 + 2*D), 
 GLI["fctopology7C", {1, -1, 1, 1, 1, 1, -1}] -> 
  (((-1152 + 3008*D - 3860*D^2 + 2664*D^3 - 976*D^4 + 176*D^5 - 12*D^6)*
       mt^2 + (576 - 312*D - 1100*D^2 + 1922*D^3 - 1345*D^4 + 478*D^5 - 
        85*D^6 + 6*D^7)*s)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-2304*D + 2400*D^2 - 832*D^3 + 96*D^4)*mt^4) + 
   (((-480 + 352*D - 64*D^2)*mt^4 + (680 - 1140*D + 748*D^2 - 220*D^3 + 
        24*D^4)*mt^2*s + (320 - 480*D + 271*D^2 - 67*D^3 + 6*D^4)*s^2)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/
    ((768 - 544*D + 96*D^2)*mt^4 + (256 - 160*D + 24*D^2)*mt^2*s) + 
   (((-144 + 386*D - 354*D^2 + 134*D^3 - 18*D^4)*mt^2 + 
      (-144*D + 222*D^2 - 127*D^3 + 32*D^4 - 3*D^5)*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/((48*D - 40*D^2 + 8*D^3)*
     mt^2) + (((-48 + 108*D - 76*D^2 + 16*D^3)*mt^4 + 
      (12 - 31*D + 21*D^2 - 4*D^3)*mt^2*s + (18*D - 21*D^2 + 8*D^3 - D^4)*
       s^2)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((24*D - 20*D^2 + 4*D^3)*mt^2) + 
   (((-720 + 768*D - 272*D^2 + 32*D^3)*mt^4 + 
      (528 - 508*D + 164*D^2 - 18*D^3)*mt^2*s + 
      (456 - 730*D + 415*D^2 - 101*D^3 + 9*D^4)*s^2)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s) + (((360 - 424*D + 172*D^2 - 24*D^3)*mt^4*s + 
      (70 - 114*D + 49*D^2 - 6*D^3)*mt^2*s^2 + (-40 + 55*D - 23*D^2 + 3*D^3)*
       s^3)*GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s) + (((8 - 12*D + 4*D^2)*mt^4 + (-12*D + 10*D^2 - 2*D^3)*mt^2*s + 
      (6*D - 5*D^2 + D^3)*s^2)*GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}])/
    (8*D*mt^2) + (((480 - 472*D + 152*D^2 - 16*D^3)*mt^4*s + 
      (2128 - 3996*D + 2890*D^2 - 1018*D^3 + 176*D^4 - 12*D^5)*mt^2*s^2 + 
      (576 - 1032*D + 730*D^2 - 255*D^3 + 44*D^4 - 3*D^5)*s^3)*
     GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}])/
    ((2304 - 3552*D + 2032*D^2 - 512*D^3 + 48*D^4)*mt^2 + 
     (768 - 1120*D + 600*D^2 - 140*D^3 + 12*D^4)*s) + 
   (((8 - 4*D)*mt^2*s + (-12 + 7*D - D^2)*s^2)*GLI["fctopology7C", 
      {1, 0, 1, 1, 1, 1, 0}])/4 + (((-12 + 4*D)*mt^2*s^2 + (3 - D)*s^3)*
     GLI["fctopology7C", {1, 0, 1, 1, 1, 2, 0}])/4, 
 GLI["fctopology7C", {1, -1, 1, 1, 1, 1, 0}] -> 
  ((-20 - 8*D + 29*D^2 - 14*D^3 + 2*D^4)*GLI["fctopology7C", 
      {0, 0, 1, 0, 1, 0, 0}])/((72 - 48*D + 8*D^2)*mt^4) + 
   (((-24 + 44*D - 24*D^2 + 4*D^3)*mt^2 + (-26 + 29*D - 10*D^2 + D^3)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/((72 - 48*D + 8*D^2)*mt^4 + 
     (24 - 14*D + 2*D^2)*mt^2*s) + 
   ((-40 + 31*D - 6*D^2)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-12 + 4*D)*mt^2) + ((-2*mt^2 + (5 - 2*D)*s)*GLI["fctopology7C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-6 + 2*D)*mt^2) + 
   (((24 - 8*D)*mt^2 + (-22 + 7*D)*s)*GLI["fctopology7C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   ((-12*mt^2*s + 3*s^2)*GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   (((-24 + 20*D - 4*D^2)*mt^2 + (10 - 9*D + 2*D^2)*s)*
     GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}])/((-12 + 4*D)*mt^2) + 
   (((-96 + 56*D - 8*D^2)*mt^2*s + (-20 + 13*D - 2*D^2)*s^2)*
     GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}])/((72 - 48*D + 8*D^2)*mt^2 + 
     (24 - 14*D + 2*D^2)*s) + (3 - D)*s*GLI["fctopology7C", 
     {1, 0, 1, 1, 1, 1, 0}] + (((-20 + 8*D)*mt^2*s + (5 - 2*D)*s^2)*
     GLI["fctopology7C", {1, 0, 1, 1, 1, 2, 0}])/(-6 + 2*D), 
 GLI["fctopology7C", {1, 0, -1, 1, 1, 1, 0}] -> 
  ((3 - D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((-8 + 3*D)*mt^2) + 
   (((72 - 48*D + 8*D^2)*mt^2 + (18 - 12*D + 2*D^2)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((432 - 432*D + 144*D^2 - 16*D^3)*mt^4 + (-48 + 28*D - 4*D^2)*mt^2*s + 
      (-24 + 26*D - 9*D^2 + D^3)*s^2)*GLI["fctopology7C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((-48 + 16*D)*mt^4*s + (12 - 4*D)*mt^2*s^2)*GLI["fctopology7C", 
      {0, 1, 1, 0, 1, 2, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((48 - 28*D + 4*D^2)*mt^4*s + (8 - 6*D + D^2)*mt^2*s^2)*
     GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s), GLI["fctopology7C", {1, 0, 0, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology7C", {1, 0, 0, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology7C", {1, 0, 0, 1, 1, 1, -1}] -> 
  ((3 - D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((-16 + 6*D)*mt^2) + 
   (((36 - 24*D + 4*D^2)*mt^2 + (9 - 6*D + D^2)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/((96 - 68*D + 12*D^2)*mt^2 + 
     (32 - 20*D + 3*D^2)*s) + 
   (((432 - 432*D + 144*D^2 - 16*D^3)*mt^4 + (144 - 204*D + 88*D^2 - 12*D^3)*
       mt^2*s + (40 - 46*D + 17*D^2 - 2*D^3)*s^2)*GLI["fctopology7C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + 
     (-128 + 144*D - 52*D^2 + 6*D^3)*s) + 
   (((-24 + 8*D)*mt^4*s + (6 - 2*D)*mt^2*s^2)*GLI["fctopology7C", 
      {0, 1, 1, 0, 1, 2, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((48 - 28*D + 4*D^2)*mt^4*s + (8 - 6*D + D^2)*mt^2*s^2)*
     GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s), GLI["fctopology7C", {1, 0, 0, 1, 1, 1, 0}] -> 
  GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}], 
 GLI["fctopology7C", {1, 0, 1, -1, 1, 1, 0}] -> 
  GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}]/((-12 + 4*D)*mt^2) - 
   (s*GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/((-12 + 4*D)*mt^2) + 
   ((5 - 2*D)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/(-4 + 2*D) + 
   (((-12 + 4*D)*mt^2 + s)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    (12 - 10*D + 2*D^2), GLI["fctopology7C", {1, 0, 1, 0, 0, 1, 0}] -> 
  GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}], 
 GLI["fctopology7C", {1, 0, 1, 0, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology7C", {1, 0, 1, 0, 1, 1, -1}] -> 
  GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}]/((-24 + 8*D)*mt^2) - 
   (s*GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/((-24 + 8*D)*mt^2) + 
   ((5 - 2*D)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/(-8 + 4*D) + 
   (((-12 + 4*D)*mt^2 + s)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    (24 - 20*D + 4*D^2), GLI["fctopology7C", {1, 0, 1, 0, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/((-6 + 2*D)*mt^2) - 
   GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}]/(-3 + D), 
 GLI["fctopology7C", {1, 0, 1, 1, 0, 1, -1}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/(4*D*mt^2) + 
   ((-6 + 2*D)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/D + 
   ((-4*mt^2 + s)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/D + 
   (((4 - 2*D)*mt^2 - D*s)*GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}])/(2*D), 
 GLI["fctopology7C", {1, 0, 1, 1, 0, 1, 0}] -> 
  GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}], 
 GLI["fctopology7C", {1, 0, 1, 1, 1, 0, -1}] -> 
  ((8 - 16*D + 8*D^2 - D^3)*s*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
   ((-80*D + 16*D^2)*mt^4), GLI["fctopology7C", {1, 0, 1, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/(4*mt^4), 
 GLI["fctopology7C", {1, 0, 1, 1, 1, 1, -2}] -> 
  (((5760 - 12672*D + 12004*D^2 - 6020*D^3 + 1636*D^4 - 224*D^5 + 12*D^6)*
       mt^2 + (-576 - 968*D + 4140*D^2 - 4834*D^3 + 2685*D^4 - 770*D^5 + 
        109*D^6 - 6*D^7)*s)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-7680*D + 6976*D^2 - 2048*D^3 + 192*D^4)*mt^4) + 
   (((-864 + 864*D - 288*D^2 + 32*D^3)*mt^4 + 
      (2376 - 4692*D + 3772*D^2 - 1520*D^3 + 304*D^4 - 24*D^5)*mt^2*s + 
      (1152 - 2056*D + 1457*D^2 - 510*D^3 + 88*D^4 - 6*D^5)*s^2)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-4608 + 4800*D - 1664*D^2 + 192*D^3)*mt^4 + 
     (-1536 + 1472*D - 464*D^2 + 48*D^3)*mt^2*s) + 
   (((-144 + 210*D - 106*D^2 + 18*D^3)*mt^2 + 
      (-80*D + 86*D^2 - 29*D^3 + 3*D^4)*s)*GLI["fctopology7C", 
      {0, 1, 0, 1, 1, 0, 0}])/((-32*D + 16*D^2)*mt^2) + 
   (((144 - 204*D + 100*D^2 - 16*D^3)*mt^4 + (-36 + 57*D - 28*D^2 + 4*D^3)*
       mt^2*s + (-30*D + 31*D^2 - 10*D^3 + D^4)*s^2)*
     GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/((48*D - 40*D^2 + 8*D^3)*
     mt^2) + (((432 - 432*D + 144*D^2 - 16*D^3)*mt^4 + 
      (-432 + 396*D - 120*D^2 + 12*D^3)*mt^2*s + 
      (-632 + 942*D - 499*D^2 + 112*D^3 - 9*D^4)*s^2)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}])/
    ((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s) + 
   (((-408 + 472*D - 184*D^2 + 24*D^3)*mt^4*s + 
      (-122 + 158*D - 58*D^2 + 6*D^3)*mt^2*s^2 + (56 - 69*D + 26*D^2 - 3*D^3)*
       s^3)*GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s) + (((-24 + 20*D - 4*D^2)*mt^4 + (24*D - 14*D^2 + 2*D^3)*mt^2*s + 
      (-10*D + 7*D^2 - D^3)*s^2)*GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}])/
    (16*D*mt^2) + (((96 - 56*D + 8*D^2)*mt^4*s + 
      (1168 - 1628*D + 798*D^2 - 164*D^3 + 12*D^4)*mt^2*s^2 + 
      (320 - 424*D + 202*D^2 - 41*D^3 + 3*D^4)*s^3)*
     GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-1536 + 1856*D - 736*D^2 + 96*D^3)*mt^2 + 
     (-512 + 576*D - 208*D^2 + 24*D^3)*s) + 
   (((-12 + 4*D)*mt^2*s + (20 - 9*D + D^2)*s^2)*GLI["fctopology7C", 
      {1, 0, 1, 1, 1, 1, 0}])/8 + (((20 - 4*D)*mt^2*s^2 + (-5 + D)*s^3)*
     GLI["fctopology7C", {1, 0, 1, 1, 1, 2, 0}])/8, 
 GLI["fctopology7C", {1, 0, 1, 1, 1, 1, -1}] -> 
  ((2 - 7*D + 5*D^2 - D^3)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-24 + 8*D)*mt^4) + (((-24 + 20*D - 4*D^2)*mt^2 + (4 - 4*D + D^2)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/
    ((144 - 96*D + 16*D^2)*mt^4 + (48 - 28*D + 4*D^2)*mt^2*s) + 
   ((-8 + 3*D)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/(4*mt^2) + 
   ((mt^2 + (-3 + D)*s)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-6 + 2*D)*mt^2) + (((-12 + 4*D)*mt^2 + (16 - 5*D)*s)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}])/((-24 + 8*D)*mt^2 + 
     (-8 + 2*D)*s) + ((4*mt^2*s - s^2)*GLI["fctopology7C", 
      {0, 1, 1, 0, 1, 2, 0}])/((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   (((-6 + 2*D)*mt^2 + (2 - D)*s)*GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}])/
    (4*mt^2) + (((-16 + 4*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}])/((-24 + 8*D)*mt^2 + 
     (-8 + 2*D)*s) + ((-4 + D)*s*GLI["fctopology7C", {1, 0, 1, 1, 1, 1, 0}])/
    2 + ((-4*mt^2*s + s^2)*GLI["fctopology7C", {1, 0, 1, 1, 1, 2, 0}])/2, 
 GLI["fctopology7C", {1, 1, -1, 1, 1, 1, -1}] -> 
  (((-20800 + 37240*D - 27816*D^2 + 11070*D^3 - 2466*D^4 + 290*D^5 - 14*D^6)*
       mt^4 + (-3584 + 6464*D - 4306*D^2 + 1264*D^3 - 126*D^4 - 10*D^5 + 
        2*D^6)*mt^2*s + (2016 - 3540*D + 2444*D^2 - 829*D^3 + 138*D^4 - 
        9*D^5)*s^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-184320 + 321024*D - 230912*D^2 + 87776*D^3 - 18592*D^4 + 2080*D^5 - 
       96*D^6)*mt^6 + (46080 - 80256*D + 57728*D^2 - 21944*D^3 + 4648*D^4 - 
       520*D^5 + 24*D^6)*mt^4*s) + 
   (((-1152 + 1344*D - 584*D^2 + 112*D^3 - 8*D^4)*mt^4 + 
      (-480 + 712*D - 388*D^2 + 92*D^3 - 8*D^4)*mt^2*s + 
      (64 - 64*D + 23*D^2 - 3*D^3)*s^2)*GLI["fctopology7C", 
      {0, 0, 1, 0, 1, 1, 0}])/((4608 - 5952*D + 2864*D^2 - 608*D^3 + 48*D^4)*
      mt^4 + (1536 - 1856*D + 832*D^2 - 164*D^3 + 12*D^4)*mt^2*s) + 
   (((464 - 606*D + 297*D^2 - 64*D^3 + 5*D^4)*mt^2 + 
      (-152 + 207*D - 106*D^2 + 24*D^3 - 2*D^4)*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-768 + 1024*D - 496*D^2 + 104*D^3 - 8*D^4)*mt^2 + 
     (192 - 256*D + 124*D^2 - 26*D^3 + 2*D^4)*s) + 
   (((328 - 284*D + 84*D^2 - 8*D^3)*mt^4 + (-168 + 154*D - 49*D^2 + 5*D^3)*
       mt^2*s + (8 - 5*D + D^2)*s^2)*GLI["fctopology7C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-768 + 1024*D - 496*D^2 + 104*D^3 - 8*D^4)*
      mt^2 + (192 - 256*D + 124*D^2 - 26*D^3 + 2*D^4)*s) + 
   (((1152 - 1344*D + 584*D^2 - 112*D^3 + 8*D^4)*mt^4 + 
      (384 - 736*D + 472*D^2 - 126*D^3 + 12*D^4)*mt^2*s + 
      (-320 + 416*D - 190*D^2 + 35*D^3 - 2*D^4)*s^2)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}])/
    ((1536 - 2240*D + 1200*D^2 - 280*D^3 + 24*D^4)*mt^2 + 
     (512 - 704*D + 352*D^2 - 76*D^3 + 6*D^4)*s) + 
   (((-88*D + 64*D^2 - 12*D^3)*mt^4*s + (-64 + 78*D - 28*D^2 + 3*D^3)*mt^2*
       s^2 + (16 - 14*D + 3*D^2)*s^3)*GLI["fctopology7C", 
      {0, 1, 1, 0, 1, 2, 0}])/((768 - 1120*D + 600*D^2 - 140*D^3 + 12*D^4)*
      mt^2 + (256 - 352*D + 176*D^2 - 38*D^3 + 3*D^4)*s) + 
   (((-768 + 976*D - 468*D^2 + 100*D^3 - 8*D^4)*mt^4*s + 
      (-448 + 624*D - 314*D^2 + 67*D^3 - 5*D^4)*mt^2*s^2)*
     GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-4608 + 8256*D - 5840*D^2 + 2040*D^3 - 352*D^4 + 24*D^5)*mt^2 + 
     (-1536 + 2624*D - 1760*D^2 + 580*D^3 - 94*D^4 + 6*D^5)*s), 
 GLI["fctopology7C", {1, 1, -1, 1, 1, 1, 0}] -> 
  (((400 - 560*D + 276*D^2 - 56*D^3 + 4*D^4)*mt^4 + 
      (296 - 304*D + 98*D^2 - 10*D^3)*mt^2*s + (-84 + 88*D - 29*D^2 + 3*D^3)*
       s^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-3840 + 3968*D - 1520*D^2 + 256*D^3 - 16*D^4)*mt^6*s + 
     (960 - 992*D + 380*D^2 - 64*D^3 + 4*D^4)*mt^4*s^2) + 
   (((-96 + 104*D - 36*D^2 + 4*D^3)*mt^2 + (4 - 4*D + D^2)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-288 + 264*D - 80*D^2 + 8*D^3)*mt^4 + (-96 + 80*D - 22*D^2 + 2*D^3)*
      mt^2*s) + (((-80 + 46*D - 6*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-64 + 32*D - 4*D^2)*mt^2*s + (16 - 8*D + D^2)*s^2) + 
   (((120 - 64*D + 8*D^2)*mt^4 + (-92 + 56*D - 8*D^2)*mt^2*s + (2 - D)*s^2)*
     GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((192 - 160*D + 44*D^2 - 4*D^3)*mt^2*s + (-48 + 40*D - 11*D^2 + D^3)*
      s^2) + (((-96 + 56*D - 8*D^2)*mt^2 + (28 - 12*D + D^2)*s)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s) + (((-48 + 16*D)*mt^4 + (20 - 4*D)*mt^2*s - 2*s^2)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s) + ((-12 + 2*D)*mt^2*s*GLI["fctopology7C", 
      {0, 2, 1, 0, 1, 1, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s), GLI["fctopology7C", {1, 1, 0, 1, 0, 1, -1}] -> 
  ((2 - D)*s*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((-40 + 8*D)*mt^4), 
 GLI["fctopology7C", {1, 1, 0, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology7C", {1, 1, 0, 1, 1, 0, -1}] -> 
  ((2 - D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((-16 + 4*D)*mt^2) + 
   ((-3 + D)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/(-4 + D) - 
   (mt^2*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/(-4 + D), 
 GLI["fctopology7C", {1, 1, 0, 1, 1, 0, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((24 - 14*D + 2*D^2)*mt^2*s) + 
   ((8 - 3*D)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/((-4 + D)*s) + 
   (4*mt^2*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/((-4 + D)*s), 
 GLI["fctopology7C", {1, 1, 0, 1, 1, 1, -2}] -> 
  (((-1216 + 840*D - 72*D^2 - 54*D^3 + 10*D^4)*mt^4 + 
      (640 - 784*D + 382*D^2 - 88*D^3 + 8*D^4)*mt^2*s + 
      (-96 + 164*D - 104*D^2 + 29*D^3 - 3*D^4)*s^2)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-24576 + 29696*D - 13312*D^2 + 2624*D^3 - 192*D^4)*mt^6 + 
     (6144 - 7424*D + 3328*D^2 - 656*D^3 + 48*D^4)*mt^4*s) + 
   (((-1152 + 1344*D - 584*D^2 + 112*D^3 - 8*D^4)*mt^4 + 
      (-1632 + 2200*D - 1104*D^2 + 244*D^3 - 20*D^4)*mt^2*s + 
      (-448 + 608*D - 309*D^2 + 70*D^3 - 6*D^4)*s^2)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/
    ((9216 - 11904*D + 5728*D^2 - 1216*D^3 + 96*D^4)*mt^4 + 
     (3072 - 3712*D + 1664*D^2 - 328*D^3 + 24*D^4)*mt^2*s) + 
   (((272 - 278*D + 95*D^2 - 11*D^3)*mt^2 + (-56 + 55*D - 18*D^2 + 2*D^3)*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((512 - 512*D + 160*D^2 - 16*D^3)*mt^2 + (-128 + 128*D - 40*D^2 + 4*D^3)*
      s) + (((-504 + 468*D - 148*D^2 + 16*D^3)*mt^4 + 
      (296 - 274*D + 85*D^2 - 9*D^3)*mt^2*s + (-56 + 55*D - 18*D^2 + 2*D^3)*
       s^2)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-1536 + 2048*D - 992*D^2 + 208*D^3 - 16*D^4)*mt^2 + 
     (384 - 512*D + 248*D^2 - 52*D^3 + 4*D^4)*s) + 
   (((1152 - 1344*D + 584*D^2 - 112*D^3 + 8*D^4)*mt^4 + 
      (2176 - 3264*D + 1776*D^2 - 418*D^3 + 36*D^4)*mt^2*s + 
      (704 - 1056*D + 586*D^2 - 143*D^3 + 13*D^4)*s^2)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}])/
    ((3072 - 4480*D + 2400*D^2 - 560*D^3 + 48*D^4)*mt^2 + 
     (1024 - 1408*D + 704*D^2 - 152*D^3 + 12*D^4)*s) + 
   (((512 - 664*D + 272*D^2 - 36*D^3)*mt^4*s + (64 - 66*D + 24*D^2 - 3*D^3)*
       mt^2*s^2 + (-48 + 58*D - 23*D^2 + 3*D^3)*s^3)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/
    ((1536 - 2240*D + 1200*D^2 - 280*D^3 + 24*D^4)*mt^2 + 
     (512 - 704*D + 352*D^2 - 76*D^3 + 6*D^4)*s) + 
   (((256 - 240*D + 76*D^2 - 8*D^3)*mt^4*s + (64 - 48*D + 6*D^2 + D^3)*mt^2*
       s^2)*GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}])/
    ((3072 - 4480*D + 2400*D^2 - 560*D^3 + 48*D^4)*mt^2 + 
     (1024 - 1408*D + 704*D^2 - 152*D^3 + 12*D^4)*s), 
 GLI["fctopology7C", {1, 1, 0, 1, 1, 1, -1}] -> 
  (((-16 + 16*D - 4*D^2)*mt^4 + (-8 + 8*D - 2*D^2)*mt^2*s + 
      (4 - 4*D + D^2)*s^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-512 + 256*D - 32*D^2)*mt^6*s + (128 - 64*D + 8*D^2)*mt^4*s^2) + 
   (((-96 + 104*D - 36*D^2 + 4*D^3)*mt^2 + (-44 + 48*D - 17*D^2 + 2*D^3)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-576 + 528*D - 160*D^2 + 16*D^3)*mt^4 + (-192 + 160*D - 44*D^2 + 4*D^3)*
      mt^2*s) + ((24 - 17*D + 3*D^2)*mt^2*GLI["fctopology7C", 
      {0, 1, 0, 1, 1, 0, 0}])/((-64 + 32*D - 4*D^2)*mt^2*s + 
     (16 - 8*D + D^2)*s^2) + 
   (((-72 + 48*D - 8*D^2)*mt^4 + (52 - 28*D + 4*D^2)*mt^2*s + 
      (-22 + 13*D - 2*D^2)*s^2)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((384 - 320*D + 88*D^2 - 8*D^3)*mt^2*s + (-96 + 80*D - 22*D^2 + 2*D^3)*
      s^2) + (((-96 + 56*D - 8*D^2)*mt^2 + (-52 + 32*D - 5*D^2)*s)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}])/((96 - 56*D + 8*D^2)*mt^2 + 
     (32 - 16*D + 2*D^2)*s) + 
   (((-24 + 8*D)*mt^4 + (-6 + 2*D)*mt^2*s + (3 - D)*s^2)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s) + ((2 - D)*mt^2*s*GLI["fctopology7C", 
      {0, 2, 1, 0, 1, 1, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s), GLI["fctopology7C", {1, 1, 0, 1, 1, 1, 0}] -> 
  (((8 - 8*D + 2*D^2)*mt^2 + (-4 + 4*D - D^2)*s)*GLI["fctopology7C", 
      {0, 0, 1, 0, 1, 0, 0}])/((-256 + 128*D - 16*D^2)*mt^6*s + 
     (64 - 32*D + 4*D^2)*mt^4*s^2) + 
   ((-6 + 5*D - D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/
    ((48 - 28*D + 4*D^2)*mt^4 + (16 - 8*D + D^2)*mt^2*s) + 
   ((-24 + 17*D - 3*D^2)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-64 + 32*D - 4*D^2)*mt^2*s + (16 - 8*D + D^2)*s^2) + 
   (((-12 + 4*D)*mt^2 + (-6 + 2*D)*s)*GLI["fctopology7C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-64 + 32*D - 4*D^2)*mt^2*s + 
     (16 - 8*D + D^2)*s^2) + ((60 - 38*D + 6*D^2)*GLI["fctopology7C", 
      {0, 1, 1, 0, 1, 1, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s) + (((24 - 8*D)*mt^2 + (-6 + 2*D)*s)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s) + ((-12 + 4*D)*mt^2*GLI["fctopology7C", 
      {0, 2, 1, 0, 1, 1, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s), GLI["fctopology7C", {1, 1, 1, -1, 1, 1, -1}] -> 
  (((-1120 + 1476*D - 752*D^2 + 185*D^3 - 22*D^4 + D^5)*mt^2 + 
      (352 - 516*D + 307*D^2 - 94*D^3 + 15*D^4 - D^5)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((18432 - 28416*D + 17408*D^2 - 5296*D^3 + 800*D^4 - 48*D^5)*mt^4 + 
     (-4608 + 7104*D - 4352*D^2 + 1324*D^3 - 200*D^4 + 12*D^5)*mt^2*s) + 
   (((-288 + 264*D - 80*D^2 + 8*D^3)*mt^4 + (72 - 84*D + 32*D^2 - 4*D^3)*mt^2*
       s + (8 - 3*D)*s^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-1152 + 1200*D - 416*D^2 + 48*D^3)*mt^4 + 
     (-384 + 368*D - 116*D^2 + 12*D^3)*mt^2*s) + 
   (((16 - 70*D + 49*D^2 - 12*D^3 + D^4)*mt^2 + 
      (-40 + 73*D - 44*D^2 + 11*D^3 - D^4)*s)*GLI["fctopology7C", 
      {0, 1, 0, 1, 1, 0, 0}])/((-768 + 1024*D - 496*D^2 + 104*D^3 - 8*D^4)*
      mt^2 + (192 - 256*D + 124*D^2 - 26*D^3 + 2*D^4)*s) + 
   (((-88 + 36*D - 4*D^2)*mt^4 + (-16 + 50*D - 23*D^2 + 3*D^3)*mt^2*s + 
      (-4 + D)*s^2)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-768 + 1024*D - 496*D^2 + 104*D^3 - 8*D^4)*mt^2 + 
     (192 - 256*D + 124*D^2 - 26*D^3 + 2*D^4)*s) + 
   (((288 - 264*D + 80*D^2 - 8*D^3)*mt^4 + (-288 + 304*D - 106*D^2 + 12*D^3)*
       mt^2*s + (32 - 34*D + 11*D^2 - D^3)*s^2)*GLI["fctopology7C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + 
     (-128 + 144*D - 52*D^2 + 6*D^3)*s) + 
   (((384 - 376*D + 120*D^2 - 12*D^3)*mt^4*s + (-96 + 94*D - 30*D^2 + 3*D^3)*
       mt^2*s^2)*GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/
    ((768 - 1120*D + 600*D^2 - 140*D^3 + 12*D^4)*mt^2 + 
     (256 - 352*D + 176*D^2 - 38*D^3 + 3*D^4)*s) + 
   (((-192 + 196*D - 68*D^2 + 8*D^3)*mt^4*s + (32 - 34*D + 11*D^2 - D^3)*mt^2*
       s^2)*GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}])/
    ((1152 - 1776*D + 1016*D^2 - 256*D^3 + 24*D^4)*mt^2 + 
     (384 - 560*D + 300*D^2 - 70*D^3 + 6*D^4)*s), 
 GLI["fctopology7C", {1, 1, 1, -1, 1, 1, 0}] -> 
  (((400 - 560*D + 276*D^2 - 56*D^3 + 4*D^4)*mt^4 + 
      (296 - 304*D + 98*D^2 - 10*D^3)*mt^2*s + (-84 + 88*D - 29*D^2 + 3*D^3)*
       s^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-3840 + 3968*D - 1520*D^2 + 256*D^3 - 16*D^4)*mt^6*s + 
     (960 - 992*D + 380*D^2 - 64*D^3 + 4*D^4)*mt^4*s^2) + 
   (((-96 + 104*D - 36*D^2 + 4*D^3)*mt^2 + (4 - 4*D + D^2)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-288 + 264*D - 80*D^2 + 8*D^3)*mt^4 + (-96 + 80*D - 22*D^2 + 2*D^3)*
      mt^2*s) + (((-80 + 46*D - 6*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-64 + 32*D - 4*D^2)*mt^2*s + (16 - 8*D + D^2)*s^2) + 
   (((120 - 64*D + 8*D^2)*mt^4 + (-92 + 56*D - 8*D^2)*mt^2*s + (2 - D)*s^2)*
     GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((192 - 160*D + 44*D^2 - 4*D^3)*mt^2*s + (-48 + 40*D - 11*D^2 + D^3)*
      s^2) + (((-96 + 56*D - 8*D^2)*mt^2 + (28 - 12*D + D^2)*s)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s) + (((-48 + 16*D)*mt^4 + (20 - 4*D)*mt^2*s - 2*s^2)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s) + ((-12 + 2*D)*mt^2*s*GLI["fctopology7C", 
      {0, 2, 1, 0, 1, 1, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s), GLI["fctopology7C", {1, 1, 1, 0, 0, 1, -1}] -> 
  ((2 - D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((48 - 28*D + 4*D^2)*mt^2) + 
   ((-2 + D)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/(-8 + 2*D) - 
   (mt^2*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/(-4 + D), 
 GLI["fctopology7C", {1, 1, 1, 0, 0, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((24 - 14*D + 2*D^2)*mt^2*s) + 
   ((8 - 3*D)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/((-4 + D)*s) + 
   (4*mt^2*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/((-4 + D)*s), 
 GLI["fctopology7C", {1, 1, 1, 0, 1, 0, -1}] -> 0, 
 GLI["fctopology7C", {1, 1, 1, 0, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology7C", {1, 1, 1, 0, 1, 1, -2}] -> 
  (((-992 + 1076*D - 452*D^2 + 89*D^3 - 7*D^4)*mt^2 + 
      (224 - 228*D + 87*D^2 - 15*D^3 + D^4)*s)*GLI["fctopology7C", 
      {0, 0, 1, 0, 1, 0, 0}])/((-12288 + 14848*D - 6656*D^2 + 1312*D^3 - 
       96*D^4)*mt^4 + (3072 - 3712*D + 1664*D^2 - 328*D^3 + 24*D^4)*mt^2*s) + 
   (((288 - 264*D + 80*D^2 - 8*D^3)*mt^4 + (24 + 16*D - 20*D^2 + 4*D^3)*mt^2*
       s + (8 - 3*D)*s^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-2304 + 2400*D - 832*D^2 + 96*D^3)*mt^4 + 
     (-768 + 736*D - 232*D^2 + 24*D^3)*mt^2*s) + 
   (((80 - 46*D + 3*D^2 + D^3)*mt^2 + (-8 - 3*D + 5*D^2 - D^3)*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((512 - 512*D + 160*D^2 - 16*D^3)*mt^2 + (-128 + 128*D - 40*D^2 + 4*D^3)*
      s) + (((-216 + 132*D - 20*D^2)*mt^4 + (16 + 26*D - 19*D^2 + 3*D^3)*mt^2*
       s + (-4 + D)*s^2)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-1536 + 2048*D - 992*D^2 + 208*D^3 - 16*D^4)*mt^2 + 
     (384 - 512*D + 248*D^2 - 52*D^3 + 4*D^4)*s) + 
   (((-288 + 264*D - 80*D^2 + 8*D^3)*mt^4 + (224 - 248*D + 94*D^2 - 12*D^3)*
       mt^2*s + (6*D - 5*D^2 + D^3)*s^2)*GLI["fctopology7C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s) + 
   (((-256 + 264*D - 96*D^2 + 12*D^3)*mt^4*s + (64 - 66*D + 24*D^2 - 3*D^3)*
       mt^2*s^2)*GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/
    ((1536 - 2240*D + 1200*D^2 - 280*D^3 + 24*D^4)*mt^2 + 
     (512 - 704*D + 352*D^2 - 76*D^3 + 6*D^4)*s) + 
   (((-64 + 44*D - 8*D^2)*mt^4*s + (-2*D + D^2)*mt^2*s^2)*
     GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s), 
 GLI["fctopology7C", {1, 1, 1, 0, 1, 1, -1}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-128 + 64*D - 8*D^2)*mt^2*s + (32 - 16*D + 2*D^2)*s^2) + 
   (((-24 + 20*D - 4*D^2)*mt^2 + (-2 + D)*s)*GLI["fctopology7C", 
      {0, 0, 1, 0, 1, 1, 0}])/((144 - 96*D + 16*D^2)*mt^4 + 
     (48 - 28*D + 4*D^2)*mt^2*s) + 
   (((-48 + 34*D - 6*D^2)*mt^2 + (24 - 17*D + 3*D^2)*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-128 + 64*D - 8*D^2)*mt^2*s + (32 - 16*D + 2*D^2)*s^2) + 
   (((72 - 48*D + 8*D^2)*mt^4 + (-88 + 52*D - 8*D^2)*mt^2*s + (4 - D)*s^2)*
     GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((384 - 320*D + 88*D^2 - 8*D^3)*mt^2*s + (-96 + 80*D - 22*D^2 + 2*D^3)*
      s^2) + (((-24 + 8*D)*mt^2 + (2 - D)*s)*GLI["fctopology7C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-24 + 8*D)*mt^2 + (-8 + 2*D)*s) + 
   (((24 - 8*D)*mt^4 + (-6 + 2*D)*mt^2*s)*GLI["fctopology7C", 
      {0, 1, 1, 0, 1, 2, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s) - 
   (mt^2*s*GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s), 
 GLI["fctopology7C", {1, 1, 1, 0, 1, 1, 0}] -> 
  (((8 - 8*D + 2*D^2)*mt^2 + (-4 + 4*D - D^2)*s)*GLI["fctopology7C", 
      {0, 0, 1, 0, 1, 0, 0}])/((-256 + 128*D - 16*D^2)*mt^6*s + 
     (64 - 32*D + 4*D^2)*mt^4*s^2) + 
   ((-6 + 5*D - D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/
    ((48 - 28*D + 4*D^2)*mt^4 + (16 - 8*D + D^2)*mt^2*s) + 
   ((-24 + 17*D - 3*D^2)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-64 + 32*D - 4*D^2)*mt^2*s + (16 - 8*D + D^2)*s^2) + 
   (((-12 + 4*D)*mt^2 + (-6 + 2*D)*s)*GLI["fctopology7C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-64 + 32*D - 4*D^2)*mt^2*s + 
     (16 - 8*D + D^2)*s^2) + ((60 - 38*D + 6*D^2)*GLI["fctopology7C", 
      {0, 1, 1, 0, 1, 1, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s) + (((24 - 8*D)*mt^2 + (-6 + 2*D)*s)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s) + ((-12 + 4*D)*mt^2*GLI["fctopology7C", 
      {0, 2, 1, 0, 1, 1, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s), GLI["fctopology7C", {1, 1, 1, 1, -1, 1, -1}] -> 
  (((1440 - 2248*D + 1292*D^2 - 320*D^3 + 28*D^4)*mt^2 + 
      (144 - 504*D + 734*D^2 - 515*D^3 + 182*D^4 - 31*D^5 + 2*D^6)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((2880*D - 3216*D^2 + 1328*D^3 - 240*D^4 + 16*D^5)*mt^4) + 
   (((-144 + 116*D - 18*D^2 - 2*D^3)*mt^2 + (24*D - 17*D^2 + 3*D^3)*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/((48*D - 28*D^2 + 4*D^3)*
     mt^2) + (((-48 + 24*D)*mt^4 + (12 + 6*D - 4*D^2)*mt^2*s + 
      (-3*D + D^2)*s^2)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((24*D - 14*D^2 + 2*D^3)*mt^2) + 
   (((48 - 28*D + 4*D^2)*mt^4 + (-16*D + 12*D^2 - 2*D^3)*mt^2*s + 
      (-6*D + 5*D^2 - D^3)*s^2)*GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}])/
    ((48*D - 28*D^2 + 4*D^3)*mt^2), 
 GLI["fctopology7C", {1, 1, 1, 1, -1, 1, 0}] -> 
  (((80 - 96*D + 36*D^2 - 4*D^3)*mt^2 + (52 - 48*D + 13*D^2 - D^3)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-240 + 188*D - 48*D^2 + 4*D^3)*mt^4*s) + 
   (((-32 + 12*D)*mt^2 + (8 - 3*D)*s)*GLI["fctopology7C", 
      {0, 1, 0, 1, 1, 0, 0}])/((-8 + 2*D)*mt^2*s) + 
   ((-8*mt^4 + 6*mt^2*s - s^2)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-4 + D)*mt^2*s) + ((-2 + D)*s*GLI["fctopology7C", 
      {0, 1, 1, 1, 1, 0, 0}])/((-8 + 2*D)*mt^2), 
 GLI["fctopology7C", {1, 1, 1, 1, 0, 1, -2}] -> 
  (((1440 - 2288*D + 1400*D^2 - 420*D^3 + 64*D^4 - 4*D^5)*mt^2 + 
      (-48 - 216*D + 358*D^2 - 187*D^3 + 40*D^4 - 3*D^5)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-1920*D + 1504*D^2 - 384*D^3 + 32*D^4)*mt^4) + 
   (((-144 + 64*D - 4*D^2)*mt^2 + (8*D - 3*D^2)*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/((-32*D + 8*D^2)*mt^2) + 
   (((-48 + 6*D)*mt^4 + (12 + 2*D)*mt^2*s - D*s^2)*
     GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/((-16*D + 4*D^2)*mt^2) + 
   (((48 - 28*D + 4*D^2)*mt^4 + (-16*D + 4*D^2)*mt^2*s + (-2*D + D^2)*s^2)*
     GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}])/((-32*D + 8*D^2)*mt^2), 
 GLI["fctopology7C", {1, 1, 1, 1, 0, 1, -1}] -> 
  (((-40 + 48*D - 18*D^2 + 2*D^3)*mt^2 + (104 - 142*D + 69*D^2 - 14*D^3 + 
        D^4)*s)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-480 + 376*D - 96*D^2 + 8*D^3)*mt^4*s) + 
   (((16 - 6*D)*mt^2 + (-8 + 3*D)*s)*GLI["fctopology7C", 
      {0, 1, 0, 1, 1, 0, 0}])/((-16 + 4*D)*mt^2*s) + 
   ((4*mt^4 - 4*mt^2*s + s^2)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-8 + 2*D)*mt^2*s) + (((8 - 2*D)*mt^2 + (2 - D)*s)*
     GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}])/((-16 + 4*D)*mt^2), 
 GLI["fctopology7C", {1, 1, 1, 1, 0, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((48 - 28*D + 4*D^2)*mt^4*s) + 
   ((8 - 3*D)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-8 + 2*D)*mt^2*s) + ((2*mt^2 - s)*GLI["fctopology7C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-4 + D)*mt^2*s) + 
   ((-2 + D)*GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}])/((-8 + 2*D)*mt^2), 
 GLI["fctopology7C", {1, 1, 1, 1, 1, -1, -1}] -> 
  (((-1440 + 2728*D - 2028*D^2 + 728*D^3 - 124*D^4 + 8*D^5)*mt^2 + 
      (-144 + 816*D - 1126*D^2 + 689*D^3 - 214*D^4 + 33*D^5 - 2*D^6)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((2880*D - 3216*D^2 + 1328*D^3 - 240*D^4 + 16*D^5)*mt^4) + 
   ((72 - 106*D + 43*D^2 - 5*D^3)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    (24*D - 14*D^2 + 2*D^3) + 
   (((24 - 24*D + 4*D^2)*mt^2 + (-6 + 6*D - D^2)*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/(12*D - 7*D^2 + D^3) + 
   (((6 - 2*D)*mt^2 + (-2*D + D^2)*s)*GLI["fctopology7C", 
      {0, 1, 1, 1, 1, 0, 0}])/(-6*D + 2*D^2), 
 GLI["fctopology7C", {1, 1, 1, 1, 1, -1, 0}] -> 
  (((80 - 96*D + 36*D^2 - 4*D^3)*mt^2 + (52 - 48*D + 13*D^2 - D^3)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-240 + 188*D - 48*D^2 + 4*D^3)*mt^4*s) + 
   (((-32 + 12*D)*mt^2 + (8 - 3*D)*s)*GLI["fctopology7C", 
      {0, 1, 0, 1, 1, 0, 0}])/((-8 + 2*D)*mt^2*s) + 
   ((-8*mt^4 + 6*mt^2*s - s^2)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-4 + D)*mt^2*s) + ((-2 + D)*s*GLI["fctopology7C", 
      {0, 1, 1, 1, 1, 0, 0}])/((-8 + 2*D)*mt^2), 
 GLI["fctopology7C", {1, 1, 1, 1, 1, 0, -2}] -> 
  (((-480 + 656*D - 312*D^2 + 60*D^3 - 4*D^4)*mt^2 + 
      (16 - 48*D + 38*D^2 - 11*D^3 + D^4)*s)*GLI["fctopology7C", 
      {0, 0, 1, 0, 1, 0, 0}])/((640*D - 288*D^2 + 32*D^3)*mt^4) + 
   ((-18 + 12*D - 2*D^2)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    (-4*D + D^2) + (((-24 + 7*D)*mt^2 + (6 - 2*D)*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/(-8*D + 2*D^2) + 
   ((-3 + D)*mt^2*GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}])/(2*D), 
 GLI["fctopology7C", {1, 1, 1, 1, 1, 0, -1}] -> 
  (((40 - 48*D + 18*D^2 - 2*D^3)*mt^2 + (-84 + 118*D - 60*D^2 + 13*D^3 - D^4)*
       s)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-480 + 376*D - 96*D^2 + 8*D^3)*mt^4*s) + 
   ((-8 + 3*D)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/((-8 + 2*D)*s) + 
   ((-2*mt^2 + s)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/((-4 + D)*s) + 
   GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}]/2, 
 GLI["fctopology7C", {1, 1, 1, 1, 1, 0, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((48 - 28*D + 4*D^2)*mt^4*s) + 
   ((8 - 3*D)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-8 + 2*D)*mt^2*s) + ((2*mt^2 - s)*GLI["fctopology7C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-4 + D)*mt^2*s) + 
   ((-2 + D)*GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}])/((-8 + 2*D)*mt^2), 
 GLI["fctopology7C", {1, 1, 1, 1, 1, 1, -2}] -> 
  (((-5600 + 9440*D - 6104*D^2 + 1888*D^3 - 280*D^4 + 16*D^5)*mt^4 + 
      (29696 - 80128*D + 87872*D^2 - 51248*D^3 + 17288*D^4 - 3392*D^5 + 
        360*D^6 - 16*D^7)*mt^2*s + (-7104 + 19488*D - 21612*D^2 + 12700*D^3 - 
        4305*D^4 + 847*D^5 - 90*D^6 + 4*D^7)*s^2)*GLI["fctopology7C", 
      {0, 0, 1, 0, 1, 0, 0}])/((107520 - 141824*D + 74304*D^2 - 19328*D^3 + 
       2496*D^4 - 128*D^5)*mt^6*s + (-26880 + 35456*D - 18576*D^2 + 
       4832*D^3 - 624*D^4 + 32*D^5)*mt^4*s^2) + 
   (((-168 + 188*D - 68*D^2 + 8*D^3)*mt^2 + (34 - 41*D + 16*D^2 - 2*D^3)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-1008 + 960*D - 304*D^2 + 32*D^3)*mt^4 + 
     (-336 + 292*D - 84*D^2 + 8*D^3)*mt^2*s) + 
   (((2240 - 1928*D + 536*D^2 - 48*D^3)*mt^4 + 
      (7072 - 8252*D + 3572*D^2 - 680*D^3 + 48*D^4)*mt^2*s + 
      (-1920 + 2192*D - 928*D^2 + 173*D^3 - 12*D^4)*s^2)*
     GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((3584 - 2816*D + 736*D^2 - 64*D^3)*mt^4*s + 
     (-896 + 704*D - 184*D^2 + 16*D^3)*mt^2*s^2) + 
   (((-1680 + 1376*D - 368*D^2 + 32*D^3)*mt^6 + 
      (688 - 616*D + 176*D^2 - 16*D^3)*mt^4*s + 
      (2840 - 3118*D + 1282*D^2 - 234*D^3 + 16*D^4)*mt^2*s^2 + 
      (-720 + 792*D - 325*D^2 + 59*D^3 - 4*D^4)*s^3)*
     GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-5376 + 6016*D - 2512*D^2 + 464*D^3 - 32*D^4)*mt^4*s + 
     (1344 - 1504*D + 628*D^2 - 116*D^3 + 8*D^4)*mt^2*s^2) + 
   (((-168 + 104*D - 16*D^2)*mt^2 + (94 - 55*D + 8*D^2)*s)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}])/
    ((168 - 104*D + 16*D^2)*mt^2 + (56 - 30*D + 4*D^2)*s) + 
   (((168 - 104*D + 16*D^2)*mt^4 + (-106 + 58*D - 8*D^2)*mt^2*s + 
      (16 - 8*D + D^2)*s^2)*GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-336 + 292*D - 84*D^2 + 8*D^3)*mt^2 + (-112 + 88*D - 23*D^2 + 2*D^3)*
      s) + (((-112 + 60*D - 8*D^2)*mt^2 + (30 - 23*D + 4*D^2)*s)*
     GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}])/((-56 + 16*D)*mt^2) + 
   (((-114 + 60*D - 8*D^2)*mt^2*s + (-28 + 15*D - 2*D^2)*s^2)*
     GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}])/
    ((168 - 104*D + 16*D^2)*mt^2 + (56 - 30*D + 4*D^2)*s) + 
   ((4 - D)*s*GLI["fctopology7C", {1, 0, 1, 1, 1, 1, 0}])/2 + 
   (((-16 + 4*D)*mt^2*s + (4 - D)*s^2)*GLI["fctopology7C", 
      {1, 0, 1, 1, 1, 2, 0}])/(-7 + 2*D) + 
   ((-3 + D)*s^2*GLI["fctopology7C", {1, 1, 1, 1, 1, 1, 0}])/(-56 + 16*D), 
 GLI["fctopology7C", {1, 1, 1, 1, 1, 1, -1}] -> 
  -1/4*(s*GLI["fctopology7C", {1, 1, 1, 1, 1, 1, 0}]), 
 GLI["fctopology7C", {1, 2, -1, 1, 1, 0, -1}] -> 
  (((800 - 1120*D + 552*D^2 - 112*D^3 + 8*D^4)*mt^4 + 
      (-640 + 928*D - 480*D^2 + 104*D^3 - 8*D^4)*mt^2*s + 
      (176 - 268*D + 148*D^2 - 35*D^3 + 3*D^4)*s^2)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-4608 + 3456*D - 832*D^2 + 64*D^3)*mt^4*s + 
     (2304 - 1728*D + 416*D^2 - 32*D^3)*mt^2*s^2 + 
     (-288 + 216*D - 52*D^2 + 4*D^3)*s^3) + 
   (((1600 - 1240*D + 304*D^2 - 24*D^3)*mt^6 + 
      (-1184 + 940*D - 240*D^2 + 20*D^3)*mt^4*s + 
      (352 - 292*D + 79*D^2 - 7*D^3)*mt^2*s^2 + (-72 + 66*D - 20*D^2 + 2*D^3)*
       s^3)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((768 - 320*D + 32*D^2)*mt^4*s + (-384 + 160*D - 16*D^2)*mt^2*s^2 + 
     (48 - 20*D + 2*D^2)*s^3) + 
   (((800 - 320*D + 32*D^2)*mt^8 + (-736 + 304*D - 32*D^2)*mt^6*s + 
      (320 - 144*D + 16*D^2)*mt^4*s^2 + (-96 + 52*D - 7*D^2)*mt^2*s^3)*
     GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((768 - 320*D + 32*D^2)*mt^4*s + (-384 + 160*D - 16*D^2)*mt^2*s^2 + 
     (48 - 20*D + 2*D^2)*s^3), GLI["fctopology7C", {1, 2, -1, 1, 1, 0, 0}] -> 
  (((-40 + 48*D - 18*D^2 + 2*D^3)*mt^2 + (32 - 40*D + 16*D^2 - 2*D^3)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((384 - 160*D + 16*D^2)*mt^4*s + (-192 + 80*D - 8*D^2)*mt^2*s^2 + 
     (24 - 10*D + D^2)*s^3) + 
   (((480 - 436*D + 128*D^2 - 12*D^3)*mt^4 + (-240 + 218*D - 64*D^2 + 6*D^3)*
       mt^2*s + (96 - 92*D + 29*D^2 - 3*D^3)*s^2)*GLI["fctopology7C", 
      {0, 1, 0, 1, 1, 0, 0}])/((384 - 160*D + 16*D^2)*mt^4*s + 
     (-192 + 80*D - 8*D^2)*mt^2*s^2 + (24 - 10*D + D^2)*s^3) + 
   (((240 - 128*D + 16*D^2)*mt^6 + (-144 + 72*D - 8*D^2)*mt^4*s + 
      (120 - 70*D + 10*D^2)*mt^2*s^2)*GLI["fctopology7C", 
      {0, 1, 0, 1, 2, 0, 0}])/((384 - 160*D + 16*D^2)*mt^4*s + 
     (-192 + 80*D - 8*D^2)*mt^2*s^2 + (24 - 10*D + D^2)*s^3), 
 GLI["fctopology7C", {1, 2, 0, 1, 1, -1, -1}] -> 
  (((-1840 + 3008*D - 1868*D^2 + 548*D^3 - 76*D^4 + 4*D^5)*mt^4 + 
      (1304 - 1976*D + 1134*D^2 - 308*D^3 + 40*D^4 - 2*D^5)*mt^2*s + 
      (-136 + 176*D - 80*D^2 + 15*D^3 - D^4)*s^2)*GLI["fctopology7C", 
      {0, 0, 1, 0, 1, 0, 0}])/((-5760 + 5472*D - 1904*D^2 + 288*D^3 - 16*D^4)*
      mt^4*s + (1440 - 1368*D + 476*D^2 - 72*D^3 + 4*D^4)*mt^2*s^2) + 
   (((736 - 596*D + 152*D^2 - 12*D^3)*mt^4 + (-584 + 444*D - 106*D^2 + 8*D^3)*
       mt^2*s + (130 - 101*D + 25*D^2 - 2*D^3)*s^2)*
     GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-192 + 80*D - 8*D^2)*mt^2*s + (48 - 20*D + 2*D^2)*s^2) + 
   (((184 - 80*D + 8*D^2)*mt^6 + (-188 + 80*D - 8*D^2)*mt^4*s + 
      (58 - 27*D + 3*D^2)*mt^2*s^2)*GLI["fctopology7C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-96 + 40*D - 4*D^2)*mt^2*s + 
     (24 - 10*D + D^2)*s^2), GLI["fctopology7C", {1, 2, 0, 1, 1, 0, -2}] -> 
  (((-1120 + 1504*D - 696*D^2 + 128*D^3 - 8*D^4)*mt^6 + 
      (-1008 + 1072*D - 396*D^2 + 64*D^3 - 4*D^4)*mt^4*s + 
      (624 - 700*D + 276*D^2 - 47*D^3 + 3*D^4)*mt^2*s^2 + 
      (-48 + 44*D - 12*D^2 + D^3)*s^3)*GLI["fctopology7C", 
      {0, 0, 1, 0, 1, 0, 0}])/((-15360 + 9472*D - 1920*D^2 + 128*D^3)*mt^6*
      s + (7680 - 4736*D + 960*D^2 - 64*D^3)*mt^4*s^2 + 
     (-960 + 592*D - 120*D^2 + 8*D^3)*mt^2*s^3) + 
   (((-1344 + 1144*D - 304*D^2 + 24*D^3)*mt^6 + 
      (-1152 + 816*D - 192*D^2 + 16*D^3)*mt^4*s + 
      (1008 - 786*D + 201*D^2 - 17*D^3)*mt^2*s^2 + 
      (-192 + 160*D - 44*D^2 + 4*D^3)*s^3)*GLI["fctopology7C", 
      {0, 1, 0, 1, 1, 0, 0}])/((1536 - 640*D + 64*D^2)*mt^4*s + 
     (-768 + 320*D - 32*D^2)*mt^2*s^2 + (96 - 40*D + 4*D^2)*s^3) + 
   (((-672 + 320*D - 32*D^2)*mt^8 + (-432 + 144*D - 16*D^2)*mt^6*s + 
      (624 - 280*D + 32*D^2)*mt^4*s^2 + (-168 + 86*D - 11*D^2)*mt^2*s^3)*
     GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((1536 - 640*D + 64*D^2)*mt^4*s + (-768 + 320*D - 32*D^2)*mt^2*s^2 + 
     (96 - 40*D + 4*D^2)*s^3), GLI["fctopology7C", {1, 2, 0, 1, 1, 0, -1}] -> 
  (((1040 - 1488*D + 756*D^2 - 160*D^3 + 12*D^4)*mt^4 + 
      (-472 + 680*D - 350*D^2 + 76*D^3 - 6*D^4)*mt^2*s + 
      (20 - 24*D + 9*D^2 - D^3)*s^2)*GLI["fctopology7C", 
      {0, 0, 1, 0, 1, 0, 0}])/((-4608 + 3456*D - 832*D^2 + 64*D^3)*mt^6*s + 
     (2304 - 1728*D + 416*D^2 - 32*D^3)*mt^4*s^2 + 
     (-288 + 216*D - 52*D^2 + 4*D^3)*mt^2*s^3) + 
   (((1040 - 838*D + 216*D^2 - 18*D^3)*mt^4 + 
      (-640 + 528*D - 140*D^2 + 12*D^3)*mt^2*s + 
      (128 - 112*D + 32*D^2 - 3*D^3)*s^2)*GLI["fctopology7C", 
      {0, 1, 0, 1, 1, 0, 0}])/((384 - 160*D + 16*D^2)*mt^4*s + 
     (-192 + 80*D - 8*D^2)*mt^2*s^2 + (24 - 10*D + D^2)*s^3) + 
   (((520 - 224*D + 24*D^2)*mt^6 + (-452 + 212*D - 24*D^2)*mt^4*s + 
      (130 - 69*D + 9*D^2)*mt^2*s^2)*GLI["fctopology7C", 
      {0, 1, 0, 1, 2, 0, 0}])/((384 - 160*D + 16*D^2)*mt^4*s + 
     (-192 + 80*D - 8*D^2)*mt^2*s^2 + (24 - 10*D + D^2)*s^3), 
 GLI["fctopology7C", {1, 2, 1, -1, 0, 1, -1}] -> 
  (((-80 + 96*D - 36*D^2 + 4*D^3)*mt^4 + (-8 + 8*D - 2*D^2)*mt^2*s + 
      (4 - 4*D + D^2)*s^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((1152 - 864*D + 208*D^2 - 16*D^3)*mt^4*s + 
     (-288 + 216*D - 52*D^2 + 4*D^3)*mt^2*s^2) + 
   (((-160 + 92*D - 12*D^2)*mt^4 + (32 - 16*D + 2*D^2)*mt^2*s + 
      (8 - 6*D + D^2)*s^2)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-192 + 80*D - 8*D^2)*mt^2*s + (48 - 20*D + 2*D^2)*s^2) + 
   (((-40 + 8*D)*mt^6 + (20 - 4*D)*mt^4*s + (2 - D)*mt^2*s^2)*
     GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-96 + 40*D - 4*D^2)*mt^2*s + (24 - 10*D + D^2)*s^2), 
 GLI["fctopology7C", {1, 2, 1, 0, -1, 1, -1}] -> 
  (((-1120*D + 1784*D^2 - 1072*D^3 + 302*D^4 - 40*D^5 + 2*D^6)*mt^4 + 
      (252*D - 288*D^2 + 113*D^3 - 18*D^4 + D^5)*mt^2*s + 
      (432 - 708*D + 446*D^2 - 134*D^3 + 19*D^4 - D^5)*s^2)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-10080*D + 11016*D^2 - 4700*D^3 + 980*D^4 - 100*D^5 + 4*D^6)*mt^4*s) + 
   (((-64 + 40*D - 6*D^2)*mt^2 + (-6 + 5*D - D^2)*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/((48 - 20*D + 2*D^2)*s) + 
   (4*mt^4*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/((-6 + D)*s), 
 GLI["fctopology7C", {1, 2, 1, 0, -1, 1, 0}] -> 
  (((40 - 48*D + 18*D^2 - 2*D^3)*mt^2 + (-24 + 26*D - 9*D^2 + D^3)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-360 + 252*D - 56*D^2 + 4*D^3)*mt^4*s) + 
   ((-8 + 3*D)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/((-6 + D)*s) - 
   (4*mt^2*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/((-6 + D)*s), 
 GLI["fctopology7C", {1, 2, 1, 0, 0, 1, -2}] -> 
  (((-1680*D + 2816*D^2 - 1796*D^3 + 540*D^4 - 76*D^5 + 4*D^6)*mt^6 + 
      (-672*D + 544*D^2 - 120*D^3 + 8*D^4)*mt^4*s + 
      (-2304 + 2952*D - 1312*D^2 + 234*D^3 - 14*D^4)*mt^2*s^2 + 
      (576 - 696*D + 294*D^2 - 51*D^3 + 3*D^4)*s^3)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((80640*D - 88128*D^2 + 37600*D^3 - 7840*D^4 + 800*D^5 - 32*D^6)*mt^6*s + 
     (-20160*D + 22032*D^2 - 9400*D^3 + 1960*D^4 - 200*D^5 + 8*D^6)*mt^4*
      s^2) + (((-96 + 68*D - 12*D^2)*mt^4 + (48 - 26*D + 2*D^2)*mt^2*s + 
      (-2*D + D^2)*s^2)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-384 + 160*D - 16*D^2)*mt^2*s + (96 - 40*D + 4*D^2)*s^2) + 
   (((-24 + 8*D)*mt^6 + (24 - 4*D)*mt^4*s - D*mt^2*s^2)*
     GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-192 + 80*D - 8*D^2)*mt^2*s + (48 - 20*D + 2*D^2)*s^2), 
 GLI["fctopology7C", {1, 2, 1, 0, 0, 1, -1}] -> 
  (((-40 + 88*D - 66*D^2 + 20*D^3 - 2*D^4)*mt^4 + 
      (-116 + 128*D - 45*D^2 + 5*D^3)*mt^2*s + (24 - 26*D + 9*D^2 - D^3)*s^2)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-5760 + 5472*D - 1904*D^2 + 288*D^3 - 16*D^4)*mt^6*s + 
     (1440 - 1368*D + 476*D^2 - 72*D^3 + 4*D^4)*mt^4*s^2) + 
   (((16 - 22*D + 6*D^2)*mt^2 + (-16 + 14*D - 3*D^2)*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-192 + 80*D - 8*D^2)*mt^2*s + (48 - 20*D + 2*D^2)*s^2) + 
   (((4 - 4*D)*mt^4 + (-10 + 4*D)*mt^2*s)*GLI["fctopology7C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-96 + 40*D - 4*D^2)*mt^2*s + 
     (24 - 10*D + D^2)*s^2), GLI["fctopology7C", {2, -1, -1, 1, 1, 1, 0}] -> 
  ((9 - 6*D + D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-8 + 3*D)*mt^2) + (((216 - 216*D + 72*D^2 - 8*D^3)*mt^2 + 
      (6 + 4*D - 5*D^2 + D^3)*s)*GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/
    ((96 - 68*D + 12*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s) + 
   (((2592 - 3456*D + 1728*D^2 - 384*D^3 + 32*D^4)*mt^4 + 
      (-1824 + 2504*D - 1280*D^2 + 288*D^3 - 24*D^4)*mt^2*s + 
      (-16 - 4*D + 18*D^2 - 8*D^3 + D^4)*s^2)*GLI["fctopology7C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + 
     (-128 + 144*D - 52*D^2 + 6*D^3)*s) + 
   (((-528 + 560*D - 200*D^2 + 24*D^3)*mt^4*s + 
      (132 - 140*D + 50*D^2 - 6*D^3)*mt^2*s^2)*GLI["fctopology7C", 
      {0, 1, 1, 0, 1, 2, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((144 - 132*D + 40*D^2 - 4*D^3)*mt^4*s + (-40 + 46*D - 17*D^2 + 2*D^3)*
       mt^2*s^2)*GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s), GLI["fctopology7C", {2, -1, 0, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology7C", {2, -1, 0, 1, 1, 0, 0}] -> 
  (((20*D - 14*D^2 + 2*D^3)*mt^2 + (-24 + 26*D - 9*D^2 + D^3)*s)*
    GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((60*D - 32*D^2 + 4*D^3)*
    mt^4), GLI["fctopology7C", {2, -1, 0, 1, 1, 1, -1}] -> 
  (((-180*D + 156*D^2 - 44*D^3 + 4*D^4)*mt^2 + 
      (96 - 100*D + 72*D^2 - 26*D^3 + 3*D^4)*s)*GLI["fctopology7C", 
      {0, 0, 1, 0, 1, 0, 0}])/((320*D - 184*D^2 + 24*D^3)*mt^4) + 
   (((216 - 216*D + 72*D^2 - 8*D^3)*mt^2 + (54 - 78*D + 35*D^2 - 5*D^3)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/
    ((192 - 136*D + 24*D^2)*mt^2 + (64 - 40*D + 6*D^2)*s) + 
   (((2592 - 3456*D + 1728*D^2 - 384*D^3 + 32*D^4)*mt^4 + 
      (-1056 + 1000*D - 312*D^2 + 32*D^3)*mt^2*s + 
      (-400 + 748*D - 466*D^2 + 120*D^3 - 11*D^4)*s^2)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}])/
    ((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s) + 
   (((-528 + 560*D - 200*D^2 + 24*D^3)*mt^4*s + (4 + 68*D - 42*D^2 + 6*D^3)*
       mt^2*s^2 + (32 - 52*D + 23*D^2 - 3*D^3)*s^3)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s) + (((144 - 132*D + 40*D^2 - 4*D^3)*mt^4*s + 
      (24 - 58*D + 29*D^2 - 4*D^3)*mt^2*s^2)*GLI["fctopology7C", 
      {0, 2, 1, 0, 1, 1, 0}])/((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + 
     (-128 + 144*D - 52*D^2 + 6*D^3)*s), 
 GLI["fctopology7C", {2, -1, 0, 1, 1, 1, 0}] -> 
  ((2 - D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/(4*mt^4) + 
   ((12 - 10*D + 2*D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   (((-48 + 28*D - 4*D^2)*mt^2 + (24 - 14*D + 2*D^2)*s)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}])/((-12 + 4*D)*mt^2 + 
     (-4 + D)*s) + (((16 - 4*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/((-12 + 4*D)*mt^2 + 
     (-4 + D)*s) + ((-8 + 2*D)*mt^2*s*GLI["fctopology7C", 
      {0, 2, 1, 0, 1, 1, 0}])/((-12 + 4*D)*mt^2 + (-4 + D)*s), 
 GLI["fctopology7C", {2, -1, 1, 0, 0, 1, 0}] -> 
  (-2 + D)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}] - 
   2*mt^2*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}], 
 GLI["fctopology7C", {2, -1, 1, 1, 0, 1, -1}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/(4*D*mt^2) + 
   ((12 - 7*D + D^2)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/(2*D) + 
   (((4 - D)*mt^2 - s)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/D + 
   ((-2 + D)*mt^2*GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}])/D, 
 GLI["fctopology7C", {2, -1, 1, 1, 0, 1, 0}] -> 
  GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}], 
 GLI["fctopology7C", {2, 0, -1, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology7C", {2, 0, -1, 1, 1, 1, -1}] -> 
  (((80 - 76*D + 22*D^2 - 2*D^3)*mt^2 + (64 - 72*D + 26*D^2 - 3*D^3)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((320 - 184*D + 24*D^2)*
     mt^4) + (((-96 + 104*D - 36*D^2 + 4*D^3)*mt^2 + 
      (-24 + 26*D - 9*D^2 + D^3)*s)*GLI["fctopology7C", 
      {0, 0, 1, 0, 1, 1, 0}])/((192 - 136*D + 24*D^2)*mt^2 + 
     (64 - 40*D + 6*D^2)*s) + 
   (((576 - 528*D + 160*D^2 - 16*D^3)*mt^4 + 
      (-832 + 768*D - 236*D^2 + 24*D^3)*mt^2*s + 
      (-288 + 256*D - 74*D^2 + 7*D^3)*s^2)*GLI["fctopology7C", 
      {0, 1, 1, 0, 1, 1, 0}])/((384 - 272*D + 48*D^2)*mt^2 + 
     (128 - 80*D + 12*D^2)*s) + 
   (((-416 + 280*D - 48*D^2)*mt^4*s + (-24 + 10*D)*mt^2*s^2 + 
      (32 - 20*D + 3*D^2)*s^3)*GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/
    ((192 - 136*D + 24*D^2)*mt^2 + (64 - 40*D + 6*D^2)*s) + 
   (((-32 + 24*D - 4*D^2)*mt^4*s + (-16 + 8*D - D^2)*mt^2*s^2)*
     GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}])/
    ((192 - 136*D + 24*D^2)*mt^2 + (64 - 40*D + 6*D^2)*s), 
 GLI["fctopology7C", {2, 0, -1, 1, 1, 1, 0}] -> 
  ((8 - 6*D + D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-20 + 4*D)*mt^4) + (4 - D)*GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}] + 
   (4*mt^2 - s)*GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}], 
 GLI["fctopology7C", {2, 0, 0, 1, 0, 1, -1}] -> 
  ((2 - D)*s*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((-40 + 8*D)*mt^4), 
 GLI["fctopology7C", {2, 0, 0, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology7C", {2, 0, 0, 1, 1, -1, 0}] -> 
  ((4 - 4*D + D^2)*s*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
   ((-20*D + 4*D^2)*mt^4), GLI["fctopology7C", {2, 0, 0, 1, 1, 0, -1}] -> 
  ((-4 + 4*D - D^2)*s*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
   ((-40*D + 8*D^2)*mt^4), GLI["fctopology7C", {2, 0, 0, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology7C", {2, 0, 0, 1, 1, 1, -2}] -> 
  (((80*D - 76*D^2 + 22*D^3 - 2*D^4)*mt^2 + 
      (-64 + 120*D - 124*D^2 + 49*D^3 - 6*D^4)*s)*GLI["fctopology7C", 
      {0, 0, 1, 0, 1, 0, 0}])/((640*D - 368*D^2 + 48*D^3)*mt^4) + 
   (((-96 + 104*D - 36*D^2 + 4*D^3)*mt^2 + (24 - 8*D - 3*D^2 + D^3)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 1, 0}])/
    ((384 - 272*D + 48*D^2)*mt^2 + (128 - 80*D + 12*D^2)*s) + 
   (((-1152 + 1632*D - 848*D^2 + 192*D^3 - 16*D^4)*mt^4 + 
      (3968 - 5344*D + 2672*D^2 - 588*D^3 + 48*D^4)*mt^2*s + 
      (704 - 1136*D + 640*D^2 - 152*D^3 + 13*D^4)*s^2)*
     GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}])/
    ((-1536 + 1856*D - 736*D^2 + 96*D^3)*mt^2 + 
     (-512 + 576*D - 208*D^2 + 24*D^3)*s) + 
   (((1600 - 1904*D + 744*D^2 - 96*D^3)*mt^4*s + (-16 - 20*D + 10*D^2)*mt^2*
       s^2 + (-96 + 124*D - 49*D^2 + 6*D^3)*s^3)*GLI["fctopology7C", 
      {0, 1, 1, 0, 1, 2, 0}])/((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s) + 
   (((64 - 80*D + 32*D^2 - 4*D^3)*mt^4*s + (-96 + 160*D - 76*D^2 + 11*D^3)*
       mt^2*s^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*s^3)*
     GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s), 
 GLI["fctopology7C", {2, 0, 0, 1, 1, 1, -1}] -> 
  ((8 - 6*D + D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-40 + 8*D)*mt^4) + ((4 - D)*GLI["fctopology7C", {0, 1, 1, 0, 1, 1, 0}])/
    2 + ((4*mt^2 - s)*GLI["fctopology7C", {0, 1, 1, 0, 1, 2, 0}])/2 - 
   (s*GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}])/2, 
 GLI["fctopology7C", {2, 0, 0, 1, 1, 1, 0}] -> 
  GLI["fctopology7C", {0, 2, 1, 0, 1, 1, 0}], 
 GLI["fctopology7C", {2, 0, 1, -1, 0, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((32 - 8*D)*mt^2 + (-8 + 2*D)*s) + 
   (((3*D - D^2)*mt^2 + (6 - 5*D + D^2)*s)*GLI["fctopology7C", 
      {0, 1, 0, 1, 1, 0, 0}])/((16 - 4*D)*mt^2 + (-4 + D)*s) + 
   ((4*mt^4 + (8 - 3*D)*mt^2*s)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((16 - 4*D)*mt^2 + (-4 + D)*s), 
 GLI["fctopology7C", {2, 0, 1, 0, -1, 1, 0}] -> 
  (3 - D)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}] + 
   2*mt^2*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}], 
 GLI["fctopology7C", {2, 0, 1, 0, 0, 1, -1}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((64 - 16*D)*mt^2 + (-16 + 4*D)*s) + 
   (((3*D - D^2)*mt^2 + (6 - 5*D + D^2)*s)*GLI["fctopology7C", 
      {0, 1, 0, 1, 1, 0, 0}])/((32 - 8*D)*mt^2 + (-8 + 2*D)*s) + 
   ((4*mt^4 + (8 - 3*D)*mt^2*s)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((32 - 8*D)*mt^2 + (-8 + 2*D)*s), 
 GLI["fctopology7C", {2, 0, 1, 0, 0, 1, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((16 - 4*D)*mt^2*s + (-4 + D)*s^2) + 
   (((48 - 34*D + 6*D^2)*mt^2 + (-24 + 17*D - 3*D^2)*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/((16 - 4*D)*mt^2*s + 
     (-4 + D)*s^2) + (((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/((16 - 4*D)*mt^2*s + 
     (-4 + D)*s^2), GLI["fctopology7C", {2, 0, 1, 1, -1, 1, -1}] -> 
  (((-120 + 144*D - 54*D^2 + 6*D^3)*mt^2 + (24*D - 26*D^2 + 9*D^3 - D^4)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((120*D - 64*D^2 + 8*D^3)*
     mt^4) + ((12 - 2*D - D^2)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    (2*D) + (((4 + D)*mt^2 - s)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    D + ((-4*mt^2 + D*s)*GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}])/(2*D), 
 GLI["fctopology7C", {2, 0, 1, 1, -1, 1, 0}] -> 
  (((40 - 48*D + 18*D^2 - 2*D^3)*mt^2 + (-24 + 26*D - 9*D^2 + D^3)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/((60 - 32*D + 4*D^2)*mt^4*
     s) + ((-8 + 3*D)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/s - 
   (4*mt^2*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/s, 
 GLI["fctopology7C", {2, 0, 1, 1, 0, 1, -2}] -> 
  (((-1152 + 1640*D - 832*D^2 + 178*D^3 - 14*D^4)*mt^4 + 
      (288 - 368*D + 152*D^2 - 20*D^3)*mt^2*s + 
      (-12*D + 16*D^2 - 7*D^3 + D^4)*s^2)*GLI["fctopology7C", 
      {0, 0, 1, 0, 1, 0, 0}])/((-768*D + 448*D^2 - 64*D^3)*mt^6 + 
     (192*D - 112*D^2 + 16*D^3)*mt^4*s) + 
   (((-576 + 320*D - 37*D^2 - D^3)*mt^2 + (144 - 74*D + 5*D^2 + D^3)*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/((64*D - 16*D^2)*mt^2 + 
     (-16*D + 4*D^2)*s) + 
   (((-384 + 84*D)*mt^4 + (192 - 28*D - 3*D^2)*mt^2*s + (-24 + 4*D)*s^2)*
     GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/((64*D - 16*D^2)*mt^2 + 
     (-16*D + 4*D^2)*s) + (((6 - 2*D)*mt^2 - D*s)*GLI["fctopology7C", 
      {0, 1, 1, 1, 1, 0, 0}])/(2*D), 
 GLI["fctopology7C", {2, 0, 1, 1, 0, 1, -1}] -> 
  (((80 - 96*D + 36*D^2 - 4*D^3)*mt^4 + (-56 + 72*D - 30*D^2 + 4*D^3)*mt^2*
       s + (12 - 16*D + 7*D^2 - D^3)*s^2)*GLI["fctopology7C", 
      {0, 0, 1, 0, 1, 0, 0}])/((-384 + 224*D - 32*D^2)*mt^6*s + 
     (96 - 56*D + 8*D^2)*mt^4*s^2) + 
   (((80 - 46*D + 6*D^2)*mt^2 + (-32 + 20*D - 3*D^2)*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/((32 - 8*D)*mt^2*s + 
     (-8 + 2*D)*s^2) + (((20 - 4*D)*mt^4 + (-18 + 4*D)*mt^2*s + s^2)*
     GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/((16 - 4*D)*mt^2*s + 
     (-4 + D)*s^2) + GLI["fctopology7C", {0, 1, 1, 1, 1, 0, 0}]/2, 
 GLI["fctopology7C", {2, 0, 1, 1, 0, 1, 0}] -> 
  (((-8 + 8*D - 2*D^2)*mt^2 + (4 - 4*D + D^2)*s)*GLI["fctopology7C", 
      {0, 0, 1, 0, 1, 0, 0}])/((64 - 16*D)*mt^6*s + (-16 + 4*D)*mt^4*s^2) + 
   ((24 - 17*D + 3*D^2)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((16 - 4*D)*mt^2*s + (-4 + D)*s^2) + 
   (((12 - 4*D)*mt^2 + (6 - 2*D)*s)*GLI["fctopology7C", 
      {0, 1, 0, 1, 2, 0, 0}])/((16 - 4*D)*mt^2*s + (-4 + D)*s^2), 
 GLI["fctopology7C", {2, 1, -1, 1, 1, 0, -1}] -> 
  (((40 - 48*D + 18*D^2 - 2*D^3)*mt^2 + (-16 + 20*D - 8*D^2 + D^3)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((576 - 432*D + 104*D^2 - 8*D^3)*mt^2*s + (-144 + 108*D - 26*D^2 + 2*D^3)*
      s^2) + (((80 - 46*D + 6*D^2)*mt^4 + (-56 + 31*D - 4*D^2)*mt^2*s + 
      (12 - 7*D + D^2)*s^2)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-96 + 40*D - 4*D^2)*mt^2*s + (24 - 10*D + D^2)*s^2) + 
   (((40 - 8*D)*mt^6 + (-40 + 8*D)*mt^4*s + (12 - 3*D)*mt^2*s^2)*
     GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-96 + 40*D - 4*D^2)*mt^2*s + (24 - 10*D + D^2)*s^2), 
 GLI["fctopology7C", {2, 1, -1, 1, 1, 0, 0}] -> 
  (((40 - 48*D + 18*D^2 - 2*D^3)*mt^2 + (-4 + 4*D - D^2)*s)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((576 - 432*D + 104*D^2 - 8*D^3)*mt^4*s + (-144 + 108*D - 26*D^2 + 2*D^3)*
      mt^2*s^2) + (((80 - 46*D + 6*D^2)*mt^2 + (-32 + 20*D - 3*D^2)*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-96 + 40*D - 4*D^2)*mt^2*s + (24 - 10*D + D^2)*s^2) + 
   (((40 - 8*D)*mt^4 + (-28 + 8*D)*mt^2*s)*GLI["fctopology7C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-96 + 40*D - 4*D^2)*mt^2*s + 
     (24 - 10*D + D^2)*s^2), GLI["fctopology7C", {2, 1, 0, 1, 1, -1, -1}] -> 
  (((2240*D - 3568*D^2 + 2144*D^3 - 604*D^4 + 80*D^5 - 4*D^6)*mt^4 + 
      (-1624*D + 2360*D^2 - 1298*D^3 + 338*D^4 - 42*D^5 + 2*D^6)*mt^2*s + 
      (-864 + 2088*D - 1884*D^2 + 830*D^3 - 191*D^4 + 22*D^5 - D^6)*s^2)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-20160*D + 22032*D^2 - 9400*D^3 + 1960*D^4 - 200*D^5 + 8*D^6)*mt^4*s) + 
   (((64 - 40*D + 6*D^2)*mt^2 + (-26 + 15*D - 2*D^2)*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/((48 - 20*D + 2*D^2)*s) + 
   ((-4*mt^4 + 2*mt^2*s)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-6 + D)*s), GLI["fctopology7C", {2, 1, 0, 1, 1, 0, -2}] -> 
  (((1120*D - 1504*D^2 + 696*D^3 - 128*D^4 + 8*D^5)*mt^6 + 
      (2688*D - 2848*D^2 + 1024*D^3 - 152*D^4 + 8*D^5)*mt^4*s + 
      (1536 - 3360*D + 2472*D^2 - 792*D^3 + 114*D^4 - 6*D^5)*mt^2*s^2 + 
      (-384 + 672*D - 440*D^2 + 134*D^3 - 19*D^4 + D^5)*s^3)*
     GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-53760*D + 40832*D^2 - 11456*D^3 + 1408*D^4 - 64*D^5)*mt^6*s + 
     (13440*D - 10208*D^2 + 2864*D^3 - 352*D^4 + 16*D^5)*mt^4*s^2) + 
   (((-48 + 34*D - 6*D^2)*mt^4 + (-72 + 39*D - 5*D^2)*mt^2*s + 
      (24 - 14*D + 2*D^2)*s^2)*GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-192 + 80*D - 8*D^2)*mt^2*s + (48 - 20*D + 2*D^2)*s^2) + 
   (((-24 + 8*D)*mt^6 + (-24 + 4*D)*mt^4*s + (12 - 3*D)*mt^2*s^2)*
     GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-192 + 80*D - 8*D^2)*mt^2*s + (48 - 20*D + 2*D^2)*s^2), 
 GLI["fctopology7C", {2, 1, 0, 1, 1, 0, -1}] -> 
  (((-1040 + 1488*D - 756*D^2 + 160*D^3 - 12*D^4)*mt^4 + 
      (584 - 792*D + 386*D^2 - 80*D^3 + 6*D^4)*mt^2*s + 
      (-96 + 128*D - 62*D^2 + 13*D^3 - D^4)*s^2)*GLI["fctopology7C", 
      {0, 0, 1, 0, 1, 0, 0}])/((-11520 + 10944*D - 3808*D^2 + 576*D^3 - 
       32*D^4)*mt^6*s + (2880 - 2736*D + 952*D^2 - 144*D^3 + 8*D^4)*mt^4*
      s^2) + (((104 - 63*D + 9*D^2)*mt^2 + (-32 + 20*D - 3*D^2)*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-96 + 40*D - 4*D^2)*mt^2*s + (24 - 10*D + D^2)*s^2) + 
   (((52 - 12*D)*mt^4 + (-22 + 6*D)*mt^2*s)*GLI["fctopology7C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-96 + 40*D - 4*D^2)*mt^2*s + 
     (24 - 10*D + D^2)*s^2), GLI["fctopology7C", {2, 1, 1, -1, 0, 1, -1}] -> 
  (((-800 + 1120*D - 552*D^2 + 112*D^3 - 8*D^4)*mt^4 + 
      (400 - 560*D + 276*D^2 - 56*D^3 + 4*D^4)*mt^2*s + 
      (16 - 36*D + 28*D^2 - 9*D^3 + D^4)*s^2)*GLI["fctopology7C", 
      {0, 0, 1, 0, 1, 0, 0}])/((-4608 + 3456*D - 832*D^2 + 64*D^3)*mt^4*s + 
     (2304 - 1728*D + 416*D^2 - 32*D^3)*mt^2*s^2 + 
     (-288 + 216*D - 52*D^2 + 4*D^3)*s^3) + 
   (((-1600 + 1240*D - 304*D^2 + 24*D^3)*mt^6 + 
      (704 - 504*D + 112*D^2 - 8*D^3)*mt^4*s + (-112 + 74*D - 15*D^2 + D^3)*
       mt^2*s^2 + (-24 + 26*D - 9*D^2 + D^3)*s^3)*GLI["fctopology7C", 
      {0, 1, 0, 1, 1, 0, 0}])/((768 - 320*D + 32*D^2)*mt^4*s + 
     (-384 + 160*D - 16*D^2)*mt^2*s^2 + (48 - 20*D + 2*D^2)*s^3) + 
   (((-800 + 320*D - 32*D^2)*mt^8 + (496 - 176*D + 16*D^2)*mt^6*s + 
      (-176 + 72*D - 8*D^2)*mt^4*s^2 + (-24 + 18*D - 3*D^2)*mt^2*s^3)*
     GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((768 - 320*D + 32*D^2)*mt^4*s + (-384 + 160*D - 16*D^2)*mt^2*s^2 + 
     (48 - 20*D + 2*D^2)*s^3), 
 GLI["fctopology7C", {2, 1, 1, 0, -1, 1, -1}] -> 
  (((1840 - 3008*D + 1868*D^2 - 548*D^3 + 76*D^4 - 4*D^5)*mt^4 + 
      (-304 + 376*D - 164*D^2 + 30*D^3 - 2*D^4)*mt^2*s + 
      (36 - 36*D + 11*D^2 - D^3)*s^2)*GLI["fctopology7C", 
      {0, 0, 1, 0, 1, 0, 0}])/((-5760 + 5472*D - 1904*D^2 + 288*D^3 - 16*D^4)*
      mt^4*s + (1440 - 1368*D + 476*D^2 - 72*D^3 + 4*D^4)*mt^2*s^2) + 
   (((-736 + 596*D - 152*D^2 + 12*D^3)*mt^4 + (184 - 134*D + 30*D^2 - 2*D^3)*
       mt^2*s + (30 - 31*D + 10*D^2 - D^3)*s^2)*GLI["fctopology7C", 
      {0, 1, 0, 1, 1, 0, 0}])/((-192 + 80*D - 8*D^2)*mt^2*s + 
     (48 - 20*D + 2*D^2)*s^2) + 
   (((-184 + 80*D - 8*D^2)*mt^6 + (88 - 40*D + 4*D^2)*mt^4*s + 
      (12 - 7*D + D^2)*mt^2*s^2)*GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-96 + 40*D - 4*D^2)*mt^2*s + (24 - 10*D + D^2)*s^2), 
 GLI["fctopology7C", {2, 1, 1, 0, -1, 1, 0}] -> 
  (((200 - 280*D + 138*D^2 - 28*D^3 + 2*D^4)*mt^2 + 
      (-20 + 24*D - 9*D^2 + D^3)*s)*GLI["fctopology7C", 
      {0, 0, 1, 0, 1, 0, 0}])/((576 - 432*D + 104*D^2 - 8*D^3)*mt^4*s + 
     (-144 + 108*D - 26*D^2 + 2*D^3)*mt^2*s^2) + 
   (((400 - 310*D + 76*D^2 - 6*D^3)*mt^2 + (-160 + 132*D - 35*D^2 + 3*D^3)*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-96 + 40*D - 4*D^2)*mt^2*s + (24 - 10*D + D^2)*s^2) + 
   (((200 - 80*D + 8*D^2)*mt^4 + (-140 + 68*D - 8*D^2)*mt^2*s)*
     GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-96 + 40*D - 4*D^2)*mt^2*s + (24 - 10*D + D^2)*s^2), 
 GLI["fctopology7C", {2, 1, 1, 0, 0, 1, -2}] -> 
  (((3360 - 5632*D + 3592*D^2 - 1080*D^3 + 152*D^4 - 8*D^5)*mt^6 + 
      (-1776 + 3296*D - 2172*D^2 + 636*D^3 - 84*D^4 + 4*D^5)*mt^4*s + 
      (-192 + 188*D - 108*D^2 + 51*D^3 - 12*D^4 + D^5)*mt^2*s^2 + 
      (24 - 16*D + 2*D^2)*s^3)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((46080 - 43776*D + 15232*D^2 - 2304*D^3 + 128*D^4)*mt^6*s + 
     (-23040 + 21888*D - 7616*D^2 + 1152*D^3 - 64*D^4)*mt^4*s^2 + 
     (2880 - 2736*D + 952*D^2 - 144*D^3 + 8*D^4)*mt^2*s^3) + 
   (((-1344 + 1144*D - 304*D^2 + 24*D^3)*mt^6 + 
      (768 - 608*D + 136*D^2 - 8*D^3)*mt^4*s + (-240 + 178*D - 33*D^2 + D^3)*
       mt^2*s^2 + (8*D - 6*D^2 + D^3)*s^3)*GLI["fctopology7C", 
      {0, 1, 0, 1, 1, 0, 0}])/((1536 - 640*D + 64*D^2)*mt^4*s + 
     (-768 + 320*D - 32*D^2)*mt^2*s^2 + (96 - 40*D + 4*D^2)*s^3) + 
   (((-672 + 320*D - 32*D^2)*mt^8 + (528 - 208*D + 16*D^2)*mt^6*s + 
      (-288 + 112*D - 8*D^2)*mt^4*s^2 + (10*D - 3*D^2)*mt^2*s^3)*
     GLI["fctopology7C", {0, 1, 0, 1, 2, 0, 0}])/
    ((1536 - 640*D + 64*D^2)*mt^4*s + (-768 + 320*D - 32*D^2)*mt^2*s^2 + 
     (96 - 40*D + 4*D^2)*s^3), GLI["fctopology7C", {2, 1, 1, 0, 0, 1, -1}] -> 
  (((80 - 176*D + 132*D^2 - 40*D^3 + 4*D^4)*mt^4 + 
      (-136 + 240*D - 154*D^2 + 42*D^3 - 4*D^4)*mt^2*s + 
      (-4 + 4*D - D^2)*s^2)*GLI["fctopology7C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-4608 + 3456*D - 832*D^2 + 64*D^3)*mt^6*s + 
     (2304 - 1728*D + 416*D^2 - 32*D^3)*mt^4*s^2 + 
     (-288 + 216*D - 52*D^2 + 4*D^3)*mt^2*s^3) + 
   (((160 - 252*D + 104*D^2 - 12*D^3)*mt^4 + (-32 + 92*D - 46*D^2 + 6*D^3)*
       mt^2*s + (64 - 72*D + 26*D^2 - 3*D^3)*s^2)*GLI["fctopology7C", 
      {0, 1, 0, 1, 1, 0, 0}])/((768 - 320*D + 32*D^2)*mt^4*s + 
     (-384 + 160*D - 16*D^2)*mt^2*s^2 + (48 - 20*D + 2*D^2)*s^3) + 
   (((40 - 48*D + 8*D^2)*mt^6 + (4 + 16*D - 4*D^2)*mt^4*s + 
      (46 - 31*D + 5*D^2)*mt^2*s^2)*GLI["fctopology7C", 
      {0, 1, 0, 1, 2, 0, 0}])/((384 - 160*D + 16*D^2)*mt^4*s + 
     (-192 + 80*D - 8*D^2)*mt^2*s^2 + (24 - 10*D + D^2)*s^3), 
 GLI["fctopology8C", {-1, 2, 0, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology8C", {-1, 2, 1, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology8C", {0, 1, 0, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology8C", {0, 1, 1, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology8C", {0, 1, 1, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology8C", {0, 1, 1, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology8C", {0, 2, 0, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology8C", {0, 2, 0, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology8C", {0, 2, 0, 1, -1, 1, 0}] -> 0, 
 GLI["fctopology8C", {0, 2, 0, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology8C", {0, 2, 1, -1, 0, 1, 0}] -> 0, 
 GLI["fctopology8C", {0, 2, 1, 0, -1, 1, 0}] -> 0, 
 GLI["fctopology8C", {0, 2, 1, 0, 0, 0, 0}] -> 0, 
 GLI["fctopology8C", {0, 2, 1, 0, 0, 1, -1}] -> 0, 
 GLI["fctopology8C", {0, 2, 1, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology8C", {0, 2, 1, 1, -1, 0, 0}] -> 0, 
 GLI["fctopology8C", {0, 2, 1, 1, -1, 1, 0}] -> 0, 
 GLI["fctopology8C", {0, 2, 1, 1, 0, -1, 0}] -> 0, 
 GLI["fctopology8C", {0, 2, 1, 1, 0, 0, -1}] -> 0, 
 GLI["fctopology8C", {0, 2, 1, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology8C", {0, 2, 1, 1, 0, 1, -1}] -> 0, 
 GLI["fctopology8C", {0, 2, 1, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology8C", {1, 0, 0, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology8C", {1, 0, 1, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology8C", {1, 0, 1, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology8C", {1, 0, 1, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology8C", {1, 1, 0, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology8C", {1, 1, 0, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology8C", {1, 1, 1, -1, 0, 1, 0}] -> 0, 
 GLI["fctopology8C", {1, 1, 1, 0, -1, 1, 0}] -> 0, 
 GLI["fctopology8C", {1, 1, 1, 0, 0, 0, 0}] -> 0, 
 GLI["fctopology8C", {1, 1, 1, 0, 0, 1, -1}] -> 0, 
 GLI["fctopology8C", {1, 1, 1, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology8C", {1, 1, 1, 1, -1, 0, 0}] -> 0, 
 GLI["fctopology8C", {1, 1, 1, 1, -1, 1, 0}] -> 0, 
 GLI["fctopology8C", {1, 1, 1, 1, 0, -1, 0}] -> 0, 
 GLI["fctopology8C", {1, 1, 1, 1, 0, 0, -1}] -> 0, 
 GLI["fctopology8C", {1, 1, 1, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology8C", {1, 1, 1, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology8C", {1, 2, 1, -2, 0, 1, 0}] -> 0, 
 GLI["fctopology8C", {1, 2, 1, -1, -1, 1, 0}] -> 0, 
 GLI["fctopology8C", {1, 2, 1, -1, 0, 0, 0}] -> 0, 
 GLI["fctopology8C", {1, 2, 1, -1, 0, 1, -1}] -> 0, 
 GLI["fctopology8C", {1, 2, 1, -1, 0, 1, 0}] -> 0, 
 GLI["fctopology8C", {1, 2, 1, 0, -2, 1, 0}] -> 0, 
 GLI["fctopology8C", {1, 2, 1, 0, -1, 0, 0}] -> 0, 
 GLI["fctopology8C", {1, 2, 1, 0, -1, 1, -1}] -> 0, 
 GLI["fctopology8C", {1, 2, 1, 0, -1, 1, 0}] -> 0, 
 GLI["fctopology8C", {1, 2, 1, 0, 0, -1, 0}] -> 0, 
 GLI["fctopology8C", {1, 2, 1, 0, 0, 0, 0}] -> 0, 
 GLI["fctopology8C", {1, 2, 1, 1, -2, 0, 0}] -> 0, 
 GLI["fctopology8C", {1, 2, 1, 1, -2, 1, 0}] -> 0, 
 GLI["fctopology8C", {1, 2, 1, 1, -1, -1, 0}] -> 0, 
 GLI["fctopology8C", {1, 2, 1, 1, -1, 0, -1}] -> 0, 
 GLI["fctopology8C", {1, 2, 1, 1, -1, 0, 0}] -> 0, 
 GLI["fctopology8C", {1, 2, 1, 1, 0, -1, -1}] -> 0, 
 GLI["fctopology8C", {2, -1, 0, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology8C", {2, -1, 1, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology8C", {2, 0, 0, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology8C", {2, 0, 0, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology8C", {2, 0, 0, 1, -1, 1, 0}] -> 0, 
 GLI["fctopology8C", {2, 0, 0, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology8C", {2, 0, 1, -1, 0, 1, 0}] -> 0, 
 GLI["fctopology8C", {2, 0, 1, 0, -1, 1, 0}] -> 0, 
 GLI["fctopology8C", {2, 0, 1, 0, 0, 0, 0}] -> 0, 
 GLI["fctopology8C", {2, 0, 1, 0, 0, 1, -1}] -> 0, 
 GLI["fctopology8C", {2, 0, 1, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology8C", {2, 0, 1, 1, -1, 0, 0}] -> 0, 
 GLI["fctopology8C", {2, 0, 1, 1, -1, 1, 0}] -> 0, 
 GLI["fctopology8C", {2, 0, 1, 1, 0, 0, -1}] -> 0, 
 GLI["fctopology8C", {2, 0, 1, 1, 0, 1, -1}] -> 0, 
 GLI["fctopology8C", {2, 0, 1, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology8C", {2, 1, 1, -2, 0, 1, 0}] -> 0, 
 GLI["fctopology8C", {2, 1, 1, -1, -1, 1, 0}] -> 0, 
 GLI["fctopology8C", {2, 1, 1, -1, 0, 0, 0}] -> 0, 
 GLI["fctopology8C", {2, 1, 1, -1, 0, 1, -1}] -> 0, 
 GLI["fctopology8C", {2, 1, 1, -1, 0, 1, 0}] -> 0, 
 GLI["fctopology8C", {2, 1, 1, 0, -2, 1, 0}] -> 0, 
 GLI["fctopology8C", {2, 1, 1, 0, -1, 0, 0}] -> 0, 
 GLI["fctopology8C", {2, 1, 1, 0, -1, 1, -1}] -> 0, 
 GLI["fctopology8C", {2, 1, 1, 0, -1, 1, 0}] -> 0, 
 GLI["fctopology8C", {2, 1, 1, 0, 0, -1, 0}] -> 0, 
 GLI["fctopology8C", {2, 1, 1, 0, 0, 0, 0}] -> 0, 
 GLI["fctopology8C", {2, 1, 1, 1, -2, 0, 0}] -> 0, 
 GLI["fctopology8C", {2, 1, 1, 1, -2, 1, 0}] -> 0, 
 GLI["fctopology8C", {2, 1, 1, 1, -1, -1, 0}] -> 0, 
 GLI["fctopology8C", {2, 1, 1, 1, -1, 0, -1}] -> 0, 
 GLI["fctopology8C", {2, 1, 1, 1, -1, 0, 0}] -> 0, 
 GLI["fctopology8C", {2, 1, 1, 1, 0, -1, -1}] -> 0, 
 GLI["fctopology8C", {-1, 1, 0, 1, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/(2*mt^2), 
 GLI["fctopology8C", {-1, 1, 1, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/(2*D*mt^2) + 
   ((6 - 2*D)*GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}])/D + 
   ((4*mt^2 - s)*GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}])/D + 
   ((-2 + 2*D)*mt^2*GLI["fctopology8C", {0, 1, 1, 1, 1, 0, 0}])/D, 
 GLI["fctopology8C", {-1, 2, 0, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology8C", {-1, 2, 1, 0, 1, 0, 0}] -> 
  (-2 + D)*GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}] - 
   2*mt^2*GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}], 
 GLI["fctopology8C", {-1, 2, 1, 1, 1, -1, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/(2*D*mt^2) + 
   ((12 - 9*D + 2*D^2)*GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}])/D + 
   (((8 - 4*D)*mt^2 + (-2 + D)*s)*GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}])/
    D + ((-4 + 2*D)*mt^2*GLI["fctopology8C", {0, 1, 1, 1, 1, 0, 0}])/D, 
 GLI["fctopology8C", {-1, 2, 1, 1, 1, 0, 0}] -> 
  GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}], 
 GLI["fctopology8C", {0, 0, 1, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/(2*mt^2), 
 GLI["fctopology8C", {0, 1, 0, 0, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology8C", {0, 1, 0, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology8C", {0, 1, 0, 1, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/(4*mt^4), 
 GLI["fctopology8C", {0, 1, 1, -1, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/((-12 + 4*D)*mt^2) + 
   ((2 - D)*s*GLI["fctopology8C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-12 + 4*D)*mt^2) + GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}]/2 + 
   (s*GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}])/(-6 + 2*D), 
 GLI["fctopology8C", {0, 1, 1, 0, 1, 1, -1}] -> 
  ((8 - 3*D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/((-24 + 8*D)*mt^2) + 
   (((12 - 4*D)*mt^2 + (-4 + D)*s)*GLI["fctopology8C", 
      {0, 0, 1, 0, 1, 1, 0}])/((-24 + 8*D)*mt^2) + 
   ((8 - 3*D)*GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}])/(-8 + 4*D) + 
   (((-24 + 8*D)*mt^2 + (4 - D)*s)*GLI["fctopology8C", 
      {0, 1, 1, 0, 2, 0, 0}])/(24 - 20*D + 4*D^2), 
 GLI["fctopology8C", {0, 1, 1, 0, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 1, 0}])/((-6 + 2*D)*mt^2) - 
   GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}]/(-3 + D), 
 GLI["fctopology8C", {0, 1, 1, 1, 1, -1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/(2*D*mt^2) + 
   ((-12 + 5*D)*GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}])/D + 
   ((-8*mt^2 + 2*s)*GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}])/D + 
   ((4 - 2*D)*mt^2*GLI["fctopology8C", {0, 1, 1, 1, 1, 0, 0}])/D, 
 GLI["fctopology8C", {0, 1, 1, 1, 1, 0, -1}] -> 
  ((1 - D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/(2*D*mt^2) + 
   ((12 - 5*D)*GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}])/(-4*D + 2*D^2) + 
   ((4*mt^2 - s)*GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}])/(-2*D + D^2) + 
   ((1 - D)*mt^2*GLI["fctopology8C", {0, 1, 1, 1, 1, 0, 0}])/D, 
 GLI["fctopology8C", {0, 1, 1, 1, 1, 1, -1}] -> 
  ((34 - 32*D + 10*D^2 - D^3)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/
    ((72 - 48*D + 8*D^2)*mt^4) + 
   ((2 - D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 1, 0}])/((-12 + 4*D)*mt^2) + 
   (((6 - 2*D)*mt^2 - s)*GLI["fctopology8C", {0, 0, 1, 1, 1, 1, 0}])/
    ((-12 + 4*D)*mt^2) + ((8 - 3*D)*GLI["fctopology8C", 
      {0, 1, 1, 0, 1, 0, 0}])/((24 - 20*D + 4*D^2)*mt^2) + 
   (((6 - D)*mt^2 - s)*GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}])/
    ((12 - 10*D + 2*D^2)*mt^2) + 
   (((-6 + 2*D)*mt^2 + s)*GLI["fctopology8C", {0, 1, 1, 1, 1, 0, 0}])/
    ((-12 + 4*D)*mt^2), GLI["fctopology8C", {0, 1, 1, 1, 1, 1, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/
    ((36 - 24*D + 4*D^2)*mt^4*s) + 
   ((-2 + D)*GLI["fctopology8C", {0, 0, 1, 1, 1, 1, 0}])/((-6 + 2*D)*mt^2) + 
   ((-8 + 3*D)*GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}])/
    ((-6 + 2*D)*mt^2*s) + ((-2*mt^2 + s)*GLI["fctopology8C", 
      {0, 1, 1, 0, 2, 0, 0}])/((-3 + D)*mt^2*s) + 
   ((2 - D)*GLI["fctopology8C", {0, 1, 1, 1, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology8C", {0, 2, 0, 1, 1, -1, 0}] -> 0, 
 GLI["fctopology8C", {0, 2, 1, -1, 1, 0, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/
    ((32 - 8*D)*mt^2 + (-8 + 2*D)*s) + 
   (((3*D - D^2)*mt^2 + (6 - 5*D + D^2)*s)*GLI["fctopology8C", 
      {0, 1, 1, 0, 1, 0, 0}])/((16 - 4*D)*mt^2 + (-4 + D)*s) + 
   ((4*mt^4 + (8 - 3*D)*mt^2*s)*GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}])/
    ((16 - 4*D)*mt^2 + (-4 + D)*s), 
 GLI["fctopology8C", {0, 2, 1, 0, 1, -1, 0}] -> 
  (3 - D)*GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}] + 
   2*mt^2*GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}], 
 GLI["fctopology8C", {0, 2, 1, 0, 1, 0, -1}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/
    ((64 - 16*D)*mt^2 + (-16 + 4*D)*s) + 
   (((32 - 21*D + 3*D^2)*mt^2 + (-2 + D)*s)*GLI["fctopology8C", 
      {0, 1, 1, 0, 1, 0, 0}])/((32 - 8*D)*mt^2 + (-8 + 2*D)*s) + 
   (((36 - 8*D)*mt^4 - D*mt^2*s)*GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}])/
    ((32 - 8*D)*mt^2 + (-8 + 2*D)*s), 
 GLI["fctopology8C", {0, 2, 1, 0, 1, 0, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/
    ((16 - 4*D)*mt^2*s + (-4 + D)*s^2) + 
   (((48 - 34*D + 6*D^2)*mt^2 + (-24 + 17*D - 3*D^2)*s)*
     GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}])/((16 - 4*D)*mt^2*s + 
     (-4 + D)*s^2) + (((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s)*
     GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}])/((16 - 4*D)*mt^2*s + 
     (-4 + D)*s^2), GLI["fctopology8C", {0, 2, 1, 1, 1, -1, -1}] -> 
  ((-12 + 12*D - 3*D^2)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-12*D + 4*D^2)*mt^2) + 
   ((-6 + 2*D)*GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}])/D + 
   (((-4 + D)*mt^2 + s)*GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}])/D + 
   ((2 - D)*mt^2*GLI["fctopology8C", {0, 1, 1, 1, 1, 0, 0}])/D, 
 GLI["fctopology8C", {0, 2, 1, 1, 1, 0, -1}] -> 
  (((8 - 8*D + 2*D^2)*mt^4 + (-12 + 8*D - D^2)*mt^2*s + (2 - D)*s^2)*
     GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/((64 - 16*D)*mt^6*s + 
     (-16 + 4*D)*mt^4*s^2) + ((-24 + 17*D - 3*D^2)*mt^2*
     GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}])/((16 - 4*D)*mt^2*s + 
     (-4 + D)*s^2) + (((-12 + 4*D)*mt^4 + (-10 + 2*D)*mt^2*s + s^2)*
     GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}])/((16 - 4*D)*mt^2*s + 
     (-4 + D)*s^2), GLI["fctopology8C", {0, 2, 1, 1, 1, 0, 0}] -> 
  (((-8 + 8*D - 2*D^2)*mt^2 + (4 - 4*D + D^2)*s)*GLI["fctopology8C", 
      {0, 0, 1, 0, 1, 0, 0}])/((64 - 16*D)*mt^6*s + (-16 + 4*D)*mt^4*s^2) + 
   ((24 - 17*D + 3*D^2)*GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}])/
    ((16 - 4*D)*mt^2*s + (-4 + D)*s^2) + 
   (((12 - 4*D)*mt^2 + (6 - 2*D)*s)*GLI["fctopology8C", 
      {0, 1, 1, 0, 2, 0, 0}])/((16 - 4*D)*mt^2*s + (-4 + D)*s^2), 
 GLI["fctopology8C", {1, -1, 0, 1, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/(2*mt^2), 
 GLI["fctopology8C", {1, -1, 1, 0, 1, 1, 0}] -> 
  ((-5 + 2*D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/((-8 + 3*D)*mt^2) + 
   ((-3 + D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 1, 0}])/(-8 + 3*D) + 
   (((-40 + 26*D - 4*D^2)*mt^2 + (6 - 5*D + D^2)*s)*
     GLI["fctopology8C", {1, 0, 1, 0, 1, 1, 0}])/(16 - 14*D + 3*D^2) + 
   (((-40 + 16*D)*mt^4 + (10 - 4*D)*mt^2*s)*GLI["fctopology8C", 
      {1, 0, 1, 0, 1, 2, 0}])/(16 - 14*D + 3*D^2) + 
   (((-20 + 8*D)*mt^4 + (2 - D)*mt^2*s)*GLI["fctopology8C", 
      {1, 0, 1, 0, 2, 1, 0}])/(16 - 14*D + 3*D^2), 
 GLI["fctopology8C", {1, 0, 0, 0, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology8C", {1, 0, 0, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology8C", {1, 0, 0, 1, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/(4*mt^4), 
 GLI["fctopology8C", {1, 0, 1, -1, 1, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/
    ((48 - 34*D + 6*D^2)*mt^2) + 
   ((-2 + D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 1, 0}])/(-8 + 3*D) + 
   (((-8 + 2*D)*mt^2 + (6 - 2*D)*s)*GLI["fctopology8C", 
      {1, 0, 1, 0, 1, 1, 0}])/(-8 + 3*D) + 
   ((-8*mt^4 + 2*mt^2*s)*GLI["fctopology8C", {1, 0, 1, 0, 1, 2, 0}])/
    (-8 + 3*D) + ((-4*mt^4 + 2*mt^2*s)*GLI["fctopology8C", 
      {1, 0, 1, 0, 2, 1, 0}])/(-8 + 3*D), 
 GLI["fctopology8C", {1, 0, 1, 0, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology8C", {1, 0, 1, 0, 1, 1, -1}] -> 
  ((-34 + 26*D - 5*D^2)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/
    ((96 - 68*D + 12*D^2)*mt^2) + 
   ((5 - 2*D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 1, 0}])/(-16 + 6*D) + 
   (((24 - 14*D + 2*D^2)*mt^2 + (6 - 5*D + D^2)*s)*
     GLI["fctopology8C", {1, 0, 1, 0, 1, 1, 0}])/(32 - 28*D + 6*D^2) + 
   (((12 - 4*D)*mt^4 + (-3 + D)*mt^2*s)*GLI["fctopology8C", 
      {1, 0, 1, 0, 1, 2, 0}])/(16 - 14*D + 3*D^2) + 
   (((12 - 4*D)*mt^4 + (2 - D)*mt^2*s)*GLI["fctopology8C", 
      {1, 0, 1, 0, 2, 1, 0}])/(32 - 28*D + 6*D^2), 
 GLI["fctopology8C", {1, 0, 1, 1, 1, 0, -1}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/
   ((-12 + 4*D)*mt^2), GLI["fctopology8C", {1, 0, 1, 1, 1, 1, -1}] -> 
  ((4 - D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/(8*mt^4) - 
   GLI["fctopology8C", {0, 0, 1, 1, 1, 1, 0}]/2 + 
   ((3 - D)*GLI["fctopology8C", {1, 0, 1, 0, 1, 1, 0}])/(-2 + D) + 
   ((4*mt^2 - s)*GLI["fctopology8C", {1, 0, 1, 0, 1, 2, 0}])/(-4 + 2*D) + 
   (mt^2*GLI["fctopology8C", {1, 0, 1, 0, 2, 1, 0}])/(-2 + D), 
 GLI["fctopology8C", {1, 0, 1, 1, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology8C", {0, 0, 1, 1, 1, 1, 0}])/((-6 + 2*D)*mt^2) - 
   GLI["fctopology8C", {1, 0, 1, 0, 2, 1, 0}]/(-3 + D), 
 GLI["fctopology8C", {1, 1, 0, -1, 1, 1, 0}] -> 0, 
 GLI["fctopology8C", {1, 1, 0, 1, 1, -1, 0}] -> 0, 
 GLI["fctopology8C", {1, 1, 1, -2, 1, 1, 0}] -> 
  (((64 - 56*D + 16*D^2 - 2*D^3)*mt^2 + (-8*D + 6*D^2 - D^3)*s)*
     GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/
    ((2048 - 1792*D + 512*D^2 - 48*D^3)*mt^4 + 
     (-512 + 448*D - 128*D^2 + 12*D^3)*mt^2*s) + 
   (((16 - 16*D + 4*D^2)*mt^2 + (-16 + 14*D - 3*D^2)*s)*
     GLI["fctopology8C", {0, 0, 1, 0, 1, 1, 0}])/((128 - 80*D + 12*D^2)*
     mt^2) + (((-144 + 78*D - 10*D^2)*mt^2 + (24 - 11*D + D^2)*s)*
     GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}])/
    ((-128 + 64*D - 8*D^2)*mt^2 + (32 - 16*D + 2*D^2)*s) + 
   (((-72 + 16*D)*mt^4 + (16 - 2*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}])/
    ((-128 + 64*D - 8*D^2)*mt^2 + (32 - 16*D + 2*D^2)*s) + 
   (((-96 + 62*D - 10*D^2)*mt^2 + (36 - 24*D + 4*D^2)*s)*
     GLI["fctopology8C", {1, 0, 1, 0, 1, 1, 0}])/(32 - 20*D + 3*D^2) + 
   (((-48 + 16*D)*mt^4 + (12 - 4*D)*mt^2*s)*GLI["fctopology8C", 
      {1, 0, 1, 0, 1, 2, 0}])/(32 - 20*D + 3*D^2) + 
   (((-24 + 8*D)*mt^4 + (12 - 4*D)*mt^2*s)*GLI["fctopology8C", 
      {1, 0, 1, 0, 2, 1, 0}])/(32 - 20*D + 3*D^2), 
 GLI["fctopology8C", {1, 1, 1, -1, 1, 0, 0}] -> 
  ((-3 + D)*GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}])/(-4 + D) - 
   (2*mt^2*GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}])/(-4 + D), 
 GLI["fctopology8C", {1, 1, 1, -1, 1, 1, -1}] -> 
  (((64 - 312*D + 336*D^2 - 146*D^3 + 28*D^4 - 2*D^5)*mt^2 + 
      (128 - 216*D + 154*D^2 - 59*D^3 + 12*D^4 - D^5)*s)*
     GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/
    ((36864 - 56832*D + 34816*D^2 - 10592*D^3 + 1600*D^4 - 96*D^5)*mt^4 + 
     (-9216 + 14208*D - 8704*D^2 + 2648*D^3 - 400*D^4 + 24*D^5)*mt^2*s) + 
   (((144 - 168*D + 64*D^2 - 8*D^3)*mt^2 + (-80 + 86*D - 29*D^2 + 3*D^3)*s)*
     GLI["fctopology8C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-768 + 736*D - 232*D^2 + 24*D^3)*mt^2) + 
   (((-400 + 310*D - 76*D^2 + 6*D^3)*mt^2 + (136 - 115*D + 32*D^2 - 3*D^3)*s)*
     GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}])/
    ((768 - 640*D + 176*D^2 - 16*D^3)*mt^2 + (-192 + 160*D - 44*D^2 + 4*D^3)*
      s) + (((-104 + 24*D)*mt^4 + (160 - 78*D + 10*D^2)*mt^2*s + 
      (-20 + 9*D - D^2)*s^2)*GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}])/
    ((768 - 640*D + 176*D^2 - 16*D^3)*mt^2 + (-192 + 160*D - 44*D^2 + 4*D^3)*
      s) + (((32 - 23*D + 4*D^2)*mt^2 + (-14 + 8*D - D^2)*s)*
     GLI["fctopology8C", {1, 0, 1, 0, 1, 1, 0}])/(32 - 20*D + 3*D^2) + 
   (((8 - 4*D)*mt^4 + (-2 + D)*mt^2*s)*GLI["fctopology8C", 
      {1, 0, 1, 0, 1, 2, 0}])/(32 - 20*D + 3*D^2) + 
   (((-12 + 10*D - 2*D^2)*mt^4 + (14 - 8*D + D^2)*mt^2*s)*
     GLI["fctopology8C", {1, 0, 1, 0, 2, 1, 0}])/(-96 + 92*D - 29*D^2 + 
     3*D^3), GLI["fctopology8C", {1, 1, 1, -1, 1, 1, 0}] -> 
  (((40 - 48*D + 18*D^2 - 2*D^3)*mt^2 + (-16 + 20*D - 8*D^2 + D^3)*s)*
     GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/
    ((384 - 320*D + 88*D^2 - 8*D^3)*mt^4*s + (-96 + 80*D - 22*D^2 + 2*D^3)*
      mt^2*s^2) + ((-2 + D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-8 + 2*D)*mt^2) + (((80 - 46*D + 6*D^2)*mt^2 + (-8 + 3*D)*s)*
     GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}])/
    ((-64 + 32*D - 4*D^2)*mt^2*s + (16 - 8*D + D^2)*s^2) + 
   (((40 - 8*D)*mt^4 - 8*mt^2*s + (4 - D)*s^2)*GLI["fctopology8C", 
      {0, 1, 1, 0, 2, 0, 0}])/((-64 + 32*D - 4*D^2)*mt^2*s + 
     (16 - 8*D + D^2)*s^2) + 
   ((6 - 2*D)*GLI["fctopology8C", {1, 0, 1, 0, 1, 1, 0}])/(-4 + D) + 
   (2*mt^2*GLI["fctopology8C", {1, 0, 1, 0, 2, 1, 0}])/(-4 + D), 
 GLI["fctopology8C", {1, 1, 1, 0, 1, -1, 0}] -> 
  ((-2 + D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/((-8 + 2*D)*mt^2) + 
   ((3 - D)*GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}])/(-4 + D), 
 GLI["fctopology8C", {1, 1, 1, 0, 1, 0, -1}] -> 
  GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}]/(-8 + 2*D) - 
   (mt^2*GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}])/(-4 + D), 
 GLI["fctopology8C", {1, 1, 1, 0, 1, 0, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/
    ((24 - 14*D + 2*D^2)*mt^2*s) + 
   ((8 - 3*D)*GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}])/((-4 + D)*s) + 
   (4*mt^2*GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}])/((-4 + D)*s), 
 GLI["fctopology8C", {1, 1, 1, 0, 1, 1, -1}] -> 
  (((-80 + 96*D - 36*D^2 + 4*D^3)*mt^4 + (-136 + 136*D - 42*D^2 + 4*D^3)*mt^2*
       s + (36 - 36*D + 11*D^2 - D^3)*s^2)*GLI["fctopology8C", 
      {0, 0, 1, 0, 1, 0, 0}])/((1536 - 1280*D + 352*D^2 - 32*D^3)*mt^6*s + 
     (-384 + 320*D - 88*D^2 + 8*D^3)*mt^4*s^2) + 
   ((-12 + 8*D - D^2)*GLI["fctopology8C", {0, 0, 1, 0, 1, 1, 0}])/
    ((64 - 32*D + 4*D^2)*mt^2) + 
   (((-80 + 46*D - 6*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s)*
     GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}])/
    ((-128 + 64*D - 8*D^2)*mt^2*s + (32 - 16*D + 2*D^2)*s^2) + 
   (((-40 + 8*D)*mt^4 + (52 - 12*D)*mt^2*s + (-6 + D)*s^2)*
     GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}])/
    ((-128 + 64*D - 8*D^2)*mt^2*s + (32 - 16*D + 2*D^2)*s^2) + 
   ((28 - 12*D + D^2)*GLI["fctopology8C", {1, 0, 1, 0, 1, 1, 0}])/
    (32 - 16*D + 2*D^2) + ((4*mt^2 - s)*GLI["fctopology8C", 
      {1, 0, 1, 0, 1, 2, 0}])/(16 - 8*D + D^2) + 
   ((6 - D)*mt^2*GLI["fctopology8C", {1, 0, 1, 0, 2, 1, 0}])/
    (16 - 8*D + D^2), GLI["fctopology8C", {1, 1, 1, 0, 1, 1, 0}] -> 
  (((8 - 8*D + 2*D^2)*mt^2 + (-4 + 4*D - D^2)*s)*GLI["fctopology8C", 
      {0, 0, 1, 0, 1, 0, 0}])/((-256 + 128*D - 16*D^2)*mt^6*s + 
     (64 - 32*D + 4*D^2)*mt^4*s^2) + 
   ((-6 + 5*D - D^2)*GLI["fctopology8C", {0, 0, 1, 0, 1, 1, 0}])/
    ((16 - 8*D + D^2)*mt^2*s) + 
   ((-24 + 17*D - 3*D^2)*GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}])/
    ((-64 + 32*D - 4*D^2)*mt^2*s + (16 - 8*D + D^2)*s^2) + 
   (((-12 + 4*D)*mt^2 + (-6 + 2*D)*s)*GLI["fctopology8C", 
      {0, 1, 1, 0, 2, 0, 0}])/((-64 + 32*D - 4*D^2)*mt^2*s + 
     (16 - 8*D + D^2)*s^2) + ((60 - 38*D + 6*D^2)*GLI["fctopology8C", 
      {1, 0, 1, 0, 1, 1, 0}])/((16 - 8*D + D^2)*s) + 
   (((24 - 8*D)*mt^2 + (-6 + 2*D)*s)*GLI["fctopology8C", 
      {1, 0, 1, 0, 1, 2, 0}])/((16 - 8*D + D^2)*s) + 
   ((12 - 4*D)*mt^2*GLI["fctopology8C", {1, 0, 1, 0, 2, 1, 0}])/
    ((16 - 8*D + D^2)*s), GLI["fctopology8C", {1, 1, 1, 1, 1, -1, -1}] -> 
  ((144 - 262*D + 189*D^2 - 69*D^3 + 13*D^4 - D^5)*
     GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-144*D + 132*D^2 - 40*D^3 + 4*D^4)*mt^2) + 
   ((144 - 89*D + 13*D^2)*GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}])/
    (24*D - 14*D^2 + 2*D^3) + 
   ((-12*mt^2 + 3*s)*GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}])/
    (-3*D + D^2) + (((12 - 10*D + 2*D^2)*mt^2 - D*s)*
     GLI["fctopology8C", {0, 1, 1, 1, 1, 0, 0}])/(-6*D + 2*D^2), 
 GLI["fctopology8C", {1, 1, 1, 1, 1, 0, -1}] -> 
  (((-4 + 4*D - D^2)*mt^2 + (-6 + 5*D - D^2)*s)*GLI["fctopology8C", 
      {0, 0, 1, 0, 1, 0, 0}])/((48 - 28*D + 4*D^2)*mt^4*s) + 
   ((-8 + 3*D)*GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}])/((-8 + 2*D)*s) + 
   ((-2*mt^2 + s)*GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}])/((-4 + D)*s) - 
   GLI["fctopology8C", {0, 1, 1, 1, 1, 0, 0}]/2, 
 GLI["fctopology8C", {1, 1, 1, 1, 1, 0, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/
    ((48 - 28*D + 4*D^2)*mt^4*s) + 
   ((8 - 3*D)*GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}])/
    ((-8 + 2*D)*mt^2*s) + ((2*mt^2 - s)*GLI["fctopology8C", 
      {0, 1, 1, 0, 2, 0, 0}])/((-4 + D)*mt^2*s) + 
   ((-2 + D)*GLI["fctopology8C", {0, 1, 1, 1, 1, 0, 0}])/((-8 + 2*D)*mt^2), 
 GLI["fctopology8C", {1, 2, 1, -2, 1, 0, 0}] -> 
  (((-1120 + 1504*D - 696*D^2 + 128*D^3 - 8*D^4)*mt^4 + 
      (560 - 752*D + 348*D^2 - 64*D^3 + 4*D^4)*mt^2*s + 
      (-48 + 44*D - 4*D^2 - 5*D^3 + D^4)*s^2)*GLI["fctopology8C", 
      {0, 0, 1, 0, 1, 0, 0}])/((-768 + 1088*D - 352*D^2 + 32*D^3)*mt^4*s + 
     (384 - 544*D + 176*D^2 - 16*D^3)*mt^2*s^2 + 
     (-48 + 68*D - 22*D^2 + 2*D^3)*s^3) + 
   (((6720 - 7064*D + 2664*D^2 - 424*D^3 + 24*D^4)*mt^6 + 
      (-3648 + 3736*D - 1320*D^2 + 184*D^3 - 8*D^4)*mt^4*s + 
      (624 - 658*D + 231*D^2 - 30*D^3 + D^4)*mt^2*s^2 + 
      (-24*D + 26*D^2 - 9*D^3 + D^4)*s^3)*GLI["fctopology8C", 
      {0, 1, 1, 0, 1, 0, 0}])/((-384 + 544*D - 176*D^2 + 16*D^3)*mt^4*s + 
     (192 - 272*D + 88*D^2 - 8*D^3)*mt^2*s^2 + (-24 + 34*D - 11*D^2 + D^3)*
      s^3) + (((3360 - 2272*D + 480*D^2 - 32*D^3)*mt^8 + 
      (-2544 + 1696*D - 320*D^2 + 16*D^3)*mt^6*s + 
      (720 - 544*D + 120*D^2 - 8*D^3)*mt^4*s^2 + 
      (-24 - 14*D + 17*D^2 - 3*D^3)*mt^2*s^3)*GLI["fctopology8C", 
      {0, 1, 1, 0, 2, 0, 0}])/((-384 + 544*D - 176*D^2 + 16*D^3)*mt^4*s + 
     (192 - 272*D + 88*D^2 - 8*D^3)*mt^2*s^2 + (-24 + 34*D - 11*D^2 + D^3)*
      s^3), GLI["fctopology8C", {1, 2, 1, -1, 1, -1, 0}] -> 
  (((-520 + 944*D - 658*D^2 + 218*D^3 - 34*D^4 + 2*D^5)*mt^2 + 
      (160 - 312*D + 236*D^2 - 86*D^3 + 15*D^4 - D^5)*s)*
     GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-288 + 504*D - 268*D^2 + 56*D^3 - 4*D^4)*mt^2*s + 
     (72 - 126*D + 67*D^2 - 14*D^3 + D^4)*s^2) + 
   (((-2080 + 2476*D - 1052*D^2 + 188*D^3 - 12*D^4)*mt^4 + 
      (688 - 846*D + 362*D^2 - 64*D^3 + 4*D^4)*mt^2*s + 
      (-72 + 114*D - 60*D^2 + 13*D^3 - D^4)*s^2)*GLI["fctopology8C", 
      {0, 1, 1, 0, 1, 0, 0}])/((96 - 136*D + 44*D^2 - 4*D^3)*mt^2*s + 
     (-24 + 34*D - 11*D^2 + D^3)*s^2) + 
   (((-1040 + 848*D - 208*D^2 + 16*D^3)*mt^6 + 
      (560 - 472*D + 112*D^2 - 8*D^3)*mt^4*s + 
      (-120 + 134*D - 42*D^2 + 4*D^3)*mt^2*s^2)*GLI["fctopology8C", 
      {0, 1, 1, 0, 2, 0, 0}])/((96 - 136*D + 44*D^2 - 4*D^3)*mt^2*s + 
     (-24 + 34*D - 11*D^2 + D^3)*s^2), 
 GLI["fctopology8C", {1, 2, 1, -1, 1, 0, -1}] -> 
  (((1120 - 1504*D + 696*D^2 - 128*D^3 + 8*D^4)*mt^4 + 
      (-480 + 576*D - 216*D^2 + 24*D^3)*mt^2*s + 
      (72 - 100*D + 50*D^2 - 11*D^3 + D^4)*s^2)*GLI["fctopology8C", 
      {0, 0, 1, 0, 1, 0, 0}])/((-1536 + 2176*D - 704*D^2 + 64*D^3)*mt^4*s + 
     (768 - 1088*D + 352*D^2 - 32*D^3)*mt^2*s^2 + 
     (-96 + 136*D - 44*D^2 + 4*D^3)*s^3) + 
   (((-6720 + 7064*D - 2664*D^2 + 424*D^3 - 24*D^4)*mt^6 + 
      (3744 - 3924*D + 1444*D^2 - 220*D^3 + 12*D^4)*mt^4*s + 
      (-432 + 294*D - 11*D^2 - 22*D^3 + 3*D^4)*mt^2*s^2 + 
      (12 - 4*D - 3*D^2 + D^3)*s^3)*GLI["fctopology8C", 
      {0, 1, 1, 0, 1, 0, 0}])/((-768 + 1088*D - 352*D^2 + 32*D^3)*mt^4*s + 
     (384 - 544*D + 176*D^2 - 16*D^3)*mt^2*s^2 + 
     (-48 + 68*D - 22*D^2 + 2*D^3)*s^3) + 
   (((-3360 + 2272*D - 480*D^2 + 32*D^3)*mt^8 + 
      (2688 - 1936*D + 432*D^2 - 32*D^3)*mt^6*s + 
      (-456 + 144*D + 32*D^2 - 8*D^3)*mt^4*s^2 + (48 - 30*D + 7*D^2 - D^3)*
       mt^2*s^3)*GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}])/
    ((-768 + 1088*D - 352*D^2 + 32*D^3)*mt^4*s + 
     (384 - 544*D + 176*D^2 - 16*D^3)*mt^2*s^2 + 
     (-48 + 68*D - 22*D^2 + 2*D^3)*s^3), 
 GLI["fctopology8C", {1, 2, 1, -1, 1, 0, 0}] -> 
  (((-40 + 48*D - 18*D^2 + 2*D^3)*mt^2 + (32 - 40*D + 16*D^2 - 2*D^3)*s)*
     GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/
    ((384 - 160*D + 16*D^2)*mt^4*s + (-192 + 80*D - 8*D^2)*mt^2*s^2 + 
     (24 - 10*D + D^2)*s^3) + 
   (((480 - 436*D + 128*D^2 - 12*D^3)*mt^4 + (-240 + 218*D - 64*D^2 + 6*D^3)*
       mt^2*s + (96 - 92*D + 29*D^2 - 3*D^3)*s^2)*GLI["fctopology8C", 
      {0, 1, 1, 0, 1, 0, 0}])/((384 - 160*D + 16*D^2)*mt^4*s + 
     (-192 + 80*D - 8*D^2)*mt^2*s^2 + (24 - 10*D + D^2)*s^3) + 
   (((240 - 128*D + 16*D^2)*mt^6 + (-144 + 72*D - 8*D^2)*mt^4*s + 
      (120 - 70*D + 10*D^2)*mt^2*s^2)*GLI["fctopology8C", 
      {0, 1, 1, 0, 2, 0, 0}])/((384 - 160*D + 16*D^2)*mt^4*s + 
     (-192 + 80*D - 8*D^2)*mt^2*s^2 + (24 - 10*D + D^2)*s^3), 
 GLI["fctopology8C", {1, 2, 1, 0, 1, -1, -1}] -> 
  (((520 - 944*D + 658*D^2 - 218*D^3 + 34*D^4 - 2*D^5)*mt^2 + 
      (-100 + 160*D - 93*D^2 + 23*D^3 - 2*D^4)*s)*GLI["fctopology8C", 
      {0, 0, 1, 0, 1, 0, 0}])/((-576 + 1008*D - 536*D^2 + 112*D^3 - 8*D^4)*
      mt^2*s + (144 - 252*D + 134*D^2 - 28*D^3 + 2*D^4)*s^2) + 
   (((2080 - 2476*D + 1052*D^2 - 188*D^3 + 12*D^4)*mt^4 + 
      (-808 + 1060*D - 480*D^2 + 90*D^3 - 6*D^4)*mt^2*s + 
      (42 - 53*D + 19*D^2 - 2*D^3)*s^2)*GLI["fctopology8C", 
      {0, 1, 1, 0, 1, 0, 0}])/((192 - 272*D + 88*D^2 - 8*D^3)*mt^2*s + 
     (-48 + 68*D - 22*D^2 + 2*D^3)*s^2) + 
   (((520 - 424*D + 104*D^2 - 8*D^3)*mt^6 + (-340 + 328*D - 92*D^2 + 8*D^3)*
       mt^4*s + (30 - 21*D + 3*D^2)*mt^2*s^2)*GLI["fctopology8C", 
      {0, 1, 1, 0, 2, 0, 0}])/((96 - 136*D + 44*D^2 - 4*D^3)*mt^2*s + 
     (-24 + 34*D - 11*D^2 + D^3)*s^2), 
 GLI["fctopology8C", {2, -1, 0, 0, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology8C", {2, -1, 1, -1, 1, 1, 0}] -> 
  ((-20 + 28*D - 13*D^2 + 2*D^3)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/
    ((48 - 34*D + 6*D^2)*mt^2) + 
   ((-6 + 5*D - D^2)*GLI["fctopology8C", {0, 0, 1, 0, 1, 1, 0}])/(-8 + 3*D) + 
   (((-24 + 14*D - 2*D^2)*mt^2 + (-6 + 5*D - D^2)*s)*
     GLI["fctopology8C", {1, 0, 1, 0, 1, 1, 0}])/(-8 + 3*D) + 
   (((-24 + 8*D)*mt^4 + (6 - 2*D)*mt^2*s)*GLI["fctopology8C", 
      {1, 0, 1, 0, 1, 2, 0}])/(-8 + 3*D) + 
   (((-12 + 4*D)*mt^4 + (-2 + D)*mt^2*s)*GLI["fctopology8C", 
      {1, 0, 1, 0, 2, 1, 0}])/(-8 + 3*D), 
 GLI["fctopology8C", {2, -1, 1, 0, 1, 1, 0}] -> 
  ((2 - D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/(4*mt^4) + 
   (-6 + 2*D)*GLI["fctopology8C", {1, 0, 1, 0, 1, 1, 0}] + 
   (-4*mt^2 + s)*GLI["fctopology8C", {1, 0, 1, 0, 1, 2, 0}] - 
   2*mt^2*GLI["fctopology8C", {1, 0, 1, 0, 2, 1, 0}], 
 GLI["fctopology8C", {2, 0, 0, -1, 1, 1, 0}] -> 0, 
 GLI["fctopology8C", {2, 0, 1, -2, 1, 1, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-16 + 6*D)*mt^2) + ((10 - 9*D + 2*D^2)*GLI["fctopology8C", 
      {0, 0, 1, 0, 1, 1, 0}])/(-8 + 3*D) + 
   (((-72 + 48*D - 8*D^2)*mt^2 + (18 - 12*D + 2*D^2)*s)*
     GLI["fctopology8C", {1, 0, 1, 0, 1, 1, 0}])/(-8 + 3*D) + 
   (((-24 + 8*D)*mt^4 + (6 - 2*D)*mt^2*s)*GLI["fctopology8C", 
      {1, 0, 1, 0, 1, 2, 0}])/(-8 + 3*D) + 
   (((-12 + 4*D)*mt^4 + (6 - 2*D)*mt^2*s)*GLI["fctopology8C", 
      {1, 0, 1, 0, 2, 1, 0}])/(-8 + 3*D), 
 GLI["fctopology8C", {2, 0, 1, -1, 1, 0, 0}] -> 0, 
 GLI["fctopology8C", {2, 0, 1, -1, 1, 1, -1}] -> 
  ((8 - 12*D + 6*D^2 - D^3)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/
    ((96 - 68*D + 12*D^2)*mt^2) + 
   ((-4 + 4*D - D^2)*GLI["fctopology8C", {0, 0, 1, 0, 1, 1, 0}])/
    (-16 + 6*D) + (((96 - 62*D + 10*D^2)*mt^2 + (-12 + 7*D - D^2)*s)*
     GLI["fctopology8C", {1, 0, 1, 0, 1, 1, 0}])/(-16 + 6*D) + 
   (((24 - 8*D)*mt^4 + (-6 + 2*D)*mt^2*s)*GLI["fctopology8C", 
      {1, 0, 1, 0, 1, 2, 0}])/(-8 + 3*D) + 
   (((24 - 8*D)*mt^4 + (-4 + D)*mt^2*s)*GLI["fctopology8C", 
      {1, 0, 1, 0, 2, 1, 0}])/(-16 + 6*D), 
 GLI["fctopology8C", {2, 0, 1, -1, 1, 1, 0}] -> 
  (3 - D)*GLI["fctopology8C", {1, 0, 1, 0, 1, 1, 0}] + 
   2*mt^2*GLI["fctopology8C", {1, 0, 1, 0, 2, 1, 0}], 
 GLI["fctopology8C", {2, 0, 1, 0, 1, 0, -1}] -> 
  ((2 - D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/((-12 + 4*D)*mt^2), 
 GLI["fctopology8C", {2, 0, 1, 0, 1, 1, -1}] -> 
  ((-2 + D)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/(8*mt^4) + 
   ((3 - D)*GLI["fctopology8C", {1, 0, 1, 0, 1, 1, 0}])/2 + 
   ((4*mt^2 - s)*GLI["fctopology8C", {1, 0, 1, 0, 1, 2, 0}])/2, 
 GLI["fctopology8C", {2, 0, 1, 0, 1, 1, 0}] -> 
  ((-6 + 5*D - D^2)*GLI["fctopology8C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-4 + D)*mt^2*s) + ((60 - 38*D + 6*D^2)*GLI["fctopology8C", 
      {1, 0, 1, 0, 1, 1, 0}])/((-4 + D)*s) + 
   (((24 - 8*D)*mt^2 + (-6 + 2*D)*s)*GLI["fctopology8C", 
      {1, 0, 1, 0, 1, 2, 0}])/((-4 + D)*s) + 
   (((12 - 4*D)*mt^2 + (4 - D)*s)*GLI["fctopology8C", {1, 0, 1, 0, 2, 1, 0}])/
    ((-4 + D)*s), GLI["fctopology8C", {2, 1, 1, -2, 1, 0, 0}] -> 
  (((280 - 376*D + 174*D^2 - 32*D^3 + 2*D^4)*mt^2 + 
      (-64 + 80*D - 32*D^2 + 4*D^3)*s)*GLI["fctopology8C", 
      {0, 0, 1, 0, 1, 0, 0}])/((-288 + 504*D - 268*D^2 + 56*D^3 - 4*D^4)*mt^2*
      s + (72 - 126*D + 67*D^2 - 14*D^3 + D^4)*s^2) + 
   (((1120 - 804*D + 176*D^2 - 12*D^3)*mt^4 + (-304 + 194*D - 36*D^2 + 2*D^3)*
       mt^2*s + (12*D - 7*D^2 + D^3)*s^2)*GLI["fctopology8C", 
      {0, 1, 1, 0, 1, 0, 0}])/((96 - 136*D + 44*D^2 - 4*D^3)*mt^2*s + 
     (-24 + 34*D - 11*D^2 + D^3)*s^2) + 
   (((560 - 192*D + 16*D^2)*mt^6 + (-272 + 88*D - 8*D^2)*mt^4*s + 
      (24 + 2*D - 2*D^2)*mt^2*s^2)*GLI["fctopology8C", 
      {0, 1, 1, 0, 2, 0, 0}])/((96 - 136*D + 44*D^2 - 4*D^3)*mt^2*s + 
     (-24 + 34*D - 11*D^2 + D^3)*s^2), 
 GLI["fctopology8C", {2, 1, 1, -1, 1, -1, 0}] -> 
  ((20 - 24*D + 9*D^2 - D^3)*GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-18 + 27*D - 10*D^2 + D^3)*s) + 
   (((80 - 46*D + 6*D^2)*mt^2 + (-6 + 5*D - D^2)*s)*
     GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}])/((6 - 7*D + D^2)*s) + 
   (((40 - 8*D)*mt^4 + (-12 + 4*D)*mt^2*s)*GLI["fctopology8C", 
      {0, 1, 1, 0, 2, 0, 0}])/((6 - 7*D + D^2)*s), 
 GLI["fctopology8C", {2, 1, 1, -1, 1, 0, -1}] -> 
  (((-280 + 376*D - 174*D^2 + 32*D^3 - 2*D^4)*mt^2 + 
      (76 - 108*D + 55*D^2 - 12*D^3 + D^4)*s)*GLI["fctopology8C", 
      {0, 0, 1, 0, 1, 0, 0}])/((-576 + 1008*D - 536*D^2 + 112*D^3 - 8*D^4)*
      mt^2*s + (144 - 252*D + 134*D^2 - 28*D^3 + 2*D^4)*s^2) + 
   (((-1120 + 804*D - 176*D^2 + 12*D^3)*mt^4 + (280 - 156*D + 20*D^2)*mt^2*
       s + (-6 - D + D^2)*s^2)*GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}])/
    ((192 - 272*D + 88*D^2 - 8*D^3)*mt^2*s + (-48 + 68*D - 22*D^2 + 2*D^3)*
      s^2) + (((-280 + 96*D - 8*D^2)*mt^6 + (124 - 28*D)*mt^4*s + 
      (-18 + 7*D - D^2)*mt^2*s^2)*GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}])/
    ((96 - 136*D + 44*D^2 - 4*D^3)*mt^2*s + (-24 + 34*D - 11*D^2 + D^3)*s^2), 
 GLI["fctopology8C", {2, 1, 1, -1, 1, 0, 0}] -> 
  (((40 - 48*D + 18*D^2 - 2*D^3)*mt^2 + (-4 + 4*D - D^2)*s)*
     GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/
    ((576 - 432*D + 104*D^2 - 8*D^3)*mt^4*s + (-144 + 108*D - 26*D^2 + 2*D^3)*
      mt^2*s^2) + (((80 - 46*D + 6*D^2)*mt^2 + (-32 + 20*D - 3*D^2)*s)*
     GLI["fctopology8C", {0, 1, 1, 0, 1, 0, 0}])/
    ((-96 + 40*D - 4*D^2)*mt^2*s + (24 - 10*D + D^2)*s^2) + 
   (((40 - 8*D)*mt^4 + (-28 + 8*D)*mt^2*s)*GLI["fctopology8C", 
      {0, 1, 1, 0, 2, 0, 0}])/((-96 + 40*D - 4*D^2)*mt^2*s + 
     (24 - 10*D + D^2)*s^2), GLI["fctopology8C", {2, 1, 1, 0, 1, -1, -1}] -> 
  (((-40 + 48*D - 18*D^2 + 2*D^3)*mt^2 + (8 - 14*D + 7*D^2 - D^3)*s)*
     GLI["fctopology8C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-72 + 108*D - 40*D^2 + 4*D^3)*mt^2*s) + 
   (((-40 + 23*D - 3*D^2)*mt^2 + (2 - D)*s)*GLI["fctopology8C", 
      {0, 1, 1, 0, 1, 0, 0}])/((6 - 7*D + D^2)*s) + 
   (((-20 + 4*D)*mt^4 + 4*mt^2*s)*GLI["fctopology8C", {0, 1, 1, 0, 2, 0, 0}])/
    ((6 - 7*D + D^2)*s), GLI["fctopology9C", {-1, 0, 2, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {-1, 2, 0, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {0, -1, 2, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {0, 0, 1, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {0, 0, 2, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {0, 0, 2, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology9C", {0, 0, 2, 1, -1, 1, 0}] -> 0, 
 GLI["fctopology9C", {0, 0, 2, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology9C", {0, 0, 2, 1, 0, 1, -1}] -> 0, 
 GLI["fctopology9C", {0, 0, 2, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {0, 1, 0, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {0, 2, -1, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {0, 2, 0, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {0, 2, 0, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology9C", {0, 2, 0, 1, -1, 1, 0}] -> 0, 
 GLI["fctopology9C", {0, 2, 0, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology9C", {0, 2, 0, 1, 0, 1, -1}] -> 0, 
 GLI["fctopology9C", {0, 2, 0, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {1, -1, 1, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {1, -1, 2, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {1, -1, 2, 1, -1, 1, 0}] -> 0, 
 GLI["fctopology9C", {1, -1, 2, 1, 0, 1, -1}] -> 0, 
 GLI["fctopology9C", {1, 0, 0, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {1, 0, 1, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {1, 0, 1, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology9C", {1, 0, 1, 1, -1, 1, 0}] -> 0, 
 GLI["fctopology9C", {1, 0, 1, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology9C", {1, 0, 1, 1, 0, 1, -1}] -> 0, 
 GLI["fctopology9C", {1, 0, 1, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {1, 0, 2, 1, 0, 1, -1}] -> 0, 
 GLI["fctopology9C", {1, 1, -1, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {1, 1, 0, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {1, 1, 0, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology9C", {1, 1, 0, 1, -1, 1, 0}] -> 0, 
 GLI["fctopology9C", {1, 1, 0, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology9C", {1, 1, 0, 1, 0, 1, -1}] -> 0, 
 GLI["fctopology9C", {1, 1, 0, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {1, 2, -2, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {1, 2, -1, 1, -1, 1, 0}] -> 0, 
 GLI["fctopology9C", {1, 2, -1, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology9C", {1, 2, -1, 1, 0, 1, -1}] -> 0, 
 GLI["fctopology9C", {1, 2, -1, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {1, 2, 0, 1, 0, 1, -1}] -> 0, 
 GLI["fctopology9C", {2, -1, 0, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {2, -1, 1, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {2, -1, 1, 1, -1, 1, 0}] -> 0, 
 GLI["fctopology9C", {2, -1, 1, 1, 0, 1, -1}] -> 0, 
 GLI["fctopology9C", {2, 0, -1, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {2, 0, 0, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {2, 0, 0, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology9C", {2, 0, 0, 1, -1, 1, 0}] -> 0, 
 GLI["fctopology9C", {2, 0, 0, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology9C", {2, 0, 0, 1, 0, 1, -1}] -> 0, 
 GLI["fctopology9C", {2, 0, 0, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {2, 0, 1, 1, 0, 1, -1}] -> 0, 
 GLI["fctopology9C", {2, 1, -2, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {2, 1, -1, 1, -1, 1, 0}] -> 0, 
 GLI["fctopology9C", {2, 1, -1, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology9C", {2, 1, -1, 1, 0, 1, -1}] -> 0, 
 GLI["fctopology9C", {2, 1, -1, 1, 0, 1, 0}] -> 0, 
 GLI["fctopology9C", {2, 1, 0, 1, 0, 1, -1}] -> 0, 
 GLI["fctopology9C", {-2, 1, 2, 0, 1, 1, 0}] -> 
  ((2*D - D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/(8*mt^2) + 
   ((4 - 9*D + 3*D^2)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/4 + 
   ((-4*D*mt^2 + D*s)*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/4 + 
   ((2*D - D^2)*s*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/(8*mt^2), 
 GLI["fctopology9C", {-2, 1, 2, 1, 0, 1, 0}] -> 
  -1/4*(D*s*GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}]), 
 GLI["fctopology9C", {-2, 2, 1, 1, 0, 1, 0}] -> 
  -1/4*(D*s*GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}]), 
 GLI["fctopology9C", {-2, 2, 1, 1, 1, 0, 0}] -> 
  ((2*D - D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/(8*mt^2) + 
   ((4 - 9*D + 3*D^2)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/4 + 
   ((-4*D*mt^2 + D*s)*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/4 + 
   ((2*D - D^2)*s*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/(8*mt^2), 
 GLI["fctopology9C", {-2, 2, 2, 0, 0, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/4, 
 GLI["fctopology9C", {-2, 2, 2, 0, 1, 0, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/4, 
 GLI["fctopology9C", {-2, 2, 2, 1, -1, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/4 + 
   ((-4 + 2*D - D^2)*s*GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}])/8, 
 GLI["fctopology9C", {-2, 2, 2, 1, 0, 0, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/4, 
 GLI["fctopology9C", {-2, 2, 2, 1, 0, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}])/4, 
 GLI["fctopology9C", {-1, 0, 1, 1, 1, 1, 0}] -> 
  GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}]/(4*mt^2) + 
   ((4*mt^2 - s)*GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/(4*mt^2) + 
   ((-3 + D)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/(-4 + 2*D) + 
   ((-4*mt^2 + s)*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/(-4 + 2*D), 
 GLI["fctopology9C", {-1, 1, 0, 1, 1, 1, 0}] -> 
  GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}]/(4*mt^2) + 
   ((4*mt^2 - s)*GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/(4*mt^2) + 
   ((-3 + D)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/(-4 + 2*D) + 
   ((-4*mt^2 + s)*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/(-4 + 2*D), 
 GLI["fctopology9C", {-1, 1, 1, 0, 1, 1, 0}] -> 
  ((2 - D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/(4*mt^2) + 
   ((-7 + 3*D)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/2 + 
   ((-4*mt^2 + s)*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/2 + 
   ((2 - D)*s*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/(4*mt^2), 
 GLI["fctopology9C", {-1, 1, 1, 1, 0, 1, 0}] -> 
  -1/2*(s*GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}]), 
 GLI["fctopology9C", {-1, 1, 1, 1, 1, 0, 0}] -> 
  ((2 - D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/(4*mt^2) + 
   ((-7 + 3*D)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/2 + 
   ((-4*mt^2 + s)*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/2 + 
   ((2 - D)*s*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/(4*mt^2), 
 GLI["fctopology9C", {-1, 1, 1, 1, 1, 1, -1}] -> 
  ((1 - 3*D + D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((-8 + 8*D)*mt^2) + (((-12 + 16*D - 4*D^2)*mt^2 + (3 - 6*D + 2*D^2)*s)*
     GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/((24 - 32*D + 8*D^2)*mt^2) + 
   ((-7 - 8*D + 12*D^2 - 3*D^3)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/
    (8 - 12*D + 4*D^2) + (((12 + 8*D - 16*D^2 + 4*D^3)*mt^2 + 
      (-3 + 3*D^2 - D^3)*s)*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/
    (-24 + 44*D - 24*D^2 + 4*D^3) + 
   ((-2*D + D^2)*s*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/
    ((-8 + 8*D)*mt^2) - (D*s*GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}])/
    (-4 + 4*D) - (D*s^2*GLI["fctopology9C", {0, 1, 1, 1, 1, 1, 0}])/
    (-8 + 8*D), GLI["fctopology9C", {-1, 1, 1, 1, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/((-6 + 2*D)*mt^2) - 
   GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}]/(-3 + D) - 
   (s*GLI["fctopology9C", {0, 1, 1, 1, 1, 1, 0}])/2, 
 GLI["fctopology9C", {-1, 1, 2, -1, 1, 1, 0}] -> 
  ((6 - 5*D + D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/(8*mt^2) + 
   ((-27 + 18*D - 3*D^2)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/4 + 
   (((-12 + 4*D)*mt^2 + (3 - D)*s)*GLI["fctopology9C", 
      {0, 1, 0, 1, 2, 0, 0}])/4 + (((-8 + 4*D)*mt^2 + (6 - 5*D + D^2)*s)*
     GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/(8*mt^2), 
 GLI["fctopology9C", {-1, 1, 2, 0, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/2, 
 GLI["fctopology9C", {-1, 1, 2, 0, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/2, 
 GLI["fctopology9C", {-1, 1, 2, 0, 1, 1, -1}] -> 
  ((-8 + 2*D + D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/(32*mt^2) + 
   ((16 + D - 3*D^2)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/16 + 
   (((8 + 4*D)*mt^2 + (-4 - D)*s)*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/
    16 + ((-8 + 2*D + D^2)*s*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/
    (32*mt^2), GLI["fctopology9C", {-1, 1, 2, 0, 1, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/(4*mt^2*s) + 
   ((-24 + 17*D - 3*D^2)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/(2*s) + 
   (((-12 + 4*D)*mt^2 + (2 - D)*s)*GLI["fctopology9C", 
      {0, 1, 0, 1, 2, 0, 0}])/(2*s) + 
   ((4 - 4*D + D^2)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/(4*mt^2), 
 GLI["fctopology9C", {-1, 1, 2, 1, -1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/2 + 
   ((1 - D)*s*GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}])/4, 
 GLI["fctopology9C", {-1, 1, 2, 1, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/2, 
 GLI["fctopology9C", {-1, 1, 2, 1, 0, 1, -1}] -> 
  (s*GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}])/8, 
 GLI["fctopology9C", {-1, 1, 2, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}])/2, 
 GLI["fctopology9C", {-1, 2, 0, 1, 1, 0, 0}] -> 
  (-2 + D)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}] - 
   2*mt^2*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}], 
 GLI["fctopology9C", {-1, 2, 1, 0, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/2, 
 GLI["fctopology9C", {-1, 2, 1, 0, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/2, 
 GLI["fctopology9C", {-1, 2, 1, 1, -1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/2 + 
   ((1 - D)*s*GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}])/4, 
 GLI["fctopology9C", {-1, 2, 1, 1, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/2, 
 GLI["fctopology9C", {-1, 2, 1, 1, 0, 1, -1}] -> 
  -1/8*(s*GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}]), 
 GLI["fctopology9C", {-1, 2, 1, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}])/2, 
 GLI["fctopology9C", {-1, 2, 1, 1, 1, -1, 0}] -> 
  ((6 - 5*D + D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/(8*mt^2) + 
   ((-27 + 18*D - 3*D^2)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/4 + 
   (((-12 + 4*D)*mt^2 + (3 - D)*s)*GLI["fctopology9C", 
      {0, 1, 0, 1, 2, 0, 0}])/4 + (((-8 + 4*D)*mt^2 + (6 - 5*D + D^2)*s)*
     GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/(8*mt^2), 
 GLI["fctopology9C", {-1, 2, 1, 1, 1, 0, -1}] -> 
  ((-2*D + D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/(32*mt^2) + 
   ((4 + 5*D - 3*D^2)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/16 + 
   (((8 + 4*D)*mt^2 - D*s)*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/16 + 
   ((-2*D + D^2)*s*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/(32*mt^2), 
 GLI["fctopology9C", {-1, 2, 1, 1, 1, 0, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/(4*mt^2*s) + 
   ((-24 + 17*D - 3*D^2)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/(2*s) + 
   (((-12 + 4*D)*mt^2 + (2 - D)*s)*GLI["fctopology9C", 
      {0, 1, 0, 1, 2, 0, 0}])/(2*s) + 
   ((4 - 4*D + D^2)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/(4*mt^2), 
 GLI["fctopology9C", {-1, 2, 2, 0, 0, 1, 0}] -> 
  ((-12 + 7*D - D^2)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/(2*s), 
 GLI["fctopology9C", {-1, 2, 2, 0, 1, 0, 0}] -> 
  ((-12 + 7*D - D^2)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/(2*s), 
 GLI["fctopology9C", {-1, 2, 2, 1, -1, 1, 0}] -> 
  ((-12 + 7*D - D^2)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/(2*s) + 
   ((8 - 5*D + D^2)*GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}])/4, 
 GLI["fctopology9C", {-1, 2, 2, 1, 0, 0, 0}] -> 
  ((-12 + 7*D - D^2)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/(2*s), 
 GLI["fctopology9C", {-1, 2, 2, 1, 0, 1, 0}] -> 
  ((-12 + 7*D - D^2)*GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}])/(2*s), 
 GLI["fctopology9C", {0, -1, 1, 1, 1, 1, 0}] -> 
  GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}]/(2*mt^2) + 
   (((-6 + 2*D)*mt^2 + s)*GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/
    ((-6 + 2*D)*mt^2) + ((-3 + D)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/
    (-2 + D) + (((12 - 4*D)*mt^2 - s)*GLI["fctopology9C", 
      {0, 1, 0, 1, 2, 0, 0}])/(6 - 5*D + D^2), 
 GLI["fctopology9C", {0, -1, 2, 0, 1, 1, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((16 - 4*D)*mt^2 + (-4 + D)*s) + 
   (((-32 + 18*D - 2*D^2)*mt^2 + (-4 + 4*D - D^2)*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/
    ((16 - 4*D)*mt^2 + (-4 + D)*s) + (((-40 + 8*D)*mt^4 + (-8 + 4*D)*mt^2*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/
    ((16 - 4*D)*mt^2 + (-4 + D)*s), 
 GLI["fctopology9C", {0, 0, 1, 0, 1, 1, 0}] -> 
  GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}], 
 GLI["fctopology9C", {0, 0, 1, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology9C", {0, 0, 1, 1, 1, 1, -1}] -> 
  ((2 - D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/((-24 + 8*D)*mt^2) + 
   (((12 - 4*D)*mt^2 + (-2 + D)*s)*GLI["fctopology9C", 
      {0, 0, 0, 1, 1, 1, 0}])/((-24 + 8*D)*mt^2) - 
   GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}]/4 - 
   (s*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/(-12 + 4*D), 
 GLI["fctopology9C", {0, 0, 1, 1, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/((-6 + 2*D)*mt^2) - 
   GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}]/(-3 + D), 
 GLI["fctopology9C", {0, 0, 2, -1, 1, 1, 0}] -> 
  (3 - D)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}] + 
   2*mt^2*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}], 
 GLI["fctopology9C", {0, 0, 2, 0, 1, 1, -1}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((64 - 16*D)*mt^2 + (-16 + 4*D)*s) + 
   (((-16 + D + D^2)*mt^2 + (-2 + 4*D - D^2)*s)*GLI["fctopology9C", 
      {0, 1, 0, 1, 1, 0, 0}])/((32 - 8*D)*mt^2 + (-8 + 2*D)*s) + 
   ((-4*mt^4 + (-8 + 3*D)*mt^2*s)*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/
    ((32 - 8*D)*mt^2 + (-8 + 2*D)*s), 
 GLI["fctopology9C", {0, 0, 2, 0, 1, 1, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((16 - 4*D)*mt^2*s + (-4 + D)*s^2) + 
   (((48 - 34*D + 6*D^2)*mt^2 + (-24 + 17*D - 3*D^2)*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/((16 - 4*D)*mt^2*s + 
     (-4 + D)*s^2) + (((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/((16 - 4*D)*mt^2*s + 
     (-4 + D)*s^2), GLI["fctopology9C", {0, 1, -1, 1, 1, 1, 0}] -> 
  GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}]/(2*mt^2) + 
   (((-6 + 2*D)*mt^2 + s)*GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/
    ((-6 + 2*D)*mt^2) + ((-3 + D)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/
    (-2 + D) + (((12 - 4*D)*mt^2 - s)*GLI["fctopology9C", 
      {0, 1, 0, 1, 2, 0, 0}])/(6 - 5*D + D^2), 
 GLI["fctopology9C", {0, 1, 0, 0, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology9C", {0, 1, 0, 1, 1, 1, -1}] -> 
  ((8 - 3*D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/((-24 + 8*D)*mt^2) + 
   (((12 - 4*D)*mt^2 + (-4 + D)*s)*GLI["fctopology9C", 
      {0, 0, 0, 1, 1, 1, 0}])/((-24 + 8*D)*mt^2) + 
   ((8 - 3*D)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/(-8 + 4*D) + 
   (((-24 + 8*D)*mt^2 + (4 - D)*s)*GLI["fctopology9C", 
      {0, 1, 0, 1, 2, 0, 0}])/(24 - 20*D + 4*D^2), 
 GLI["fctopology9C", {0, 1, 0, 1, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/((-6 + 2*D)*mt^2) - 
   GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}]/(-3 + D), 
 GLI["fctopology9C", {0, 1, 1, -1, 1, 1, 0}] -> 
  ((2 - 3*D + D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((-12 + 4*D)*mt^2) + ((7 - 3*D)*GLI["fctopology9C", 
      {0, 1, 0, 1, 1, 0, 0}])/2 + 
   ((4*mt^2 - s)*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/2 + 
   ((4*mt^2 + (-2 + D)*s)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/
    (4*mt^2), GLI["fctopology9C", {0, 1, 1, 0, 0, 1, 0}] -> 
  GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}], 
 GLI["fctopology9C", {0, 1, 1, 0, 1, 0, 0}] -> 
  GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}], 
 GLI["fctopology9C", {0, 1, 1, 0, 1, 1, -1}] -> 
  ((14 - 9*D + D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((-48 + 16*D)*mt^2) + 
   ((9 - 3*D)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/8 + 
   ((4*mt^2 - s)*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/8 + 
   ((-2 + D)*s*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/(16*mt^2), 
 GLI["fctopology9C", {0, 1, 1, 0, 1, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((-6 + 2*D)*mt^2*s) + 
   ((8 - 3*D)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/s + 
   ((4*mt^2 - s)*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/s + 
   ((-2 + D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/(2*mt^2), 
 GLI["fctopology9C", {0, 1, 1, 1, -1, 1, 0}] -> 
  GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}] - 
   (s*GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}])/2, 
 GLI["fctopology9C", {0, 1, 1, 1, 0, 1, -1}] -> 0, 
 GLI["fctopology9C", {0, 1, 1, 1, 1, -1, 0}] -> 
  ((2 - 3*D + D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((-12 + 4*D)*mt^2) + ((7 - 3*D)*GLI["fctopology9C", 
      {0, 1, 0, 1, 1, 0, 0}])/2 + 
   ((4*mt^2 - s)*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/2 + 
   ((4*mt^2 + (-2 + D)*s)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/
    (4*mt^2), GLI["fctopology9C", {0, 1, 1, 1, 1, 0, -1}] -> 
  ((-2 + D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/(16*mt^2) + 
   ((5 - 3*D)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/8 + 
   ((4*mt^2 - s)*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/8 + 
   ((-2 + D)*s*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/(16*mt^2), 
 GLI["fctopology9C", {0, 1, 1, 1, 1, 0, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((-6 + 2*D)*mt^2*s) + 
   ((8 - 3*D)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/s + 
   ((4*mt^2 - s)*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/s + 
   ((-2 + D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/(2*mt^2), 
 GLI["fctopology9C", {0, 1, 1, 1, 1, 1, -2}] -> 
  ((20 - 42*D + 21*D^2 - 3*D^3)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((96 - 128*D + 32*D^2)*mt^2) + 
   ((2*mt^2 - s)*GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/(8*mt^2) + 
   ((20 + 22*D - 35*D^2 + 9*D^3)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/
    (32 - 48*D + 16*D^2) + (((16 + 8*D - 12*D^2)*mt^2 + (-4 - 2*D + 3*D^2)*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/(32 - 48*D + 16*D^2) + 
   ((6*D - 3*D^2)*s*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/
    ((-32 + 32*D)*mt^2) + (s*GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}])/8 + 
   ((-4*mt^2*s + D*s^2)*GLI["fctopology9C", {0, 1, 1, 1, 1, 1, 0}])/
    (-16 + 16*D), GLI["fctopology9C", {0, 1, 1, 1, 1, 1, -1}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((-12 + 4*D)*mt^2*s) + 
   ((2 - D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/((-12 + 4*D)*mt^2) + 
   ((-8 + 3*D)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/(2*s) + 
   (((12 - 4*D)*mt^2 + (-2 + D)*s)*GLI["fctopology9C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-6 + 2*D)*s) + 
   ((2 - D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/(4*mt^2) + 
   GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}]/2 + 
   (s*GLI["fctopology9C", {0, 1, 1, 1, 1, 1, 0}])/4, 
 GLI["fctopology9C", {0, 1, 2, 0, 0, 1, 0}] -> 
  ((3 - D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/s, 
 GLI["fctopology9C", {0, 1, 2, 0, 1, 0, 0}] -> 
  ((3 - D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/s, 
 GLI["fctopology9C", {0, 1, 2, 0, 1, 1, -1}] -> 
  (((-16 - 48*D + 76*D^2 - 32*D^3 + 4*D^4)*mt^2 + 
      (16 - 4*D - 12*D^2 + 7*D^3 - D^4)*s)*GLI["fctopology9C", 
      {0, 0, 0, 1, 1, 0, 0}])/((-768 + 448*D - 64*D^2)*mt^4*s + 
     (192 - 112*D + 16*D^2)*mt^2*s^2) + 
   (((-32 - 116*D + 80*D^2 - 12*D^3)*mt^2 + (-16 + 46*D - 23*D^2 + 3*D^3)*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/((128 - 32*D)*mt^2*s + 
     (-32 + 8*D)*s^2) + (((-16 - 64*D + 16*D^2)*mt^4 + 
      (36*D - 8*D^2)*mt^2*s + (-8 - 2*D + D^2)*s^2)*
     GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/((128 - 32*D)*mt^2*s + 
     (-32 + 8*D)*s^2) + ((4 - D^2)*GLI["fctopology9C", 
      {0, 1, 1, 1, 0, 0, 0}])/(16*mt^2), 
 GLI["fctopology9C", {0, 1, 2, 1, -1, 1, 0}] -> 
  ((3 - D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/s + 
   ((-2 + D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}])/2, 
 GLI["fctopology9C", {0, 1, 2, 1, 0, 0, 0}] -> 
  ((3 - D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/s, 
 GLI["fctopology9C", {0, 1, 2, 1, 0, 1, -1}] -> 
  -1/4*GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}], 
 GLI["fctopology9C", {0, 1, 2, 1, 0, 1, 0}] -> 
  ((3 - D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}])/s, 
 GLI["fctopology9C", {0, 2, -1, 1, 1, 0, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((16 - 4*D)*mt^2 + (-4 + D)*s) + 
   (((-32 + 18*D - 2*D^2)*mt^2 + (-4 + 4*D - D^2)*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/
    ((16 - 4*D)*mt^2 + (-4 + D)*s) + (((-40 + 8*D)*mt^4 + (-8 + 4*D)*mt^2*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/
    ((16 - 4*D)*mt^2 + (-4 + D)*s), 
 GLI["fctopology9C", {0, 2, 0, 1, 1, -1, 0}] -> 
  (3 - D)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}] + 
   2*mt^2*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}], 
 GLI["fctopology9C", {0, 2, 0, 1, 1, 0, -1}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((64 - 16*D)*mt^2 + (-16 + 4*D)*s) + 
   (((32 - 21*D + 3*D^2)*mt^2 + (-2 + D)*s)*GLI["fctopology9C", 
      {0, 1, 0, 1, 1, 0, 0}])/((32 - 8*D)*mt^2 + (-8 + 2*D)*s) + 
   (((36 - 8*D)*mt^4 - D*mt^2*s)*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/
    ((32 - 8*D)*mt^2 + (-8 + 2*D)*s), 
 GLI["fctopology9C", {0, 2, 0, 1, 1, 0, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((16 - 4*D)*mt^2*s + (-4 + D)*s^2) + 
   (((48 - 34*D + 6*D^2)*mt^2 + (-24 + 17*D - 3*D^2)*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/((16 - 4*D)*mt^2*s + 
     (-4 + D)*s^2) + (((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/((16 - 4*D)*mt^2*s + 
     (-4 + D)*s^2), GLI["fctopology9C", {0, 2, 1, 0, 0, 1, 0}] -> 
  ((3 - D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/s, 
 GLI["fctopology9C", {0, 2, 1, 0, 1, 0, 0}] -> 
  ((3 - D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/s, 
 GLI["fctopology9C", {0, 2, 1, 1, -1, 1, 0}] -> 
  ((3 - D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/s + 
   ((-2 + D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}])/2, 
 GLI["fctopology9C", {0, 2, 1, 1, 0, 0, 0}] -> 
  ((3 - D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/s, 
 GLI["fctopology9C", {0, 2, 1, 1, 0, 1, -1}] -> 
  GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}]/4, 
 GLI["fctopology9C", {0, 2, 1, 1, 0, 1, 0}] -> 
  ((3 - D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}])/s, 
 GLI["fctopology9C", {0, 2, 1, 1, 1, 0, -1}] -> 
  (((-48 + 64*D - 28*D^2 + 4*D^3)*mt^2 + (16 - 20*D + 8*D^2 - D^3)*s)*
     GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/((256 - 64*D)*mt^4*s + 
     (-64 + 16*D)*mt^2*s^2) + 
   (((288 - 300*D + 104*D^2 - 12*D^3)*mt^2 + (-48 + 58*D - 23*D^2 + 3*D^3)*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/((128 - 32*D)*mt^2*s + 
     (-32 + 8*D)*s^2) + (((144 - 96*D + 16*D^2)*mt^4 + 
      (-32 + 36*D - 8*D^2)*mt^2*s + (8 - 6*D + D^2)*s^2)*
     GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/((128 - 32*D)*mt^2*s + 
     (-32 + 8*D)*s^2) + ((-4 + 4*D - D^2)*GLI["fctopology9C", 
      {0, 1, 1, 1, 0, 0, 0}])/(16*mt^2), 
 GLI["fctopology9C", {1, -1, 0, 1, 1, 1, 0}] -> 
  ((-5 + 2*D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/((-8 + 3*D)*mt^2) + 
   ((-3 + D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/(-8 + 3*D) + 
   (((-40 + 26*D - 4*D^2)*mt^2 + (6 - 5*D + D^2)*s)*
     GLI["fctopology9C", {1, 0, 0, 1, 1, 1, 0}])/(16 - 14*D + 3*D^2) + 
   (((-40 + 16*D)*mt^4 + (10 - 4*D)*mt^2*s)*GLI["fctopology9C", 
      {1, 0, 0, 1, 1, 2, 0}])/(16 - 14*D + 3*D^2) + 
   (((-20 + 8*D)*mt^4 + (2 - D)*mt^2*s)*GLI["fctopology9C", 
      {1, 0, 0, 1, 2, 1, 0}])/(16 - 14*D + 3*D^2), 
 GLI["fctopology9C", {1, -1, 1, 0, 1, 1, 0}] -> 
  ((2 - D)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/(-4 + D) + 
   (4*mt^2*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/(-4 + D), 
 GLI["fctopology9C", {1, -1, 1, 1, 1, 1, -1}] -> 
  (((-5440 + 8424*D - 5168*D^2 + 1570*D^3 - 236*D^4 + 14*D^5)*mt^2 + 
      (1504 - 2400*D + 1530*D^2 - 488*D^3 + 78*D^4 - 5*D^5)*s)*
     GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((18432 - 28416*D + 17408*D^2 - 5296*D^3 + 800*D^4 - 48*D^5)*mt^4 + 
     (-4608 + 7104*D - 4352*D^2 + 1324*D^3 - 200*D^4 + 12*D^5)*mt^2*s) + 
   (((120 - 118*D + 38*D^2 - 4*D^3)*mt^2 + (-16 + 14*D - 3*D^2)*s)*
     GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/
    ((-384 + 368*D - 116*D^2 + 12*D^3)*mt^2) + 
   (((16 - 34*D + 16*D^2 - 2*D^3)*mt^2 + (32 - 29*D + 9*D^2 - D^3)*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/
    ((384 - 320*D + 88*D^2 - 8*D^3)*mt^2 + (-96 + 80*D - 22*D^2 + 2*D^3)*s) + 
   (((56 - 48*D + 8*D^2)*mt^4 + (56 - 28*D + 4*D^2)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/
    ((384 - 320*D + 88*D^2 - 8*D^3)*mt^2 + (-96 + 80*D - 22*D^2 + 2*D^3)*s) + 
   (((-96 + 80*D - 22*D^2 + 2*D^3)*mt^2 + (8 - 2*D - 3*D^2 + D^3)*s)*
     GLI["fctopology9C", {1, 0, 0, 1, 1, 1, 0}])/(-128 + 144*D - 52*D^2 + 
     6*D^3) + (((12 - 4*D)*mt^4 + (-3 + D)*mt^2*s)*
     GLI["fctopology9C", {1, 0, 0, 1, 1, 2, 0}])/(16 - 14*D + 3*D^2) + 
   (((144 - 132*D + 40*D^2 - 4*D^3)*mt^4 + (-8 + 2*D + 3*D^2 - D^3)*mt^2*s)*
     GLI["fctopology9C", {1, 0, 0, 1, 2, 1, 0}])/(384 - 560*D + 300*D^2 - 
     70*D^3 + 6*D^4), GLI["fctopology9C", {1, -1, 1, 1, 1, 1, 0}] -> 
  (((-56 + 40*D - 6*D^2)*mt^2 + (12 - 8*D + D^2)*s)*
     GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((-256 + 128*D - 16*D^2)*mt^6 + (64 - 32*D + 4*D^2)*mt^4*s) + 
   ((2 - D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/
    ((16 - 8*D + D^2)*mt^2) + ((-24 + 17*D - 3*D^2)*
     GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/((-64 + 32*D - 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s) + (((-44 + 12*D)*mt^2 + 2*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/((-64 + 32*D - 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s) + ((-4 - 2*D + D^2)*GLI["fctopology9C", 
      {1, 0, 0, 1, 1, 1, 0}])/(16 - 8*D + D^2) + 
   ((-8*mt^2 + 2*s)*GLI["fctopology9C", {1, 0, 0, 1, 1, 2, 0}])/
    (16 - 8*D + D^2) - (4*mt^2*GLI["fctopology9C", {1, 0, 0, 1, 2, 1, 0}])/
    (16 - 8*D + D^2), GLI["fctopology9C", {1, -1, 2, -1, 1, 1, 0}] -> 
  ((-20 + 24*D - 9*D^2 + D^3)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((-96 + 40*D - 4*D^2)*mt^2 + (24 - 10*D + D^2)*s) + 
   (((-120 + 94*D - 24*D^2 + 2*D^3)*mt^2 + (-30 + 31*D - 10*D^2 + D^3)*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/((-96 + 40*D - 4*D^2)*mt^2 + 
     (24 - 10*D + D^2)*s) + 
   (((-120 + 64*D - 8*D^2)*mt^4 + (-60 + 32*D - 4*D^2)*mt^2*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/((-96 + 40*D - 4*D^2)*mt^2 + 
     (24 - 10*D + D^2)*s), GLI["fctopology9C", {1, -1, 2, 0, 1, 1, -1}] -> 
  (((-40 + 48*D - 18*D^2 + 2*D^3)*mt^2 + (-12 + 16*D - 7*D^2 + D^3)*s)*
     GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((768 - 320*D + 32*D^2)*mt^4 + (-384 + 160*D - 16*D^2)*mt^2*s + 
     (48 - 20*D + 2*D^2)*s^2) + 
   (((96 - 36*D - 16*D^2 + 4*D^3)*mt^4 + (-288 + 236*D - 56*D^2 + 4*D^3)*mt^2*
       s + (8*D - 6*D^2 + D^3)*s^2)*GLI["fctopology9C", 
      {0, 1, 0, 1, 1, 0, 0}])/((768 - 320*D + 32*D^2)*mt^4 + 
     (-384 + 160*D - 16*D^2)*mt^2*s + (48 - 20*D + 2*D^2)*s^2) + 
   (((120 + 16*D - 8*D^2)*mt^6 + (-228 + 84*D - 8*D^2)*mt^4*s + 
      (8*D - 2*D^2)*mt^2*s^2)*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/
    ((384 - 160*D + 16*D^2)*mt^4 + (-192 + 80*D - 8*D^2)*mt^2*s + 
     (24 - 10*D + D^2)*s^2), GLI["fctopology9C", {1, 0, -1, 1, 1, 1, 0}] -> 
  ((-5 + 2*D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/((-8 + 3*D)*mt^2) + 
   ((-3 + D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/(-8 + 3*D) + 
   (((-40 + 26*D - 4*D^2)*mt^2 + (6 - 5*D + D^2)*s)*
     GLI["fctopology9C", {1, 0, 0, 1, 1, 1, 0}])/(16 - 14*D + 3*D^2) + 
   (((-40 + 16*D)*mt^4 + (10 - 4*D)*mt^2*s)*GLI["fctopology9C", 
      {1, 0, 0, 1, 1, 2, 0}])/(16 - 14*D + 3*D^2) + 
   (((-20 + 8*D)*mt^4 + (2 - D)*mt^2*s)*GLI["fctopology9C", 
      {1, 0, 0, 1, 2, 1, 0}])/(16 - 14*D + 3*D^2), 
 GLI["fctopology9C", {1, 0, 0, 0, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology9C", {1, 0, 0, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology9C", {1, 0, 0, 1, 1, 1, -1}] -> 
  ((-34 + 26*D - 5*D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((96 - 68*D + 12*D^2)*mt^2) + 
   ((5 - 2*D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/(-16 + 6*D) + 
   (((24 - 14*D + 2*D^2)*mt^2 + (6 - 5*D + D^2)*s)*
     GLI["fctopology9C", {1, 0, 0, 1, 1, 1, 0}])/(32 - 28*D + 6*D^2) + 
   (((12 - 4*D)*mt^4 + (-3 + D)*mt^2*s)*GLI["fctopology9C", 
      {1, 0, 0, 1, 1, 2, 0}])/(16 - 14*D + 3*D^2) + 
   (((12 - 4*D)*mt^4 + (2 - D)*mt^2*s)*GLI["fctopology9C", 
      {1, 0, 0, 1, 2, 1, 0}])/(32 - 28*D + 6*D^2), 
 GLI["fctopology9C", {1, 0, 1, -1, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/((-8 + 2*D)*mt^2) + 
   ((3 - D)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/(-4 + D), 
 GLI["fctopology9C", {1, 0, 1, 0, 1, 1, -1}] -> 
  ((2 - D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/((-12 + 4*D)*mt^2) + 
   ((3 - D)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/(-8 + 2*D) + 
   (mt^2*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/(-4 + D), 
 GLI["fctopology9C", {1, 0, 1, 0, 1, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((24 - 14*D + 2*D^2)*mt^2*s) + 
   ((8 - 3*D)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/((-4 + D)*s) + 
   (4*mt^2*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/((-4 + D)*s), 
 GLI["fctopology9C", {1, 0, 1, 1, 1, 0, -1}] -> 
  ((2 - D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/((-12 + 4*D)*mt^2), 
 GLI["fctopology9C", {1, 0, 1, 1, 1, 1, -2}] -> 
  (((-5056 + 6504*D - 3096*D^2 + 646*D^3 - 50*D^4)*mt^2 + 
      (1216 - 1544*D + 722*D^2 - 147*D^3 + 11*D^4)*s)*
     GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((-24576 + 29696*D - 13312*D^2 + 2624*D^3 - 192*D^4)*mt^4 + 
     (6144 - 7424*D + 3328*D^2 - 656*D^3 + 48*D^4)*mt^2*s) + 
   (((128 - 92*D + 16*D^2)*mt^2 + (-16 + 14*D - 3*D^2)*s)*
     GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/((512 - 320*D + 48*D^2)*
     mt^2) + (((-144 + 78*D - 10*D^2)*mt^2 + (24 - 11*D + D^2)*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-512 + 256*D - 32*D^2)*mt^2 + (128 - 64*D + 8*D^2)*s) + 
   (((-72 + 16*D)*mt^4 + (16 - 2*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-512 + 256*D - 32*D^2)*mt^2 + (128 - 64*D + 8*D^2)*s) + 
   (((224 - 236*D + 84*D^2 - 10*D^3)*mt^2 + (6*D - 5*D^2 + D^3)*s)*
     GLI["fctopology9C", {1, 0, 0, 1, 1, 1, 0}])/(-256 + 288*D - 104*D^2 + 
     12*D^3) + (((64 - 44*D + 8*D^2)*mt^4 + (-16 + 11*D - 2*D^2)*mt^2*s)*
     GLI["fctopology9C", {1, 0, 0, 1, 1, 2, 0}])/(-128 + 144*D - 52*D^2 + 
     6*D^3) + (((64 - 44*D + 8*D^2)*mt^4 + (2*D - D^2)*mt^2*s)*
     GLI["fctopology9C", {1, 0, 0, 1, 2, 1, 0}])/(-256 + 288*D - 104*D^2 + 
     12*D^3), GLI["fctopology9C", {1, 0, 1, 1, 1, 1, -1}] -> 
  (((-40 + 48*D - 18*D^2 + 2*D^3)*mt^2 + (16 - 20*D + 8*D^2 - D^3)*s)*
     GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((768 - 640*D + 176*D^2 - 16*D^3)*mt^4*s + 
     (-192 + 160*D - 44*D^2 + 4*D^3)*mt^2*s^2) + 
   ((2 - D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/((-16 + 4*D)*mt^2) + 
   (((-80 + 46*D - 6*D^2)*mt^2 + (8 - 3*D)*s)*GLI["fctopology9C", 
      {0, 1, 0, 1, 1, 0, 0}])/((-128 + 64*D - 8*D^2)*mt^2*s + 
     (32 - 16*D + 2*D^2)*s^2) + (((-40 + 8*D)*mt^4 + 8*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-128 + 64*D - 8*D^2)*mt^2*s + (32 - 16*D + 2*D^2)*s^2) + 
   ((-2 + D)*GLI["fctopology9C", {1, 0, 0, 1, 1, 1, 0}])/(-8 + 2*D) - 
   (mt^2*GLI["fctopology9C", {1, 0, 0, 1, 2, 1, 0}])/(-4 + D), 
 GLI["fctopology9C", {1, 0, 1, 1, 1, 1, 0}] -> 
  (((8 - 8*D + 2*D^2)*mt^2 + (-4 + 4*D - D^2)*s)*GLI["fctopology9C", 
      {0, 0, 0, 1, 1, 0, 0}])/((-256 + 128*D - 16*D^2)*mt^6*s + 
     (64 - 32*D + 4*D^2)*mt^4*s^2) + 
   ((-6 + 5*D - D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/
    ((16 - 8*D + D^2)*mt^2*s) + 
   ((-24 + 17*D - 3*D^2)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-64 + 32*D - 4*D^2)*mt^2*s + (16 - 8*D + D^2)*s^2) + 
   (((-12 + 4*D)*mt^2 + (-6 + 2*D)*s)*GLI["fctopology9C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-64 + 32*D - 4*D^2)*mt^2*s + 
     (16 - 8*D + D^2)*s^2) + ((60 - 38*D + 6*D^2)*GLI["fctopology9C", 
      {1, 0, 0, 1, 1, 1, 0}])/((16 - 8*D + D^2)*s) + 
   (((24 - 8*D)*mt^2 + (-6 + 2*D)*s)*GLI["fctopology9C", 
      {1, 0, 0, 1, 1, 2, 0}])/((16 - 8*D + D^2)*s) + 
   ((12 - 4*D)*mt^2*GLI["fctopology9C", {1, 0, 0, 1, 2, 1, 0}])/
    ((16 - 8*D + D^2)*s), GLI["fctopology9C", {1, 0, 2, 0, 1, 1, -1}] -> 
  (((144 - 80*D - 44*D^2 + 32*D^3 - 4*D^4)*mt^4 + 
      (-80*D + 96*D^2 - 36*D^3 + 4*D^4)*mt^2*s + (24 - 28*D + 10*D^2 - D^3)*
       s^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((-4608 + 3456*D - 832*D^2 + 64*D^3)*mt^6*s + 
     (2304 - 1728*D + 416*D^2 - 32*D^3)*mt^4*s^2 + 
     (-288 + 216*D - 52*D^2 + 4*D^3)*mt^2*s^3) + 
   (((288 + 20*D - 80*D^2 + 12*D^3)*mt^4 + (-144 - 10*D + 40*D^2 - 6*D^3)*
       mt^2*s + (-48 + 66*D - 26*D^2 + 3*D^3)*s^2)*
     GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/
    ((768 - 320*D + 32*D^2)*mt^4*s + (-384 + 160*D - 16*D^2)*mt^2*s^2 + 
     (48 - 20*D + 2*D^2)*s^3) + 
   (((72 + 32*D - 8*D^2)*mt^6 + (-24 - 20*D + 4*D^2)*mt^4*s + 
      (-48 + 33*D - 5*D^2)*mt^2*s^2)*GLI["fctopology9C", 
      {0, 1, 0, 1, 2, 0, 0}])/((384 - 160*D + 16*D^2)*mt^4*s + 
     (-192 + 80*D - 8*D^2)*mt^2*s^2 + (24 - 10*D + D^2)*s^3), 
 GLI["fctopology9C", {1, 1, -2, 1, 1, 1, 0}] -> 
  (((2816*D - 2624*D^2 + 800*D^3 - 80*D^4)*mt^4 + 
      (-1024 + 384*D + 72*D^2 - 32*D^3 + 2*D^4)*mt^2*s + 
      (256 - 256*D + 124*D^2 - 32*D^3 + 3*D^4)*s^2)*
     GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((2048*D - 1792*D^2 + 512*D^3 - 48*D^4)*mt^6 + 
     (-512*D + 448*D^2 - 128*D^3 + 12*D^4)*mt^4*s) + 
   (((-48 + 40*D - 11*D^2 + D^3)*mt^2 + (16 - 6*D)*s)*
     GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/
    ((-128 + 112*D - 32*D^2 + 3*D^3)*mt^2) + 
   (((288 - 264*D + 80*D^2 - 8*D^3)*mt^2 + (-24 + 8*D + 3*D^2 - D^3)*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/
    ((128 - 128*D + 40*D^2 - 4*D^3)*mt^2 + (-32 + 32*D - 10*D^2 + D^3)*s) + 
   (((384 - 224*D + 32*D^2)*mt^4 + (-40 - 4*D + 4*D^2)*mt^2*s + 4*s^2)*
     GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/
    ((128 - 128*D + 40*D^2 - 4*D^3)*mt^2 + (-32 + 32*D - 10*D^2 + D^3)*s) + 
   (((-640 + 736*D - 312*D^2 + 58*D^3 - 4*D^4)*mt^2 + 
      (160 - 120*D + 34*D^2 - 7*D^3 + D^4)*s)*GLI["fctopology9C", 
      {1, 0, 0, 1, 1, 1, 0}])/(256 - 352*D + 176*D^2 - 38*D^3 + 3*D^4) + 
   (((-640 + 576*D - 168*D^2 + 16*D^3)*mt^4 + (288 - 192*D + 42*D^2 - 4*D^3)*
       mt^2*s + (-32 + 12*D)*s^2)*GLI["fctopology9C", {1, 0, 0, 1, 1, 2, 0}])/
    (256 - 352*D + 176*D^2 - 38*D^3 + 3*D^4) + 
   (((-320 + 288*D - 84*D^2 + 8*D^3)*mt^4 + (96 - 56*D + 10*D^2 - D^3)*mt^2*
       s)*GLI["fctopology9C", {1, 0, 0, 1, 2, 1, 0}])/
    (256 - 352*D + 176*D^2 - 38*D^3 + 3*D^4), 
 GLI["fctopology9C", {1, 1, -1, 0, 1, 1, 0}] -> 
  (((20*D - 14*D^2 + 2*D^3)*mt^2 + (-12 + 16*D - 7*D^2 + D^3)*s)*
    GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/((60*D - 32*D^2 + 4*D^3)*
    mt^4), GLI["fctopology9C", {1, 1, -1, 1, 1, 0, 0}] -> 
  ((2 - D)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/(-4 + D) + 
   (4*mt^2*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/(-4 + D), 
 GLI["fctopology9C", {1, 1, -1, 1, 1, 1, -1}] -> 
  (((-24704*D + 39312*D^2 - 24880*D^3 + 7828*D^4 - 1224*D^5 + 76*D^6)*mt^4 + 
      (9216 - 9472*D + 2392*D^2 + 592*D^3 - 394*D^4 + 68*D^5 - 4*D^6)*mt^2*
       s + (-2304 + 3840*D - 2908*D^2 + 1288*D^3 - 343*D^4 + 50*D^5 - 3*D^6)*
       s^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((36864*D - 56832*D^2 + 34816*D^3 - 10592*D^4 + 1600*D^5 - 96*D^6)*mt^6 + 
     (-9216*D + 14208*D^2 - 8704*D^3 + 2648*D^4 - 400*D^5 + 24*D^6)*mt^4*s) + 
   (((-480 + 592*D - 270*D^2 + 54*D^3 - 4*D^4)*mt^2 + 
      (160 - 140*D + 38*D^2 - 3*D^3)*s)*GLI["fctopology9C", 
      {0, 0, 0, 1, 1, 1, 0}])/((1536 - 1856*D + 832*D^2 - 164*D^3 + 12*D^4)*
     mt^2) + (((832 - 996*D + 438*D^2 - 84*D^3 + 6*D^4)*mt^2 + 
      (-136 + 138*D - 46*D^2 + 5*D^3)*s)*GLI["fctopology9C", 
      {0, 1, 0, 1, 1, 0, 0}])/((-768 + 1024*D - 496*D^2 + 104*D^3 - 8*D^4)*
      mt^2 + (192 - 256*D + 124*D^2 - 26*D^3 + 2*D^4)*s) + 
   (((1040 - 904*D + 256*D^2 - 24*D^3)*mt^4 + (-232 + 140*D - 20*D^2)*mt^2*
       s + (20 - 10*D + D^2)*s^2)*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-768 + 1024*D - 496*D^2 + 104*D^3 - 8*D^4)*mt^2 + 
     (192 - 256*D + 124*D^2 - 26*D^3 + 2*D^4)*s) + 
   (((384 - 416*D + 168*D^2 - 30*D^3 + 2*D^4)*mt^2 + 
      (-96 + 8*D + 38*D^2 - 13*D^3 + D^4)*s)*GLI["fctopology9C", 
      {1, 0, 0, 1, 1, 1, 0}])/(512 - 704*D + 352*D^2 - 76*D^3 + 6*D^4) + 
   (((192 - 160*D + 44*D^2 - 4*D^3)*mt^4 + (-112 + 64*D - 11*D^2 + D^3)*mt^2*
       s + (16 - 6*D)*s^2)*GLI["fctopology9C", {1, 0, 0, 1, 1, 2, 0}])/
    (256 - 352*D + 176*D^2 - 38*D^3 + 3*D^4) + 
   (((-576 + 672*D - 292*D^2 + 56*D^3 - 4*D^4)*mt^4 + 
      (224 - 152*D + 14*D^2 + 7*D^3 - D^4)*mt^2*s)*
     GLI["fctopology9C", {1, 0, 0, 1, 2, 1, 0}])/(-1536 + 2624*D - 1760*D^2 + 
     580*D^3 - 94*D^4 + 6*D^5), 
 GLI["fctopology9C", {1, 1, -1, 1, 1, 1, 0}] -> 
  (((-56 + 40*D - 6*D^2)*mt^2 + (12 - 8*D + D^2)*s)*
     GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((-256 + 128*D - 16*D^2)*mt^6 + (64 - 32*D + 4*D^2)*mt^4*s) + 
   ((2 - D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/
    ((16 - 8*D + D^2)*mt^2) + ((-24 + 17*D - 3*D^2)*
     GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/((-64 + 32*D - 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s) + (((-44 + 12*D)*mt^2 + 2*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/((-64 + 32*D - 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s) + ((-4 - 2*D + D^2)*GLI["fctopology9C", 
      {1, 0, 0, 1, 1, 1, 0}])/(16 - 8*D + D^2) + 
   ((-8*mt^2 + 2*s)*GLI["fctopology9C", {1, 0, 0, 1, 1, 2, 0}])/
    (16 - 8*D + D^2) - (4*mt^2*GLI["fctopology9C", {1, 0, 0, 1, 2, 1, 0}])/
    (16 - 8*D + D^2), GLI["fctopology9C", {1, 1, 0, 0, 1, 1, -1}] -> 
  (((-20*D + 14*D^2 - 2*D^3)*mt^2 + (12 - 16*D + 7*D^2 - D^3)*s)*
    GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/((120*D - 64*D^2 + 8*D^3)*
    mt^4), GLI["fctopology9C", {1, 1, 0, 0, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology9C", {1, 1, 0, 1, 1, -1, 0}] -> 
  ((-2 + D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/((-8 + 2*D)*mt^2) + 
   ((3 - D)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/(-4 + D), 
 GLI["fctopology9C", {1, 1, 0, 1, 1, 0, -1}] -> 
  GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}]/(-8 + 2*D) - 
   (mt^2*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/(-4 + D), 
 GLI["fctopology9C", {1, 1, 0, 1, 1, 0, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((24 - 14*D + 2*D^2)*mt^2*s) + 
   ((8 - 3*D)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/((-4 + D)*s) + 
   (4*mt^2*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/((-4 + D)*s), 
 GLI["fctopology9C", {1, 1, 0, 1, 1, 1, -2}] -> 
  (((24640*D - 39000*D^2 + 24544*D^3 - 7682*D^4 + 1196*D^5 - 74*D^6)*mt^4 + 
      (-9216 + 9344*D - 2176*D^2 - 746*D^3 + 453*D^4 - 80*D^5 + 5*D^6)*mt^2*
       s + (2304 - 3840*D + 2908*D^2 - 1288*D^3 + 343*D^4 - 50*D^5 + 3*D^6)*
       s^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((73728*D - 113664*D^2 + 69632*D^3 - 21184*D^4 + 3200*D^5 - 192*D^6)*
      mt^6 + (-18432*D + 28416*D^2 - 17408*D^3 + 5296*D^4 - 800*D^5 + 48*D^6)*
      mt^4*s) + (((1536 - 2000*D + 964*D^2 - 204*D^3 + 16*D^4)*mt^2 + 
      (-640 + 704*D - 278*D^2 + 47*D^3 - 3*D^4)*s)*
     GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/
    ((6144 - 7424*D + 3328*D^2 - 656*D^3 + 48*D^4)*mt^2) + 
   (((-2464 + 3012*D - 1338*D^2 + 256*D^3 - 18*D^4)*mt^2 + 
      (544 - 642*D + 271*D^2 - 48*D^3 + 3*D^4)*s)*GLI["fctopology9C", 
      {0, 1, 0, 1, 1, 0, 0}])/((-3072 + 4096*D - 1984*D^2 + 416*D^3 - 32*D^4)*
      mt^2 + (768 - 1024*D + 496*D^2 - 104*D^3 + 8*D^4)*s) + 
   (((-2288 + 1960*D - 536*D^2 + 48*D^3)*mt^4 + 
      (784 - 596*D + 138*D^2 - 10*D^3)*mt^2*s + (-80 + 58*D - 13*D^2 + D^3)*
       s^2)*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-3072 + 4096*D - 1984*D^2 + 416*D^3 - 32*D^4)*mt^2 + 
     (768 - 1024*D + 496*D^2 - 104*D^3 + 8*D^4)*s) + 
   (((-896 + 1168*D - 572*D^2 + 124*D^3 - 10*D^4)*mt^2 + 
      (320 - 304*D + 102*D^2 - 15*D^3 + D^4)*s)*GLI["fctopology9C", 
      {1, 0, 0, 1, 1, 1, 0}])/(1024 - 1408*D + 704*D^2 - 152*D^3 + 12*D^4) + 
   (((-256 + 240*D - 76*D^2 + 8*D^3)*mt^4 + (128 - 84*D + 19*D^2 - 2*D^3)*
       mt^2*s + (-16 + 6*D)*s^2)*GLI["fctopology9C", {1, 0, 0, 1, 1, 2, 0}])/
    (512 - 704*D + 352*D^2 - 76*D^3 + 6*D^4) + 
   (((768 - 976*D + 468*D^2 - 100*D^3 + 8*D^4)*mt^4 + 
      (-448 + 448*D - 154*D^2 + 21*D^3 - D^4)*mt^2*s)*
     GLI["fctopology9C", {1, 0, 0, 1, 2, 1, 0}])/(-3072 + 5248*D - 3520*D^2 + 
     1160*D^3 - 188*D^4 + 12*D^5), 
 GLI["fctopology9C", {1, 1, 0, 1, 1, 1, -1}] -> 
  (((-80 + 96*D - 36*D^2 + 4*D^3)*mt^4 + (-136 + 136*D - 42*D^2 + 4*D^3)*mt^2*
       s + (36 - 36*D + 11*D^2 - D^3)*s^2)*GLI["fctopology9C", 
      {0, 0, 0, 1, 1, 0, 0}])/((1536 - 1280*D + 352*D^2 - 32*D^3)*mt^6*s + 
     (-384 + 320*D - 88*D^2 + 8*D^3)*mt^4*s^2) + 
   ((-12 + 8*D - D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/
    ((64 - 32*D + 4*D^2)*mt^2) + 
   (((-80 + 46*D - 6*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-128 + 64*D - 8*D^2)*mt^2*s + (32 - 16*D + 2*D^2)*s^2) + 
   (((-40 + 8*D)*mt^4 + (52 - 12*D)*mt^2*s + (-6 + D)*s^2)*
     GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-128 + 64*D - 8*D^2)*mt^2*s + (32 - 16*D + 2*D^2)*s^2) + 
   ((28 - 12*D + D^2)*GLI["fctopology9C", {1, 0, 0, 1, 1, 1, 0}])/
    (32 - 16*D + 2*D^2) + ((4*mt^2 - s)*GLI["fctopology9C", 
      {1, 0, 0, 1, 1, 2, 0}])/(16 - 8*D + D^2) + 
   ((6 - D)*mt^2*GLI["fctopology9C", {1, 0, 0, 1, 2, 1, 0}])/
    (16 - 8*D + D^2), GLI["fctopology9C", {1, 1, 0, 1, 1, 1, 0}] -> 
  (((8 - 8*D + 2*D^2)*mt^2 + (-4 + 4*D - D^2)*s)*GLI["fctopology9C", 
      {0, 0, 0, 1, 1, 0, 0}])/((-256 + 128*D - 16*D^2)*mt^6*s + 
     (64 - 32*D + 4*D^2)*mt^4*s^2) + 
   ((-6 + 5*D - D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/
    ((16 - 8*D + D^2)*mt^2*s) + 
   ((-24 + 17*D - 3*D^2)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-64 + 32*D - 4*D^2)*mt^2*s + (16 - 8*D + D^2)*s^2) + 
   (((-12 + 4*D)*mt^2 + (-6 + 2*D)*s)*GLI["fctopology9C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-64 + 32*D - 4*D^2)*mt^2*s + 
     (16 - 8*D + D^2)*s^2) + ((60 - 38*D + 6*D^2)*GLI["fctopology9C", 
      {1, 0, 0, 1, 1, 1, 0}])/((16 - 8*D + D^2)*s) + 
   (((24 - 8*D)*mt^2 + (-6 + 2*D)*s)*GLI["fctopology9C", 
      {1, 0, 0, 1, 1, 2, 0}])/((16 - 8*D + D^2)*s) + 
   ((12 - 4*D)*mt^2*GLI["fctopology9C", {1, 0, 0, 1, 2, 1, 0}])/
    ((16 - 8*D + D^2)*s), GLI["fctopology9C", {1, 1, 1, 0, 0, 1, 0}] -> 
  ((6 - 2*D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/((-4 + D)*s), 
 GLI["fctopology9C", {1, 1, 1, 0, 1, 0, 0}] -> 
  ((6 - 2*D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/((-4 + D)*s), 
 GLI["fctopology9C", {1, 1, 1, 0, 1, 1, -1}] -> 
  (((-100 + 140*D - 69*D^2 + 14*D^3 - D^4)*mt^2 + (24 - 26*D + 9*D^2 - D^3)*
       s)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((-480 + 376*D - 96*D^2 + 8*D^3)*mt^4*s) + 
   ((40 - 23*D + 3*D^2)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-16 + 4*D)*s) + (((20 - 4*D)*mt^2 + (-4 + D)*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/((-16 + 4*D)*s) + 
   ((2 - D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/(8*mt^2), 
 GLI["fctopology9C", {1, 1, 1, 1, -1, 1, 0}] -> 
  ((6 - 2*D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/((-4 + D)*s) + 
   ((-3 + D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}])/(-4 + D), 
 GLI["fctopology9C", {1, 1, 1, 1, 0, 0, 0}] -> 
  ((6 - 2*D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/((-4 + D)*s), 
 GLI["fctopology9C", {1, 1, 1, 1, 0, 1, -1}] -> 0, 
 GLI["fctopology9C", {1, 1, 1, 1, 0, 1, 0}] -> 
  ((6 - 2*D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}])/((-4 + D)*s), 
 GLI["fctopology9C", {1, 1, 1, 1, 1, 0, -1}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((-32 + 8*D)*mt^2*s) + ((24 - 17*D + 3*D^2)*GLI["fctopology9C", 
      {0, 1, 0, 1, 1, 0, 0}])/((-16 + 4*D)*s) + 
   (((12 - 4*D)*mt^2 + (-4 + D)*s)*GLI["fctopology9C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-16 + 4*D)*s) + 
   ((2 - D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/(8*mt^2), 
 GLI["fctopology9C", {1, 1, 1, 1, 1, 1, -2}] -> 
  (((-880 + 1232*D - 636*D^2 + 144*D^3 - 12*D^4)*mt^4 + 
      (376 - 468*D + 210*D^2 - 41*D^3 + 3*D^4)*mt^2*s + 
      (-36 + 36*D - 11*D^2 + D^3)*s^2)*GLI["fctopology9C", 
      {0, 0, 0, 1, 1, 0, 0}])/((3072 - 2560*D + 704*D^2 - 64*D^3)*mt^6*s + 
     (-768 + 640*D - 176*D^2 + 16*D^3)*mt^4*s^2) + 
   (((48 - 28*D + 4*D^2)*mt^2 + (12 - 8*D + D^2)*s)*
     GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/((128 - 64*D + 8*D^2)*mt^2*
     s) + (((3520 - 4488*D + 2148*D^2 - 456*D^3 + 36*D^4)*mt^2 + 
      (-832 + 1064*D - 514*D^2 + 111*D^3 - 9*D^4)*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/
    ((1024 - 1024*D + 320*D^2 - 32*D^3)*mt^2*s + 
     (-256 + 256*D - 80*D^2 + 8*D^3)*s^2) + 
   (((1760 - 1584*D + 480*D^2 - 48*D^3)*mt^4 + 
      (-656 + 656*D - 220*D^2 + 24*D^3)*mt^2*s + (72 - 80*D + 28*D^2 - 3*D^3)*
       s^2)*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/
    ((1024 - 1024*D + 320*D^2 - 32*D^3)*mt^2*s + 
     (-256 + 256*D - 80*D^2 + 8*D^3)*s^2) + 
   ((-6 + 3*D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 0, 0}])/(16*mt^2) + 
   ((3 - D)*GLI["fctopology9C", {0, 1, 1, 1, 0, 1, 0}])/(-8 + 4*D) + 
   ((4*mt^2 + (2 - D)*s)*GLI["fctopology9C", {0, 1, 1, 1, 1, 1, 0}])/
    (-16 + 8*D) + (((480 - 424*D + 124*D^2 - 12*D^3)*mt^2 + 
      (-40 + 28*D - 8*D^2 + D^3)*s)*GLI["fctopology9C", 
      {1, 0, 0, 1, 1, 1, 0}])/((-128 + 128*D - 40*D^2 + 4*D^3)*s) + 
   (((96 - 56*D + 8*D^2)*mt^4 + (-16 + 10*D - 2*D^2)*mt^2*s + (-2 + D)*s^2)*
     GLI["fctopology9C", {1, 0, 0, 1, 1, 2, 0}])/
    ((-64 + 64*D - 20*D^2 + 2*D^3)*s) + 
   (((24 - 14*D + 2*D^2)*mt^4 - 2*mt^2*s)*GLI["fctopology9C", 
      {1, 0, 0, 1, 2, 1, 0}])/((-32 + 32*D - 10*D^2 + D^3)*s), 
 GLI["fctopology9C", {1, 1, 1, 1, 1, 1, 0}] -> 
  (((8 - 8*D + 2*D^2)*mt^2 + (-4 + 4*D - D^2)*s)*GLI["fctopology9C", 
      {0, 0, 0, 1, 1, 0, 0}])/((-128 + 64*D - 8*D^2)*mt^6*s^2 + 
     (32 - 16*D + 2*D^2)*mt^4*s^3) + 
   ((-24 + 20*D - 4*D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/
    ((16 - 8*D + D^2)*mt^2*s^2) + 
   ((-48 + 34*D - 6*D^2)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-64 + 32*D - 4*D^2)*mt^2*s^2 + (16 - 8*D + D^2)*s^3) + 
   (((-24 + 8*D)*mt^2 + (-12 + 4*D)*s)*GLI["fctopology9C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-64 + 32*D - 4*D^2)*mt^2*s^2 + 
     (16 - 8*D + D^2)*s^3) + 
   ((6 - 2*D)*GLI["fctopology9C", {0, 1, 1, 1, 1, 1, 0}])/((-4 + D)*s) + 
   ((240 - 152*D + 24*D^2)*GLI["fctopology9C", {1, 0, 0, 1, 1, 1, 0}])/
    ((16 - 8*D + D^2)*s^2) + (((96 - 32*D)*mt^2 + (-24 + 8*D)*s)*
     GLI["fctopology9C", {1, 0, 0, 1, 1, 2, 0}])/((16 - 8*D + D^2)*s^2) + 
   (((48 - 16*D)*mt^2 + (8 - 2*D)*s)*GLI["fctopology9C", 
      {1, 0, 0, 1, 2, 1, 0}])/((16 - 8*D + D^2)*s^2), 
 GLI["fctopology9C", {1, 2, -2, 1, 1, 0, 0}] -> 
  (((-176 + 208*D - 76*D^2 + 8*D^3)*mt^2 + (4*D - 4*D^2 + D^3)*s)*
     GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((384 - 160*D + 16*D^2)*mt^4 + (-192 + 80*D - 8*D^2)*mt^2*s + 
     (24 - 10*D + D^2)*s^2) + (((-960 + 744*D - 184*D^2 + 16*D^3)*mt^4 + 
      (-288 + 316*D - 106*D^2 + 10*D^3)*mt^2*s + (4*D - 4*D^2 + D^3)*s^2)*
     GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/
    ((384 - 160*D + 16*D^2)*mt^4 + (-192 + 80*D - 8*D^2)*mt^2*s + 
     (24 - 10*D + D^2)*s^2) + 
   (((-1248 + 544*D - 64*D^2)*mt^6 + (-480 + 312*D - 40*D^2)*mt^4*s + 
      (8*D - 4*D^2)*mt^2*s^2)*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/
    ((384 - 160*D + 16*D^2)*mt^4 + (-192 + 80*D - 8*D^2)*mt^2*s + 
     (24 - 10*D + D^2)*s^2), GLI["fctopology9C", {1, 2, -1, 1, 1, -1, 0}] -> 
  ((-20 + 24*D - 9*D^2 + D^3)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((-96 + 40*D - 4*D^2)*mt^2 + (24 - 10*D + D^2)*s) + 
   (((-120 + 94*D - 24*D^2 + 2*D^3)*mt^2 + (-30 + 31*D - 10*D^2 + D^3)*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/((-96 + 40*D - 4*D^2)*mt^2 + 
     (24 - 10*D + D^2)*s) + 
   (((-120 + 64*D - 8*D^2)*mt^4 + (-60 + 32*D - 4*D^2)*mt^2*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/((-96 + 40*D - 4*D^2)*mt^2 + 
     (24 - 10*D + D^2)*s), GLI["fctopology9C", {1, 2, -1, 1, 1, 0, -1}] -> 
  (((136 - 160*D + 58*D^2 - 6*D^3)*mt^2 + (-12 + 12*D - 3*D^2)*s)*
     GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((768 - 320*D + 32*D^2)*mt^4 + (-384 + 160*D - 16*D^2)*mt^2*s + 
     (48 - 20*D + 2*D^2)*s^2) + 
   (((864 - 652*D + 152*D^2 - 12*D^3)*mt^4 + (96 - 144*D + 58*D^2 - 6*D^3)*
       mt^2*s + (-12 + 12*D - 3*D^2)*s^2)*GLI["fctopology9C", 
      {0, 1, 0, 1, 1, 0, 0}])/((768 - 320*D + 32*D^2)*mt^4 + 
     (-384 + 160*D - 16*D^2)*mt^2*s + (48 - 20*D + 2*D^2)*s^2) + 
   (((552 - 224*D + 24*D^2)*mt^6 + (108 - 88*D + 12*D^2)*mt^4*s + 
      (-12 + 6*D)*mt^2*s^2)*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/
    ((384 - 160*D + 16*D^2)*mt^4 + (-192 + 80*D - 8*D^2)*mt^2*s + 
     (24 - 10*D + D^2)*s^2), GLI["fctopology9C", {1, 2, -1, 1, 1, 0, 0}] -> 
  (((-16 + 16*D - 4*D^2)*mt^2 + (-40 + 52*D - 22*D^2 + 3*D^3)*s)*
     GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((384 - 160*D + 16*D^2)*mt^4*s + (-192 + 80*D - 8*D^2)*mt^2*s^2 + 
     (24 - 10*D + D^2)*s^3) + 
   (((192 - 136*D + 24*D^2)*mt^4 + (-384 + 320*D - 82*D^2 + 6*D^3)*mt^2*s + 
      (-48 + 58*D - 23*D^2 + 3*D^3)*s^2)*GLI["fctopology9C", 
      {0, 1, 0, 1, 1, 0, 0}])/((384 - 160*D + 16*D^2)*mt^4*s + 
     (-192 + 80*D - 8*D^2)*mt^2*s^2 + (24 - 10*D + D^2)*s^3) + 
   (((96 - 32*D)*mt^6 + (-432 + 216*D - 24*D^2)*mt^4*s + 
      (-96 + 68*D - 12*D^2)*mt^2*s^2)*GLI["fctopology9C", 
      {0, 1, 0, 1, 2, 0, 0}])/((384 - 160*D + 16*D^2)*mt^4*s + 
     (-192 + 80*D - 8*D^2)*mt^2*s^2 + (24 - 10*D + D^2)*s^3), 
 GLI["fctopology9C", {1, 2, 0, 1, 1, 0, -1}] -> 
  (((56 - 64*D + 22*D^2 - 2*D^3)*mt^2 + (8 - 12*D + 6*D^2 - D^3)*s)*
     GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((768 - 320*D + 32*D^2)*mt^4*s + (-384 + 160*D - 16*D^2)*mt^2*s^2 + 
     (48 - 20*D + 2*D^2)*s^3) + 
   (((-336 + 286*D - 76*D^2 + 6*D^3)*mt^4 + (312 - 269*D + 73*D^2 - 6*D^3)*
       mt^2*s + (-24 + 17*D - 3*D^2)*s^2)*GLI["fctopology9C", 
      {0, 1, 0, 1, 1, 0, 0}])/((384 - 160*D + 16*D^2)*mt^4*s + 
     (-192 + 80*D - 8*D^2)*mt^2*s^2 + (24 - 10*D + D^2)*s^3) + 
   (((-168 + 80*D - 8*D^2)*mt^6 + (288 - 144*D + 16*D^2)*mt^4*s + 
      (-12 + D + D^2)*mt^2*s^2)*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/
    ((384 - 160*D + 16*D^2)*mt^4*s + (-192 + 80*D - 8*D^2)*mt^2*s^2 + 
     (24 - 10*D + D^2)*s^3), GLI["fctopology9C", {2, -1, -1, 1, 1, 1, 0}] -> 
  ((-20 + 13*D - 2*D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((-8 + 3*D)*mt^2) + ((12 - 10*D + 2*D^2)*GLI["fctopology9C", 
      {0, 0, 0, 1, 1, 1, 0}])/(-8 + 3*D) + 
   (((-320 + 288*D - 84*D^2 + 8*D^3)*mt^2 + (-16 + 20*D - 8*D^2 + D^3)*s)*
     GLI["fctopology9C", {1, 0, 0, 1, 1, 1, 0}])/(32 - 28*D + 6*D^2) + 
   (((-160 + 104*D - 16*D^2)*mt^4 + (40 - 26*D + 4*D^2)*mt^2*s)*
     GLI["fctopology9C", {1, 0, 0, 1, 1, 2, 0}])/(16 - 14*D + 3*D^2) + 
   (((-80 + 52*D - 8*D^2)*mt^4 + (8 - 6*D + D^2)*mt^2*s)*
     GLI["fctopology9C", {1, 0, 0, 1, 2, 1, 0}])/(16 - 14*D + 3*D^2), 
 GLI["fctopology9C", {2, -1, 0, 0, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology9C", {2, -1, 0, 1, 1, 1, -1}] -> 
  ((-100 + 90*D - 25*D^2 + 2*D^3)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((96 - 68*D + 12*D^2)*mt^2) + 
   ((-6 + 5*D - D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/
    (-16 + 6*D) + (((224 - 184*D + 48*D^2 - 4*D^3)*mt^2 + 
      (-8 + 12*D - 6*D^2 + D^3)*s)*GLI["fctopology9C", 
      {1, 0, 0, 1, 1, 1, 0}])/(64 - 56*D + 12*D^2) + 
   (((56 - 32*D + 4*D^2)*mt^4 + (-14 + 8*D - D^2)*mt^2*s)*
     GLI["fctopology9C", {1, 0, 0, 1, 1, 2, 0}])/(16 - 14*D + 3*D^2) + 
   (((28 - 16*D + 2*D^2)*mt^4 + (-6 + 5*D - D^2)*mt^2*s)*
     GLI["fctopology9C", {1, 0, 0, 1, 2, 1, 0}])/(16 - 14*D + 3*D^2), 
 GLI["fctopology9C", {2, -1, 0, 1, 1, 1, 0}] -> 
  ((2 - D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/(4*mt^4) + 
   (-6 + 2*D)*GLI["fctopology9C", {1, 0, 0, 1, 1, 1, 0}] + 
   (-4*mt^2 + s)*GLI["fctopology9C", {1, 0, 0, 1, 1, 2, 0}] - 
   2*mt^2*GLI["fctopology9C", {1, 0, 0, 1, 2, 1, 0}], 
 GLI["fctopology9C", {2, -1, 1, -1, 1, 1, 0}] -> 
  ((8 - 6*D + D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((36 - 18*D + 2*D^2)*mt^2) + 
   ((-2 + D)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/(-6 + D) - 
   (4*mt^2*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/(-6 + D), 
 GLI["fctopology9C", {2, -1, 1, 0, 1, 1, -1}] -> 
  (((-216 + 208*D - 62*D^2 + 6*D^3)*mt^2 + (48 - 44*D + 12*D^2 - D^3)*s)*
     GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((1152 - 864*D + 208*D^2 - 16*D^3)*mt^4 + (-288 + 216*D - 52*D^2 + 4*D^3)*
      mt^2*s) + (((24 - 14*D + 2*D^2)*mt^2 + (6 - 5*D + D^2)*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-192 + 80*D - 8*D^2)*mt^2 + (48 - 20*D + 2*D^2)*s) + 
   (((12 - 4*D)*mt^4 + (6 - 2*D)*mt^2*s)*GLI["fctopology9C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-96 + 40*D - 4*D^2)*mt^2 + 
     (24 - 10*D + D^2)*s), GLI["fctopology9C", {2, 0, -2, 1, 1, 1, 0}] -> 
  (((-20*D + 13*D^2 - 2*D^3)*mt^2 + (8 - 3*D)*s)*GLI["fctopology9C", 
      {0, 0, 0, 1, 1, 0, 0}])/((-8*D + 3*D^2)*mt^4) + 
   ((12 - 10*D + 2*D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/
    (-8 + 3*D) + (((-320 + 288*D - 84*D^2 + 8*D^3)*mt^2 + 
      (80 - 48*D + 4*D^2 + D^3)*s)*GLI["fctopology9C", 
      {1, 0, 0, 1, 1, 1, 0}])/(32 - 28*D + 6*D^2) + 
   (((-160 + 104*D - 16*D^2)*mt^4 + (72 - 38*D + 4*D^2)*mt^2*s + 
      (-8 + 3*D)*s^2)*GLI["fctopology9C", {1, 0, 0, 1, 1, 2, 0}])/
    (16 - 14*D + 3*D^2) + 
   (((-80 + 52*D - 8*D^2)*mt^4 + (24 - 12*D + D^2)*mt^2*s)*
     GLI["fctopology9C", {1, 0, 0, 1, 2, 1, 0}])/(16 - 14*D + 3*D^2), 
 GLI["fctopology9C", {2, 0, -1, 0, 1, 1, 0}] -> 
  (((20*D - 14*D^2 + 2*D^3)*mt^2 + (-24 + 26*D - 9*D^2 + D^3)*s)*
    GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/((60*D - 32*D^2 + 4*D^3)*
    mt^4), GLI["fctopology9C", {2, 0, -1, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology9C", {2, 0, -1, 1, 1, 1, -1}] -> 
  (((-100*D + 90*D^2 - 25*D^3 + 2*D^4)*mt^2 + (48 - 34*D + 6*D^2)*s)*
     GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/((96*D - 68*D^2 + 12*D^3)*
     mt^4) + ((-6 + 5*D - D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/
    (-16 + 6*D) + (((224 - 184*D + 48*D^2 - 4*D^3)*mt^2 + 
      (-104 + 80*D - 18*D^2 + D^3)*s)*GLI["fctopology9C", 
      {1, 0, 0, 1, 1, 1, 0}])/(64 - 56*D + 12*D^2) + 
   (((112 - 64*D + 8*D^2)*mt^4 + (-60 + 28*D - 2*D^2)*mt^2*s + (8 - 3*D)*s^2)*
     GLI["fctopology9C", {1, 0, 0, 1, 1, 2, 0}])/(32 - 28*D + 6*D^2) + 
   (((28 - 16*D + 2*D^2)*mt^4 + (-14 + 8*D - D^2)*mt^2*s)*
     GLI["fctopology9C", {1, 0, 0, 1, 2, 1, 0}])/(16 - 14*D + 3*D^2), 
 GLI["fctopology9C", {2, 0, -1, 1, 1, 1, 0}] -> 
  ((2 - D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/(4*mt^4) + 
   (-6 + 2*D)*GLI["fctopology9C", {1, 0, 0, 1, 1, 1, 0}] + 
   (-4*mt^2 + s)*GLI["fctopology9C", {1, 0, 0, 1, 1, 2, 0}] - 
   2*mt^2*GLI["fctopology9C", {1, 0, 0, 1, 2, 1, 0}], 
 GLI["fctopology9C", {2, 0, 0, 0, 1, 1, -1}] -> 
  (((-20*D + 14*D^2 - 2*D^3)*mt^2 + (24 - 26*D + 9*D^2 - D^3)*s)*
    GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/((120*D - 64*D^2 + 8*D^3)*
    mt^4), GLI["fctopology9C", {2, 0, 0, 0, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology9C", {2, 0, 0, 1, 1, 0, -1}] -> 
  ((2 - D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/((-12 + 4*D)*mt^2), 
 GLI["fctopology9C", {2, 0, 0, 1, 1, 1, -2}] -> 
  (((92*D - 78*D^2 + 19*D^3 - D^4)*mt^2 + (-48 + 34*D - 6*D^2)*s)*
     GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/((192*D - 136*D^2 + 24*D^3)*
     mt^4) + ((10 - 9*D + 2*D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/
    (-32 + 12*D) + (((160 - 256*D + 116*D^2 - 16*D^3)*mt^2 + 
      (56 - 28*D + D^3)*s)*GLI["fctopology9C", {1, 0, 0, 1, 1, 1, 0}])/
    (128 - 112*D + 24*D^2) + 
   (((-16 - 16*D + 8*D^2)*mt^4 + (36 - 8*D - 2*D^2)*mt^2*s + (-8 + 3*D)*s^2)*
     GLI["fctopology9C", {1, 0, 0, 1, 1, 2, 0}])/(64 - 56*D + 12*D^2) + 
   (((-8 - 8*D + 4*D^2)*mt^4 + (20 - 10*D + D^2)*mt^2*s)*
     GLI["fctopology9C", {1, 0, 0, 1, 2, 1, 0}])/(64 - 56*D + 12*D^2), 
 GLI["fctopology9C", {2, 0, 0, 1, 1, 1, -1}] -> 
  ((-2 + D)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/(8*mt^4) + 
   ((3 - D)*GLI["fctopology9C", {1, 0, 0, 1, 1, 1, 0}])/2 + 
   ((4*mt^2 - s)*GLI["fctopology9C", {1, 0, 0, 1, 1, 2, 0}])/2, 
 GLI["fctopology9C", {2, 0, 0, 1, 1, 1, 0}] -> 
  ((-6 + 5*D - D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 1, 0}])/
    ((-4 + D)*mt^2*s) + ((60 - 38*D + 6*D^2)*GLI["fctopology9C", 
      {1, 0, 0, 1, 1, 1, 0}])/((-4 + D)*s) + 
   (((24 - 8*D)*mt^2 + (-6 + 2*D)*s)*GLI["fctopology9C", 
      {1, 0, 0, 1, 1, 2, 0}])/((-4 + D)*s) + 
   (((12 - 4*D)*mt^2 + (4 - D)*s)*GLI["fctopology9C", {1, 0, 0, 1, 2, 1, 0}])/
    ((-4 + D)*s), GLI["fctopology9C", {2, 0, 1, 0, 1, 1, -1}] -> 
  (((400 - 560*D + 276*D^2 - 56*D^3 + 4*D^4)*mt^4 + 
      (536 - 672*D + 302*D^2 - 58*D^3 + 4*D^4)*mt^2*s + 
      (-144 + 180*D - 80*D^2 + 15*D^3 - D^4)*s^2)*GLI["fctopology9C", 
      {0, 0, 0, 1, 1, 0, 0}])/((-11520 + 10944*D - 3808*D^2 + 576*D^3 - 
       32*D^4)*mt^6*s + (2880 - 2736*D + 952*D^2 - 144*D^3 + 8*D^4)*mt^4*
      s^2) + (((-80 + 46*D - 6*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-192 + 80*D - 8*D^2)*mt^2*s + (48 - 20*D + 2*D^2)*s^2) + 
   (((-20 + 4*D)*mt^4 + (14 - 4*D)*mt^2*s)*GLI["fctopology9C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-96 + 40*D - 4*D^2)*mt^2*s + 
     (24 - 10*D + D^2)*s^2), GLI["fctopology9C", {2, 1, -2, 1, 1, 0, 0}] -> 
  ((8 - 8*D + 2*D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((-96 + 40*D - 4*D^2)*mt^2 + (24 - 10*D + D^2)*s) + 
   (((96 - 60*D + 8*D^2)*mt^2 + (-2*D + D^2)*s)*GLI["fctopology9C", 
      {0, 1, 0, 1, 1, 0, 0}])/((-96 + 40*D - 4*D^2)*mt^2 + 
     (24 - 10*D + D^2)*s) + (((144 - 32*D)*mt^4 - 4*D*mt^2*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/((-96 + 40*D - 4*D^2)*mt^2 + 
     (24 - 10*D + D^2)*s), GLI["fctopology9C", {2, 1, -1, 1, 1, -1, 0}] -> 
  ((8 - 6*D + D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((36 - 18*D + 2*D^2)*mt^2) + 
   ((-2 + D)*GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/(-6 + D) - 
   (4*mt^2*GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/(-6 + D), 
 GLI["fctopology9C", {2, 1, -1, 1, 1, 0, -1}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((-192 + 80*D - 8*D^2)*mt^2 + (48 - 20*D + 2*D^2)*s) + 
   (((-72 + 46*D - 6*D^2)*mt^2 + (6 - 3*D)*s)*GLI["fctopology9C", 
      {0, 1, 0, 1, 1, 0, 0}])/((-192 + 80*D - 8*D^2)*mt^2 + 
     (48 - 20*D + 2*D^2)*s) + (((-60 + 12*D)*mt^4 + 6*mt^2*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/((-96 + 40*D - 4*D^2)*mt^2 + 
     (24 - 10*D + D^2)*s), GLI["fctopology9C", {2, 1, -1, 1, 1, 0, 0}] -> 
  (((16 - 16*D + 4*D^2)*mt^2 + (-16 + 20*D - 8*D^2 + D^3)*s)*
     GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((576 - 432*D + 104*D^2 - 8*D^3)*mt^4*s + (-144 + 108*D - 26*D^2 + 2*D^3)*
      mt^2*s^2) + (((32 - 12*D)*mt^2 + (16 - 14*D + 3*D^2)*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-96 + 40*D - 4*D^2)*mt^2*s + (24 - 10*D + D^2)*s^2) + 
   ((16*mt^4 + (32 - 12*D)*mt^2*s)*GLI["fctopology9C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-96 + 40*D - 4*D^2)*mt^2*s + 
     (24 - 10*D + D^2)*s^2), GLI["fctopology9C", {2, 1, 0, 1, 1, 0, -1}] -> 
  (((-56 + 64*D - 22*D^2 + 2*D^3)*mt^2 + (20 - 24*D + 9*D^2 - D^3)*s)*
     GLI["fctopology9C", {0, 0, 0, 1, 1, 0, 0}])/
    ((1152 - 864*D + 208*D^2 - 16*D^3)*mt^4*s + 
     (-288 + 216*D - 52*D^2 + 4*D^3)*mt^2*s^2) + 
   (((-56 + 29*D - 3*D^2)*mt^2 + (8 - 3*D)*s)*GLI["fctopology9C", 
      {0, 1, 0, 1, 1, 0, 0}])/((-96 + 40*D - 4*D^2)*mt^2*s + 
     (24 - 10*D + D^2)*s^2) + (((-28 + 4*D)*mt^4 + (-2 + 2*D)*mt^2*s)*
     GLI["fctopology9C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-96 + 40*D - 4*D^2)*mt^2*s + (24 - 10*D + D^2)*s^2), 
 GLI["fctopology10C", {-1, 2, 0, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology10C", {0, 1, 0, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology10C", {0, 2, -1, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology10C", {0, 2, 0, -1, 1, 1, 0}] -> 0, 
 GLI["fctopology10C", {0, 2, 0, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology10C", {0, 2, 0, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology10C", {0, 2, 0, 0, 1, 1, -1}] -> 0, 
 GLI["fctopology10C", {0, 2, 0, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology10C", {0, 2, 0, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology10C", {0, 2, 1, 0, 0, 0, 0}] -> 0, 
 GLI["fctopology10C", {0, 2, 1, 1, 0, 0, -1}] -> 0, 
 GLI["fctopology10C", {0, 2, 1, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology10C", {1, 0, 0, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology10C", {1, 1, -1, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology10C", {1, 1, 0, -1, 1, 1, 0}] -> 0, 
 GLI["fctopology10C", {1, 1, 0, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology10C", {1, 1, 0, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology10C", {1, 1, 0, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology10C", {1, 1, 1, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology10C", {1, 2, -1, 0, 1, 1, -1}] -> 0, 
 GLI["fctopology10C", {1, 2, -1, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology10C", {1, 2, 0, -1, 1, 1, -1}] -> 0, 
 GLI["fctopology10C", {1, 2, 0, 0, 0, 1, -1}] -> 0, 
 GLI["fctopology10C", {1, 2, 0, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology10C", {1, 2, 0, 0, 1, 0, -1}] -> 0, 
 GLI["fctopology10C", {1, 2, 0, 0, 1, 1, -2}] -> 0, 
 GLI["fctopology10C", {1, 2, 0, 0, 1, 1, -1}] -> 0, 
 GLI["fctopology10C", {1, 2, 0, 1, 0, 0, -1}] -> 0, 
 GLI["fctopology10C", {1, 2, 0, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology10C", {1, 2, 1, 0, 0, 0, -1}] -> 0, 
 GLI["fctopology10C", {1, 2, 1, 1, -1, 0, -1}] -> 0, 
 GLI["fctopology10C", {1, 2, 1, 1, -1, 0, 0}] -> 0, 
 GLI["fctopology10C", {1, 2, 1, 1, 0, -1, -1}] -> 0, 
 GLI["fctopology10C", {1, 2, 1, 1, 0, 0, -2}] -> 0, 
 GLI["fctopology10C", {1, 2, 1, 1, 0, 0, -1}] -> 0, 
 GLI["fctopology10C", {2, -1, 0, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology10C", {2, 0, -1, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology10C", {2, 0, 0, -1, 1, 1, 0}] -> 0, 
 GLI["fctopology10C", {2, 0, 0, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology10C", {2, 0, 0, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology10C", {2, 0, 0, 0, 1, 1, -1}] -> 0, 
 GLI["fctopology10C", {2, 0, 0, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology10C", {2, 0, 0, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology10C", {2, 0, 1, 0, 0, 0, 0}] -> 0, 
 GLI["fctopology10C", {2, 0, 1, 1, 0, 0, -1}] -> 0, 
 GLI["fctopology10C", {2, 1, -1, 0, 1, 1, -1}] -> 0, 
 GLI["fctopology10C", {2, 1, -1, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology10C", {2, 1, 0, -1, 1, 1, -1}] -> 0, 
 GLI["fctopology10C", {2, 1, 0, 0, 0, 1, -1}] -> 0, 
 GLI["fctopology10C", {2, 1, 0, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology10C", {2, 1, 0, 0, 1, 0, -1}] -> 0, 
 GLI["fctopology10C", {2, 1, 0, 0, 1, 1, -2}] -> 0, 
 GLI["fctopology10C", {2, 1, 0, 0, 1, 1, -1}] -> 0, 
 GLI["fctopology10C", {2, 1, 0, 1, 0, 0, -1}] -> 0, 
 GLI["fctopology10C", {2, 1, 0, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology10C", {2, 1, 1, 0, 0, 0, -1}] -> 0, 
 GLI["fctopology10C", {2, 1, 1, 1, -1, 0, -1}] -> 0, 
 GLI["fctopology10C", {2, 1, 1, 1, -1, 0, 0}] -> 0, 
 GLI["fctopology10C", {2, 1, 1, 1, 0, -1, -1}] -> 0, 
 GLI["fctopology10C", {2, 1, 1, 1, 0, 0, -2}] -> 0, 
 GLI["fctopology10C", {2, 1, 1, 1, 0, 0, -1}] -> 0, 
 GLI["fctopology10C", {-1, 1, 0, 1, 1, 1, 0}] -> 
  GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}]/(4*mt^2) + 
   ((4*mt^2 - s)*GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/(4*mt^2) + 
   ((-3 + D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/(-4 + 2*D) + 
   ((-4*mt^2 + s)*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/(-4 + 2*D), 
 GLI["fctopology10C", {-1, 1, 1, 0, 1, 1, 0}] -> 
  ((-5 + 2*D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-8 + 3*D)*mt^2) + (((-24 + 20*D - 4*D^2)*mt^2 + (18 - 12*D + 2*D^2)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((96 - 68*D + 12*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s) + 
   (((-720 + 768*D - 272*D^2 + 32*D^3)*mt^4 + (208 - 196*D + 60*D^2 - 6*D^3)*
       mt^2*s + (-24 + 26*D - 9*D^2 + D^3)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((208 - 144*D + 24*D^2)*mt^4*s + (-52 + 36*D - 6*D^2)*mt^2*s^2)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s) + (((-80 + 52*D - 8*D^2)*mt^4*s + (8 - 6*D + D^2)*mt^2*s^2)*
     GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s), GLI["fctopology10C", {-1, 1, 1, 1, 1, 1, -1}] -> 
  (((1120 - 1288*D + 496*D^2 - 64*D^3)*mt^2 + 
      (-288 - 52*D + 532*D^2 - 401*D^3 + 116*D^4 - 12*D^5)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-2304 + 2400*D - 832*D^2 + 96*D^3)*mt^4) + 
   (((-2880 + 3072*D - 1088*D^2 + 128*D^3)*mt^4 + 
      (-720 + 1440*D - 1036*D^2 + 320*D^3 - 36*D^4)*mt^2*s + 
      (-336 + 630*D - 397*D^2 + 102*D^3 - 9*D^4)*s^2)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-2304 + 2400*D - 832*D^2 + 96*D^3)*mt^4 + 
     (-768 + 736*D - 232*D^2 + 24*D^3)*mt^2*s) + 
   (((200 - 160*D + 32*D^2)*mt^2 + (-144 + 190*D - 83*D^2 + 12*D^3)*s)*
     GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((96 - 80*D + 16*D^2)*mt^2) + 
   (((80 - 32*D)*mt^4 + (-24 + 10*D)*mt^2*s + (18 - 17*D + 4*D^2)*s^2)*
     GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    ((48 - 40*D + 8*D^2)*mt^2) + 
   (((1440 - 1536*D + 544*D^2 - 64*D^3)*mt^4 + 
      (-640 + 684*D - 246*D^2 + 30*D^3)*mt^2*s + 
      (320 - 386*D + 153*D^2 - 20*D^3)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + 
     (-128 + 144*D - 52*D^2 + 6*D^3)*s) + 
   (((-320 + 128*D)*mt^4*s + (528 - 424*D + 84*D^2)*mt^2*s^2 + 
      (-112 + 98*D - 21*D^2)*s^3)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 2, 0}])/((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s) + 
   (((36 - 36*D + 8*D^2)*mt^2*s + (-18 + 17*D - 4*D^2)*s^2)*
     GLI["fctopology10C", {0, 1, 1, 1, 1, 0, 0}])/((-48 + 16*D)*mt^2) + 
   (((-1920 + 1888*D - 608*D^2 + 64*D^3)*mt^4*s + 
      (2752 - 4112*D + 2264*D^2 - 544*D^3 + 48*D^4)*mt^2*s^2 + 
      (576 - 904*D + 522*D^2 - 131*D^3 + 12*D^4)*s^3)*
     GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((4608 - 7104*D + 4064*D^2 - 1024*D^3 + 96*D^4)*mt^2 + 
     (1536 - 2240*D + 1200*D^2 - 280*D^3 + 24*D^4)*s) + 
   ((2*mt^2*s + (-3 + D)*s^2)*GLI["fctopology10C", {1, 0, 1, 1, 1, 1, 0}])/
    2 + (((36 - 16*D)*mt^2*s^2 + (-9 + 4*D)*s^3)*GLI["fctopology10C", 
      {1, 0, 1, 1, 1, 2, 0}])/(-24 + 8*D), 
 GLI["fctopology10C", {-1, 1, 1, 1, 1, 1, 0}] -> 
  ((-20 - 8*D + 29*D^2 - 14*D^3 + 2*D^4)*GLI["fctopology10C", 
      {0, 0, 1, 0, 1, 0, 0}])/((72 - 48*D + 8*D^2)*mt^4) + 
   (((-24 + 44*D - 24*D^2 + 4*D^3)*mt^2 + (-26 + 29*D - 10*D^2 + D^3)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/((72 - 48*D + 8*D^2)*mt^4 + 
     (24 - 14*D + 2*D^2)*mt^2*s) + 
   ((-40 + 31*D - 6*D^2)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-12 + 4*D)*mt^2) + ((-2*mt^2 + (5 - 2*D)*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-6 + 2*D)*mt^2) + 
   (((24 - 8*D)*mt^2 + (-22 + 7*D)*s)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   ((-12*mt^2*s + 3*s^2)*GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   (((-24 + 20*D - 4*D^2)*mt^2 + (10 - 9*D + 2*D^2)*s)*
     GLI["fctopology10C", {0, 1, 1, 1, 1, 0, 0}])/((-12 + 4*D)*mt^2) + 
   (((-96 + 56*D - 8*D^2)*mt^2*s + (-20 + 13*D - 2*D^2)*s^2)*
     GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/((72 - 48*D + 8*D^2)*mt^2 + 
     (24 - 14*D + 2*D^2)*s) + (3 - D)*s*GLI["fctopology10C", 
     {1, 0, 1, 1, 1, 1, 0}] + (((-20 + 8*D)*mt^2*s + (5 - 2*D)*s^2)*
     GLI["fctopology10C", {1, 0, 1, 1, 1, 2, 0}])/(-6 + 2*D), 
 GLI["fctopology10C", {-1, 2, 0, 1, 1, 0, 0}] -> 
  (-2 + D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}] - 
   2*mt^2*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}], 
 GLI["fctopology10C", {-1, 2, 1, -1, 1, 1, 0}] -> 
  ((9 - 6*D + D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-8 + 3*D)*mt^2) + (((216 - 216*D + 72*D^2 - 8*D^3)*mt^2 + 
      (6 + 4*D - 5*D^2 + D^3)*s)*GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((96 - 68*D + 12*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s) + 
   (((2592 - 3456*D + 1728*D^2 - 384*D^3 + 32*D^4)*mt^4 + 
      (-1824 + 2504*D - 1280*D^2 + 288*D^3 - 24*D^4)*mt^2*s + 
      (-16 - 4*D + 18*D^2 - 8*D^3 + D^4)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + 
     (-128 + 144*D - 52*D^2 + 6*D^3)*s) + 
   (((-528 + 560*D - 200*D^2 + 24*D^3)*mt^4*s + 
      (132 - 140*D + 50*D^2 - 6*D^3)*mt^2*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 2, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((144 - 132*D + 40*D^2 - 4*D^3)*mt^4*s + (-40 + 46*D - 17*D^2 + 2*D^3)*
       mt^2*s^2)*GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s), GLI["fctopology10C", {-1, 2, 1, 0, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology10C", {-1, 2, 1, 0, 1, 1, -1}] -> 
  (((-60 + 44*D - 8*D^2)*mt^2 + (16 - 14*D + 3*D^2)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((-64 + 24*D)*mt^4) + 
   (((-360 + 384*D - 136*D^2 + 16*D^3)*mt^2 + (54 - 78*D + 35*D^2 - 5*D^3)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((192 - 136*D + 24*D^2)*mt^2 + (64 - 40*D + 6*D^2)*s) + 
   (((-4320 + 6048*D - 3168*D^2 + 736*D^3 - 64*D^4)*mt^4 + 
      (3552 - 4952*D + 2552*D^2 - 576*D^3 + 48*D^4)*mt^2*s + 
      (-656 + 972*D - 530*D^2 + 126*D^3 - 11*D^4)*s^2)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 1, 0}])/
    ((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s) + 
   (((624 - 640*D + 216*D^2 - 24*D^3)*mt^4*s + 
      (-412 + 448*D - 158*D^2 + 18*D^3)*mt^2*s^2 + 
      (64 - 72*D + 26*D^2 - 3*D^3)*s^3)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 2, 0}])/((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + 
     (-128 + 144*D - 52*D^2 + 6*D^3)*s) + 
   (((-240 + 236*D - 76*D^2 + 8*D^3)*mt^4*s + (152 - 170*D + 61*D^2 - 7*D^3)*
       mt^2*s^2)*GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s), GLI["fctopology10C", {-1, 2, 1, 0, 1, 1, 0}] -> 
  ((2 - D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/(4*mt^4) + 
   ((12 - 10*D + 2*D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   (((-48 + 28*D - 4*D^2)*mt^2 + (24 - 14*D + 2*D^2)*s)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 1, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   (((16 - 4*D)*mt^2*s + (-4 + D)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 2, 0}])/((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   ((-8 + 2*D)*mt^2*s*GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s), 
 GLI["fctopology10C", {-1, 2, 1, 1, 1, 0, -1}] -> 
  ((-4 + D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/(8*mt^2) + 
   ((12 - 7*D + D^2)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    (-8 + 4*D) + (((16 - 4*D)*mt^2 - D*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/(-8 + 4*D), 
 GLI["fctopology10C", {-1, 2, 1, 1, 1, 0, 0}] -> 
  GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}], 
 GLI["fctopology10C", {0, 0, 1, 1, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/(2*mt^2), 
 GLI["fctopology10C", {0, 1, -1, 1, 1, 1, 0}] -> 
  GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}]/((-12 + 4*D)*mt^2) - 
   (s*GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/((-12 + 4*D)*mt^2) + 
   ((5 - 2*D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/(-4 + 2*D) + 
   (((-12 + 4*D)*mt^2 + s)*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    (12 - 10*D + 2*D^2), GLI["fctopology10C", {0, 1, 0, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology10C", {0, 1, 0, 1, 1, 1, -1}] -> 
  -1/8*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}]/mt^2 + 
   ((1 - D)*s*GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-24 + 8*D)*mt^2) + ((3 - D)*GLI["fctopology10C", 
      {0, 1, 0, 1, 1, 0, 0}])/(-8 + 4*D) + 
   (((-12 + 4*D)*mt^2 + (-1 + D)*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/(24 - 20*D + 4*D^2), 
 GLI["fctopology10C", {0, 1, 0, 1, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/((-6 + 2*D)*mt^2) - 
   GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}]/(-3 + D), 
 GLI["fctopology10C", {0, 1, 1, -1, 1, 1, 0}] -> 
  ((3 - D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((-8 + 3*D)*mt^2) + 
   (((72 - 48*D + 8*D^2)*mt^2 + (18 - 12*D + 2*D^2)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((96 - 68*D + 12*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s) + 
   (((432 - 432*D + 144*D^2 - 16*D^3)*mt^4 + (-48 + 28*D - 4*D^2)*mt^2*s + 
      (-24 + 26*D - 9*D^2 + D^3)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((-48 + 16*D)*mt^4*s + (12 - 4*D)*mt^2*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 2, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((48 - 28*D + 4*D^2)*mt^4*s + (8 - 6*D + D^2)*mt^2*s^2)*
     GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s), GLI["fctopology10C", {0, 1, 1, 0, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology10C", {0, 1, 1, 0, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology10C", {0, 1, 1, 0, 1, 1, -1}] -> 
  ((-5 + 2*D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-16 + 6*D)*mt^2) + (((-120 + 88*D - 16*D^2)*mt^2 + (-14 + 8*D - D^2)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((192 - 136*D + 24*D^2)*mt^2 + (64 - 40*D + 6*D^2)*s) + 
   (((-720 + 768*D - 272*D^2 + 32*D^3)*mt^4 + 
      (400 - 428*D + 152*D^2 - 18*D^3)*mt^2*s + (40 - 46*D + 17*D^2 - 2*D^3)*
       s^2)*GLI["fctopology10C", {0, 1, 1, 0, 1, 1, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s) + (((104 - 72*D + 12*D^2)*mt^4*s + (-26 + 18*D - 3*D^2)*mt^2*s^2)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s) + (((-80 + 52*D - 8*D^2)*mt^4*s + (8 - 6*D + D^2)*mt^2*s^2)*
     GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s), GLI["fctopology10C", {0, 1, 1, 1, 0, 1, -1}] -> 
  ((2 - D)*s*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/(8*mt^4), 
 GLI["fctopology10C", {0, 1, 1, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/(4*mt^4), 
 GLI["fctopology10C", {0, 1, 1, 1, 1, 0, -1}] -> 
  -1/4*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}]/mt^2 + 
   ((3 - D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/(-4 + 2*D) + 
   ((4*mt^2 - s)*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/(-4 + 2*D), 
 GLI["fctopology10C", {0, 1, 1, 1, 1, 1, -2}] -> 
  (((2016 - 2136*D + 752*D^2 - 88*D^3)*mt^2 + (96 - 132*D + 60*D^2 - 9*D^3)*
       s)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-4608 + 4800*D - 1664*D^2 + 192*D^3)*mt^4) + 
   (((-2880 + 3072*D - 1088*D^2 + 128*D^3)*mt^4 + 
      (816 - 1088*D + 464*D^2 - 64*D^3)*mt^2*s + 
      (240 - 258*D + 87*D^2 - 9*D^3)*s^2)*GLI["fctopology10C", 
      {0, 0, 1, 0, 1, 1, 0}])/((-4608 + 4800*D - 1664*D^2 + 192*D^3)*mt^4 + 
     (-1536 + 1472*D - 464*D^2 + 48*D^3)*mt^2*s) + 
   (((-72 + 48*D - 8*D^2)*mt^2 + (48 - 42*D + 9*D^2)*s)*
     GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/((192 - 160*D + 32*D^2)*
     mt^2) + (((-48 + 16*D)*mt^4 + 2*D*mt^2*s + (-6 + 3*D)*s^2)*
     GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    ((96 - 80*D + 16*D^2)*mt^2) + 
   (((1440 - 1536*D + 544*D^2 - 64*D^3)*mt^4 + 
      (-1088 + 1204*D - 442*D^2 + 54*D^3)*mt^2*s + 
      (64 - 82*D + 35*D^2 - 5*D^3)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s) + 
   (((-832 + 576*D - 96*D^2)*mt^4*s + (400 - 312*D + 60*D^2)*mt^2*s^2 + 
      (-48 + 42*D - 9*D^2)*s^3)*GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-1536 + 1856*D - 736*D^2 + 96*D^3)*mt^2 + 
     (-512 + 576*D - 208*D^2 + 24*D^3)*s) + 
   (((-12 + 4*D)*mt^2*s + (6 - 3*D)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 1, 1, 0, 0}])/((-96 + 32*D)*mt^2) + 
   (((-1920 + 1888*D - 608*D^2 + 64*D^3)*mt^4*s + 
      (192 - 208*D + 72*D^2 - 8*D^3)*mt^2*s^2 + 
      (-192 + 216*D - 78*D^2 + 9*D^3)*s^3)*GLI["fctopology10C", 
      {0, 2, 1, 0, 1, 1, 0}])/((9216 - 14208*D + 8128*D^2 - 2048*D^3 + 
       192*D^4)*mt^2 + (3072 - 4480*D + 2400*D^2 - 560*D^3 + 48*D^4)*s) + 
   (s^2*GLI["fctopology10C", {1, 0, 1, 1, 1, 1, 0}])/4 + 
   ((-12*mt^2*s^2 + 3*s^3)*GLI["fctopology10C", {1, 0, 1, 1, 1, 2, 0}])/
    (-48 + 16*D), GLI["fctopology10C", {0, 1, 1, 1, 1, 1, -1}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((144 - 96*D + 16*D^2)*mt^4) + 
   (((48 - 40*D + 8*D^2)*mt^2 + (10 - 7*D + D^2)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((144 - 96*D + 16*D^2)*mt^4 + (48 - 28*D + 4*D^2)*mt^2*s) + 
   ((8 - 3*D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-24 + 8*D)*mt^2) + ((-2*mt^2 - s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-12 + 4*D)*mt^2) + 
   (((24 - 8*D)*mt^2 + (-2 + D)*s)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-24 + 8*D)*mt^2 + (-8 + 2*D)*s) + 
   ((-4*mt^2*s + s^2)*GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-24 + 8*D)*mt^2 + (-8 + 2*D)*s) + 
   ((-2 + D)*s*GLI["fctopology10C", {0, 1, 1, 1, 1, 0, 0}])/
    ((-24 + 8*D)*mt^2) + ((4 - D)*s^2*GLI["fctopology10C", 
      {0, 2, 1, 0, 1, 1, 0}])/((144 - 96*D + 16*D^2)*mt^2 + 
     (48 - 28*D + 4*D^2)*s) - (s*GLI["fctopology10C", {1, 0, 1, 1, 1, 1, 0}])/
    2 + ((4*mt^2*s - s^2)*GLI["fctopology10C", {1, 0, 1, 1, 1, 2, 0}])/
    (-12 + 4*D), GLI["fctopology10C", {0, 1, 1, 1, 1, 1, 0}] -> 
  GLI["fctopology10C", {1, 0, 1, 1, 1, 1, 0}], 
 GLI["fctopology10C", {0, 2, -1, 1, 1, 0, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((32 - 8*D)*mt^2 + (-8 + 2*D)*s) + 
   (((3*D - D^2)*mt^2 + (6 - 5*D + D^2)*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 1, 0, 0}])/((16 - 4*D)*mt^2 + (-4 + D)*s) + 
   ((4*mt^4 + (8 - 3*D)*mt^2*s)*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    ((16 - 4*D)*mt^2 + (-4 + D)*s), 
 GLI["fctopology10C", {0, 2, 0, 1, 1, -1, 0}] -> 
  (3 - D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}] + 
   2*mt^2*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}], 
 GLI["fctopology10C", {0, 2, 0, 1, 1, 0, -1}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((32 - 8*D)*mt^2 + (-8 + 2*D)*s) + 
   (((3*D - D^2)*mt^2 + (6 - 5*D + D^2)*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 1, 0, 0}])/((16 - 4*D)*mt^2 + (-4 + D)*s) + 
   ((4*mt^4 + (8 - 3*D)*mt^2*s)*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    ((16 - 4*D)*mt^2 + (-4 + D)*s), 
 GLI["fctopology10C", {0, 2, 0, 1, 1, 0, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((16 - 4*D)*mt^2*s + (-4 + D)*s^2) + 
   (((48 - 34*D + 6*D^2)*mt^2 + (-24 + 17*D - 3*D^2)*s)*
     GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((16 - 4*D)*mt^2*s + (-4 + D)*s^2) + 
   (((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/((16 - 4*D)*mt^2*s + (-4 + D)*s^2), 
 GLI["fctopology10C", {0, 2, 1, -2, 1, 1, 0}] -> 
  (((80*D - 76*D^2 + 22*D^3 - 2*D^4)*mt^2 + (-64 - 8*D + 20*D^2 - 3*D^3)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((160*D - 92*D^2 + 12*D^3)*
     mt^4) + (((-96 + 104*D - 36*D^2 + 4*D^3)*mt^2 + (24 - 8*D - 3*D^2 + D^3)*
       s)*GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((96 - 68*D + 12*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s) + 
   (((-1152 + 1632*D - 848*D^2 + 192*D^3 - 16*D^4)*mt^4 + 
      (896 - 864*D + 272*D^2 - 28*D^3)*mt^2*s + (-320 + 272*D - 64*D^2 + D^4)*
       s^2)*GLI["fctopology10C", {0, 1, 1, 0, 1, 1, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s) + (((64 - 48*D + 8*D^2)*mt^4*s + (-144 + 92*D - 14*D^2)*mt^2*s^2 + 
      (32 - 20*D + 3*D^2)*s^3)*GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s) + (((64 - 80*D + 32*D^2 - 4*D^3)*mt^4*s + (96 - 72*D + 16*D^2 - D^3)*
       mt^2*s^2)*GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s), GLI["fctopology10C", {0, 2, 1, -1, 0, 1, 0}] -> 0, 
 GLI["fctopology10C", {0, 2, 1, -1, 1, 0, 0}] -> 
  ((-2 + D)*s*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
   ((-10*D + 2*D^2)*mt^4), GLI["fctopology10C", {0, 2, 1, -1, 1, 1, -1}] -> 
  (((-120*D + 124*D^2 - 40*D^3 + 4*D^4)*mt^2 + 
      (96 + 44*D - 86*D^2 + 29*D^3 - 3*D^4)*s)*GLI["fctopology10C", 
      {0, 0, 1, 0, 1, 0, 0}])/((320*D - 184*D^2 + 24*D^3)*mt^4) + 
   (((144 - 168*D + 64*D^2 - 8*D^3)*mt^2 + (-60 + 50*D - 13*D^2 + D^3)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((192 - 136*D + 24*D^2)*mt^2 + (64 - 40*D + 6*D^2)*s) + 
   (((1728 - 2592*D + 1440*D^2 - 352*D^3 + 32*D^4)*mt^4 + 
      (-960 + 944*D - 304*D^2 + 32*D^3)*mt^2*s + 
      (928 - 1128*D + 504*D^2 - 98*D^3 + 7*D^4)*s^2)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 1, 0}])/
    ((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s) + 
   (((288 - 384*D + 168*D^2 - 24*D^3)*mt^4*s + (312 - 272*D + 74*D^2 - 6*D^3)*
       mt^2*s^2 + (-96 + 92*D - 29*D^2 + 3*D^3)*s^3)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s) + (((48 - 52*D + 18*D^2 - 2*D^3)*mt^4*s + 
      (-56 + 46*D - 12*D^2 + D^3)*mt^2*s^2)*GLI["fctopology10C", 
      {0, 2, 1, 0, 1, 1, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s), 
 GLI["fctopology10C", {0, 2, 1, -1, 1, 1, 0}] -> 
  ((8 - 6*D + D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-20 + 4*D)*mt^4) + (4 - D)*GLI["fctopology10C", 
     {0, 1, 1, 0, 1, 1, 0}] + (4*mt^2 - s)*GLI["fctopology10C", 
     {0, 1, 1, 0, 1, 2, 0}], GLI["fctopology10C", {0, 2, 1, 0, 0, 1, -1}] -> 
  ((2 - D)*s*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((-40 + 8*D)*mt^4), 
 GLI["fctopology10C", {0, 2, 1, 0, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology10C", {0, 2, 1, 0, 1, -1, 0}] -> 
  ((4 - 4*D + D^2)*s*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
   ((-20*D + 4*D^2)*mt^4), GLI["fctopology10C", {0, 2, 1, 0, 1, 0, -1}] -> 
  ((2 - D)*s*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
   ((-10*D + 2*D^2)*mt^4), GLI["fctopology10C", {0, 2, 1, 0, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology10C", {0, 2, 1, 0, 1, 1, -2}] -> 
  (((-20*D + 18*D^2 - 4*D^3)*mt^2 + (16 + 10*D - 14*D^2 + 3*D^3)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((-64*D + 24*D^2)*mt^4) + 
   (((-240 + 296*D - 120*D^2 + 16*D^3)*mt^2 + (212 - 236*D + 88*D^2 - 11*D^3)*
       s)*GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((384 - 272*D + 48*D^2)*mt^2 + (128 - 80*D + 12*D^2)*s) + 
   (((-2880 + 4512*D - 2624*D^2 + 672*D^3 - 64*D^4)*mt^4 + 
      (4672 - 6608*D + 3496*D^2 - 820*D^3 + 72*D^4)*mt^2*s + 
      (-2016 + 2696*D - 1332*D^2 + 288*D^3 - 23*D^4)*s^2)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 1, 0}])/
    ((-1536 + 1856*D - 736*D^2 + 96*D^3)*mt^2 + 
     (-512 + 576*D - 208*D^2 + 24*D^3)*s) + 
   (((416 - 496*D + 192*D^2 - 24*D^3)*mt^4*s + 
      (-744 + 780*D - 268*D^2 + 30*D^3)*mt^2*s^2 + 
      (160 - 164*D + 55*D^2 - 6*D^3)*s^3)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 2, 0}])/((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s) + 
   (((-160 + 184*D - 68*D^2 + 8*D^3)*mt^4*s + (144 - 116*D + 26*D^2 - D^3)*
       mt^2*s^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*s^3)*
     GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s), 
 GLI["fctopology10C", {0, 2, 1, 0, 1, 1, -1}] -> 
  ((2 - D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/(8*mt^4) + 
   ((6 - 5*D + D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   (((-36 + 24*D - 4*D^2)*mt^2 + (28 - 15*D + 2*D^2)*s)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 1, 0}])/
    ((-24 + 8*D)*mt^2 + (-8 + 2*D)*s) + 
   (((16 - 4*D)*mt^2*s + (-4 + D)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 2, 0}])/((-24 + 8*D)*mt^2 + (-8 + 2*D)*s) + 
   (((4 - 2*D)*mt^2*s + (4 - D)*s^2)*GLI["fctopology10C", 
      {0, 2, 1, 0, 1, 1, 0}])/((-24 + 8*D)*mt^2 + (-8 + 2*D)*s), 
 GLI["fctopology10C", {0, 2, 1, 1, 1, -1, -1}] -> 
  (((10*D - 7*D^2 + D^3)*mt^2 + (18 - 21*D + 8*D^2 - D^3)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((60*D - 32*D^2 + 4*D^3)*
     mt^4) + ((5 - 2*D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/2 + 
   2*mt^2*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}], 
 GLI["fctopology10C", {0, 2, 1, 1, 1, 0, -2}] -> 
  (((32*D - 24*D^2 + 4*D^3)*mt^4 + (64 - 32*D - 2*D^2 + D^3)*mt^2*s + 
      (-16 + 8*D)*s^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((256*D - 64*D^2)*mt^6 + (-64*D + 16*D^2)*mt^4*s) + 
   (((48 - 28*D + 4*D^2)*mt^2 + (36 - 27*D + 5*D^2)*s)*
     GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((128 - 32*D)*mt^2 + (-32 + 8*D)*s) + 
   (((64 - 16*D)*mt^4 + (56 - 16*D)*mt^2*s - D*s^2)*
     GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    ((128 - 32*D)*mt^2 + (-32 + 8*D)*s), 
 GLI["fctopology10C", {0, 2, 1, 1, 1, 0, -1}] -> 
  (((-12 + 8*D - D^2)*mt^2 + (2 - D)*s)*GLI["fctopology10C", 
      {0, 0, 1, 0, 1, 0, 0}])/((64 - 16*D)*mt^6 + (-16 + 4*D)*mt^4*s) + 
   ((-24 + 17*D - 3*D^2)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((32 - 8*D)*mt^2 + (-8 + 2*D)*s) + 
   (((-28 + 8*D)*mt^2 + (-2 + D)*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/((32 - 8*D)*mt^2 + (-8 + 2*D)*s), 
 GLI["fctopology10C", {0, 2, 1, 1, 1, 0, 0}] -> 
  (((-8 + 8*D - 2*D^2)*mt^2 + (4 - 4*D + D^2)*s)*GLI["fctopology10C", 
      {0, 0, 1, 0, 1, 0, 0}])/((64 - 16*D)*mt^6*s + (-16 + 4*D)*mt^4*s^2) + 
   ((24 - 17*D + 3*D^2)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((16 - 4*D)*mt^2*s + (-4 + D)*s^2) + 
   (((12 - 4*D)*mt^2 + (6 - 2*D)*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/((16 - 4*D)*mt^2*s + (-4 + D)*s^2), 
 GLI["fctopology10C", {1, -1, 0, 1, 1, 1, 0}] -> 
  ((-5 + 2*D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-8 + 3*D)*mt^2) + (((-24 + 20*D - 4*D^2)*mt^2 + (18 - 12*D + 2*D^2)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((96 - 68*D + 12*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s) + 
   (((-720 + 768*D - 272*D^2 + 32*D^3)*mt^4 + (208 - 196*D + 60*D^2 - 6*D^3)*
       mt^2*s + (-24 + 26*D - 9*D^2 + D^3)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((208 - 144*D + 24*D^2)*mt^4*s + (-52 + 36*D - 6*D^2)*mt^2*s^2)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s) + (((-80 + 52*D - 8*D^2)*mt^4*s + (8 - 6*D + D^2)*mt^2*s^2)*
     GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s), GLI["fctopology10C", {1, -1, 1, 0, 1, 1, 0}] -> 
  GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}]/(4*mt^2) + 
   ((4*mt^2 - s)*GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/(4*mt^2) + 
   ((-3 + D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/(-4 + 2*D) + 
   ((-4*mt^2 + s)*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/(-4 + 2*D), 
 GLI["fctopology10C", {1, -1, 1, 1, 1, 1, -1}] -> 
  (((-1120 + 1288*D - 496*D^2 + 64*D^3)*mt^2 + (-32 + 44*D - 20*D^2 + 3*D^3)*
       s)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-2304 + 2400*D - 832*D^2 + 96*D^3)*mt^4) + 
   (((2880 - 3072*D + 1088*D^2 - 128*D^3)*mt^4 + 
      (336 - 592*D + 388*D^2 - 112*D^3 + 12*D^4)*mt^2*s + 
      (-80 - 10*D + 63*D^2 - 26*D^3 + 3*D^4)*s^2)*GLI["fctopology10C", 
      {0, 0, 1, 0, 1, 1, 0}])/((-2304 + 2400*D - 832*D^2 + 96*D^3)*mt^4 + 
     (-768 + 736*D - 232*D^2 + 24*D^3)*mt^2*s) + 
   (((-200 + 160*D - 32*D^2)*mt^2 + (-16 + 14*D - 3*D^2)*s)*
     GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((96 - 80*D + 16*D^2)*mt^2) + 
   (((-80 + 32*D)*mt^4 + (16 - 6*D)*mt^2*s + (2 - D)*s^2)*
     GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    ((48 - 40*D + 8*D^2)*mt^2) + 
   (((-1440 + 1536*D - 544*D^2 + 64*D^3)*mt^4 + 
      (256 - 220*D + 62*D^2 - 6*D^3)*mt^2*s + (32 - 34*D + 11*D^2 - D^3)*s^2)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 1, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s) + (((320 - 128*D)*mt^4*s + (-144 + 88*D - 12*D^2)*mt^2*s^2 + 
      (16 - 14*D + 3*D^2)*s^3)*GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s) + 
   (((12 - 4*D)*mt^2*s + (-2 + D)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 1, 1, 0, 0}])/((-48 + 16*D)*mt^2) + 
   (((1920 - 1888*D + 608*D^2 - 64*D^3)*mt^4*s + 
      (320 - 368*D + 136*D^2 - 16*D^3)*mt^2*s^2 + 
      (64 - 72*D + 26*D^2 - 3*D^3)*s^3)*GLI["fctopology10C", 
      {0, 2, 1, 0, 1, 1, 0}])/((4608 - 7104*D + 4064*D^2 - 1024*D^3 + 96*D^4)*
      mt^2 + (1536 - 2240*D + 1200*D^2 - 280*D^3 + 24*D^4)*s) - 
   mt^2*s*GLI["fctopology10C", {1, 0, 1, 1, 1, 1, 0}] + 
   ((4*mt^2*s^2 - s^3)*GLI["fctopology10C", {1, 0, 1, 1, 1, 2, 0}])/
    (-24 + 8*D), GLI["fctopology10C", {1, 0, -1, 1, 1, 1, 0}] -> 
  ((3 - D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((-8 + 3*D)*mt^2) + 
   (((72 - 48*D + 8*D^2)*mt^2 + (18 - 12*D + 2*D^2)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((96 - 68*D + 12*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s) + 
   (((432 - 432*D + 144*D^2 - 16*D^3)*mt^4 + (-48 + 28*D - 4*D^2)*mt^2*s + 
      (-24 + 26*D - 9*D^2 + D^3)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((-48 + 16*D)*mt^4*s + (12 - 4*D)*mt^2*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 2, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((48 - 28*D + 4*D^2)*mt^4*s + (8 - 6*D + D^2)*mt^2*s^2)*
     GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s), GLI["fctopology10C", {1, 0, 0, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology10C", {1, 0, 0, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology10C", {1, 0, 0, 1, 1, 1, -1}] -> 
  ((5 - 2*D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-16 + 6*D)*mt^2) + (((120 - 88*D + 16*D^2)*mt^2 + (14 - 8*D + D^2)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((192 - 136*D + 24*D^2)*mt^2 + (64 - 40*D + 6*D^2)*s) + 
   (((720 - 768*D + 272*D^2 - 32*D^3)*mt^4 + (-208 + 196*D - 60*D^2 + 6*D^3)*
       mt^2*s + (24 - 26*D + 9*D^2 - D^3)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + 
     (-128 + 144*D - 52*D^2 + 6*D^3)*s) + 
   (((-104 + 72*D - 12*D^2)*mt^4*s + (26 - 18*D + 3*D^2)*mt^2*s^2)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s) + (((80 - 52*D + 8*D^2)*mt^4*s + (-8 + 6*D - D^2)*mt^2*s^2)*
     GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s), GLI["fctopology10C", {1, 0, 0, 1, 1, 1, 0}] -> 
  GLI["fctopology10C", {0, 1, 1, 0, 1, 1, 0}], 
 GLI["fctopology10C", {1, 0, 1, -1, 1, 1, 0}] -> 
  GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}]/((-12 + 4*D)*mt^2) - 
   (s*GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/((-12 + 4*D)*mt^2) + 
   ((5 - 2*D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/(-4 + 2*D) + 
   (((-12 + 4*D)*mt^2 + s)*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    (12 - 10*D + 2*D^2), GLI["fctopology10C", {1, 0, 1, 0, 0, 1, 0}] -> 
  GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}], 
 GLI["fctopology10C", {1, 0, 1, 0, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology10C", {1, 0, 1, 0, 1, 1, -1}] -> 
  GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}]/(8*mt^2) - 
   (s*GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/(8*mt^2) + 
   ((-3 + D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/(-8 + 4*D) + 
   ((-4*mt^2 + s)*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/(-8 + 4*D), 
 GLI["fctopology10C", {1, 0, 1, 0, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/((-6 + 2*D)*mt^2) - 
   GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}]/(-3 + D), 
 GLI["fctopology10C", {1, 0, 1, 1, 0, 1, -1}] -> 
  GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}]/(4*mt^2) + 
   ((-3 + D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/(-4 + 2*D) + 
   ((-4*mt^2 + s)*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/(-4 + 2*D) - 
   (s*GLI["fctopology10C", {0, 1, 1, 1, 1, 0, 0}])/2, 
 GLI["fctopology10C", {1, 0, 1, 1, 0, 1, 0}] -> 
  GLI["fctopology10C", {0, 1, 1, 1, 1, 0, 0}], 
 GLI["fctopology10C", {1, 0, 1, 1, 1, 0, -1}] -> 0, 
 GLI["fctopology10C", {1, 0, 1, 1, 1, 1, -2}] -> 
  (((2016 - 2136*D + 752*D^2 - 88*D^3)*mt^2 + (-32 + 44*D - 20*D^2 + 3*D^3)*
       s)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-4608 + 4800*D - 1664*D^2 + 192*D^3)*mt^4) + 
   (((-2880 + 3072*D - 1088*D^2 + 128*D^3)*mt^4 + 
      (-720 + 768*D - 272*D^2 + 32*D^3)*mt^2*s + 
      (-80 + 86*D - 29*D^2 + 3*D^3)*s^2)*GLI["fctopology10C", 
      {0, 0, 1, 0, 1, 1, 0}])/((-4608 + 4800*D - 1664*D^2 + 192*D^3)*mt^4 + 
     (-1536 + 1472*D - 464*D^2 + 48*D^3)*mt^2*s) + 
   (((-72 + 48*D - 8*D^2)*mt^2 + (-16 + 14*D - 3*D^2)*s)*
     GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/((192 - 160*D + 32*D^2)*
     mt^2) + (((-48 + 16*D)*mt^4 + (16 - 6*D)*mt^2*s + (2 - D)*s^2)*
     GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    ((96 - 80*D + 16*D^2)*mt^2) + 
   (((1440 - 1536*D + 544*D^2 - 64*D^3)*mt^4 + 
      (-320 + 276*D - 74*D^2 + 6*D^3)*mt^2*s + (6*D - 5*D^2 + D^3)*s^2)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 1, 0}])/
    ((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s) + 
   (((-832 + 576*D - 96*D^2)*mt^4*s + (144 - 88*D + 12*D^2)*mt^2*s^2 + 
      (16 - 14*D + 3*D^2)*s^3)*GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-1536 + 1856*D - 736*D^2 + 96*D^3)*mt^2 + 
     (-512 + 576*D - 208*D^2 + 24*D^3)*s) + 
   (((-12 + 4*D)*mt^2*s + (-2 + D)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 1, 1, 0, 0}])/((-96 + 32*D)*mt^2) + 
   (((-1920 + 1888*D - 608*D^2 + 64*D^3)*mt^4*s + 
      (192 - 208*D + 72*D^2 - 8*D^3)*mt^2*s^2 + (64 - 72*D + 26*D^2 - 3*D^3)*
       s^3)*GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((9216 - 14208*D + 8128*D^2 - 2048*D^3 + 192*D^4)*mt^2 + 
     (3072 - 4480*D + 2400*D^2 - 560*D^3 + 48*D^4)*s) + 
   ((4*mt^2*s^2 - s^3)*GLI["fctopology10C", {1, 0, 1, 1, 1, 2, 0}])/
    (-48 + 16*D), GLI["fctopology10C", {1, 0, 1, 1, 1, 1, -1}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((144 - 96*D + 16*D^2)*mt^4) + 
   (((-48 + 40*D - 8*D^2)*mt^2 + (-10 + 7*D - D^2)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((144 - 96*D + 16*D^2)*mt^4 + (48 - 28*D + 4*D^2)*mt^2*s) + 
   ((-8 + 3*D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-24 + 8*D)*mt^2) + ((2*mt^2 + s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-12 + 4*D)*mt^2) + 
   (((-24 + 8*D)*mt^2 + (2 - D)*s)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-24 + 8*D)*mt^2 + (-8 + 2*D)*s) + 
   ((4*mt^2*s - s^2)*GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-24 + 8*D)*mt^2 + (-8 + 2*D)*s) + 
   ((2 - D)*s*GLI["fctopology10C", {0, 1, 1, 1, 1, 0, 0}])/
    ((-24 + 8*D)*mt^2) + ((-4 + D)*s^2*GLI["fctopology10C", 
      {0, 2, 1, 0, 1, 1, 0}])/((144 - 96*D + 16*D^2)*mt^2 + 
     (48 - 28*D + 4*D^2)*s) + 
   ((-4*mt^2*s + s^2)*GLI["fctopology10C", {1, 0, 1, 1, 1, 2, 0}])/
    (-12 + 4*D), GLI["fctopology10C", {1, 1, -2, 1, 1, 1, 0}] -> 
  (((-11680*D + 20316*D^2 - 14716*D^3 + 5699*D^4 - 1245*D^5 + 145*D^6 - 
        7*D^7)*mt^4 + (9216 - 7616*D - 632*D^2 + 2645*D^3 - 1147*D^4 + 
        228*D^5 - 23*D^6 + D^7)*mt^2*s + (-2304 + 2544*D - 910*D^2 + 73*D^3 + 
        20*D^4 - 3*D^5)*s^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-46080*D + 80256*D^2 - 57728*D^3 + 21944*D^4 - 4648*D^5 + 520*D^6 - 
       24*D^7)*mt^6 + (11520*D - 20064*D^2 + 14432*D^3 - 5486*D^4 + 
       1162*D^5 - 130*D^6 + 6*D^7)*mt^4*s) + 
   (((-1152 + 1344*D - 584*D^2 + 112*D^3 - 8*D^4)*mt^4 + 
      (672 - 776*D + 328*D^2 - 60*D^3 + 4*D^4)*mt^2*s + (8*D - 3*D^2)*s^2)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((2304 - 2976*D + 1432*D^2 - 304*D^3 + 24*D^4)*mt^4 + 
     (768 - 928*D + 416*D^2 - 82*D^3 + 6*D^4)*mt^2*s) + 
   (((16 - 14*D + 17*D^2 - 8*D^3 + D^4)*mt^2 + 
      (-40 + 59*D - 36*D^2 + 10*D^3 - D^4)*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 1, 0, 0}])/((-384 + 512*D - 248*D^2 + 52*D^3 - 4*D^4)*
      mt^2 + (96 - 128*D + 62*D^2 - 13*D^3 + D^4)*s) + 
   (((8 + 20*D - 4*D^2)*mt^4 + (-56 + 54*D - 23*D^2 + 3*D^3)*mt^2*s + D*s^2)*
     GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-384 + 512*D - 248*D^2 + 52*D^3 - 4*D^4)*mt^2 + 
     (96 - 128*D + 62*D^2 - 13*D^3 + D^4)*s) + 
   (((1152 - 1344*D + 584*D^2 - 112*D^3 + 8*D^4)*mt^4 + 
      (-2176 + 2528*D - 1064*D^2 + 190*D^3 - 12*D^4)*mt^2*s + 
      (320 - 304*D + 102*D^2 - 15*D^3 + D^4)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 1, 0}])/((768 - 1120*D + 600*D^2 - 140*D^3 + 12*D^4)*
      mt^2 + (256 - 352*D + 176*D^2 - 38*D^3 + 3*D^4)*s) + 
   (((-1024 + 976*D - 288*D^2 + 24*D^3)*mt^4*s + 
      (384 - 292*D + 72*D^2 - 6*D^3)*mt^2*s^2 + (-32 + 12*D)*s^3)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/
    ((768 - 1120*D + 600*D^2 - 140*D^3 + 12*D^4)*mt^2 + 
     (256 - 352*D + 176*D^2 - 38*D^3 + 3*D^4)*s) + 
   (((-768 + 976*D - 468*D^2 + 100*D^3 - 8*D^4)*mt^4*s + 
      (448 - 448*D + 154*D^2 - 21*D^3 + D^4)*mt^2*s^2)*
     GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-2304 + 4128*D - 2920*D^2 + 1020*D^3 - 176*D^4 + 12*D^5)*mt^2 + 
     (-768 + 1312*D - 880*D^2 + 290*D^3 - 47*D^4 + 3*D^5)*s), 
 GLI["fctopology10C", {1, 1, -1, 1, 0, 1, 0}] -> 
  ((-2 + D)*s*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
   ((-20*D + 4*D^2)*mt^4), GLI["fctopology10C", {1, 1, -1, 1, 1, 1, -1}] -> 
  (((-39040*D + 71568*D^2 - 54272*D^3 + 21784*D^4 - 4876*D^5 + 576*D^6 - 
        28*D^7)*mt^4 + (27648 - 30848*D + 8424*D^2 + 3016*D^3 - 2451*D^4 + 
        638*D^5 - 79*D^6 + 4*D^7)*mt^2*s + 
      (-6912 + 9792*D - 5772*D^2 + 1896*D^3 - 391*D^4 + 50*D^5 - 3*D^6)*s^2)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-184320*D + 321024*D^2 - 230912*D^3 + 87776*D^4 - 18592*D^5 + 
       2080*D^6 - 96*D^7)*mt^6 + (46080*D - 80256*D^2 + 57728*D^3 - 
       21944*D^4 + 4648*D^5 - 520*D^6 + 24*D^7)*mt^4*s) + 
   (((-3456 + 4320*D - 2016*D^2 + 416*D^3 - 32*D^4)*mt^4 + 
      (288 - 24*D - 156*D^2 + 68*D^3 - 8*D^4)*mt^2*s + 
      (64 - 56*D + 20*D^2 - 3*D^3)*s^2)*GLI["fctopology10C", 
      {0, 0, 1, 0, 1, 1, 0}])/((9216 - 11904*D + 5728*D^2 - 1216*D^3 + 
       96*D^4)*mt^4 + (3072 - 3712*D + 1664*D^2 - 328*D^3 + 24*D^4)*mt^2*s) + 
   (((448 - 536*D + 248*D^2 - 52*D^3 + 4*D^4)*mt^2 + 
      (-256 + 356*D - 189*D^2 + 45*D^3 - 4*D^4)*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 1, 0, 0}])/((-1536 + 2048*D - 992*D^2 + 208*D^3 - 16*D^4)*
      mt^2 + (384 - 512*D + 248*D^2 - 52*D^3 + 4*D^4)*s) + 
   (((224 - 112*D + 16*D^2)*mt^4 + (-304 + 296*D - 104*D^2 + 12*D^3)*mt^2*s + 
      (8 - 4*D + D^2)*s^2)*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-1536 + 2048*D - 992*D^2 + 208*D^3 - 16*D^4)*mt^2 + 
     (384 - 512*D + 248*D^2 - 52*D^3 + 4*D^4)*s) + 
   (((1728 - 2160*D + 1008*D^2 - 208*D^3 + 16*D^4)*mt^4 + 
      (-1216 + 1184*D - 380*D^2 + 40*D^3)*mt^2*s + 
      (96 - 8*D - 38*D^2 + 13*D^3 - D^4)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 1, 0}])/((1536 - 2240*D + 1200*D^2 - 280*D^3 + 24*D^4)*
      mt^2 + (512 - 704*D + 352*D^2 - 76*D^3 + 6*D^4)*s) + 
   (((-224 + 168*D - 32*D^2)*mt^4*s + (120 - 66*D + 8*D^2)*mt^2*s^2 + 
      (-16 + 6*D)*s^3)*GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/
    ((768 - 1120*D + 600*D^2 - 140*D^3 + 12*D^4)*mt^2 + 
     (256 - 352*D + 176*D^2 - 38*D^3 + 3*D^4)*s) + 
   (((-576 + 672*D - 292*D^2 + 56*D^3 - 4*D^4)*mt^4*s + 
      (224 - 152*D + 14*D^2 + 7*D^3 - D^4)*mt^2*s^2)*
     GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-4608 + 8256*D - 5840*D^2 + 2040*D^3 - 352*D^4 + 24*D^5)*mt^2 + 
     (-1536 + 2624*D - 1760*D^2 + 580*D^3 - 94*D^4 + 6*D^5)*s), 
 GLI["fctopology10C", {1, 1, -1, 1, 1, 1, 0}] -> 
  (((400 - 560*D + 276*D^2 - 56*D^3 + 4*D^4)*mt^4 + 
      (296 - 304*D + 98*D^2 - 10*D^3)*mt^2*s + (-84 + 88*D - 29*D^2 + 3*D^3)*
       s^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-3840 + 3968*D - 1520*D^2 + 256*D^3 - 16*D^4)*mt^6*s + 
     (960 - 992*D + 380*D^2 - 64*D^3 + 4*D^4)*mt^4*s^2) + 
   (((-96 + 104*D - 36*D^2 + 4*D^3)*mt^2 + (4 - 4*D + D^2)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-288 + 264*D - 80*D^2 + 8*D^3)*mt^4 + (-96 + 80*D - 22*D^2 + 2*D^3)*
      mt^2*s) + (((-80 + 46*D - 6*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s)*
     GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-64 + 32*D - 4*D^2)*mt^2*s + (16 - 8*D + D^2)*s^2) + 
   (((120 - 64*D + 8*D^2)*mt^4 + (-92 + 56*D - 8*D^2)*mt^2*s + (2 - D)*s^2)*
     GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    ((192 - 160*D + 44*D^2 - 4*D^3)*mt^2*s + (-48 + 40*D - 11*D^2 + D^3)*
      s^2) + (((-96 + 56*D - 8*D^2)*mt^2 + (28 - 12*D + D^2)*s)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 1, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s) + (((-48 + 16*D)*mt^4 + (20 - 4*D)*mt^2*s - 2*s^2)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s) + ((-12 + 2*D)*mt^2*s*GLI["fctopology10C", 
      {0, 2, 1, 0, 1, 1, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s), GLI["fctopology10C", {1, 1, 0, 1, -1, 1, 0}] -> 
  ((2 - 3*D + D^2)*s*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
   ((-20*D + 4*D^2)*mt^4), GLI["fctopology10C", {1, 1, 0, 1, 0, 1, -1}] -> 
  ((-4 + 4*D - D^2)*s*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
   ((-40*D + 8*D^2)*mt^4), GLI["fctopology10C", {1, 1, 0, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology10C", {1, 1, 0, 1, 1, -1, 0}] -> 
  ((-2 + D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((-8 + 2*D)*mt^2) + 
   ((3 - D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/(-4 + D), 
 GLI["fctopology10C", {1, 1, 0, 1, 1, 0, -1}] -> 
  ((-3 + D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/(-4 + D) - 
   (2*mt^2*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/(-4 + D), 
 GLI["fctopology10C", {1, 1, 0, 1, 1, 0, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((24 - 14*D + 2*D^2)*mt^2*s) + 
   ((8 - 3*D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/((-4 + D)*s) + 
   (4*mt^2*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/((-4 + D)*s), 
 GLI["fctopology10C", {1, 1, 0, 1, 1, 1, -2}] -> 
  (((1280*D - 1280*D^2 + 416*D^3 - 44*D^4)*mt^4 + 
      (-1024 + 768*D - 264*D^2 + 64*D^3 - 7*D^4)*mt^2*s + 
      (256 - 256*D + 124*D^2 - 32*D^3 + 3*D^4)*s^2)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((8192*D - 7168*D^2 + 2048*D^3 - 192*D^4)*mt^6 + 
     (-2048*D + 1792*D^2 - 512*D^3 + 48*D^4)*mt^4*s) + 
   (((-5760 + 7584*D - 3712*D^2 + 800*D^3 - 64*D^4)*mt^4 + 
      (-288 + 792*D - 580*D^2 + 164*D^3 - 16*D^4)*mt^2*s + 
      (-64 + 152*D - 104*D^2 + 29*D^3 - 3*D^4)*s^2)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((18432 - 23808*D + 11456*D^2 - 2432*D^3 + 192*D^4)*mt^4 + 
     (6144 - 7424*D + 3328*D^2 - 656*D^3 + 48*D^4)*mt^2*s) + 
   (((-48*D + 28*D^2 - 4*D^3)*mt^2 + (96 - 104*D + 39*D^2 - 5*D^3)*s)*
     GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((1024 - 1024*D + 320*D^2 - 32*D^3)*mt^2 + 
     (-256 + 256*D - 80*D^2 + 8*D^3)*s) + 
   (((192*D - 112*D^2 + 16*D^3)*mt^4 + (-400 + 392*D - 136*D^2 + 16*D^3)*mt^2*
       s + (-8 + 16*D - 7*D^2 + D^3)*s^2)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-3072 + 4096*D - 1984*D^2 + 416*D^3 - 32*D^4)*
      mt^2 + (768 - 1024*D + 496*D^2 - 104*D^3 + 8*D^4)*s) + 
   (((2880 - 3792*D + 1856*D^2 - 400*D^3 + 32*D^4)*mt^4 + 
      (-1600 + 1728*D - 668*D^2 + 108*D^3 - 6*D^4)*mt^2*s + 
      (160 - 120*D + 34*D^2 - 7*D^3 + D^4)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 1, 0}])/((3072 - 4480*D + 2400*D^2 - 560*D^3 + 48*D^4)*
      mt^2 + (1024 - 1408*D + 704*D^2 - 152*D^3 + 12*D^4)*s) + 
   (((-416 + 392*D - 120*D^2 + 12*D^3)*mt^4*s + 
      (168 - 122*D + 30*D^2 - 3*D^3)*mt^2*s^2 + (-16 + 6*D)*s^3)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/
    ((1536 - 2240*D + 1200*D^2 - 280*D^3 + 24*D^4)*mt^2 + 
     (512 - 704*D + 352*D^2 - 76*D^3 + 6*D^4)*s) + 
   (((320 - 288*D + 84*D^2 - 8*D^3)*mt^4*s + (-96 + 56*D - 10*D^2 + D^3)*mt^2*
       s^2)*GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((3072 - 4480*D + 2400*D^2 - 560*D^3 + 48*D^4)*mt^2 + 
     (1024 - 1408*D + 704*D^2 - 152*D^3 + 12*D^4)*s), 
 GLI["fctopology10C", {1, 1, 0, 1, 1, 1, -1}] -> 
  (((56 - 40*D + 6*D^2)*mt^2 + (-12 + 8*D - D^2)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-512 + 256*D - 32*D^2)*mt^6 + (128 - 64*D + 8*D^2)*mt^4*s) + 
   (((-96 + 104*D - 36*D^2 + 4*D^3)*mt^2 + (-20 + 22*D - 8*D^2 + D^3)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-576 + 528*D - 160*D^2 + 16*D^3)*mt^4 + (-192 + 160*D - 44*D^2 + 4*D^3)*
      mt^2*s) + ((24 - 17*D + 3*D^2)*GLI["fctopology10C", 
      {0, 1, 0, 1, 1, 0, 0}])/((-128 + 64*D - 8*D^2)*mt^2 + 
     (32 - 16*D + 2*D^2)*s) + 
   (((-68 + 48*D - 8*D^2)*mt^2 + (-10 + 6*D - D^2)*s)*
     GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    ((384 - 320*D + 88*D^2 - 8*D^3)*mt^2 + (-96 + 80*D - 22*D^2 + 2*D^3)*s) + 
   (((-48 + 28*D - 4*D^2)*mt^2 + (4 + 2*D - D^2)*s)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 1, 0}])/((96 - 56*D + 8*D^2)*mt^2 + 
     (32 - 16*D + 2*D^2)*s) + 
   ((4*mt^2*s - s^2)*GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/
    ((48 - 28*D + 4*D^2)*mt^2 + (16 - 8*D + D^2)*s) - 
   (2*mt^2*s*GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((48 - 28*D + 4*D^2)*mt^2 + (16 - 8*D + D^2)*s), 
 GLI["fctopology10C", {1, 1, 0, 1, 1, 1, 0}] -> 
  (((8 - 8*D + 2*D^2)*mt^2 + (-4 + 4*D - D^2)*s)*GLI["fctopology10C", 
      {0, 0, 1, 0, 1, 0, 0}])/((-256 + 128*D - 16*D^2)*mt^6*s + 
     (64 - 32*D + 4*D^2)*mt^4*s^2) + 
   ((-6 + 5*D - D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((48 - 28*D + 4*D^2)*mt^4 + (16 - 8*D + D^2)*mt^2*s) + 
   ((-24 + 17*D - 3*D^2)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-64 + 32*D - 4*D^2)*mt^2*s + (16 - 8*D + D^2)*s^2) + 
   (((-12 + 4*D)*mt^2 + (-6 + 2*D)*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-64 + 32*D - 4*D^2)*mt^2*s + 
     (16 - 8*D + D^2)*s^2) + ((60 - 38*D + 6*D^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 1, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s) + (((24 - 8*D)*mt^2 + (-6 + 2*D)*s)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s) + ((-12 + 4*D)*mt^2*GLI["fctopology10C", 
      {0, 2, 1, 0, 1, 1, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s), GLI["fctopology10C", {1, 1, 1, -2, 1, 1, 0}] -> 
  (((-11680*D + 20316*D^2 - 14716*D^3 + 5699*D^4 - 1245*D^5 + 145*D^6 - 
        7*D^7)*mt^4 + (9216 - 7616*D - 632*D^2 + 2645*D^3 - 1147*D^4 + 
        228*D^5 - 23*D^6 + D^7)*mt^2*s + (-2304 + 2544*D - 910*D^2 + 73*D^3 + 
        20*D^4 - 3*D^5)*s^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-46080*D + 80256*D^2 - 57728*D^3 + 21944*D^4 - 4648*D^5 + 520*D^6 - 
       24*D^7)*mt^6 + (11520*D - 20064*D^2 + 14432*D^3 - 5486*D^4 + 
       1162*D^5 - 130*D^6 + 6*D^7)*mt^4*s) + 
   (((-1152 + 1344*D - 584*D^2 + 112*D^3 - 8*D^4)*mt^4 + 
      (672 - 776*D + 328*D^2 - 60*D^3 + 4*D^4)*mt^2*s + (8*D - 3*D^2)*s^2)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((2304 - 2976*D + 1432*D^2 - 304*D^3 + 24*D^4)*mt^4 + 
     (768 - 928*D + 416*D^2 - 82*D^3 + 6*D^4)*mt^2*s) + 
   (((16 - 14*D + 17*D^2 - 8*D^3 + D^4)*mt^2 + 
      (-40 + 59*D - 36*D^2 + 10*D^3 - D^4)*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 1, 0, 0}])/((-384 + 512*D - 248*D^2 + 52*D^3 - 4*D^4)*
      mt^2 + (96 - 128*D + 62*D^2 - 13*D^3 + D^4)*s) + 
   (((8 + 20*D - 4*D^2)*mt^4 + (-56 + 54*D - 23*D^2 + 3*D^3)*mt^2*s + D*s^2)*
     GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-384 + 512*D - 248*D^2 + 52*D^3 - 4*D^4)*mt^2 + 
     (96 - 128*D + 62*D^2 - 13*D^3 + D^4)*s) + 
   (((1152 - 1344*D + 584*D^2 - 112*D^3 + 8*D^4)*mt^4 + 
      (-2176 + 2528*D - 1064*D^2 + 190*D^3 - 12*D^4)*mt^2*s + 
      (320 - 304*D + 102*D^2 - 15*D^3 + D^4)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 1, 0}])/((768 - 1120*D + 600*D^2 - 140*D^3 + 12*D^4)*
      mt^2 + (256 - 352*D + 176*D^2 - 38*D^3 + 3*D^4)*s) + 
   (((-1024 + 976*D - 288*D^2 + 24*D^3)*mt^4*s + 
      (384 - 292*D + 72*D^2 - 6*D^3)*mt^2*s^2 + (-32 + 12*D)*s^3)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/
    ((768 - 1120*D + 600*D^2 - 140*D^3 + 12*D^4)*mt^2 + 
     (256 - 352*D + 176*D^2 - 38*D^3 + 3*D^4)*s) + 
   (((-768 + 976*D - 468*D^2 + 100*D^3 - 8*D^4)*mt^4*s + 
      (448 - 448*D + 154*D^2 - 21*D^3 + D^4)*mt^2*s^2)*
     GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-2304 + 4128*D - 2920*D^2 + 1020*D^3 - 176*D^4 + 12*D^5)*mt^2 + 
     (-768 + 1312*D - 880*D^2 + 290*D^3 - 47*D^4 + 3*D^5)*s), 
 GLI["fctopology10C", {1, 1, 1, -1, 1, 0, 0}] -> 
  ((-2 + D)*s*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
   ((-20*D + 4*D^2)*mt^4), GLI["fctopology10C", {1, 1, 1, -1, 1, 1, -1}] -> 
  (((1840*D - 2748*D^2 + 1621*D^3 - 474*D^4 + 69*D^5 - 4*D^6)*mt^2 + 
      (-1728 + 1512*D - 180*D^2 - 182*D^3 + 64*D^4 - 6*D^5)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-11520*D + 17184*D^2 - 10136*D^3 + 2952*D^4 - 424*D^5 + 24*D^6)*mt^4) + 
   (((-864 + 864*D - 288*D^2 + 32*D^3)*mt^4 + 
      (456 - 452*D + 148*D^2 - 16*D^3)*mt^2*s + (8*D - 3*D^2)*s^2)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-2304 + 2400*D - 832*D^2 + 96*D^3)*mt^4 + 
     (-768 + 736*D - 232*D^2 + 24*D^3)*mt^2*s) + 
   ((32 - 43*D + 17*D^2 - 2*D^3)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    (-96 + 104*D - 36*D^2 + 4*D^3) + (((16 - 20*D + 4*D^2)*mt^2 + D*s)*
     GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/(-96 + 104*D - 36*D^2 + 
     4*D^3) + (((432 - 432*D + 144*D^2 - 16*D^3)*mt^4 + 
      (-688 + 684*D - 224*D^2 + 24*D^3)*mt^2*s + 
      (136 - 114*D + 29*D^2 - 2*D^3)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + 
     (-128 + 144*D - 52*D^2 + 6*D^3)*s) + 
   (((-152 + 120*D - 24*D^2)*mt^4*s + (70 - 42*D + 6*D^2)*mt^2*s^2 + 
      (-8 + 3*D)*s^3)*GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s) + (((-144 + 132*D - 40*D^2 + 4*D^3)*mt^4*s + 
      (200 - 186*D + 55*D^2 - 5*D^3)*mt^2*s^2)*GLI["fctopology10C", 
      {0, 2, 1, 0, 1, 1, 0}])/((1152 - 1776*D + 1016*D^2 - 256*D^3 + 24*D^4)*
      mt^2 + (384 - 560*D + 300*D^2 - 70*D^3 + 6*D^4)*s), 
 GLI["fctopology10C", {1, 1, 1, -1, 1, 1, 0}] -> 
  (((400 - 560*D + 276*D^2 - 56*D^3 + 4*D^4)*mt^4 + 
      (296 - 304*D + 98*D^2 - 10*D^3)*mt^2*s + (-84 + 88*D - 29*D^2 + 3*D^3)*
       s^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-3840 + 3968*D - 1520*D^2 + 256*D^3 - 16*D^4)*mt^6*s + 
     (960 - 992*D + 380*D^2 - 64*D^3 + 4*D^4)*mt^4*s^2) + 
   (((-96 + 104*D - 36*D^2 + 4*D^3)*mt^2 + (4 - 4*D + D^2)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-288 + 264*D - 80*D^2 + 8*D^3)*mt^4 + (-96 + 80*D - 22*D^2 + 2*D^3)*
      mt^2*s) + (((-80 + 46*D - 6*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s)*
     GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-64 + 32*D - 4*D^2)*mt^2*s + (16 - 8*D + D^2)*s^2) + 
   (((120 - 64*D + 8*D^2)*mt^4 + (-92 + 56*D - 8*D^2)*mt^2*s + (2 - D)*s^2)*
     GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    ((192 - 160*D + 44*D^2 - 4*D^3)*mt^2*s + (-48 + 40*D - 11*D^2 + D^3)*
      s^2) + (((-96 + 56*D - 8*D^2)*mt^2 + (28 - 12*D + D^2)*s)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 1, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s) + (((-48 + 16*D)*mt^4 + (20 - 4*D)*mt^2*s - 2*s^2)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s) + ((-12 + 2*D)*mt^2*s*GLI["fctopology10C", 
      {0, 2, 1, 0, 1, 1, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s), GLI["fctopology10C", {1, 1, 1, 0, -1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((-8 + 2*D)*mt^2) + 
   ((3 - D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/(-4 + D), 
 GLI["fctopology10C", {1, 1, 1, 0, 0, 1, -1}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((48 - 28*D + 4*D^2)*mt^2) + 
   ((-2 + D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/(-8 + 2*D), 
 GLI["fctopology10C", {1, 1, 1, 0, 0, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((24 - 14*D + 2*D^2)*mt^2*s) + 
   ((8 - 3*D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/((-4 + D)*s) + 
   (4*mt^2*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/((-4 + D)*s), 
 GLI["fctopology10C", {1, 1, 1, 0, 1, -1, 0}] -> 
  ((2 - 3*D + D^2)*s*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
   ((-20*D + 4*D^2)*mt^4), GLI["fctopology10C", {1, 1, 1, 0, 1, 0, -1}] -> 
  ((2 - D)*s*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
   ((-20*D + 4*D^2)*mt^4), GLI["fctopology10C", {1, 1, 1, 0, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology10C", {1, 1, 1, 0, 1, 1, -2}] -> 
  (((80*D - 60*D^2 + 11*D^3)*mt^2 + (-64 - 8*D + 28*D^2 - 6*D^3)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((512*D - 320*D^2 + 48*D^3)*
     mt^4) + (((-480 + 352*D - 64*D^2)*mt^4 + (232 - 172*D + 32*D^2)*mt^2*s + 
      (8*D - 3*D^2)*s^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((1536 - 1088*D + 192*D^2)*mt^4 + (512 - 320*D + 48*D^2)*mt^2*s) + 
   ((-3*D + D^2)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    (64 - 48*D + 8*D^2) + ((-4*D*mt^2 + D*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/(64 - 48*D + 8*D^2) + 
   (((-720 + 768*D - 272*D^2 + 32*D^3)*mt^4 + 
      (784 - 796*D + 268*D^2 - 30*D^3)*mt^2*s + 
      (-312 + 326*D - 113*D^2 + 13*D^3)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s) + 
   (((104 - 72*D + 12*D^2)*mt^4*s + (-122 + 86*D - 15*D^2)*mt^2*s^2 + 
      (24 - 17*D + 3*D^2)*s^3)*GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s) + (((-80 + 52*D - 8*D^2)*mt^4*s + (104 - 74*D + 13*D^2)*mt^2*s^2)*
     GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s), 
 GLI["fctopology10C", {1, 1, 1, 0, 1, 1, -1}] -> 
  ((-2 + D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((-16 + 4*D)*mt^4) + 
   (((-24 + 20*D - 4*D^2)*mt^2 + (4 - 4*D + D^2)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((144 - 96*D + 16*D^2)*mt^4 + (48 - 28*D + 4*D^2)*mt^2*s) + 
   ((2 - D)*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    (24 - 14*D + 2*D^2) + (((-12 + 4*D)*mt^2 + (16 - 5*D)*s)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 1, 0}])/
    ((-24 + 8*D)*mt^2 + (-8 + 2*D)*s) + 
   ((4*mt^2*s - s^2)*GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) - 
   (2*mt^2*s*GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s), 
 GLI["fctopology10C", {1, 1, 1, 0, 1, 1, 0}] -> 
  (((8 - 8*D + 2*D^2)*mt^2 + (-4 + 4*D - D^2)*s)*GLI["fctopology10C", 
      {0, 0, 1, 0, 1, 0, 0}])/((-256 + 128*D - 16*D^2)*mt^6*s + 
     (64 - 32*D + 4*D^2)*mt^4*s^2) + 
   ((-6 + 5*D - D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((48 - 28*D + 4*D^2)*mt^4 + (16 - 8*D + D^2)*mt^2*s) + 
   ((-24 + 17*D - 3*D^2)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-64 + 32*D - 4*D^2)*mt^2*s + (16 - 8*D + D^2)*s^2) + 
   (((-12 + 4*D)*mt^2 + (-6 + 2*D)*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-64 + 32*D - 4*D^2)*mt^2*s + 
     (16 - 8*D + D^2)*s^2) + ((60 - 38*D + 6*D^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 1, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s) + (((24 - 8*D)*mt^2 + (-6 + 2*D)*s)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s) + ((-12 + 4*D)*mt^2*GLI["fctopology10C", 
      {0, 2, 1, 0, 1, 1, 0}])/((48 - 28*D + 4*D^2)*mt^2 + 
     (16 - 8*D + D^2)*s), GLI["fctopology10C", {1, 1, 1, 1, -1, 1, -1}] -> 
  (((-260*D + 252*D^2 - 80*D^3 + 8*D^4)*mt^2 + 
      (-216 + 624*D - 580*D^2 + 237*D^3 - 44*D^4 + 3*D^5)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((1440*D - 1608*D^2 + 664*D^3 - 120*D^4 + 8*D^5)*mt^4) + 
   (((116 - 136*D + 56*D^2 - 8*D^3)*mt^2 + (-48 + 58*D - 23*D^2 + 3*D^3)*s)*
     GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-96 + 104*D - 36*D^2 + 4*D^3)*mt^2) + 
   (((56 - 40*D + 8*D^2)*mt^4 + (-38 + 30*D - 6*D^2)*mt^2*s + 
      (6 - 5*D + D^2)*s^2)*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-48 + 52*D - 18*D^2 + 2*D^3)*mt^2) + 
   (((8 - 2*D)*mt^2*s + (-6 + 5*D - D^2)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 1, 1, 0, 0}])/((48 - 28*D + 4*D^2)*mt^2), 
 GLI["fctopology10C", {1, 1, 1, 1, -1, 1, 0}] -> 
  (((80 - 96*D + 36*D^2 - 4*D^3)*mt^2 + (52 - 48*D + 13*D^2 - D^3)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-240 + 188*D - 48*D^2 + 4*D^3)*mt^4*s) + 
   (((-32 + 12*D)*mt^2 + (8 - 3*D)*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 1, 0, 0}])/((-8 + 2*D)*mt^2*s) + 
   ((-8*mt^4 + 6*mt^2*s - s^2)*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-4 + D)*mt^2*s) + ((-2 + D)*s*GLI["fctopology10C", 
      {0, 1, 1, 1, 1, 0, 0}])/((-8 + 2*D)*mt^2), 
 GLI["fctopology10C", {1, 1, 1, 1, 0, 1, -2}] -> 
  (((12*D - 10*D^2 + 2*D^3)*mt^2 + (24 - 40*D + 20*D^2 - 3*D^3)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((192*D - 112*D^2 + 16*D^3)*
     mt^4) + (((-6 + 2*D)*mt^2 + (8 - 3*D)*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 1, 0, 0}])/((-32 + 8*D)*mt^2) + 
   ((-4*mt^4 + 5*mt^2*s - s^2)*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-16 + 4*D)*mt^2) + ((-2 + D)*s^2*GLI["fctopology10C", 
      {0, 1, 1, 1, 1, 0, 0}])/((-32 + 8*D)*mt^2), 
 GLI["fctopology10C", {1, 1, 1, 1, 0, 1, -1}] -> 
  ((-2 + D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((-24 + 8*D)*mt^4) + 
   ((-8 + 3*D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-16 + 4*D)*mt^2) + ((-4*mt^2 + s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-8 + 2*D)*mt^2) + 
   ((2 - D)*s*GLI["fctopology10C", {0, 1, 1, 1, 1, 0, 0}])/
    ((-16 + 4*D)*mt^2), GLI["fctopology10C", {1, 1, 1, 1, 0, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((48 - 28*D + 4*D^2)*mt^4*s) + 
   ((8 - 3*D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-8 + 2*D)*mt^2*s) + ((2*mt^2 - s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-4 + D)*mt^2*s) + 
   ((-2 + D)*GLI["fctopology10C", {0, 1, 1, 1, 1, 0, 0}])/((-8 + 2*D)*mt^2), 
 GLI["fctopology10C", {1, 1, 1, 1, 1, -1, -1}] -> 
  (((250*D - 310*D^2 + 142*D^3 - 28*D^4 + 2*D^5)*mt^2 + 
      (108 - 234*D + 192*D^2 - 75*D^3 + 14*D^4 - D^5)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((720*D - 804*D^2 + 332*D^3 - 60*D^4 + 4*D^5)*mt^4) + 
   ((19 - 24*D + 9*D^2 - D^3)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    (-24 + 26*D - 9*D^2 + D^3) + 
   ((-4*mt^2 + s)*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    (-24 + 26*D - 9*D^2 + D^3) + 
   (s*GLI["fctopology10C", {0, 1, 1, 1, 1, 0, 0}])/(-6 + 2*D), 
 GLI["fctopology10C", {1, 1, 1, 1, 1, 0, -2}] -> 
  (((-2*D + D^2)*mt^2 + (-4 + 2*D)*s)*GLI["fctopology10C", 
      {0, 0, 1, 0, 1, 0, 0}])/((-32*D + 8*D^2)*mt^4) + 
   ((-3 + D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/(-16 + 4*D) + 
   ((-4*mt^2 - s)*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/(-16 + 4*D), 
 GLI["fctopology10C", {1, 1, 1, 1, 1, 0, -1}] -> 
  ((2 - D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((-16 + 4*D)*mt^4) + 
   GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}]/(-4 + D), 
 GLI["fctopology10C", {1, 1, 1, 1, 1, 0, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((48 - 28*D + 4*D^2)*mt^4*s) + 
   ((8 - 3*D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-8 + 2*D)*mt^2*s) + ((2*mt^2 - s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-4 + D)*mt^2*s) + 
   ((-2 + D)*GLI["fctopology10C", {0, 1, 1, 1, 1, 0, 0}])/((-8 + 2*D)*mt^2), 
 GLI["fctopology10C", {1, 1, 1, 1, 1, 1, -2}] -> 
  (((3632 - 5232*D + 2780*D^2 - 648*D^3 + 56*D^4)*mt^2 + 
      (-872 + 1248*D - 658*D^2 + 152*D^3 - 13*D^4)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-16128 + 19392*D - 8704*D^2 + 1728*D^3 - 128*D^4)*mt^6 + 
     (4032 - 4848*D + 2176*D^2 - 432*D^3 + 32*D^4)*mt^4*s) + 
   (((-336 + 376*D - 136*D^2 + 16*D^3)*mt^2 + (-22 + 17*D - 3*D^2)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-1008 + 960*D - 304*D^2 + 32*D^3)*mt^4 + 
     (-336 + 292*D - 84*D^2 + 8*D^3)*mt^2*s) + 
   (((-800 + 748*D - 232*D^2 + 24*D^3)*mt^2 + (128 - 112*D + 32*D^2 - 3*D^3)*
       s)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((2688 - 2336*D + 672*D^2 - 64*D^3)*mt^4 + 
     (-672 + 584*D - 168*D^2 + 16*D^3)*mt^2*s) + 
   (((-424 + 288*D - 48*D^2)*mt^4 + (116 - 68*D + 10*D^2)*mt^2*s + 
      (-16 + 8*D - D^2)*s^2)*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    ((1344 - 1168*D + 336*D^2 - 32*D^3)*mt^4 + 
     (-336 + 292*D - 84*D^2 + 8*D^3)*mt^2*s) + 
   (((-168 + 104*D - 16*D^2)*mt^2 + (94 - 55*D + 8*D^2)*s)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 1, 0}])/
    ((168 - 104*D + 16*D^2)*mt^2 + (56 - 30*D + 4*D^2)*s) + 
   (((60 - 16*D)*mt^2*s + (-15 + 4*D)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 2, 0}])/((168 - 104*D + 16*D^2)*mt^2 + 
     (56 - 30*D + 4*D^2)*s) + 
   ((8 - 6*D + D^2)*s*GLI["fctopology10C", {0, 1, 1, 1, 1, 0, 0}])/
    ((168 - 104*D + 16*D^2)*mt^2) + 
   (((96 - 56*D + 8*D^2)*mt^2*s + (-28 + 15*D - 2*D^2)*s^2)*
     GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-1008 + 960*D - 304*D^2 + 32*D^3)*mt^2 + 
     (-336 + 292*D - 84*D^2 + 8*D^3)*s) + 
   ((-4*mt^2*s + s^2)*GLI["fctopology10C", {1, 0, 1, 1, 1, 2, 0}])/
    (84 - 52*D + 8*D^2) + ((-3 + D)*s^2*GLI["fctopology10C", 
      {1, 1, 1, 1, 1, 1, 0}])/(-56 + 16*D), 
 GLI["fctopology10C", {1, 1, 1, 1, 1, 1, -1}] -> 
  -1/4*(s*GLI["fctopology10C", {1, 1, 1, 1, 1, 1, 0}]), 
 GLI["fctopology10C", {1, 2, -1, 1, 1, 0, -1}] -> 
  (((16 - 16*D + 4*D^2)*mt^2 + (-48 + 60*D - 24*D^2 + 3*D^3)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((1536 - 640*D + 64*D^2)*mt^4 + (-768 + 320*D - 32*D^2)*mt^2*s + 
     (96 - 40*D + 4*D^2)*s^2) + 
   (((-96 + 164*D - 68*D^2 + 8*D^3)*mt^4 + (-48 + 10*D + 5*D^2 - D^3)*mt^2*
       s + (-48 + 52*D - 18*D^2 + 2*D^3)*s^2)*GLI["fctopology10C", 
      {0, 1, 0, 1, 1, 0, 0}])/((768 - 320*D + 32*D^2)*mt^4 + 
     (-384 + 160*D - 16*D^2)*mt^2*s + (48 - 20*D + 2*D^2)*s^2) + 
   (((-48 + 80*D - 16*D^2)*mt^6 + (-96 + 36*D - 4*D^2)*mt^4*s + 
      (-72 + 46*D - 7*D^2)*mt^2*s^2)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/((768 - 320*D + 32*D^2)*mt^4 + 
     (-384 + 160*D - 16*D^2)*mt^2*s + (48 - 20*D + 2*D^2)*s^2), 
 GLI["fctopology10C", {1, 2, -1, 1, 1, 0, 0}] -> 
  (((-40 + 48*D - 18*D^2 + 2*D^3)*mt^2 + (32 - 40*D + 16*D^2 - 2*D^3)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((384 - 160*D + 16*D^2)*mt^4*s + (-192 + 80*D - 8*D^2)*mt^2*s^2 + 
     (24 - 10*D + D^2)*s^3) + 
   (((480 - 436*D + 128*D^2 - 12*D^3)*mt^4 + (-240 + 218*D - 64*D^2 + 6*D^3)*
       mt^2*s + (96 - 92*D + 29*D^2 - 3*D^3)*s^2)*GLI["fctopology10C", 
      {0, 1, 0, 1, 1, 0, 0}])/((384 - 160*D + 16*D^2)*mt^4*s + 
     (-192 + 80*D - 8*D^2)*mt^2*s^2 + (24 - 10*D + D^2)*s^3) + 
   (((240 - 128*D + 16*D^2)*mt^6 + (-144 + 72*D - 8*D^2)*mt^4*s + 
      (120 - 70*D + 10*D^2)*mt^2*s^2)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/((384 - 160*D + 16*D^2)*mt^4*s + 
     (-192 + 80*D - 8*D^2)*mt^2*s^2 + (24 - 10*D + D^2)*s^3), 
 GLI["fctopology10C", {1, 2, 0, 1, 1, -1, -1}] -> 
  ((20 - 24*D + 9*D^2 - D^3)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-192 + 80*D - 8*D^2)*mt^2 + (48 - 20*D + 2*D^2)*s) + 
   (((-168 + 122*D - 28*D^2 + 2*D^3)*mt^2 + (102 - 85*D + 23*D^2 - 2*D^3)*s)*
     GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-192 + 80*D - 8*D^2)*mt^2 + (48 - 20*D + 2*D^2)*s) + 
   (((-36 + 8*D)*mt^4 + (54 - 26*D + 3*D^2)*mt^2*s)*
     GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-96 + 40*D - 4*D^2)*mt^2 + (24 - 10*D + D^2)*s), 
 GLI["fctopology10C", {1, 2, 0, 1, 1, 0, -2}] -> 
  (((16 - 16*D + 4*D^2)*mt^2 + (-48 + 60*D - 24*D^2 + 3*D^3)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((1536 - 640*D + 64*D^2)*mt^4 + (-768 + 320*D - 32*D^2)*mt^2*s + 
     (96 - 40*D + 4*D^2)*s^2) + 
   (((-96 + 164*D - 68*D^2 + 8*D^3)*mt^4 + (-48 + 10*D + 5*D^2 - D^3)*mt^2*
       s + (-48 + 52*D - 18*D^2 + 2*D^3)*s^2)*GLI["fctopology10C", 
      {0, 1, 0, 1, 1, 0, 0}])/((768 - 320*D + 32*D^2)*mt^4 + 
     (-384 + 160*D - 16*D^2)*mt^2*s + (48 - 20*D + 2*D^2)*s^2) + 
   (((-48 + 80*D - 16*D^2)*mt^6 + (-96 + 36*D - 4*D^2)*mt^4*s + 
      (-72 + 46*D - 7*D^2)*mt^2*s^2)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/((768 - 320*D + 32*D^2)*mt^4 + 
     (-384 + 160*D - 16*D^2)*mt^2*s + (48 - 20*D + 2*D^2)*s^2), 
 GLI["fctopology10C", {1, 2, 0, 1, 1, 0, -1}] -> 
  (((-40 + 48*D - 18*D^2 + 2*D^3)*mt^2 + (32 - 40*D + 16*D^2 - 2*D^3)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((384 - 160*D + 16*D^2)*mt^4*s + (-192 + 80*D - 8*D^2)*mt^2*s^2 + 
     (24 - 10*D + D^2)*s^3) + 
   (((480 - 436*D + 128*D^2 - 12*D^3)*mt^4 + (-240 + 218*D - 64*D^2 + 6*D^3)*
       mt^2*s + (96 - 92*D + 29*D^2 - 3*D^3)*s^2)*GLI["fctopology10C", 
      {0, 1, 0, 1, 1, 0, 0}])/((384 - 160*D + 16*D^2)*mt^4*s + 
     (-192 + 80*D - 8*D^2)*mt^2*s^2 + (24 - 10*D + D^2)*s^3) + 
   (((240 - 128*D + 16*D^2)*mt^6 + (-144 + 72*D - 8*D^2)*mt^4*s + 
      (120 - 70*D + 10*D^2)*mt^2*s^2)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/((384 - 160*D + 16*D^2)*mt^4*s + 
     (-192 + 80*D - 8*D^2)*mt^2*s^2 + (24 - 10*D + D^2)*s^3), 
 GLI["fctopology10C", {1, 2, 1, -1, 0, 1, -1}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-288 + 216*D - 52*D^2 + 4*D^3)*mt^2) + 
   ((-2 + D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/(-12 + 2*D) + 
   ((2 - D)*mt^2*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    (24 - 10*D + D^2), GLI["fctopology10C", {1, 2, 1, 0, -1, 1, -1}] -> 
  (((-40 + 48*D - 18*D^2 + 2*D^3)*mt^2 + (32 - 32*D + 10*D^2 - D^3)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-960 + 592*D - 120*D^2 + 8*D^3)*mt^4) + 
   ((-6 + 5*D - D^2)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    (48 - 20*D + 2*D^2), GLI["fctopology10C", {1, 2, 1, 0, -1, 1, 0}] -> 
  (((40 - 48*D + 18*D^2 - 2*D^3)*mt^2 + (-24 + 26*D - 9*D^2 + D^3)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-360 + 252*D - 56*D^2 + 4*D^3)*mt^4*s) + 
   ((-8 + 3*D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/((-6 + D)*s) - 
   (4*mt^2*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/((-6 + D)*s), 
 GLI["fctopology10C", {1, 2, 1, 0, 0, 1, -2}] -> 
  (((40*D - 48*D^2 + 18*D^3 - 2*D^4)*mt^2 + 
      (48 - 76*D + 44*D^2 - 11*D^3 + D^4)*s)*GLI["fctopology10C", 
      {0, 0, 1, 0, 1, 0, 0}])/((5760 - 5472*D + 1904*D^2 - 288*D^3 + 16*D^4)*
     mt^4) + ((-2*D + D^2)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    (96 - 40*D + 4*D^2), GLI["fctopology10C", {1, 2, 1, 0, 0, 1, -1}] -> 
  (((80 - 136*D + 84*D^2 - 22*D^3 + 2*D^4)*mt^2 + 
      (-48 + 76*D - 44*D^2 + 11*D^3 - D^4)*s)*GLI["fctopology10C", 
      {0, 0, 1, 0, 1, 0, 0}])/((2880 - 2736*D + 952*D^2 - 144*D^3 + 8*D^4)*
     mt^4*s) + ((-16 + 14*D - 3*D^2)*GLI["fctopology10C", 
      {0, 1, 0, 1, 1, 0, 0}])/((48 - 20*D + 2*D^2)*s) + 
   ((-4 + 2*D)*mt^2*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    ((24 - 10*D + D^2)*s), GLI["fctopology10C", {2, -1, -1, 1, 1, 1, 0}] -> 
  ((9 - 6*D + D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-8 + 3*D)*mt^2) + (((216 - 216*D + 72*D^2 - 8*D^3)*mt^2 + 
      (6 + 4*D - 5*D^2 + D^3)*s)*GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((96 - 68*D + 12*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s) + 
   (((2592 - 3456*D + 1728*D^2 - 384*D^3 + 32*D^4)*mt^4 + 
      (-1824 + 2504*D - 1280*D^2 + 288*D^3 - 24*D^4)*mt^2*s + 
      (-16 - 4*D + 18*D^2 - 8*D^3 + D^4)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + 
     (-128 + 144*D - 52*D^2 + 6*D^3)*s) + 
   (((-528 + 560*D - 200*D^2 + 24*D^3)*mt^4*s + 
      (132 - 140*D + 50*D^2 - 6*D^3)*mt^2*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 2, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s) + 
   (((144 - 132*D + 40*D^2 - 4*D^3)*mt^4*s + (-40 + 46*D - 17*D^2 + 2*D^3)*
       mt^2*s^2)*GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s), GLI["fctopology10C", {2, -1, 0, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology10C", {2, -1, 0, 1, 1, 1, -1}] -> 
  ((15 - 11*D + 2*D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-16 + 6*D)*mt^2) + (((360 - 384*D + 136*D^2 - 16*D^3)*mt^2 + 
      (42 - 38*D + 11*D^2 - D^3)*s)*GLI["fctopology10C", 
      {0, 0, 1, 0, 1, 1, 0}])/((192 - 136*D + 24*D^2)*mt^2 + 
     (64 - 40*D + 6*D^2)*s) + 
   (((4320 - 6048*D + 3168*D^2 - 736*D^3 + 64*D^4)*mt^4 + 
      (-2016 + 2712*D - 1352*D^2 + 296*D^3 - 24*D^4)*mt^2*s + 
      (-112 + 148*D - 70*D^2 + 14*D^3 - D^4)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s) + 
   (((-312 + 320*D - 108*D^2 + 12*D^3)*mt^4*s + (78 - 80*D + 27*D^2 - 3*D^3)*
       mt^2*s^2)*GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s) + (((240 - 236*D + 76*D^2 - 8*D^3)*mt^4*s + 
      (-24 + 26*D - 9*D^2 + D^3)*mt^2*s^2)*GLI["fctopology10C", 
      {0, 2, 1, 0, 1, 1, 0}])/((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + 
     (-128 + 144*D - 52*D^2 + 6*D^3)*s), 
 GLI["fctopology10C", {2, -1, 0, 1, 1, 1, 0}] -> 
  ((2 - D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/(4*mt^4) + 
   ((12 - 10*D + 2*D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   (((-48 + 28*D - 4*D^2)*mt^2 + (24 - 14*D + 2*D^2)*s)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 1, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   (((16 - 4*D)*mt^2*s + (-4 + D)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 2, 0}])/((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   ((-8 + 2*D)*mt^2*s*GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s), 
 GLI["fctopology10C", {2, -1, 1, 0, 0, 1, 0}] -> 
  (-2 + D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}] - 
   2*mt^2*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}], 
 GLI["fctopology10C", {2, -1, 1, 1, 0, 1, -1}] -> 
  ((4 - D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/(8*mt^2) + 
   ((-12 + 7*D - D^2)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    (-8 + 4*D) + (((-16 + 4*D)*mt^2 + (4 - D)*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/(-8 + 4*D), 
 GLI["fctopology10C", {2, 0, -2, 1, 1, 1, 0}] -> 
  (((80*D - 76*D^2 + 22*D^3 - 2*D^4)*mt^2 + (-64 - 8*D + 20*D^2 - 3*D^3)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((160*D - 92*D^2 + 12*D^3)*
     mt^4) + (((-96 + 104*D - 36*D^2 + 4*D^3)*mt^2 + (24 - 8*D - 3*D^2 + D^3)*
       s)*GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((96 - 68*D + 12*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s) + 
   (((-1152 + 1632*D - 848*D^2 + 192*D^3 - 16*D^4)*mt^4 + 
      (896 - 864*D + 272*D^2 - 28*D^3)*mt^2*s + (-320 + 272*D - 64*D^2 + D^4)*
       s^2)*GLI["fctopology10C", {0, 1, 1, 0, 1, 1, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s) + (((64 - 48*D + 8*D^2)*mt^4*s + (-144 + 92*D - 14*D^2)*mt^2*s^2 + 
      (32 - 20*D + 3*D^2)*s^3)*GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s) + (((64 - 80*D + 32*D^2 - 4*D^3)*mt^4*s + (96 - 72*D + 16*D^2 - D^3)*
       mt^2*s^2)*GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + (-64 + 72*D - 26*D^2 + 3*D^3)*
      s), GLI["fctopology10C", {2, 0, -1, 1, 0, 1, 0}] -> 
  ((-2 + D)*s*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
   ((-10*D + 2*D^2)*mt^4), GLI["fctopology10C", {2, 0, -1, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology10C", {2, 0, -1, 1, 1, 1, -1}] -> 
  (((120*D - 124*D^2 + 40*D^3 - 4*D^4)*mt^2 + (-96 + 20*D + 14*D^2 - 3*D^3)*
       s)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((320*D - 184*D^2 + 24*D^3)*mt^4) + 
   (((-144 + 168*D - 64*D^2 + 8*D^3)*mt^2 + (60 - 50*D + 13*D^2 - D^3)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((192 - 136*D + 24*D^2)*mt^2 + (64 - 40*D + 6*D^2)*s) + 
   (((-1728 + 2592*D - 1440*D^2 + 352*D^3 - 32*D^4)*mt^4 + 
      (2496 - 3184*D + 1504*D^2 - 312*D^3 + 24*D^4)*mt^2*s + 
      (-416 + 424*D - 152*D^2 + 22*D^3 - D^4)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s) + 
   (((480 - 544*D + 200*D^2 - 24*D^3)*mt^4*s + 
      (-248 + 216*D - 62*D^2 + 6*D^3)*mt^2*s^2 + (32 - 20*D + 3*D^2)*s^3)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-384 + 464*D - 184*D^2 + 24*D^3)*mt^2 + (-128 + 144*D - 52*D^2 + 6*D^3)*
      s) + (((-48 + 52*D - 18*D^2 + 2*D^3)*mt^4*s + 
      (56 - 46*D + 12*D^2 - D^3)*mt^2*s^2)*GLI["fctopology10C", 
      {0, 2, 1, 0, 1, 1, 0}])/((-192 + 232*D - 92*D^2 + 12*D^3)*mt^2 + 
     (-64 + 72*D - 26*D^2 + 3*D^3)*s), 
 GLI["fctopology10C", {2, 0, -1, 1, 1, 1, 0}] -> 
  ((8 - 6*D + D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-20 + 4*D)*mt^4) + (4 - D)*GLI["fctopology10C", 
     {0, 1, 1, 0, 1, 1, 0}] + (4*mt^2 - s)*GLI["fctopology10C", 
     {0, 1, 1, 0, 1, 2, 0}], GLI["fctopology10C", {2, 0, 0, 1, -1, 1, 0}] -> 
  ((4 - 4*D + D^2)*s*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
   ((-20*D + 4*D^2)*mt^4), GLI["fctopology10C", {2, 0, 0, 1, 0, 1, -1}] -> 
  ((-8 + 6*D - D^2)*s*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
   ((-40*D + 8*D^2)*mt^4), GLI["fctopology10C", {2, 0, 0, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology10C", {2, 0, 0, 1, 1, 0, -1}] -> 0, 
 GLI["fctopology10C", {2, 0, 0, 1, 1, 1, -2}] -> 
  (((-10*D + 9*D^2 - 2*D^3)*mt^2 + (8 - 3*D)*s)*GLI["fctopology10C", 
      {0, 0, 1, 0, 1, 0, 0}])/((-32*D + 12*D^2)*mt^4) + 
   (((-240 + 296*D - 120*D^2 + 16*D^3)*mt^2 + (20 - 4*D - 4*D^2 + D^3)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((384 - 272*D + 48*D^2)*mt^2 + (128 - 80*D + 12*D^2)*s) + 
   (((-2880 + 4512*D - 2624*D^2 + 672*D^3 - 64*D^4)*mt^4 + 
      (2368 - 3056*D + 1464*D^2 - 308*D^3 + 24*D^4)*mt^2*s + 
      (-224 + 168*D - 28*D^2 - 4*D^3 + D^4)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 1, 0}])/((-1536 + 1856*D - 736*D^2 + 96*D^3)*mt^2 + 
     (-512 + 576*D - 208*D^2 + 24*D^3)*s) + 
   (((416 - 496*D + 192*D^2 - 24*D^3)*mt^4*s + 
      (-232 + 204*D - 60*D^2 + 6*D^3)*mt^2*s^2 + (32 - 20*D + 3*D^2)*s^3)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 2, 0}])/
    ((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s) + 
   (((-160 + 184*D - 68*D^2 + 8*D^3)*mt^4*s + (80 - 60*D + 14*D^2 - D^3)*mt^2*
       s^2)*GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-768 + 928*D - 368*D^2 + 48*D^3)*mt^2 + 
     (-256 + 288*D - 104*D^2 + 12*D^3)*s), 
 GLI["fctopology10C", {2, 0, 0, 1, 1, 1, -1}] -> 
  ((-2 + D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/(8*mt^4) + 
   ((-6 + 5*D - D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 1, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s) + 
   (((36 - 24*D + 4*D^2)*mt^2 + (-28 + 15*D - 2*D^2)*s)*
     GLI["fctopology10C", {0, 1, 1, 0, 1, 1, 0}])/
    ((-24 + 8*D)*mt^2 + (-8 + 2*D)*s) + 
   (((-16 + 4*D)*mt^2*s + (4 - D)*s^2)*GLI["fctopology10C", 
      {0, 1, 1, 0, 1, 2, 0}])/((-24 + 8*D)*mt^2 + (-8 + 2*D)*s) + 
   ((4 - D)*mt^2*s*GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}])/
    ((-12 + 4*D)*mt^2 + (-4 + D)*s), 
 GLI["fctopology10C", {2, 0, 0, 1, 1, 1, 0}] -> 
  GLI["fctopology10C", {0, 2, 1, 0, 1, 1, 0}], 
 GLI["fctopology10C", {2, 0, 1, -1, 0, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((32 - 8*D)*mt^2 + (-8 + 2*D)*s) + 
   (((3*D - D^2)*mt^2 + (6 - 5*D + D^2)*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 1, 0, 0}])/((16 - 4*D)*mt^2 + (-4 + D)*s) + 
   ((4*mt^4 + (8 - 3*D)*mt^2*s)*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    ((16 - 4*D)*mt^2 + (-4 + D)*s), 
 GLI["fctopology10C", {2, 0, 1, 0, -1, 1, 0}] -> 
  (3 - D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}] + 
   2*mt^2*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}], 
 GLI["fctopology10C", {2, 0, 1, 0, 0, 1, -1}] -> 
  ((-3 + D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/2 - 
   mt^2*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}], 
 GLI["fctopology10C", {2, 0, 1, 0, 0, 1, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((16 - 4*D)*mt^2*s + (-4 + D)*s^2) + 
   (((48 - 34*D + 6*D^2)*mt^2 + (-24 + 17*D - 3*D^2)*s)*
     GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((16 - 4*D)*mt^2*s + (-4 + D)*s^2) + 
   (((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/((16 - 4*D)*mt^2*s + (-4 + D)*s^2), 
 GLI["fctopology10C", {2, 0, 1, 1, -1, 1, -1}] -> 
  (((20*D - 14*D^2 + 2*D^3)*mt^2 + (12 - 18*D + 8*D^2 - D^3)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((-40*D + 8*D^2)*mt^4) + 
   ((3 - D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/2, 
 GLI["fctopology10C", {2, 0, 1, 1, -1, 1, 0}] -> 
  (((40 - 48*D + 18*D^2 - 2*D^3)*mt^2 + (-24 + 26*D - 9*D^2 + D^3)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/((60 - 32*D + 4*D^2)*mt^4*
     s) + ((-8 + 3*D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/s - 
   (4*mt^2*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/s, 
 GLI["fctopology10C", {2, 0, 1, 1, 0, 1, -2}] -> 
  (((2*D - D^2)*mt^2 + (4 - 4*D + D^2)*s)*GLI["fctopology10C", 
      {0, 0, 1, 0, 1, 0, 0}])/(16*D*mt^4) + 
   ((3 - D)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/8 + 
   ((4*mt^2 - s)*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/8, 
 GLI["fctopology10C", {2, 0, 1, 1, 0, 1, -1}] -> 
  ((2 - D)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/(8*mt^4) + 
   GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}]/2, 
 GLI["fctopology10C", {2, 0, 1, 1, 0, 1, 0}] -> 
  (((-8 + 8*D - 2*D^2)*mt^2 + (4 - 4*D + D^2)*s)*GLI["fctopology10C", 
      {0, 0, 1, 0, 1, 0, 0}])/((64 - 16*D)*mt^6*s + (-16 + 4*D)*mt^4*s^2) + 
   ((24 - 17*D + 3*D^2)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((16 - 4*D)*mt^2*s + (-4 + D)*s^2) + 
   (((12 - 4*D)*mt^2 + (6 - 2*D)*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/((16 - 4*D)*mt^2*s + (-4 + D)*s^2), 
 GLI["fctopology10C", {2, 1, -1, 1, 1, 0, -1}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-192 + 80*D - 8*D^2)*mt^2 + (48 - 20*D + 2*D^2)*s) + 
   (((-24 + 11*D - D^2)*mt^2 + (12 - 7*D + D^2)*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 1, 0, 0}])/((-96 + 40*D - 4*D^2)*mt^2 + 
     (24 - 10*D + D^2)*s) + ((-12*mt^4 + (12 - 3*D)*mt^2*s)*
     GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-96 + 40*D - 4*D^2)*mt^2 + (24 - 10*D + D^2)*s), 
 GLI["fctopology10C", {2, 1, -1, 1, 1, 0, 0}] -> 
  (((40 - 48*D + 18*D^2 - 2*D^3)*mt^2 + (-4 + 4*D - D^2)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((576 - 432*D + 104*D^2 - 8*D^3)*mt^4*s + (-144 + 108*D - 26*D^2 + 2*D^3)*
      mt^2*s^2) + (((80 - 46*D + 6*D^2)*mt^2 + (-32 + 20*D - 3*D^2)*s)*
     GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-96 + 40*D - 4*D^2)*mt^2*s + (24 - 10*D + D^2)*s^2) + 
   (((40 - 8*D)*mt^4 + (-28 + 8*D)*mt^2*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-96 + 40*D - 4*D^2)*mt^2*s + 
     (24 - 10*D + D^2)*s^2), GLI["fctopology10C", {2, 1, 0, 1, 1, -1, -1}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-288 + 216*D - 52*D^2 + 4*D^3)*mt^2) + 
   ((-26 + 15*D - 2*D^2)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    (48 - 20*D + 2*D^2) + 
   (2*mt^2*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/(-6 + D), 
 GLI["fctopology10C", {2, 1, 0, 1, 1, 0, -2}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-192 + 80*D - 8*D^2)*mt^2 + (48 - 20*D + 2*D^2)*s) + 
   (((-24 + 11*D - D^2)*mt^2 + (12 - 7*D + D^2)*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 1, 0, 0}])/((-96 + 40*D - 4*D^2)*mt^2 + 
     (24 - 10*D + D^2)*s) + ((-12*mt^4 + (12 - 3*D)*mt^2*s)*
     GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-96 + 40*D - 4*D^2)*mt^2 + (24 - 10*D + D^2)*s), 
 GLI["fctopology10C", {2, 1, 0, 1, 1, 0, -1}] -> 
  (((40 - 48*D + 18*D^2 - 2*D^3)*mt^2 + (-4 + 4*D - D^2)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((576 - 432*D + 104*D^2 - 8*D^3)*mt^4*s + (-144 + 108*D - 26*D^2 + 2*D^3)*
      mt^2*s^2) + (((80 - 46*D + 6*D^2)*mt^2 + (-32 + 20*D - 3*D^2)*s)*
     GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-96 + 40*D - 4*D^2)*mt^2*s + (24 - 10*D + D^2)*s^2) + 
   (((40 - 8*D)*mt^4 + (-28 + 8*D)*mt^2*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/((-96 + 40*D - 4*D^2)*mt^2*s + 
     (24 - 10*D + D^2)*s^2), GLI["fctopology10C", {2, 1, 1, -1, 0, 1, -1}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((96 - 16*D)*mt^2 + (-24 + 4*D)*s) + 
   (((-24 + 11*D - D^2)*mt^2 + (12 - 7*D + D^2)*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 1, 0, 0}])/((48 - 8*D)*mt^2 + (-12 + 2*D)*s) + 
   ((-12*mt^4 + (12 - 3*D)*mt^2*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/((48 - 8*D)*mt^2 + (-12 + 2*D)*s), 
 GLI["fctopology10C", {2, 1, 1, 0, -1, 1, -1}] -> 
  ((20 - 24*D + 9*D^2 - D^3)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-288 + 216*D - 52*D^2 + 4*D^3)*mt^2) + 
   ((58 - 47*D + 12*D^2 - D^3)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    (48 - 20*D + 2*D^2) + ((-4 + D)*mt^2*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/(-6 + D), 
 GLI["fctopology10C", {2, 1, 1, 0, -1, 1, 0}] -> 
  (((200 - 280*D + 138*D^2 - 28*D^3 + 2*D^4)*mt^2 + 
      (-20 + 24*D - 9*D^2 + D^3)*s)*GLI["fctopology10C", 
      {0, 0, 1, 0, 1, 0, 0}])/((576 - 432*D + 104*D^2 - 8*D^3)*mt^4*s + 
     (-144 + 108*D - 26*D^2 + 2*D^3)*mt^2*s^2) + 
   (((400 - 310*D + 76*D^2 - 6*D^3)*mt^2 + (-160 + 132*D - 35*D^2 + 3*D^3)*s)*
     GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-96 + 40*D - 4*D^2)*mt^2*s + (24 - 10*D + D^2)*s^2) + 
   (((200 - 80*D + 8*D^2)*mt^4 + (-140 + 68*D - 8*D^2)*mt^2*s)*
     GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    ((-96 + 40*D - 4*D^2)*mt^2*s + (24 - 10*D + D^2)*s^2), 
 GLI["fctopology10C", {2, 1, 1, 0, 0, 1, -2}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((144 - 72*D + 8*D^2)*mt^2) + 
   ((8 - 6*D + D^2)*GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    (-24 + 4*D) + ((2 - D)*mt^2*GLI["fctopology10C", {0, 1, 0, 1, 2, 0, 0}])/
    (-12 + 2*D), GLI["fctopology10C", {2, 1, 1, 0, 0, 1, -1}] -> 
  (((40 - 48*D + 18*D^2 - 2*D^3)*mt^2 + (-4 + 4*D - D^2)*s)*
     GLI["fctopology10C", {0, 0, 1, 0, 1, 0, 0}])/
    ((-288 + 144*D - 16*D^2)*mt^4*s + (72 - 36*D + 4*D^2)*mt^2*s^2) + 
   (((80 - 46*D + 6*D^2)*mt^2 + (-32 + 20*D - 3*D^2)*s)*
     GLI["fctopology10C", {0, 1, 0, 1, 1, 0, 0}])/
    ((48 - 8*D)*mt^2*s + (-12 + 2*D)*s^2) + 
   (((20 - 4*D)*mt^4 + (-14 + 4*D)*mt^2*s)*GLI["fctopology10C", 
      {0, 1, 0, 1, 2, 0, 0}])/((24 - 4*D)*mt^2*s + (-6 + D)*s^2), 
 GLI["fctopology11C", {-1, 2, 1, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology11C", {-1, 2, 1, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology11C", {0, 1, 1, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology11C", {0, 1, 1, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology11C", {0, 1, 1, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology11C", {0, 2, 0, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology11C", {0, 2, 0, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology11C", {0, 2, 0, 0, 1, 1, -1}] -> 0, 
 GLI["fctopology11C", {0, 2, 0, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology11C", {0, 2, 0, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology11C", {0, 2, 1, -1, 0, 1, 0}] -> 0, 
 GLI["fctopology11C", {0, 2, 1, -1, 1, 0, 0}] -> 0, 
 GLI["fctopology11C", {0, 2, 1, -1, 1, 1, 0}] -> 0, 
 GLI["fctopology11C", {0, 2, 1, 0, -1, 1, 0}] -> 0, 
 GLI["fctopology11C", {0, 2, 1, 0, 0, 0, 0}] -> 0, 
 GLI["fctopology11C", {0, 2, 1, 0, 0, 1, -1}] -> 0, 
 GLI["fctopology11C", {0, 2, 1, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology11C", {0, 2, 1, 0, 1, 1, -1}] -> 0, 
 GLI["fctopology11C", {0, 2, 1, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology11C", {1, 0, 1, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology11C", {1, 0, 1, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology11C", {1, 0, 1, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology11C", {1, 1, 0, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology11C", {1, 1, 0, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology11C", {1, 1, 0, 0, 1, 1, -1}] -> 0, 
 GLI["fctopology11C", {1, 1, 0, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology11C", {1, 1, 1, -1, 1, 1, 0}] -> 0, 
 GLI["fctopology11C", {1, 1, 1, 0, -1, 1, 0}] -> 0, 
 GLI["fctopology11C", {1, 1, 1, 0, 0, 0, 0}] -> 0, 
 GLI["fctopology11C", {1, 1, 1, 0, 0, 1, -1}] -> 0, 
 GLI["fctopology11C", {1, 1, 1, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology11C", {1, 1, 1, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology11C", {1, 2, -1, 0, 1, 1, -1}] -> 0, 
 GLI["fctopology11C", {1, 2, -1, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology11C", {1, 2, 0, -1, 1, 1, -1}] -> 0, 
 GLI["fctopology11C", {1, 2, 0, -1, 1, 1, 0}] -> 0, 
 GLI["fctopology11C", {1, 2, 0, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology11C", {1, 2, 1, -2, 1, 1, 0}] -> 0, 
 GLI["fctopology11C", {1, 2, 1, -1, 0, 1, -1}] -> 0, 
 GLI["fctopology11C", {1, 2, 1, -1, 0, 1, 0}] -> 0, 
 GLI["fctopology11C", {1, 2, 1, 0, -1, 1, -1}] -> 0, 
 GLI["fctopology11C", {2, -1, 1, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology11C", {2, -1, 1, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology11C", {2, -1, 1, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology11C", {2, 0, 0, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology11C", {2, 0, 0, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology11C", {2, 0, 0, 0, 1, 1, -1}] -> 0, 
 GLI["fctopology11C", {2, 0, 0, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology11C", {2, 0, 0, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology11C", {2, 0, 1, -1, 0, 1, 0}] -> 0, 
 GLI["fctopology11C", {2, 0, 1, -1, 1, 0, 0}] -> 0, 
 GLI["fctopology11C", {2, 0, 1, -1, 1, 1, 0}] -> 0, 
 GLI["fctopology11C", {2, 0, 1, 0, -1, 1, 0}] -> 0, 
 GLI["fctopology11C", {2, 0, 1, 0, 0, 0, 0}] -> 0, 
 GLI["fctopology11C", {2, 0, 1, 0, 0, 1, -1}] -> 0, 
 GLI["fctopology11C", {2, 0, 1, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology11C", {2, 0, 1, 0, 1, 1, -1}] -> 0, 
 GLI["fctopology11C", {2, 0, 1, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology11C", {2, 1, -1, 0, 1, 1, -1}] -> 0, 
 GLI["fctopology11C", {2, 1, -1, 0, 1, 1, 0}] -> 0, 
 GLI["fctopology11C", {2, 1, 0, -1, 1, 1, -1}] -> 0, 
 GLI["fctopology11C", {2, 1, 0, -1, 1, 1, 0}] -> 0, 
 GLI["fctopology11C", {2, 1, 0, 0, 0, 1, 0}] -> 0, 
 GLI["fctopology11C", {2, 1, 1, -2, 1, 1, 0}] -> 0, 
 GLI["fctopology11C", {2, 1, 1, -1, 0, 1, -1}] -> 0, 
 GLI["fctopology11C", {2, 1, 1, -1, 0, 1, 0}] -> 0, 
 GLI["fctopology11C", {2, 1, 1, 0, -1, 1, -1}] -> 0, 
 GLI["fctopology11C", {-1, 1, 1, 1, 0, 1, 0}] -> 
  ((-5 + 2*D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/
    ((-8 + 3*D)*mt^2) + ((-3 + D)*GLI["fctopology11C", 
      {0, 0, 1, 1, 0, 1, 0}])/(-8 + 3*D) + 
   (((-40 + 26*D - 4*D^2)*mt^2 + (6 - 5*D + D^2)*s)*
     GLI["fctopology11C", {0, 1, 1, 1, 0, 1, 0}])/(16 - 14*D + 3*D^2) + 
   (((-40 + 16*D)*mt^4 + (10 - 4*D)*mt^2*s)*GLI["fctopology11C", 
      {0, 1, 1, 1, 0, 2, 0}])/(16 - 14*D + 3*D^2) + 
   (((-20 + 8*D)*mt^4 + (2 - D)*mt^2*s)*GLI["fctopology11C", 
      {0, 1, 1, 2, 0, 1, 0}])/(16 - 14*D + 3*D^2), 
 GLI["fctopology11C", {-1, 1, 1, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/(2*mt^2), 
 GLI["fctopology11C", {-1, 2, 1, 1, -1, 1, 0}] -> 
  ((-20 + 28*D - 13*D^2 + 2*D^3)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/
    ((48 - 34*D + 6*D^2)*mt^2) + 
   ((-6 + 5*D - D^2)*GLI["fctopology11C", {0, 0, 1, 1, 0, 1, 0}])/
    (-8 + 3*D) + (((-24 + 14*D - 2*D^2)*mt^2 + (-6 + 5*D - D^2)*s)*
     GLI["fctopology11C", {0, 1, 1, 1, 0, 1, 0}])/(-8 + 3*D) + 
   (((-24 + 8*D)*mt^4 + (6 - 2*D)*mt^2*s)*GLI["fctopology11C", 
      {0, 1, 1, 1, 0, 2, 0}])/(-8 + 3*D) + 
   (((-12 + 4*D)*mt^4 + (-2 + D)*mt^2*s)*GLI["fctopology11C", 
      {0, 1, 1, 2, 0, 1, 0}])/(-8 + 3*D), 
 GLI["fctopology11C", {-1, 2, 1, 1, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology11C", {-1, 2, 1, 1, 0, 1, 0}] -> 
  ((2 - D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/(4*mt^4) + 
   (-6 + 2*D)*GLI["fctopology11C", {0, 1, 1, 1, 0, 1, 0}] + 
   (-4*mt^2 + s)*GLI["fctopology11C", {0, 1, 1, 1, 0, 2, 0}] - 
   2*mt^2*GLI["fctopology11C", {0, 1, 1, 2, 0, 1, 0}], 
 GLI["fctopology11C", {0, 1, 0, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology11C", {0, 1, 0, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology11C", {0, 1, 0, 1, 1, 1, -1}] -> 
  ((2 - D)*s*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/(8*mt^4), 
 GLI["fctopology11C", {0, 1, 0, 1, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/(4*mt^4), 
 GLI["fctopology11C", {0, 1, 1, 1, -1, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/
    ((48 - 34*D + 6*D^2)*mt^2) + 
   ((-2 + D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 1, 0}])/(-8 + 3*D) + 
   (((-8 + 2*D)*mt^2 + (6 - 2*D)*s)*GLI["fctopology11C", 
      {0, 1, 1, 1, 0, 1, 0}])/(-8 + 3*D) + 
   ((-8*mt^4 + 2*mt^2*s)*GLI["fctopology11C", {0, 1, 1, 1, 0, 2, 0}])/
    (-8 + 3*D) + ((-4*mt^4 + 2*mt^2*s)*GLI["fctopology11C", 
      {0, 1, 1, 2, 0, 1, 0}])/(-8 + 3*D), 
 GLI["fctopology11C", {0, 1, 1, 1, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology11C", {0, 1, 1, 1, 0, 1, -1}] -> 
  ((-5 + 2*D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/
    ((-16 + 6*D)*mt^2) + ((5 - 2*D)*GLI["fctopology11C", 
      {0, 0, 1, 1, 0, 1, 0}])/(-16 + 6*D) + 
   (((-40 + 26*D - 4*D^2)*mt^2 + (-10 + 9*D - 2*D^2)*s)*
     GLI["fctopology11C", {0, 1, 1, 1, 0, 1, 0}])/(32 - 28*D + 6*D^2) + 
   (((-20 + 8*D)*mt^4 + (5 - 2*D)*mt^2*s)*GLI["fctopology11C", 
      {0, 1, 1, 1, 0, 2, 0}])/(16 - 14*D + 3*D^2) + 
   (((-20 + 8*D)*mt^4 + (2 - D)*mt^2*s)*GLI["fctopology11C", 
      {0, 1, 1, 2, 0, 1, 0}])/(32 - 28*D + 6*D^2), 
 GLI["fctopology11C", {0, 1, 1, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/(4*mt^4), 
 GLI["fctopology11C", {0, 1, 1, 1, 1, 1, -1}] -> 
  ((-4 + D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/(8*mt^4) + 
   ((2 - D)*s*GLI["fctopology11C", {0, 0, 1, 1, 1, 1, 0}])/
    ((-12 + 4*D)*mt^2) + ((-4 + D)*GLI["fctopology11C", 
      {0, 1, 1, 1, 0, 1, 0}])/(-4 + 2*D) + 
   ((-4*mt^2 + s)*GLI["fctopology11C", {0, 1, 1, 1, 0, 2, 0}])/(-4 + 2*D) + 
   (((6 - 2*D)*mt^2 + (-2 + D)*s)*GLI["fctopology11C", 
      {0, 1, 1, 2, 0, 1, 0}])/(12 - 10*D + 2*D^2), 
 GLI["fctopology11C", {0, 1, 1, 1, 1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology11C", {0, 0, 1, 1, 1, 1, 0}])/((-6 + 2*D)*mt^2) - 
   GLI["fctopology11C", {0, 1, 1, 2, 0, 1, 0}]/(-3 + D), 
 GLI["fctopology11C", {0, 2, 0, 1, -1, 1, 0}] -> 0, 
 GLI["fctopology11C", {0, 2, 0, 1, 0, 1, -1}] -> 
  ((2 - D)*s*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/((-40 + 8*D)*mt^4), 
 GLI["fctopology11C", {0, 2, 0, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology11C", {0, 2, 1, 1, -2, 1, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/
    ((-16 + 6*D)*mt^2) + ((10 - 9*D + 2*D^2)*GLI["fctopology11C", 
      {0, 0, 1, 1, 0, 1, 0}])/(-8 + 3*D) + 
   (((-72 + 48*D - 8*D^2)*mt^2 + (18 - 12*D + 2*D^2)*s)*
     GLI["fctopology11C", {0, 1, 1, 1, 0, 1, 0}])/(-8 + 3*D) + 
   (((-24 + 8*D)*mt^4 + (6 - 2*D)*mt^2*s)*GLI["fctopology11C", 
      {0, 1, 1, 1, 0, 2, 0}])/(-8 + 3*D) + 
   (((-12 + 4*D)*mt^4 + (6 - 2*D)*mt^2*s)*GLI["fctopology11C", 
      {0, 1, 1, 2, 0, 1, 0}])/(-8 + 3*D), 
 GLI["fctopology11C", {0, 2, 1, 1, -1, 0, 0}] -> 0, 
 GLI["fctopology11C", {0, 2, 1, 1, -1, 1, -1}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/
    ((-16 + 6*D)*mt^2) + ((-4 + 4*D - D^2)*GLI["fctopology11C", 
      {0, 0, 1, 1, 0, 1, 0}])/(-16 + 6*D) + 
   (((-8 + 6*D - D^2)*mt^2 + (6 - 5*D + D^2)*s)*GLI["fctopology11C", 
      {0, 1, 1, 1, 0, 1, 0}])/(-8 + 3*D) + 
   (((-8 + 4*D)*mt^4 + (2 - D)*mt^2*s)*GLI["fctopology11C", 
      {0, 1, 1, 1, 0, 2, 0}])/(-8 + 3*D) + 
   (((-8 + 4*D)*mt^4 + (12 - 5*D)*mt^2*s)*GLI["fctopology11C", 
      {0, 1, 1, 2, 0, 1, 0}])/(-16 + 6*D), 
 GLI["fctopology11C", {0, 2, 1, 1, -1, 1, 0}] -> 
  (3 - D)*GLI["fctopology11C", {0, 1, 1, 1, 0, 1, 0}] + 
   2*mt^2*GLI["fctopology11C", {0, 1, 1, 2, 0, 1, 0}], 
 GLI["fctopology11C", {0, 2, 1, 1, 0, 1, -1}] -> 
  ((2 - D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/(8*mt^4) + 
   ((6 - 5*D + D^2)*GLI["fctopology11C", {0, 0, 1, 1, 0, 1, 0}])/
    ((-8 + 2*D)*mt^2) + ((-32 + 23*D - 4*D^2)*GLI["fctopology11C", 
      {0, 1, 1, 1, 0, 1, 0}])/(-8 + 2*D) + 
   (((-8 + 4*D)*mt^2 + (2 - D)*s)*GLI["fctopology11C", 
      {0, 1, 1, 1, 0, 2, 0}])/(-8 + 2*D) + 
   (((-4 + 2*D)*mt^2 + (-4 + D)*s)*GLI["fctopology11C", 
      {0, 1, 1, 2, 0, 1, 0}])/(-8 + 2*D), 
 GLI["fctopology11C", {0, 2, 1, 1, 0, 1, 0}] -> 
  ((-6 + 5*D - D^2)*GLI["fctopology11C", {0, 0, 1, 1, 0, 1, 0}])/
    ((-4 + D)*mt^2*s) + ((60 - 38*D + 6*D^2)*GLI["fctopology11C", 
      {0, 1, 1, 1, 0, 1, 0}])/((-4 + D)*s) + 
   (((24 - 8*D)*mt^2 + (-6 + 2*D)*s)*GLI["fctopology11C", 
      {0, 1, 1, 1, 0, 2, 0}])/((-4 + D)*s) + 
   (((12 - 4*D)*mt^2 + (4 - D)*s)*GLI["fctopology11C", 
      {0, 1, 1, 2, 0, 1, 0}])/((-4 + D)*s), 
 GLI["fctopology11C", {1, -1, 1, 1, 0, 1, 0}] -> 
  GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}]/(4*mt^2) + 
   ((4*mt^2 - s)*GLI["fctopology11C", {0, 0, 1, 1, 0, 1, 0}])/(4*mt^2) + 
   ((-3 + D)*GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}])/(-4 + 2*D) + 
   ((-4*mt^2 + s)*GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}])/(-4 + 2*D), 
 GLI["fctopology11C", {1, -1, 1, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/(2*mt^2), 
 GLI["fctopology11C", {1, -1, 1, 1, 1, 1, 0}] -> 
  GLI["fctopology11C", {0, 0, 1, 1, 0, 1, 0}]/(2*mt^2) + 
   GLI["fctopology11C", {0, 0, 1, 1, 1, 1, 0}] - 
   GLI["fctopology11C", {1, 0, 0, 1, 1, 1, 0}], 
 GLI["fctopology11C", {1, 0, 0, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology11C", {1, 0, 0, 1, 1, 1, -1}] -> 
  GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}]/(4*mt^2) + 
   ((-3 + D)*GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}])/(-4 + 2*D) - 
   (s*GLI["fctopology11C", {1, 0, 0, 1, 1, 1, 0}])/2 + 
   ((-4*mt^2 + s)*GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}])/(-4 + 2*D), 
 GLI["fctopology11C", {1, 0, 1, 1, -1, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/((-12 + 4*D)*mt^2) + 
   ((2 - D)*s*GLI["fctopology11C", {0, 0, 1, 1, 0, 1, 0}])/
    ((-12 + 4*D)*mt^2) + GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}]/2 + 
   (s*GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}])/(-6 + 2*D), 
 GLI["fctopology11C", {1, 0, 1, 1, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology11C", {1, 0, 1, 1, 0, 1, -1}] -> 
  GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}]/(8*mt^2) - 
   (s*GLI["fctopology11C", {0, 0, 1, 1, 0, 1, 0}])/(8*mt^2) + 
   ((-3 + D)*GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}])/(-8 + 4*D) + 
   ((-4*mt^2 + s)*GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}])/(-8 + 4*D), 
 GLI["fctopology11C", {1, 0, 1, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 1, 0}])/((-6 + 2*D)*mt^2) - 
   GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}]/(-3 + D), 
 GLI["fctopology11C", {1, 0, 1, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/(4*mt^4), 
 GLI["fctopology11C", {1, 0, 1, 1, 1, 1, -1}] -> 
  ((10 - 6*D + D^2)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/
    ((-24 + 8*D)*mt^4) - GLI["fctopology11C", {0, 0, 1, 1, 0, 1, 0}]/
    (4*mt^2) - (s*GLI["fctopology11C", {0, 0, 1, 1, 1, 1, 0}])/(4*mt^2) + 
   ((8 - 3*D)*GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}])/
    ((-8 + 4*D)*mt^2) + (s*GLI["fctopology11C", {1, 0, 0, 1, 1, 1, 0}])/
    (4*mt^2) + ((4*mt^2 - s)*GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}])/
    ((-4 + 2*D)*mt^2), GLI["fctopology11C", {1, 0, 1, 1, 1, 1, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/
    ((36 - 24*D + 4*D^2)*mt^4*s) + 
   ((-2 + D)*GLI["fctopology11C", {0, 0, 1, 1, 1, 1, 0}])/((-6 + 2*D)*mt^2) + 
   ((-8 + 3*D)*GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}])/
    ((-6 + 2*D)*mt^2*s) + 
   ((2 - D)*GLI["fctopology11C", {1, 0, 0, 1, 1, 1, 0}])/((-6 + 2*D)*mt^2) + 
   ((-2*mt^2 + s)*GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}])/
    ((-3 + D)*mt^2*s), GLI["fctopology11C", {1, 1, -1, 1, 0, 1, 0}] -> 
  ((-2 + D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/((-8 + 2*D)*mt^2) + 
   ((3 - D)*GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}])/(-4 + D), 
 GLI["fctopology11C", {1, 1, -1, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology11C", {1, 1, -1, 1, 1, 1, -1}] -> 
  (((-280 + 396*D - 208*D^2 + 48*D^3 - 4*D^4)*mt^2 + 
      (252 - 438*D + 298*D^2 - 99*D^3 + 16*D^4 - D^5)*s)*
     GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/
    ((1440 - 1608*D + 664*D^2 - 120*D^3 + 8*D^4)*mt^4) + 
   ((1 - 3*D + D^2)*GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}])/
    (12 - 7*D + D^2) + ((-2 + D)*s*GLI["fctopology11C", 
      {1, 0, 0, 1, 1, 1, 0}])/(-6 + 2*D) + 
   ((-4*mt^2 + s)*GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}])/
    (12 - 7*D + D^2), GLI["fctopology11C", {1, 1, -1, 1, 1, 1, 0}] -> 
  (((-80 + 96*D - 36*D^2 + 4*D^3)*mt^2 + (84 - 118*D + 60*D^2 - 13*D^3 + D^4)*
       s)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/
    ((-240 + 188*D - 48*D^2 + 4*D^3)*mt^4*s) + 
   ((16 - 6*D)*GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}])/((-4 + D)*s) - 
   GLI["fctopology11C", {1, 0, 0, 1, 1, 1, 0}] + 
   ((8*mt^2 - 2*s)*GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}])/((-4 + D)*s), 
 GLI["fctopology11C", {1, 1, 0, 1, 0, 1, -1}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/
    ((48 - 28*D + 4*D^2)*mt^2) + 
   ((-2 + D)*GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}])/(-8 + 2*D), 
 GLI["fctopology11C", {1, 1, 0, 1, 0, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/
    ((24 - 14*D + 2*D^2)*mt^2*s) + 
   ((8 - 3*D)*GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}])/((-4 + D)*s) + 
   (4*mt^2*GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}])/((-4 + D)*s), 
 GLI["fctopology11C", {1, 1, 0, 1, 1, 1, -1}] -> 
  ((-2 + D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/((-24 + 8*D)*mt^4) + 
   ((-8 + 3*D)*GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}])/
    ((-16 + 4*D)*mt^2) + ((2 - D)*s*GLI["fctopology11C", 
      {1, 0, 0, 1, 1, 1, 0}])/((-16 + 4*D)*mt^2) + 
   ((-4*mt^2 + s)*GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}])/
    ((-8 + 2*D)*mt^2), GLI["fctopology11C", {1, 1, 0, 1, 1, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/
    ((48 - 28*D + 4*D^2)*mt^4*s) + 
   ((8 - 3*D)*GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}])/
    ((-8 + 2*D)*mt^2*s) + 
   ((-2 + D)*GLI["fctopology11C", {1, 0, 0, 1, 1, 1, 0}])/((-8 + 2*D)*mt^2) + 
   ((2*mt^2 - s)*GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}])/
    ((-4 + D)*mt^2*s), GLI["fctopology11C", {1, 1, 1, 1, -2, 1, 0}] -> 
  (((64 - 56*D + 16*D^2 - 2*D^3)*mt^2 + (-8*D + 6*D^2 - D^3)*s)*
     GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/
    ((2048 - 1792*D + 512*D^2 - 48*D^3)*mt^4 + 
     (-512 + 448*D - 128*D^2 + 12*D^3)*mt^2*s) + 
   (((16 - 16*D + 4*D^2)*mt^2 + (-16 + 14*D - 3*D^2)*s)*
     GLI["fctopology11C", {0, 0, 1, 1, 0, 1, 0}])/((128 - 80*D + 12*D^2)*
     mt^2) + (((-96 + 62*D - 10*D^2)*mt^2 + (36 - 24*D + 4*D^2)*s)*
     GLI["fctopology11C", {0, 1, 1, 1, 0, 1, 0}])/(32 - 20*D + 3*D^2) + 
   (((-48 + 16*D)*mt^4 + (12 - 4*D)*mt^2*s)*GLI["fctopology11C", 
      {0, 1, 1, 1, 0, 2, 0}])/(32 - 20*D + 3*D^2) + 
   (((-24 + 8*D)*mt^4 + (12 - 4*D)*mt^2*s)*GLI["fctopology11C", 
      {0, 1, 1, 2, 0, 1, 0}])/(32 - 20*D + 3*D^2) + 
   (((-144 + 78*D - 10*D^2)*mt^2 + (24 - 11*D + D^2)*s)*
     GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}])/
    ((-128 + 64*D - 8*D^2)*mt^2 + (32 - 16*D + 2*D^2)*s) + 
   (((-72 + 16*D)*mt^4 + (16 - 2*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}])/
    ((-128 + 64*D - 8*D^2)*mt^2 + (32 - 16*D + 2*D^2)*s), 
 GLI["fctopology11C", {1, 1, 1, 1, -1, 0, 0}] -> 0, 
 GLI["fctopology11C", {1, 1, 1, 1, -1, 1, -1}] -> 
  ((88 - 114*D + 49*D^2 - 7*D^3)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/
    ((-576 + 600*D - 208*D^2 + 24*D^3)*mt^2) + 
   (((24 - 20*D + 4*D^2)*mt^2 + (-16 + 14*D - 3*D^2)*s)*
     GLI["fctopology11C", {0, 0, 1, 1, 0, 1, 0}])/((192 - 136*D + 24*D^2)*
     mt^2) + (((-4 + D)*mt^2 + (-5 + 2*D)*s)*GLI["fctopology11C", 
      {0, 1, 1, 1, 0, 1, 0}])/(-8 + 3*D) + 
   ((-4*mt^4 + mt^2*s)*GLI["fctopology11C", {0, 1, 1, 1, 0, 2, 0}])/
    (-8 + 3*D) + (((6 - 2*D)*mt^4 + (5 - 2*D)*mt^2*s)*
     GLI["fctopology11C", {0, 1, 1, 2, 0, 1, 0}])/(24 - 17*D + 3*D^2) + 
   ((16 - 9*D + D^2)*GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}])/
    (48 - 28*D + 4*D^2) + ((8*mt^2 + (-4 + D)*s)*GLI["fctopology11C", 
      {1, 0, 0, 2, 0, 1, 0}])/(48 - 28*D + 4*D^2), 
 GLI["fctopology11C", {1, 1, 1, 1, -1, 1, 0}] -> 
  (((40 - 48*D + 18*D^2 - 2*D^3)*mt^2 + (-16 + 20*D - 8*D^2 + D^3)*s)*
     GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/
    ((384 - 320*D + 88*D^2 - 8*D^3)*mt^4*s + (-96 + 80*D - 22*D^2 + 2*D^3)*
      mt^2*s^2) + ((-2 + D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 1, 0}])/
    ((-8 + 2*D)*mt^2) + ((6 - 2*D)*GLI["fctopology11C", 
      {0, 1, 1, 1, 0, 1, 0}])/(-4 + D) + 
   (2*mt^2*GLI["fctopology11C", {0, 1, 1, 2, 0, 1, 0}])/(-4 + D) + 
   (((80 - 46*D + 6*D^2)*mt^2 + (-8 + 3*D)*s)*GLI["fctopology11C", 
      {1, 0, 0, 1, 0, 1, 0}])/((-64 + 32*D - 4*D^2)*mt^2*s + 
     (16 - 8*D + D^2)*s^2) + (((40 - 8*D)*mt^4 - 8*mt^2*s + (4 - D)*s^2)*
     GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}])/
    ((-64 + 32*D - 4*D^2)*mt^2*s + (16 - 8*D + D^2)*s^2), 
 GLI["fctopology11C", {1, 1, 1, 1, 0, 1, -1}] -> 
  ((-2 + D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/((-16 + 4*D)*mt^4) + 
   ((4 - 4*D + D^2)*GLI["fctopology11C", {0, 0, 1, 1, 0, 1, 0}])/
    ((48 - 28*D + 4*D^2)*mt^2) + 
   ((16 - 5*D)*GLI["fctopology11C", {0, 1, 1, 1, 0, 1, 0}])/(-8 + 2*D) + 
   ((4*mt^2 - s)*GLI["fctopology11C", {0, 1, 1, 1, 0, 2, 0}])/(-4 + D) + 
   (2*mt^2*GLI["fctopology11C", {0, 1, 1, 2, 0, 1, 0}])/(-4 + D) + 
   ((2 - D)*GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}])/(24 - 14*D + 2*D^2), 
 GLI["fctopology11C", {1, 1, 1, 1, 0, 1, 0}] -> 
  (((8 - 8*D + 2*D^2)*mt^2 + (-4 + 4*D - D^2)*s)*GLI["fctopology11C", 
      {0, 0, 1, 1, 0, 0, 0}])/((-256 + 128*D - 16*D^2)*mt^6*s + 
     (64 - 32*D + 4*D^2)*mt^4*s^2) + 
   ((-6 + 5*D - D^2)*GLI["fctopology11C", {0, 0, 1, 1, 0, 1, 0}])/
    ((16 - 8*D + D^2)*mt^2*s) + 
   ((60 - 38*D + 6*D^2)*GLI["fctopology11C", {0, 1, 1, 1, 0, 1, 0}])/
    ((16 - 8*D + D^2)*s) + (((24 - 8*D)*mt^2 + (-6 + 2*D)*s)*
     GLI["fctopology11C", {0, 1, 1, 1, 0, 2, 0}])/((16 - 8*D + D^2)*s) + 
   ((12 - 4*D)*mt^2*GLI["fctopology11C", {0, 1, 1, 2, 0, 1, 0}])/
    ((16 - 8*D + D^2)*s) + ((-24 + 17*D - 3*D^2)*GLI["fctopology11C", 
      {1, 0, 0, 1, 0, 1, 0}])/((-64 + 32*D - 4*D^2)*mt^2*s + 
     (16 - 8*D + D^2)*s^2) + (((-12 + 4*D)*mt^2 + (-6 + 2*D)*s)*
     GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}])/
    ((-64 + 32*D - 4*D^2)*mt^2*s + (16 - 8*D + D^2)*s^2), 
 GLI["fctopology11C", {1, 2, -1, 1, 0, 1, -1}] -> 
  (((-40 + 48*D - 18*D^2 + 2*D^3)*mt^2 + (32 - 32*D + 10*D^2 - D^3)*s)*
     GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/
    ((-960 + 592*D - 120*D^2 + 8*D^3)*mt^4) + 
   ((-6 + 5*D - D^2)*GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}])/
    (48 - 20*D + 2*D^2), GLI["fctopology11C", {1, 2, -1, 1, 0, 1, 0}] -> 
  (((40 - 48*D + 18*D^2 - 2*D^3)*mt^2 + (-24 + 26*D - 9*D^2 + D^3)*s)*
     GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/
    ((-360 + 252*D - 56*D^2 + 4*D^3)*mt^4*s) + 
   ((-8 + 3*D)*GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}])/((-6 + D)*s) - 
   (4*mt^2*GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}])/((-6 + D)*s), 
 GLI["fctopology11C", {1, 2, 0, 1, -1, 1, -1}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/
    ((-288 + 216*D - 52*D^2 + 4*D^3)*mt^2) + 
   ((-2 + D)*GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}])/(-12 + 2*D) + 
   ((2 - D)*mt^2*GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}])/
    (24 - 10*D + D^2), GLI["fctopology11C", {2, -1, 0, 1, 0, 1, 0}] -> 
  (-2 + D)*GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}] - 
   2*mt^2*GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}], 
 GLI["fctopology11C", {2, -1, 0, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology11C", {2, -1, 0, 1, 1, 1, 0}] -> 
  GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}], 
 GLI["fctopology11C", {2, 0, -1, 1, 0, 1, 0}] -> 
  (3 - D)*GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}] + 
   2*mt^2*GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}], 
 GLI["fctopology11C", {2, 0, -1, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology11C", {2, 0, -1, 1, 1, 1, -1}] -> 
  (-3 + D)*GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}] - 
   (s*GLI["fctopology11C", {1, 0, 0, 1, 1, 1, 0}])/2 + 
   ((-4*mt^2 + s)*GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}])/2, 
 GLI["fctopology11C", {2, 0, -1, 1, 1, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/
    ((-6 + 2*D)*mt^2*s) + ((8 - 3*D)*GLI["fctopology11C", 
      {1, 0, 0, 1, 0, 1, 0}])/s + GLI["fctopology11C", 
    {1, 0, 0, 1, 1, 1, 0}] + 
   ((4*mt^2 - 2*s)*GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}])/s, 
 GLI["fctopology11C", {2, 0, 0, 1, -1, 1, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/
    ((32 - 8*D)*mt^2 + (-8 + 2*D)*s) + 
   (((3*D - D^2)*mt^2 + (6 - 5*D + D^2)*s)*GLI["fctopology11C", 
      {1, 0, 0, 1, 0, 1, 0}])/((16 - 4*D)*mt^2 + (-4 + D)*s) + 
   ((4*mt^4 + (8 - 3*D)*mt^2*s)*GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}])/
    ((16 - 4*D)*mt^2 + (-4 + D)*s), 
 GLI["fctopology11C", {2, 0, 0, 1, 0, 1, -1}] -> 
  ((-3 + D)*GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}])/2 - 
   mt^2*GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}], 
 GLI["fctopology11C", {2, 0, 0, 1, 0, 1, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/
    ((16 - 4*D)*mt^2*s + (-4 + D)*s^2) + 
   (((48 - 34*D + 6*D^2)*mt^2 + (-24 + 17*D - 3*D^2)*s)*
     GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}])/
    ((16 - 4*D)*mt^2*s + (-4 + D)*s^2) + 
   (((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s)*GLI["fctopology11C", 
      {1, 0, 0, 2, 0, 1, 0}])/((16 - 4*D)*mt^2*s + (-4 + D)*s^2), 
 GLI["fctopology11C", {2, 0, 0, 1, 1, 1, -1}] -> 
  ((2 - D)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/(8*mt^4) + 
   GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}]/2, 
 GLI["fctopology11C", {2, 0, 0, 1, 1, 1, 0}] -> 
  (((-8 + 8*D - 2*D^2)*mt^2 + (4 - 4*D + D^2)*s)*GLI["fctopology11C", 
      {0, 0, 1, 1, 0, 0, 0}])/((64 - 16*D)*mt^6*s + (-16 + 4*D)*mt^4*s^2) + 
   ((24 - 17*D + 3*D^2)*GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}])/
    ((16 - 4*D)*mt^2*s + (-4 + D)*s^2) + 
   (((12 - 4*D)*mt^2 + (6 - 2*D)*s)*GLI["fctopology11C", 
      {1, 0, 0, 2, 0, 1, 0}])/((16 - 4*D)*mt^2*s + (-4 + D)*s^2), 
 GLI["fctopology11C", {2, 1, -1, 1, 0, 1, -1}] -> 
  ((20 - 24*D + 9*D^2 - D^3)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/
    ((-288 + 216*D - 52*D^2 + 4*D^3)*mt^2) + 
   ((58 - 47*D + 12*D^2 - D^3)*GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}])/
    (48 - 20*D + 2*D^2) + ((-4 + D)*mt^2*GLI["fctopology11C", 
      {1, 0, 0, 2, 0, 1, 0}])/(-6 + D), 
 GLI["fctopology11C", {2, 1, -1, 1, 0, 1, 0}] -> 
  (((200 - 280*D + 138*D^2 - 28*D^3 + 2*D^4)*mt^2 + 
      (-20 + 24*D - 9*D^2 + D^3)*s)*GLI["fctopology11C", 
      {0, 0, 1, 1, 0, 0, 0}])/((576 - 432*D + 104*D^2 - 8*D^3)*mt^4*s + 
     (-144 + 108*D - 26*D^2 + 2*D^3)*mt^2*s^2) + 
   (((400 - 310*D + 76*D^2 - 6*D^3)*mt^2 + (-160 + 132*D - 35*D^2 + 3*D^3)*s)*
     GLI["fctopology11C", {1, 0, 0, 1, 0, 1, 0}])/
    ((-96 + 40*D - 4*D^2)*mt^2*s + (24 - 10*D + D^2)*s^2) + 
   (((200 - 80*D + 8*D^2)*mt^4 + (-140 + 68*D - 8*D^2)*mt^2*s)*
     GLI["fctopology11C", {1, 0, 0, 2, 0, 1, 0}])/
    ((-96 + 40*D - 4*D^2)*mt^2*s + (24 - 10*D + D^2)*s^2), 
 GLI["fctopology11C", {2, 1, 0, 1, -1, 1, -1}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology11C", {0, 0, 1, 1, 0, 0, 0}])/
    ((96 - 16*D)*mt^2 + (-24 + 4*D)*s) + 
   (((-24 + 11*D - D^2)*mt^2 + (12 - 7*D + D^2)*s)*GLI["fctopology11C", 
      {1, 0, 0, 1, 0, 1, 0}])/((48 - 8*D)*mt^2 + (-12 + 2*D)*s) + 
   ((-12*mt^4 + (12 - 3*D)*mt^2*s)*GLI["fctopology11C", 
      {1, 0, 0, 2, 0, 1, 0}])/((48 - 8*D)*mt^2 + (-12 + 2*D)*s), 
 GLI["fctopology12C", {1, 0, -1, 2, 1, 0, 0}] -> 0, 
 GLI["fctopology12C", {1, 0, 0, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology12C", {1, 0, 0, 2, 0, 0, 0}] -> 0, 
 GLI["fctopology12C", {1, 0, 0, 2, 1, 0, 0}] -> 0, 
 GLI["fctopology12C", {1, 0, 1, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology12C", {1, 0, 1, 2, 1, 0, 0}] -> 0, 
 GLI["fctopology12C", {2, -1, -1, 2, 1, 0, 0}] -> 0, 
 GLI["fctopology12C", {2, -1, 0, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology12C", {2, -1, 0, 2, 0, 0, 0}] -> 0, 
 GLI["fctopology12C", {2, -1, 0, 2, 1, 0, 0}] -> 0, 
 GLI["fctopology12C", {2, -1, 1, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology12C", {2, -1, 1, 2, 1, 0, 0}] -> 0, 
 GLI["fctopology12C", {2, 0, -1, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology12C", {2, 0, 0, 0, 1, 0, 0}] -> 0, 
 GLI["fctopology12C", {2, 0, 0, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology12C", {2, 0, 0, 1, 1, -1, 0}] -> 0, 
 GLI["fctopology12C", {2, 0, 0, 1, 1, 0, -1}] -> 0, 
 GLI["fctopology12C", {2, 0, 0, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology12C", {2, 0, 1, 0, 0, 0, 0}] -> 0, 
 GLI["fctopology12C", {2, 0, 1, 0, 1, 0, -1}] -> 0, 
 GLI["fctopology12C", {2, 0, 1, 1, 0, -1, 0}] -> 0, 
 GLI["fctopology12C", {2, 0, 1, 1, 0, 0, 0}] -> 0, 
 GLI["fctopology12C", {2, 0, 1, 1, 1, -1, 0}] -> 0, 
 GLI["fctopology12C", {2, 0, 1, 1, 1, 0, -1}] -> 0, 
 GLI["fctopology12C", {2, 0, 1, 1, 1, 0, 0}] -> 0, 
 GLI["fctopology12C", {2, 1, 0, 0, 0, 0, 0}] -> 0, 
 GLI["fctopology12C", {0, 1, -1, 2, 1, 0, 0}] -> 
  ((-4*mt^2 + (-2 + D)*s)*GLI["fctopology12C", {0, 1, 0, 1, 1, 0, 0}])/
    (-8*mt^2 + 2*s) + ((2 - D)*GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/
    (-4*mt^2 + s), GLI["fctopology12C", {0, 1, 0, 2, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/(2*mt^2), 
 GLI["fctopology12C", {0, 1, 0, 2, 1, 0, 0}] -> 
  ((3 - D)*GLI["fctopology12C", {0, 1, 0, 1, 1, 0, 0}])/(-4*mt^2 + s) + 
   ((-2 + D)*GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/
    (-8*mt^4 + 2*mt^2*s), GLI["fctopology12C", {0, 1, 1, 1, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/(2*mt^2), 
 GLI["fctopology12C", {0, 1, 1, 2, 1, 0, 0}] -> 
  ((-6 + 2*D)*GLI["fctopology12C", {0, 1, 0, 1, 1, 0, 0}])/
    (-4*mt^2*s + s^2) + (((-24 + 20*D - 4*D^2)*mt^2 + (8 - 6*D + D^2)*s)*
     GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/(-16*mt^6*s + 4*mt^4*s^2), 
 GLI["fctopology12C", {1, 1, -1, 1, 1, 0, 0}] -> 
  ((2 - D)*s*GLI["fctopology12C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-12 + 4*D)*mt^2) + (((-24 + 20*D - 4*D^2)*mt^2 + (28 - 24*D + 5*D^2)*s)*
     GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^4 + (144 - 96*D + 16*D^2)*mt^2*s) + 
   (((24 - 8*D)*mt^4 + (-8 + 2*D)*mt^2*s + (-8 + 3*D)*s^2)*
     GLI["fctopology12C", {1, 1, 0, 0, 1, 0, 0}])/
    ((48 - 16*D)*mt^4 + (-48 + 16*D)*mt^2*s) + 
   (((16 - 4*D)*mt^2*s^2 + (-4 + D)*s^3)*GLI["fctopology12C", 
      {2, 1, 0, 0, 1, 0, 0}])/((-144 + 96*D - 16*D^2)*mt^4 + 
     (144 - 96*D + 16*D^2)*mt^2*s), 
 GLI["fctopology12C", {1, 1, -1, 2, 1, 0, 0}] -> 
  (((16 - 8*D)*mt^4 + (16 - 12*D + 2*D^2)*mt^2*s + (-2 + D)*s^2)*
     GLI["fctopology12C", {0, 1, 0, 1, 1, 0, 0}])/
    ((96 - 32*D)*mt^6 + (-24 + 8*D)*mt^4*s) + 
   (((-256 + 304*D - 120*D^2 + 16*D^3)*mt^4 + 
      (320 - 364*D + 134*D^2 - 16*D^3)*mt^2*s + (-28 + 24*D - 5*D^2)*s^2)*
     GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/
    ((1152 - 768*D + 128*D^2)*mt^8 + (-1440 + 960*D - 160*D^2)*mt^6*s + 
     (288 - 192*D + 32*D^2)*mt^4*s^2) + 
   (((-32 + 12*D)*mt^4 + (8 - 3*D)*s^2)*GLI["fctopology12C", 
      {1, 1, 0, 0, 1, 0, 0}])/((96 - 32*D)*mt^6 + (-96 + 32*D)*mt^4*s) + 
   ((-8*mt^4*s + (-32 + 10*D)*mt^2*s^2 + (4 - D)*s^3)*
     GLI["fctopology12C", {2, 1, 0, 0, 1, 0, 0}])/
    ((-288 + 192*D - 32*D^2)*mt^6 + (288 - 192*D + 32*D^2)*mt^4*s), 
 GLI["fctopology12C", {1, 1, 0, 1, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology12C", {1, 1, 0, 1, 1, -1, 0}] -> 
  ((-4*mt^2 + s)*GLI["fctopology12C", {0, 1, 0, 1, 1, 0, 0}])/
    ((-24 + 8*D)*mt^2) + (((-20 + 8*D)*mt^2 + (14 - 5*D)*s)*
     GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/
    ((-288 + 192*D - 32*D^2)*mt^4 + (288 - 192*D + 32*D^2)*mt^2*s) + 
   (((40 - 16*D)*mt^4 + (-24 + 10*D)*mt^2*s + (8 - 3*D)*s^2)*
     GLI["fctopology12C", {1, 1, 0, 0, 1, 0, 0}])/
    ((-192 + 160*D - 32*D^2)*mt^4 + (192 - 160*D + 32*D^2)*mt^2*s) + 
   (((64 - 16*D)*mt^4*s + (-32 + 8*D)*mt^2*s^2 + (4 - D)*s^3)*
     GLI["fctopology12C", {2, 1, 0, 0, 1, 0, 0}])/
    ((576 - 672*D + 256*D^2 - 32*D^3)*mt^4 + 
     (-576 + 672*D - 256*D^2 + 32*D^3)*mt^2*s), 
 GLI["fctopology12C", {1, 1, 0, 1, 1, 0, -1}] -> 
  -((s*GLI["fctopology12C", {0, 1, 0, 1, 1, 0, 0}])/((-24 + 8*D)*mt^2)) + 
   (((36 - 24*D + 4*D^2)*mt^2 + (-14 + 5*D)*s)*GLI["fctopology12C", 
      {0, 1, 1, 0, 0, 0, 0}])/((-288 + 192*D - 32*D^2)*mt^4 + 
     (288 - 192*D + 32*D^2)*mt^2*s) + 
   (((-72 + 48*D - 8*D^2)*mt^4 + (-8 + 14*D - 4*D^2)*mt^2*s + (-8 + 3*D)*s^2)*
     GLI["fctopology12C", {1, 1, 0, 0, 1, 0, 0}])/
    ((-192 + 160*D - 32*D^2)*mt^4 + (192 - 160*D + 32*D^2)*mt^2*s) + 
   (((-192 + 112*D - 16*D^2)*mt^4*s + (64 - 32*D + 4*D^2)*mt^2*s^2 + 
      (-4 + D)*s^3)*GLI["fctopology12C", {2, 1, 0, 0, 1, 0, 0}])/
    ((576 - 672*D + 256*D^2 - 32*D^3)*mt^4 + 
     (-576 + 672*D - 256*D^2 + 32*D^3)*mt^2*s), 
 GLI["fctopology12C", {1, 1, 0, 1, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology12C", {0, 1, 0, 1, 1, 0, 0}])/((-6 + 2*D)*mt^2) + 
   ((-4 + 4*D - D^2)*GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/
    ((-72 + 48*D - 8*D^2)*mt^4 + (72 - 48*D + 8*D^2)*mt^2*s) + 
   (((-16 + 6*D)*mt^2 + (8 - 3*D)*s)*GLI["fctopology12C", 
      {1, 1, 0, 0, 1, 0, 0}])/((24 - 8*D)*mt^4 + (-24 + 8*D)*mt^2*s) + 
   (((-16 + 4*D)*mt^2*s + (4 - D)*s^2)*GLI["fctopology12C", 
      {2, 1, 0, 0, 1, 0, 0}])/((-72 + 48*D - 8*D^2)*mt^4 + 
     (72 - 48*D + 8*D^2)*mt^2*s), 
 GLI["fctopology12C", {1, 1, 0, 2, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/(4*mt^4), 
 GLI["fctopology12C", {1, 1, 0, 2, 1, 0, 0}] -> 
  (((-20 + 14*D - 2*D^2)*mt^2 + (2 - D)*s)*GLI["fctopology12C", 
      {0, 1, 0, 1, 1, 0, 0}])/((48 - 16*D)*mt^6 + (-12 + 4*D)*mt^4*s) + 
   (((32 - 48*D + 24*D^2 - 4*D^3)*mt^2 + (-44 + 60*D - 27*D^2 + 4*D^3)*s)*
     GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/
    ((576 - 384*D + 64*D^2)*mt^8 + (-720 + 480*D - 80*D^2)*mt^6*s + 
     (144 - 96*D + 16*D^2)*mt^4*s^2) + 
   (((16 - 6*D)*mt^2 + (-8 + 3*D)*s)*GLI["fctopology12C", 
      {1, 1, 0, 0, 1, 0, 0}])/((48 - 16*D)*mt^6 + (-48 + 16*D)*mt^4*s) + 
   (((-24 + 8*D)*mt^4 + (40 - 12*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology12C", {2, 1, 0, 0, 1, 0, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^6 + (144 - 96*D + 16*D^2)*mt^4*s), 
 GLI["fctopology12C", {1, 1, 1, 0, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/((-6 + 2*D)*mt^2), 
 GLI["fctopology12C", {1, 1, 1, 0, 1, 0, -1}] -> 
  (((-12 + 4*D)*mt^2 + (6 - D)*s)*GLI["fctopology12C", 
      {0, 1, 1, 0, 0, 0, 0}])/((48 - 16*D)*mt^4 + (-48 + 16*D)*mt^2*s) + 
   (((24 - 8*D)*mt^4 + (-8 + 2*D)*mt^2*s + (8 - 3*D)*s^2)*
     GLI["fctopology12C", {1, 1, 0, 0, 1, 0, 0}])/
    ((32 - 16*D)*mt^4 + (-32 + 16*D)*mt^2*s) + 
   (((64 - 16*D)*mt^4*s + (-32 + 8*D)*mt^2*s^2 + (4 - D)*s^3)*
     GLI["fctopology12C", {2, 1, 0, 0, 1, 0, 0}])/
    ((-96 + 80*D - 16*D^2)*mt^4 + (96 - 80*D + 16*D^2)*mt^2*s), 
 GLI["fctopology12C", {1, 1, 1, 1, 0, -1, 0}] -> 
  ((2 - D)*GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/((-12 + 4*D)*mt^2), 
 GLI["fctopology12C", {1, 1, 1, 1, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/(4*mt^4), 
 GLI["fctopology12C", {1, 1, 1, 1, 1, -1, 0}] -> 
  -(GLI["fctopology12C", {0, 1, 0, 1, 1, 0, 0}]/((-12 + 4*D)*mt^2)) + 
   ((12 - 12*D + 3*D^2)*GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^4 + (144 - 96*D + 16*D^2)*mt^2*s) - 
   GLI["fctopology12C", {0, 1, 1, 1, 1, 0, 0}]/(-6 + 2*D) + 
   (((16 - 6*D)*mt^2 + (8 - 3*D)*s)*GLI["fctopology12C", 
      {1, 1, 0, 0, 1, 0, 0}])/((48 - 16*D)*mt^4 + (-48 + 16*D)*mt^2*s) + 
   GLI["fctopology12C", {1, 1, 1, 0, 1, 0, 0}]/(-6 + 2*D) + 
   (((64 - 16*D)*mt^4 + (-32 + 8*D)*mt^2*s + (4 - D)*s^2)*
     GLI["fctopology12C", {2, 1, 0, 0, 1, 0, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^4 + (144 - 96*D + 16*D^2)*mt^2*s), 
 GLI["fctopology12C", {1, 1, 1, 1, 1, 0, -1}] -> 
  -(GLI["fctopology12C", {0, 1, 0, 1, 1, 0, 0}]/((-12 + 4*D)*mt^2)) + 
   (((-44 + 30*D - 5*D^2)*mt^2 + (34 - 23*D + 4*D^2)*s)*
     GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^6 + (144 - 96*D + 16*D^2)*mt^4*s) - 
   (s*GLI["fctopology12C", {0, 1, 1, 1, 1, 0, 0}])/((-12 + 4*D)*mt^2) + 
   (((64 - 40*D + 6*D^2)*mt^4 + (-32 + 20*D - 3*D^2)*mt^2*s + (8 - 3*D)*s^2)*
     GLI["fctopology12C", {1, 1, 0, 0, 1, 0, 0}])/
    ((-96 + 80*D - 16*D^2)*mt^6 + (96 - 80*D + 16*D^2)*mt^4*s) + 
   (s*GLI["fctopology12C", {1, 1, 1, 0, 1, 0, 0}])/((-12 + 4*D)*mt^2) + 
   (((96 - 40*D + 4*D^2)*mt^4*s + (-40 + 14*D - D^2)*mt^2*s^2 + (4 - D)*s^3)*
     GLI["fctopology12C", {2, 1, 0, 0, 1, 0, 0}])/
    ((288 - 336*D + 128*D^2 - 16*D^3)*mt^6 + 
     (-288 + 336*D - 128*D^2 + 16*D^3)*mt^4*s), 
 GLI["fctopology12C", {1, 1, 1, 1, 1, 0, 0}] -> 
  ((-4 + 4*D - D^2)*GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/
    ((-72 + 48*D - 8*D^2)*mt^6 + (72 - 48*D + 8*D^2)*mt^4*s) + 
   ((-2 + D)*GLI["fctopology12C", {0, 1, 1, 1, 1, 0, 0}])/((-6 + 2*D)*mt^2) + 
   ((-8 + 3*D)*s*GLI["fctopology12C", {1, 1, 0, 0, 1, 0, 0}])/
    ((24 - 8*D)*mt^6 + (-24 + 8*D)*mt^4*s) + 
   ((2 - D)*GLI["fctopology12C", {1, 1, 1, 0, 1, 0, 0}])/((-6 + 2*D)*mt^2) + 
   (((-32 + 8*D)*mt^4 + (24 - 6*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology12C", {2, 1, 0, 0, 1, 0, 0}])/
    ((-72 + 48*D - 8*D^2)*mt^6 + (72 - 48*D + 8*D^2)*mt^4*s), 
 GLI["fctopology12C", {1, 1, 1, 2, 1, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology12C", {0, 1, 0, 1, 1, 0, 0}])/
    (-4*mt^4*s + mt^2*s^2) + 
   (((-1152 + 2208*D - 1664*D^2 + 616*D^3 - 112*D^4 + 8*D^5)*mt^4 + 
      (1504 - 2864*D + 2144*D^2 - 788*D^3 + 142*D^4 - 10*D^5)*mt^2*s + 
      (-376 + 692*D - 498*D^2 + 175*D^3 - 30*D^4 + 2*D^5)*s^2)*
     GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/
    ((-2304 + 2112*D - 640*D^2 + 64*D^3)*mt^10*s + 
     (2880 - 2640*D + 800*D^2 - 80*D^3)*mt^8*s^2 + 
     (-576 + 528*D - 160*D^2 + 16*D^3)*mt^6*s^3) + 
   ((2 - D)*GLI["fctopology12C", {0, 1, 1, 1, 1, 0, 0}])/((-12 + 4*D)*mt^4) + 
   (((48 - 34*D + 6*D^2)*mt^2 + (-32 + 20*D - 3*D^2)*s)*
     GLI["fctopology12C", {1, 1, 0, 0, 1, 0, 0}])/
    ((-192 + 112*D - 16*D^2)*mt^8 + (192 - 112*D + 16*D^2)*mt^6*s) + 
   ((-2 + D)*GLI["fctopology12C", {1, 1, 1, 0, 1, 0, 0}])/
    ((-12 + 4*D)*mt^4) + (((20 - 4*D)*mt^4 + (-30 + 8*D)*mt^2*s + 
      (4 - D)*s^2)*GLI["fctopology12C", {2, 1, 0, 0, 1, 0, 0}])/
    ((-144 + 96*D - 16*D^2)*mt^8 + (144 - 96*D + 16*D^2)*mt^6*s), 
 GLI["fctopology12C", {2, 1, -1, 0, 1, 0, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/
    ((24 - 8*D)*mt^2 + (-24 + 8*D)*s) + 
   (((4 - 2*D)*mt^2 + (4 - D)*s)*GLI["fctopology12C", {1, 1, 0, 0, 1, 0, 0}])/
    (-8*mt^2 + 8*s) + ((4*mt^2*s + (8 - 3*D)*s^2)*GLI["fctopology12C", 
      {2, 1, 0, 0, 1, 0, 0}])/((24 - 8*D)*mt^2 + (-24 + 8*D)*s), 
 GLI["fctopology12C", {2, 1, 0, -1, 1, 0, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/
    ((12 - 4*D)*mt^2 + (-12 + 4*D)*s) + 
   (((4 - 2*D)*mt^2 + (4 - D)*s)*GLI["fctopology12C", {1, 1, 0, 0, 1, 0, 0}])/
    (-4*mt^2 + 4*s) + (((16 - 4*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology12C", {2, 1, 0, 0, 1, 0, 0}])/
    ((12 - 4*D)*mt^2 + (-12 + 4*D)*s), 
 GLI["fctopology12C", {2, 1, 0, 0, 1, -1, 0}] -> 
  ((-12 + 12*D - 3*D^2)*GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/
    ((48 - 16*D)*mt^2 + (-48 + 16*D)*s) + 
   (((-20 + 6*D)*mt^2 + (-4 + 3*D)*s)*GLI["fctopology12C", 
      {1, 1, 0, 0, 1, 0, 0}])/(-16*mt^2 + 16*s) + 
   (((-48 + 16*D)*mt^4 + (12 - 8*D)*mt^2*s + D*s^2)*
     GLI["fctopology12C", {2, 1, 0, 0, 1, 0, 0}])/
    ((48 - 16*D)*mt^2 + (-48 + 16*D)*s), 
 GLI["fctopology12C", {2, 1, 0, 0, 1, 0, -1}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/
    ((48 - 16*D)*mt^2 + (-48 + 16*D)*s) + 
   (((4 - 2*D)*mt^2 + (4 - D)*s)*GLI["fctopology12C", {1, 1, 0, 0, 1, 0, 0}])/
    (-16*mt^2 + 16*s) + ((4*mt^2*s + (8 - 3*D)*s^2)*
     GLI["fctopology12C", {2, 1, 0, 0, 1, 0, 0}])/
    ((48 - 16*D)*mt^2 + (-48 + 16*D)*s), 
 GLI["fctopology12C", {2, 1, 1, -1, 0, 0, 0}] -> 0, 
 GLI["fctopology12C", {2, 1, 1, -1, 1, 0, -1}] -> 
  (((8 - 8*D + 2*D^2)*mt^2 + (-12 + 12*D - 3*D^2)*s)*
     GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/
    ((48 - 16*D)*mt^4 + (-48 + 16*D)*mt^2*s) + 
   (((8 - 4*D)*mt^4 + (-8 + 4*D)*mt^2*s + (-8 + 3*D)*s^2)*
     GLI["fctopology12C", {1, 1, 0, 0, 1, 0, 0}])/(-16*mt^4 + 16*mt^2*s) + 
   (((-32 + 8*D)*mt^4*s + (24 - 6*D)*mt^2*s^2 + (-4 + D)*s^3)*
     GLI["fctopology12C", {2, 1, 0, 0, 1, 0, 0}])/
    ((48 - 16*D)*mt^4 + (-48 + 16*D)*mt^2*s), 
 GLI["fctopology12C", {2, 1, 1, 0, 0, -1, 0}] -> 
  ((2 - D)*GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/
   ((30 - 16*D + 2*D^2)*mt^2), GLI["fctopology12C", {2, 1, 1, 0, 0, 0, 0}] -> 
  ((-2 + D)*GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/((-20 + 4*D)*mt^4), 
 GLI["fctopology12C", {2, 1, 1, 0, 1, -1, 0}] -> 
  ((32 - 44*D + 20*D^2 - 3*D^3)*GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/
    ((-192 + 112*D - 16*D^2)*mt^4 + (192 - 112*D + 16*D^2)*mt^2*s) + 
   (((32 - 28*D + 6*D^2)*mt^2 + (32 - 20*D + 3*D^2)*s)*
     GLI["fctopology12C", {1, 1, 0, 0, 1, 0, 0}])/
    ((64 - 16*D)*mt^4 + (-64 + 16*D)*mt^2*s) + 
   (((-48 + 16*D)*mt^4 + (28 - 8*D)*mt^2*s + (-4 + D)*s^2)*
     GLI["fctopology12C", {2, 1, 0, 0, 1, 0, 0}])/
    ((48 - 16*D)*mt^4 + (-48 + 16*D)*mt^2*s), 
 GLI["fctopology12C", {2, 1, 1, 0, 1, 0, -1}] -> 
  (((-272 + 372*D - 184*D^2 + 39*D^3 - 3*D^4)*mt^2 + 
      (72 - 72*D + 22*D^2 - 2*D^3)*s)*GLI["fctopology12C", 
      {0, 1, 1, 0, 0, 0, 0}])/((960 - 752*D + 192*D^2 - 16*D^3)*mt^6 + 
     (-960 + 752*D - 192*D^2 + 16*D^3)*mt^4*s) + 
   (((64 - 40*D + 6*D^2)*mt^2 + (16 - 14*D + 3*D^2)*s)*
     GLI["fctopology12C", {1, 1, 0, 0, 1, 0, 0}])/
    ((64 - 16*D)*mt^4 + (-64 + 16*D)*mt^2*s) + 
   (((-24 + 8*D)*mt^4 - 4*mt^2*s + (-2 + D)*s^2)*GLI["fctopology12C", 
      {2, 1, 0, 0, 1, 0, 0}])/((48 - 16*D)*mt^4 + (-48 + 16*D)*mt^2*s), 
 GLI["fctopology12C", {2, 1, 1, 0, 1, 0, 0}] -> 
  ((4 - 4*D + D^2)*GLI["fctopology12C", {0, 1, 1, 0, 0, 0, 0}])/
    ((16 - 4*D)*mt^6 + (-16 + 4*D)*mt^4*s) + 
   ((-24 + 17*D - 3*D^2)*GLI["fctopology12C", {1, 1, 0, 0, 1, 0, 0}])/
    ((16 - 4*D)*mt^4 + (-16 + 4*D)*mt^2*s) + 
   ((-2*mt^2 - s)*GLI["fctopology12C", {2, 1, 0, 0, 1, 0, 0}])/
    (-4*mt^4 + 4*mt^2*s)}


==> anc/ampGlGlToH2L.m <==
{-(DiracTrace[(mt + DiracGamma[Momentum[k2 + q2, D], D] - 
      DiracGamma[Momentum[q1 + q2, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor2, D], D]*SUNTF[{SUNIndex[Glu2]}, 
       SUNFIndex[Col5], SUNFIndex[Col7]]) . 
     (mt + DiracGamma[Momentum[k2, D], D] - DiracGamma[Momentum[q1 + q2, D], 
       D]) . (((-1/2*I)*e*mt)/(mW*sinW)) . 
     (mt + DiracGamma[Momentum[k2, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor4, D], D]*SUNTF[{SUNIndex[Glu4]}, 
       SUNFIndex[Col4], SUNFIndex[Col5]]) . 
     (mt - DiracGamma[Momentum[k1, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor1, D], D]*SUNTF[{SUNIndex[Glu1]}, 
       SUNFIndex[Col6], SUNFIndex[Col4]]) . 
     (mt + DiracGamma[Momentum[-k1 + q2, D], D] - 
      DiracGamma[Momentum[q1 + q2, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor3, D], D]*SUNTF[{SUNIndex[Glu4]}, 
       SUNFIndex[Col7], SUNFIndex[Col6]])]*Pair[LorentzIndex[Lor1, D], 
    Momentum[Polarization[q1, I, Transversality -> True], D]]*
   Pair[LorentzIndex[Lor2, D], Momentum[Polarization[q2, I, 
      Transversality -> True], D]]*
   (FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + k2, D], 0], PropagatorDenominator[
       Momentum[k2, D] - Momentum[q1 + q2, D], mt], PropagatorDenominator[
       Momentum[k2 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], mt]]*
     Pair[LorentzIndex[Lor3, D], LorentzIndex[Lor4, D]] + 
    FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + k2, D], 0], PropagatorDenominator[Momentum[k1 + k2, D], 
       0], PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k2 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], mt]]*
     (1 - GaugeXi[g])*Pair[LorentzIndex[Lor3, D], Momentum[-k1 - k2, D]]*
     Pair[LorentzIndex[Lor4, D], Momentum[k1 + k2, D]])), 
 -(DiracTrace[(mt + DiracGamma[Momentum[k2 + q2, D], D] - 
      DiracGamma[Momentum[q1 + q2, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor2, D], D]*SUNTF[{SUNIndex[Glu2]}, 
       SUNFIndex[Col7], SUNFIndex[Col5]]) . 
     (mt + DiracGamma[Momentum[k2, D], D] - DiracGamma[Momentum[q1 + q2, D], 
       D]) . (((-1/2*I)*e*mt)/(mW*sinW)) . 
     (mt + DiracGamma[Momentum[k2, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor4, D], D]*SUNTF[{SUNIndex[Glu4]}, 
       SUNFIndex[Col5], SUNFIndex[Col4]]) . 
     (mt - DiracGamma[Momentum[k1, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor1, D], D]*SUNTF[{SUNIndex[Glu1]}, 
       SUNFIndex[Col4], SUNFIndex[Col6]]) . 
     (mt + DiracGamma[Momentum[-k1 + q2, D], D] - 
      DiracGamma[Momentum[q1 + q2, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor3, D], D]*SUNTF[{SUNIndex[Glu4]}, 
       SUNFIndex[Col6], SUNFIndex[Col7]])]*Pair[LorentzIndex[Lor1, D], 
    Momentum[Polarization[q1, I, Transversality -> True], D]]*
   Pair[LorentzIndex[Lor2, D], Momentum[Polarization[q2, I, 
      Transversality -> True], D]]*
   (FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + k2, D], 0], PropagatorDenominator[
       Momentum[k2, D] - Momentum[q1 + q2, D], mt], PropagatorDenominator[
       Momentum[k2 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], mt]]*
     Pair[LorentzIndex[Lor3, D], LorentzIndex[Lor4, D]] + 
    FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + k2, D], 0], PropagatorDenominator[Momentum[k1 + k2, D], 
       0], PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k2 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], mt]]*
     (1 - GaugeXi[g])*Pair[LorentzIndex[Lor3, D], Momentum[-k1 - k2, D]]*
     Pair[LorentzIndex[Lor4, D], Momentum[k1 + k2, D]])), 
 gs*DiracTrace[(mt + DiracGamma[Momentum[-k1 - k2, D], D]) . 
    ((-I)*gs*DiracGamma[LorentzIndex[Lor3, D], D]*SUNTF[{SUNIndex[Glu4]}, 
      SUNFIndex[Col5], SUNFIndex[Col4]]) . 
    (mt - DiracGamma[Momentum[k2, D], D]) . (((-1/2*I)*e*mt)/(mW*sinW)) . 
    (mt - DiracGamma[Momentum[k2, D], D] + DiracGamma[Momentum[q1 + q2, D], 
      D]) . ((-I)*gs*DiracGamma[LorentzIndex[Lor2, D], D]*
     SUNTF[{SUNIndex[Glu2]}, SUNFIndex[Col4], SUNFIndex[Col6]]) . 
    (mt + DiracGamma[Momentum[-k2 - q2, D], D] + 
     DiracGamma[Momentum[q1 + q2, D], D]) . 
    ((-I)*gs*DiracGamma[LorentzIndex[Lor5, D], D]*SUNTF[{SUNIndex[Glu5]}, 
      SUNFIndex[Col6], SUNFIndex[Col5]])]*Pair[LorentzIndex[Lor1, D], 
   Momentum[Polarization[q1, I, Transversality -> True], D]]*
  Pair[LorentzIndex[Lor2, D], Momentum[Polarization[q2, I, 
     Transversality -> True], D]]*
  (Pair[LorentzIndex[Lor1, D], Momentum[-2*k1 + q2, D] - 
      Momentum[q1 + q2, D]]*Pair[LorentzIndex[Lor4, D], 
     LorentzIndex[Lor6, D]] + Pair[LorentzIndex[Lor1, D], 
     LorentzIndex[Lor6, D]]*Pair[LorentzIndex[Lor4, D], 
     Momentum[k1 + q1 - q2, D] + Momentum[q1 + q2, D]] + 
   Pair[LorentzIndex[Lor1, D], LorentzIndex[Lor4, D]]*
    Pair[LorentzIndex[Lor6, D], Momentum[k1 - q1, D]])*
  (FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], 0], 
     PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
      Momentum[k1 + k2, D], mt], PropagatorDenominator[
      Momentum[k2, D] - Momentum[q1 + q2, D], mt], PropagatorDenominator[
      Momentum[k2 + q2, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], 0]]*
    Pair[LorentzIndex[Lor3, D], LorentzIndex[Lor4, D]]*
    Pair[LorentzIndex[Lor5, D], LorentzIndex[Lor6, D]] - 
   FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], 0], 
     PropagatorDenominator[Momentum[k1, D], 0], PropagatorDenominator[
      Momentum[k2, D], mt], PropagatorDenominator[Momentum[k1 + k2, D], mt], 
     PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k2 + q2, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], 0]]*
    (1 - GaugeXi[g])*Pair[LorentzIndex[Lor3, D], Momentum[k1, D]]*
    Pair[LorentzIndex[Lor4, D], Momentum[k1, D]]*Pair[LorentzIndex[Lor5, D], 
     LorentzIndex[Lor6, D]] + 
   FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], 0], 
     PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
      Momentum[k1 + k2, D], mt], PropagatorDenominator[
      Momentum[k2, D] - Momentum[q1 + q2, D], mt], PropagatorDenominator[
      Momentum[k2 + q2, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], 0], 
     PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], 0]]*
    (1 - GaugeXi[g])*Pair[LorentzIndex[Lor3, D], LorentzIndex[Lor4, D]]*
    Pair[LorentzIndex[Lor5, D], Momentum[k1 - q2, D] + Momentum[q1 + q2, D]]*
    Pair[LorentzIndex[Lor6, D], Momentum[-k1 + q2, D] - 
      Momentum[q1 + q2, D]] - 
   FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], 0], 
     PropagatorDenominator[Momentum[k1, D], 0], PropagatorDenominator[
      Momentum[k2, D], mt], PropagatorDenominator[Momentum[k1 + k2, D], mt], 
     PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k2 + q2, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], 0], 
     PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], 0]]*
    (1 - GaugeXi[g])^2*Pair[LorentzIndex[Lor3, D], Momentum[k1, D]]*
    Pair[LorentzIndex[Lor4, D], Momentum[k1, D]]*Pair[LorentzIndex[Lor5, D], 
     Momentum[k1 - q2, D] + Momentum[q1 + q2, D]]*Pair[LorentzIndex[Lor6, D], 
     Momentum[-k1 + q2, D] - Momentum[q1 + q2, D]])*
  SUNF[SUNIndex[Glu1], SUNIndex[Glu4], SUNIndex[Glu5]], 
 gs*DiracTrace[(mt + DiracGamma[Momentum[-k1 - k2, D], D]) . 
    (I*gs*DiracGamma[LorentzIndex[Lor3, D], D]*SUNTF[{SUNIndex[Glu4]}, 
      SUNFIndex[Col4], SUNFIndex[Col5]]) . 
    (mt - DiracGamma[Momentum[k2, D], D]) . (((-1/2*I)*e*mt)/(mW*sinW)) . 
    (mt - DiracGamma[Momentum[k2, D], D] + DiracGamma[Momentum[q1 + q2, D], 
      D]) . (I*gs*DiracGamma[LorentzIndex[Lor2, D], D]*
     SUNTF[{SUNIndex[Glu2]}, SUNFIndex[Col6], SUNFIndex[Col4]]) . 
    (mt + DiracGamma[Momentum[-k2 - q2, D], D] + 
     DiracGamma[Momentum[q1 + q2, D], D]) . 
    (I*gs*DiracGamma[LorentzIndex[Lor5, D], D]*SUNTF[{SUNIndex[Glu5]}, 
      SUNFIndex[Col5], SUNFIndex[Col6]])]*Pair[LorentzIndex[Lor1, D], 
   Momentum[Polarization[q1, I, Transversality -> True], D]]*
  Pair[LorentzIndex[Lor2, D], Momentum[Polarization[q2, I, 
     Transversality -> True], D]]*
  (Pair[LorentzIndex[Lor1, D], Momentum[-2*k1 + q2, D] - 
      Momentum[q1 + q2, D]]*Pair[LorentzIndex[Lor4, D], 
     LorentzIndex[Lor6, D]] + Pair[LorentzIndex[Lor1, D], 
     LorentzIndex[Lor6, D]]*Pair[LorentzIndex[Lor4, D], 
     Momentum[k1 + q1 - q2, D] + Momentum[q1 + q2, D]] + 
   Pair[LorentzIndex[Lor1, D], LorentzIndex[Lor4, D]]*
    Pair[LorentzIndex[Lor6, D], Momentum[k1 - q1, D]])*
  (FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], 0], 
     PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
      Momentum[k1 + k2, D], mt], PropagatorDenominator[
      Momentum[k2, D] - Momentum[q1 + q2, D], mt], PropagatorDenominator[
      Momentum[k2 + q2, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], 0]]*
    Pair[LorentzIndex[Lor3, D], LorentzIndex[Lor4, D]]*
    Pair[LorentzIndex[Lor5, D], LorentzIndex[Lor6, D]] - 
   FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], 0], 
     PropagatorDenominator[Momentum[k1, D], 0], PropagatorDenominator[
      Momentum[k2, D], mt], PropagatorDenominator[Momentum[k1 + k2, D], mt], 
     PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k2 + q2, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], 0]]*
    (1 - GaugeXi[g])*Pair[LorentzIndex[Lor3, D], Momentum[k1, D]]*
    Pair[LorentzIndex[Lor4, D], Momentum[k1, D]]*Pair[LorentzIndex[Lor5, D], 
     LorentzIndex[Lor6, D]] + 
   FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], 0], 
     PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
      Momentum[k1 + k2, D], mt], PropagatorDenominator[
      Momentum[k2, D] - Momentum[q1 + q2, D], mt], PropagatorDenominator[
      Momentum[k2 + q2, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], 0], 
     PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], 0]]*
    (1 - GaugeXi[g])*Pair[LorentzIndex[Lor3, D], LorentzIndex[Lor4, D]]*
    Pair[LorentzIndex[Lor5, D], Momentum[k1 - q2, D] + Momentum[q1 + q2, D]]*
    Pair[LorentzIndex[Lor6, D], Momentum[-k1 + q2, D] - 
      Momentum[q1 + q2, D]] - 
   FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], 0], 
     PropagatorDenominator[Momentum[k1, D], 0], PropagatorDenominator[
      Momentum[k2, D], mt], PropagatorDenominator[Momentum[k1 + k2, D], mt], 
     PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k2 + q2, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], 0], 
     PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], 0]]*
    (1 - GaugeXi[g])^2*Pair[LorentzIndex[Lor3, D], Momentum[k1, D]]*
    Pair[LorentzIndex[Lor4, D], Momentum[k1, D]]*Pair[LorentzIndex[Lor5, D], 
     Momentum[k1 - q2, D] + Momentum[q1 + q2, D]]*Pair[LorentzIndex[Lor6, D], 
     Momentum[-k1 + q2, D] - Momentum[q1 + q2, D]])*
  SUNF[SUNIndex[Glu1], SUNIndex[Glu4], SUNIndex[Glu5]], 
 -(DiracTrace[(mt + DiracGamma[Momentum[k2, D], D] - 
      DiracGamma[Momentum[q1 + q2, D], D]) . (((-1/2*I)*e*mt)/(mW*sinW)) . 
     (mt + DiracGamma[Momentum[k2, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor4, D], D]*SUNTF[{SUNIndex[Glu4]}, 
       SUNFIndex[Col6], SUNFIndex[Col5]]) . 
     (mt + DiracGamma[Momentum[-k1 - q2, D], D] + 
      DiracGamma[Momentum[q1 + q2, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor1, D], D]*SUNTF[{SUNIndex[Glu1]}, 
       SUNFIndex[Col5], SUNFIndex[Col4]]) . 
     (mt - DiracGamma[Momentum[k1, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor2, D], D]*SUNTF[{SUNIndex[Glu2]}, 
       SUNFIndex[Col4], SUNFIndex[Col7]]) . 
     (mt + DiracGamma[Momentum[-k1 - q2, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor3, D], D]*SUNTF[{SUNIndex[Glu4]}, 
       SUNFIndex[Col7], SUNFIndex[Col6]])]*Pair[LorentzIndex[Lor1, D], 
    Momentum[Polarization[q1, I, Transversality -> True], D]]*
   Pair[LorentzIndex[Lor2, D], Momentum[Polarization[q2, I, 
      Transversality -> True], D]]*
   (FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
       0]]*Pair[LorentzIndex[Lor3, D], LorentzIndex[Lor4, D]] + 
    FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
       0], PropagatorDenominator[Momentum[k1 + k2 + q2, D] - 
        Momentum[q1 + q2, D], 0]]*(1 - GaugeXi[g])*
     Pair[LorentzIndex[Lor3, D], Momentum[-k1 - k2 - q2, D] + 
       Momentum[q1 + q2, D]]*Pair[LorentzIndex[Lor4, D], 
      Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D]])), 
 -(DiracTrace[(mt + DiracGamma[Momentum[k2, D], D] - 
      DiracGamma[Momentum[q1 + q2, D], D]) . (((-1/2*I)*e*mt)/(mW*sinW)) . 
     (mt + DiracGamma[Momentum[k2, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor4, D], D]*SUNTF[{SUNIndex[Glu4]}, 
       SUNFIndex[Col5], SUNFIndex[Col6]]) . 
     (mt + DiracGamma[Momentum[-k1 - q2, D], D] + 
      DiracGamma[Momentum[q1 + q2, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor1, D], D]*SUNTF[{SUNIndex[Glu1]}, 
       SUNFIndex[Col4], SUNFIndex[Col5]]) . 
     (mt - DiracGamma[Momentum[k1, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor2, D], D]*SUNTF[{SUNIndex[Glu2]}, 
       SUNFIndex[Col7], SUNFIndex[Col4]]) . 
     (mt + DiracGamma[Momentum[-k1 - q2, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor3, D], D]*SUNTF[{SUNIndex[Glu4]}, 
       SUNFIndex[Col6], SUNFIndex[Col7]])]*Pair[LorentzIndex[Lor1, D], 
    Momentum[Polarization[q1, I, Transversality -> True], D]]*
   Pair[LorentzIndex[Lor2, D], Momentum[Polarization[q2, I, 
      Transversality -> True], D]]*
   (FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
       0]]*Pair[LorentzIndex[Lor3, D], LorentzIndex[Lor4, D]] + 
    FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
       0], PropagatorDenominator[Momentum[k1 + k2 + q2, D] - 
        Momentum[q1 + q2, D], 0]]*(1 - GaugeXi[g])*
     Pair[LorentzIndex[Lor3, D], Momentum[-k1 - k2 - q2, D] + 
       Momentum[q1 + q2, D]]*Pair[LorentzIndex[Lor4, D], 
      Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D]])), 
 -(gs^2*DiracTrace[(mt + DiracGamma[Momentum[k2, D], D] - 
      DiracGamma[Momentum[q1 + q2, D], D]) . (((-1/2*I)*e*mt)/(mW*sinW)) . 
     (mt + DiracGamma[Momentum[k2, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor5, D], D]*SUNTF[{SUNIndex[Glu5]}, 
       SUNFIndex[Col4], SUNFIndex[Col5]]) . 
     (mt + DiracGamma[Momentum[k1 + k2 + q2, D], D] - 
      DiracGamma[Momentum[q1 + q2, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor7, D], D]*SUNTF[{SUNIndex[Glu6]}, 
       SUNFIndex[Col5], SUNFIndex[Col4]])]*Pair[LorentzIndex[Lor1, D], 
    Momentum[Polarization[q1, I, Transversality -> True], D]]*
   Pair[LorentzIndex[Lor2, D], Momentum[Polarization[q2, I, 
      Transversality -> True], D]]*
   (Pair[LorentzIndex[Lor1, D], Momentum[2*k1 + q2, D] - 
       Momentum[q1 + q2, D]]*Pair[LorentzIndex[Lor3, D], 
      LorentzIndex[Lor6, D]] + Pair[LorentzIndex[Lor1, D], 
      LorentzIndex[Lor6, D]]*Pair[LorentzIndex[Lor3, D], 
      Momentum[-k1 + q1 - q2, D] + Momentum[q1 + q2, D]] + 
    Pair[LorentzIndex[Lor1, D], LorentzIndex[Lor3, D]]*
     Pair[LorentzIndex[Lor6, D], Momentum[-k1 - q1, D]])*
   (FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], 0], 
      PropagatorDenominator[Momentum[k1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
       mt]]*Pair[LorentzIndex[Lor3, D], LorentzIndex[Lor4, D]]*
     Pair[LorentzIndex[Lor5, D], LorentzIndex[Lor6, D]]*
     Pair[LorentzIndex[Lor7, D], LorentzIndex[Lor8, D]] - 
    FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], 0], 
      PropagatorDenominator[Momentum[k1, D], 0], PropagatorDenominator[
       Momentum[k1 + q2, D], 0], PropagatorDenominator[Momentum[k2, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
       mt]]*(1 - GaugeXi[g])*Pair[LorentzIndex[Lor3, D], Momentum[k1, D]]*
     Pair[LorentzIndex[Lor4, D], Momentum[k1, D]]*Pair[LorentzIndex[Lor5, D], 
      LorentzIndex[Lor6, D]]*Pair[LorentzIndex[Lor7, D], 
      LorentzIndex[Lor8, D]] + FeynAmpDenominator[PropagatorDenominator[
       Momentum[k1, D], 0], PropagatorDenominator[Momentum[k1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
       mt]]*(1 - GaugeXi[g])*Pair[LorentzIndex[Lor3, D], 
      LorentzIndex[Lor4, D]]*Pair[LorentzIndex[Lor5, D], 
      Momentum[-k1 - q2, D] + Momentum[q1 + q2, D]]*
     Pair[LorentzIndex[Lor6, D], Momentum[k1 + q2, D] - Momentum[q1 + q2, D]]*
     Pair[LorentzIndex[Lor7, D], LorentzIndex[Lor8, D]] - 
    FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], 0], 
      PropagatorDenominator[Momentum[k1, D], 0], PropagatorDenominator[
       Momentum[k1 + q2, D], 0], PropagatorDenominator[Momentum[k2, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
       mt]]*(1 - GaugeXi[g])^2*Pair[LorentzIndex[Lor3, D], Momentum[k1, D]]*
     Pair[LorentzIndex[Lor4, D], Momentum[k1, D]]*Pair[LorentzIndex[Lor5, D], 
      Momentum[-k1 - q2, D] + Momentum[q1 + q2, D]]*
     Pair[LorentzIndex[Lor6, D], Momentum[k1 + q2, D] - Momentum[q1 + q2, D]]*
     Pair[LorentzIndex[Lor7, D], LorentzIndex[Lor8, D]] + 
    FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], 0], 
      PropagatorDenominator[Momentum[k1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
       mt]]*(1 - GaugeXi[g])*Pair[LorentzIndex[Lor3, D], 
      LorentzIndex[Lor4, D]]*Pair[LorentzIndex[Lor5, D], 
      LorentzIndex[Lor6, D]]*Pair[LorentzIndex[Lor7, D], 
      Momentum[k1 + q2, D]]*Pair[LorentzIndex[Lor8, D], 
      Momentum[-k1 - q2, D]] - FeynAmpDenominator[PropagatorDenominator[
       Momentum[k1, D], 0], PropagatorDenominator[Momentum[k1, D], 0], 
      PropagatorDenominator[Momentum[k1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
       mt]]*(1 - GaugeXi[g])^2*Pair[LorentzIndex[Lor3, D], Momentum[k1, D]]*
     Pair[LorentzIndex[Lor4, D], Momentum[k1, D]]*Pair[LorentzIndex[Lor5, D], 
      LorentzIndex[Lor6, D]]*Pair[LorentzIndex[Lor7, D], 
      Momentum[k1 + q2, D]]*Pair[LorentzIndex[Lor8, D], 
      Momentum[-k1 - q2, D]] + FeynAmpDenominator[PropagatorDenominator[
       Momentum[k1, D], 0], PropagatorDenominator[Momentum[k1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
       mt]]*(1 - GaugeXi[g])^2*Pair[LorentzIndex[Lor3, D], 
      LorentzIndex[Lor4, D]]*Pair[LorentzIndex[Lor5, D], 
      Momentum[-k1 - q2, D] + Momentum[q1 + q2, D]]*
     Pair[LorentzIndex[Lor6, D], Momentum[k1 + q2, D] - Momentum[q1 + q2, D]]*
     Pair[LorentzIndex[Lor7, D], Momentum[k1 + q2, D]]*
     Pair[LorentzIndex[Lor8, D], Momentum[-k1 - q2, D]] - 
    FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], 0], 
      PropagatorDenominator[Momentum[k1, D], 0], PropagatorDenominator[
       Momentum[k1 + q2, D], 0], PropagatorDenominator[Momentum[k1 + q2, D], 
       0], PropagatorDenominator[Momentum[k2, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
       mt]]*(1 - GaugeXi[g])^3*Pair[LorentzIndex[Lor3, D], Momentum[k1, D]]*
     Pair[LorentzIndex[Lor4, D], Momentum[k1, D]]*Pair[LorentzIndex[Lor5, D], 
      Momentum[-k1 - q2, D] + Momentum[q1 + q2, D]]*
     Pair[LorentzIndex[Lor6, D], Momentum[k1 + q2, D] - Momentum[q1 + q2, D]]*
     Pair[LorentzIndex[Lor7, D], Momentum[k1 + q2, D]]*
     Pair[LorentzIndex[Lor8, D], Momentum[-k1 - q2, D]])*
   (Pair[LorentzIndex[Lor2, D], Momentum[-2*k1 - q2, D]]*
     Pair[LorentzIndex[Lor4, D], LorentzIndex[Lor8, D]] + 
    Pair[LorentzIndex[Lor2, D], LorentzIndex[Lor8, D]]*
     Pair[LorentzIndex[Lor4, D], Momentum[k1 + 2*q2, D]] + 
    Pair[LorentzIndex[Lor2, D], LorentzIndex[Lor4, D]]*
     Pair[LorentzIndex[Lor8, D], Momentum[k1 - q2, D]])*
   SUNF[SUNIndex[Glu1], SUNIndex[Glu4], SUNIndex[Glu5]]*
   SUNF[SUNIndex[Glu2], SUNIndex[Glu4], SUNIndex[Glu6]]), 
 -(gs^2*DiracTrace[(mt + DiracGamma[Momentum[k2, D], D] - 
      DiracGamma[Momentum[q1 + q2, D], D]) . (((-1/2*I)*e*mt)/(mW*sinW)) . 
     (mt + DiracGamma[Momentum[k2, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor5, D], D]*SUNTF[{SUNIndex[Glu5]}, 
       SUNFIndex[Col5], SUNFIndex[Col4]]) . 
     (mt + DiracGamma[Momentum[k1 + k2 + q2, D], D] - 
      DiracGamma[Momentum[q1 + q2, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor7, D], D]*SUNTF[{SUNIndex[Glu6]}, 
       SUNFIndex[Col4], SUNFIndex[Col5]])]*Pair[LorentzIndex[Lor1, D], 
    Momentum[Polarization[q1, I, Transversality -> True], D]]*
   Pair[LorentzIndex[Lor2, D], Momentum[Polarization[q2, I, 
      Transversality -> True], D]]*
   (Pair[LorentzIndex[Lor1, D], Momentum[2*k1 + q2, D] - 
       Momentum[q1 + q2, D]]*Pair[LorentzIndex[Lor3, D], 
      LorentzIndex[Lor6, D]] + Pair[LorentzIndex[Lor1, D], 
      LorentzIndex[Lor6, D]]*Pair[LorentzIndex[Lor3, D], 
      Momentum[-k1 + q1 - q2, D] + Momentum[q1 + q2, D]] + 
    Pair[LorentzIndex[Lor1, D], LorentzIndex[Lor3, D]]*
     Pair[LorentzIndex[Lor6, D], Momentum[-k1 - q1, D]])*
   (FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], 0], 
      PropagatorDenominator[Momentum[k1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
       mt]]*Pair[LorentzIndex[Lor3, D], LorentzIndex[Lor4, D]]*
     Pair[LorentzIndex[Lor5, D], LorentzIndex[Lor6, D]]*
     Pair[LorentzIndex[Lor7, D], LorentzIndex[Lor8, D]] - 
    FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], 0], 
      PropagatorDenominator[Momentum[k1, D], 0], PropagatorDenominator[
       Momentum[k1 + q2, D], 0], PropagatorDenominator[Momentum[k2, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
       mt]]*(1 - GaugeXi[g])*Pair[LorentzIndex[Lor3, D], Momentum[k1, D]]*
     Pair[LorentzIndex[Lor4, D], Momentum[k1, D]]*Pair[LorentzIndex[Lor5, D], 
      LorentzIndex[Lor6, D]]*Pair[LorentzIndex[Lor7, D], 
      LorentzIndex[Lor8, D]] + FeynAmpDenominator[PropagatorDenominator[
       Momentum[k1, D], 0], PropagatorDenominator[Momentum[k1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
       mt]]*(1 - GaugeXi[g])*Pair[LorentzIndex[Lor3, D], 
      LorentzIndex[Lor4, D]]*Pair[LorentzIndex[Lor5, D], 
      Momentum[-k1 - q2, D] + Momentum[q1 + q2, D]]*
     Pair[LorentzIndex[Lor6, D], Momentum[k1 + q2, D] - Momentum[q1 + q2, D]]*
     Pair[LorentzIndex[Lor7, D], LorentzIndex[Lor8, D]] - 
    FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], 0], 
      PropagatorDenominator[Momentum[k1, D], 0], PropagatorDenominator[
       Momentum[k1 + q2, D], 0], PropagatorDenominator[Momentum[k2, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
       mt]]*(1 - GaugeXi[g])^2*Pair[LorentzIndex[Lor3, D], Momentum[k1, D]]*
     Pair[LorentzIndex[Lor4, D], Momentum[k1, D]]*Pair[LorentzIndex[Lor5, D], 
      Momentum[-k1 - q2, D] + Momentum[q1 + q2, D]]*
     Pair[LorentzIndex[Lor6, D], Momentum[k1 + q2, D] - Momentum[q1 + q2, D]]*
     Pair[LorentzIndex[Lor7, D], LorentzIndex[Lor8, D]] + 
    FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], 0], 
      PropagatorDenominator[Momentum[k1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
       mt]]*(1 - GaugeXi[g])*Pair[LorentzIndex[Lor3, D], 
      LorentzIndex[Lor4, D]]*Pair[LorentzIndex[Lor5, D], 
      LorentzIndex[Lor6, D]]*Pair[LorentzIndex[Lor7, D], 
      Momentum[k1 + q2, D]]*Pair[LorentzIndex[Lor8, D], 
      Momentum[-k1 - q2, D]] - FeynAmpDenominator[PropagatorDenominator[
       Momentum[k1, D], 0], PropagatorDenominator[Momentum[k1, D], 0], 
      PropagatorDenominator[Momentum[k1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
       mt]]*(1 - GaugeXi[g])^2*Pair[LorentzIndex[Lor3, D], Momentum[k1, D]]*
     Pair[LorentzIndex[Lor4, D], Momentum[k1, D]]*Pair[LorentzIndex[Lor5, D], 
      LorentzIndex[Lor6, D]]*Pair[LorentzIndex[Lor7, D], 
      Momentum[k1 + q2, D]]*Pair[LorentzIndex[Lor8, D], 
      Momentum[-k1 - q2, D]] + FeynAmpDenominator[PropagatorDenominator[
       Momentum[k1, D], 0], PropagatorDenominator[Momentum[k1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
       mt]]*(1 - GaugeXi[g])^2*Pair[LorentzIndex[Lor3, D], 
      LorentzIndex[Lor4, D]]*Pair[LorentzIndex[Lor5, D], 
      Momentum[-k1 - q2, D] + Momentum[q1 + q2, D]]*
     Pair[LorentzIndex[Lor6, D], Momentum[k1 + q2, D] - Momentum[q1 + q2, D]]*
     Pair[LorentzIndex[Lor7, D], Momentum[k1 + q2, D]]*
     Pair[LorentzIndex[Lor8, D], Momentum[-k1 - q2, D]] - 
    FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], 0], 
      PropagatorDenominator[Momentum[k1, D], 0], PropagatorDenominator[
       Momentum[k1 + q2, D], 0], PropagatorDenominator[Momentum[k1 + q2, D], 
       0], PropagatorDenominator[Momentum[k2, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], 0], 
      PropagatorDenominator[Momentum[k2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
       mt]]*(1 - GaugeXi[g])^3*Pair[LorentzIndex[Lor3, D], Momentum[k1, D]]*
     Pair[LorentzIndex[Lor4, D], Momentum[k1, D]]*Pair[LorentzIndex[Lor5, D], 
      Momentum[-k1 - q2, D] + Momentum[q1 + q2, D]]*
     Pair[LorentzIndex[Lor6, D], Momentum[k1 + q2, D] - Momentum[q1 + q2, D]]*
     Pair[LorentzIndex[Lor7, D], Momentum[k1 + q2, D]]*
     Pair[LorentzIndex[Lor8, D], Momentum[-k1 - q2, D]])*
   (Pair[LorentzIndex[Lor2, D], Momentum[-2*k1 - q2, D]]*
     Pair[LorentzIndex[Lor4, D], LorentzIndex[Lor8, D]] + 
    Pair[LorentzIndex[Lor2, D], LorentzIndex[Lor8, D]]*
     Pair[LorentzIndex[Lor4, D], Momentum[k1 + 2*q2, D]] + 
    Pair[LorentzIndex[Lor2, D], LorentzIndex[Lor4, D]]*
     Pair[LorentzIndex[Lor8, D], Momentum[k1 - q2, D]])*
   SUNF[SUNIndex[Glu1], SUNIndex[Glu4], SUNIndex[Glu5]]*
   SUNF[SUNIndex[Glu2], SUNIndex[Glu4], SUNIndex[Glu6]]), 
 -(DiracTrace[(mt + DiracGamma[Momentum[k1, D], D] - 
      DiracGamma[Momentum[q1 + q2, D], D]) . (((-1/2*I)*e*mt)/(mW*sinW)) . 
     (mt + DiracGamma[Momentum[k1, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor1, D], D]*SUNTF[{SUNIndex[Glu1]}, 
       SUNFIndex[Col5], SUNFIndex[Col4]]) . 
     (mt + DiracGamma[Momentum[k1 + q2, D], D] - 
      DiracGamma[Momentum[q1 + q2, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor4, D], D]*SUNTF[{SUNIndex[Glu4]}, 
       SUNFIndex[Col6], SUNFIndex[Col5]]) . 
     (mt - DiracGamma[Momentum[k2, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor2, D], D]*SUNTF[{SUNIndex[Glu2]}, 
       SUNFIndex[Col7], SUNFIndex[Col6]]) . 
     (mt + DiracGamma[Momentum[-k2 - q2, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor3, D], D]*SUNTF[{SUNIndex[Glu4]}, 
       SUNFIndex[Col4], SUNFIndex[Col7]])]*Pair[LorentzIndex[Lor1, D], 
    Momentum[Polarization[q1, I, Transversality -> True], D]]*
   Pair[LorentzIndex[Lor2, D], Momentum[Polarization[q2, I, 
      Transversality -> True], D]]*
   (FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k2 + q2, D], mt], PropagatorDenominator[
       Momentum[k1, D] - Momentum[q1 + q2, D], mt], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
       0]]*Pair[LorentzIndex[Lor3, D], LorentzIndex[Lor4, D]] + 
    FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k2 + q2, D], mt], PropagatorDenominator[
       Momentum[k1, D] - Momentum[q1 + q2, D], mt], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
       0], PropagatorDenominator[Momentum[k1 + k2 + q2, D] - 
        Momentum[q1 + q2, D], 0]]*(1 - GaugeXi[g])*
     Pair[LorentzIndex[Lor3, D], Momentum[-k1 - k2 - q2, D] + 
       Momentum[q1 + q2, D]]*Pair[LorentzIndex[Lor4, D], 
      Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D]])), 
 -(DiracTrace[(mt + DiracGamma[Momentum[k1, D], D] - 
      DiracGamma[Momentum[q1 + q2, D], D]) . (((-1/2*I)*e*mt)/(mW*sinW)) . 
     (mt + DiracGamma[Momentum[k1, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor1, D], D]*SUNTF[{SUNIndex[Glu1]}, 
       SUNFIndex[Col4], SUNFIndex[Col5]]) . 
     (mt + DiracGamma[Momentum[k1 + q2, D], D] - 
      DiracGamma[Momentum[q1 + q2, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor4, D], D]*SUNTF[{SUNIndex[Glu4]}, 
       SUNFIndex[Col5], SUNFIndex[Col6]]) . 
     (mt - DiracGamma[Momentum[k2, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor2, D], D]*SUNTF[{SUNIndex[Glu2]}, 
       SUNFIndex[Col6], SUNFIndex[Col7]]) . 
     (mt + DiracGamma[Momentum[-k2 - q2, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor3, D], D]*SUNTF[{SUNIndex[Glu4]}, 
       SUNFIndex[Col7], SUNFIndex[Col4]])]*Pair[LorentzIndex[Lor1, D], 
    Momentum[Polarization[q1, I, Transversality -> True], D]]*
   Pair[LorentzIndex[Lor2, D], Momentum[Polarization[q2, I, 
      Transversality -> True], D]]*
   (FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k2 + q2, D], mt], PropagatorDenominator[
       Momentum[k1, D] - Momentum[q1 + q2, D], mt], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
       0]]*Pair[LorentzIndex[Lor3, D], LorentzIndex[Lor4, D]] + 
    FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k2 + q2, D], mt], PropagatorDenominator[
       Momentum[k1, D] - Momentum[q1 + q2, D], mt], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
       0], PropagatorDenominator[Momentum[k1 + k2 + q2, D] - 
        Momentum[q1 + q2, D], 0]]*(1 - GaugeXi[g])*
     Pair[LorentzIndex[Lor3, D], Momentum[-k1 - k2 - q2, D] + 
       Momentum[q1 + q2, D]]*Pair[LorentzIndex[Lor4, D], 
      Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D]])), 
 gs*DiracTrace[(mt + DiracGamma[Momentum[k1, D], D] - 
     DiracGamma[Momentum[q1 + q2, D], D]) . (((-1/2*I)*e*mt)/(mW*sinW)) . 
    (mt + DiracGamma[Momentum[k1, D], D]) . 
    ((-I)*gs*DiracGamma[LorentzIndex[Lor1, D], D]*SUNTF[{SUNIndex[Glu1]}, 
      SUNFIndex[Col4], SUNFIndex[Col5]]) . 
    (mt + DiracGamma[Momentum[k1 + q2, D], D] - 
     DiracGamma[Momentum[q1 + q2, D], D]) . 
    ((-I)*gs*DiracGamma[LorentzIndex[Lor3, D], D]*SUNTF[{SUNIndex[Glu4]}, 
      SUNFIndex[Col5], SUNFIndex[Col6]]) . 
    (mt + DiracGamma[Momentum[k1 + k2 + q2, D], D] - 
     DiracGamma[Momentum[q1 + q2, D], D]) . 
    ((-I)*gs*DiracGamma[LorentzIndex[Lor5, D], D]*SUNTF[{SUNIndex[Glu5]}, 
      SUNFIndex[Col6], SUNFIndex[Col4]])]*Pair[LorentzIndex[Lor1, D], 
   Momentum[Polarization[q1, I, Transversality -> True], D]]*
  Pair[LorentzIndex[Lor2, D], Momentum[Polarization[q2, I, 
     Transversality -> True], D]]*
  (FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
     PropagatorDenominator[Momentum[k2, D], 0], PropagatorDenominator[
      Momentum[k2 + q2, D], 0], PropagatorDenominator[
      Momentum[k1, D] - Momentum[q1 + q2, D], mt], PropagatorDenominator[
      Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
      mt]]*Pair[LorentzIndex[Lor3, D], LorentzIndex[Lor4, D]]*
    Pair[LorentzIndex[Lor5, D], LorentzIndex[Lor6, D]] - 
   FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
     PropagatorDenominator[Momentum[k2, D], 0], PropagatorDenominator[
      Momentum[k2, D], 0], PropagatorDenominator[Momentum[k2 + q2, D], 0], 
     PropagatorDenominator[Momentum[k1, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
      mt]]*(1 - GaugeXi[g])*Pair[LorentzIndex[Lor3, D], Momentum[k2, D]]*
    Pair[LorentzIndex[Lor4, D], Momentum[k2, D]]*Pair[LorentzIndex[Lor5, D], 
     LorentzIndex[Lor6, D]] + 
   FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
     PropagatorDenominator[Momentum[k2, D], 0], PropagatorDenominator[
      Momentum[k2 + q2, D], 0], PropagatorDenominator[Momentum[k2 + q2, D], 
      0], PropagatorDenominator[Momentum[k1, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
      mt]]*(1 - GaugeXi[g])*Pair[LorentzIndex[Lor3, D], 
     LorentzIndex[Lor4, D]]*Pair[LorentzIndex[Lor5, D], Momentum[k2 + q2, D]]*
    Pair[LorentzIndex[Lor6, D], Momentum[-k2 - q2, D]] - 
   FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
     PropagatorDenominator[Momentum[k2, D], 0], PropagatorDenominator[
      Momentum[k2, D], 0], PropagatorDenominator[Momentum[k2 + q2, D], 0], 
     PropagatorDenominator[Momentum[k2 + q2, D], 0], 
     PropagatorDenominator[Momentum[k1, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
      mt]]*(1 - GaugeXi[g])^2*Pair[LorentzIndex[Lor3, D], Momentum[k2, D]]*
    Pair[LorentzIndex[Lor4, D], Momentum[k2, D]]*Pair[LorentzIndex[Lor5, D], 
     Momentum[k2 + q2, D]]*Pair[LorentzIndex[Lor6, D], 
     Momentum[-k2 - q2, D]])*
  (Pair[LorentzIndex[Lor2, D], Momentum[-2*k2 - q2, D]]*
    Pair[LorentzIndex[Lor4, D], LorentzIndex[Lor6, D]] + 
   Pair[LorentzIndex[Lor2, D], LorentzIndex[Lor6, D]]*
    Pair[LorentzIndex[Lor4, D], Momentum[k2 + 2*q2, D]] + 
   Pair[LorentzIndex[Lor2, D], LorentzIndex[Lor4, D]]*
    Pair[LorentzIndex[Lor6, D], Momentum[k2 - q2, D]])*
  SUNF[SUNIndex[Glu2], SUNIndex[Glu4], SUNIndex[Glu5]], 
 gs*DiracTrace[(mt + DiracGamma[Momentum[k1, D], D] - 
     DiracGamma[Momentum[q1 + q2, D], D]) . (((-1/2*I)*e*mt)/(mW*sinW)) . 
    (mt + DiracGamma[Momentum[k1, D], D]) . 
    (I*gs*DiracGamma[LorentzIndex[Lor1, D], D]*SUNTF[{SUNIndex[Glu1]}, 
      SUNFIndex[Col5], SUNFIndex[Col4]]) . 
    (mt + DiracGamma[Momentum[k1 + q2, D], D] - 
     DiracGamma[Momentum[q1 + q2, D], D]) . 
    (I*gs*DiracGamma[LorentzIndex[Lor3, D], D]*SUNTF[{SUNIndex[Glu4]}, 
      SUNFIndex[Col6], SUNFIndex[Col5]]) . 
    (mt + DiracGamma[Momentum[k1 + k2 + q2, D], D] - 
     DiracGamma[Momentum[q1 + q2, D], D]) . 
    (I*gs*DiracGamma[LorentzIndex[Lor5, D], D]*SUNTF[{SUNIndex[Glu5]}, 
      SUNFIndex[Col4], SUNFIndex[Col6]])]*Pair[LorentzIndex[Lor1, D], 
   Momentum[Polarization[q1, I, Transversality -> True], D]]*
  Pair[LorentzIndex[Lor2, D], Momentum[Polarization[q2, I, 
     Transversality -> True], D]]*
  (FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
     PropagatorDenominator[Momentum[k2, D], 0], PropagatorDenominator[
      Momentum[k2 + q2, D], 0], PropagatorDenominator[
      Momentum[k1, D] - Momentum[q1 + q2, D], mt], PropagatorDenominator[
      Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
      mt]]*Pair[LorentzIndex[Lor3, D], LorentzIndex[Lor4, D]]*
    Pair[LorentzIndex[Lor5, D], LorentzIndex[Lor6, D]] - 
   FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
     PropagatorDenominator[Momentum[k2, D], 0], PropagatorDenominator[
      Momentum[k2, D], 0], PropagatorDenominator[Momentum[k2 + q2, D], 0], 
     PropagatorDenominator[Momentum[k1, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
      mt]]*(1 - GaugeXi[g])*Pair[LorentzIndex[Lor3, D], Momentum[k2, D]]*
    Pair[LorentzIndex[Lor4, D], Momentum[k2, D]]*Pair[LorentzIndex[Lor5, D], 
     LorentzIndex[Lor6, D]] + 
   FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
     PropagatorDenominator[Momentum[k2, D], 0], PropagatorDenominator[
      Momentum[k2 + q2, D], 0], PropagatorDenominator[Momentum[k2 + q2, D], 
      0], PropagatorDenominator[Momentum[k1, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
      mt]]*(1 - GaugeXi[g])*Pair[LorentzIndex[Lor3, D], 
     LorentzIndex[Lor4, D]]*Pair[LorentzIndex[Lor5, D], Momentum[k2 + q2, D]]*
    Pair[LorentzIndex[Lor6, D], Momentum[-k2 - q2, D]] - 
   FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
     PropagatorDenominator[Momentum[k2, D], 0], PropagatorDenominator[
      Momentum[k2, D], 0], PropagatorDenominator[Momentum[k2 + q2, D], 0], 
     PropagatorDenominator[Momentum[k2 + q2, D], 0], 
     PropagatorDenominator[Momentum[k1, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 + k2 + q2, D] - Momentum[q1 + q2, D], 
      mt]]*(1 - GaugeXi[g])^2*Pair[LorentzIndex[Lor3, D], Momentum[k2, D]]*
    Pair[LorentzIndex[Lor4, D], Momentum[k2, D]]*Pair[LorentzIndex[Lor5, D], 
     Momentum[k2 + q2, D]]*Pair[LorentzIndex[Lor6, D], 
     Momentum[-k2 - q2, D]])*
  (Pair[LorentzIndex[Lor2, D], Momentum[-2*k2 - q2, D]]*
    Pair[LorentzIndex[Lor4, D], LorentzIndex[Lor6, D]] + 
   Pair[LorentzIndex[Lor2, D], LorentzIndex[Lor6, D]]*
    Pair[LorentzIndex[Lor4, D], Momentum[k2 + 2*q2, D]] + 
   Pair[LorentzIndex[Lor2, D], LorentzIndex[Lor4, D]]*
    Pair[LorentzIndex[Lor6, D], Momentum[k2 - q2, D]])*
  SUNF[SUNIndex[Glu2], SUNIndex[Glu4], SUNIndex[Glu5]], 
 (-I)*DiracTrace[(mt + DiracGamma[Momentum[k1, D], D] - 
     DiracGamma[Momentum[q1 + q2, D], D]) . (((-1/2*I)*e*mt)/(mW*sinW)) . 
    (mt + DiracGamma[Momentum[k1, D], D]) . 
    (I*gs*DiracGamma[LorentzIndex[Lor5, D], D]*SUNTF[{SUNIndex[Glu5]}, 
      SUNFIndex[Col5], SUNFIndex[Col4]]) . 
    (mt + DiracGamma[Momentum[k2, D], D]) . 
    (I*gs*DiracGamma[LorentzIndex[Lor3, D], D]*SUNTF[{SUNIndex[Glu4]}, 
      SUNFIndex[Col4], SUNFIndex[Col5]])]*Pair[LorentzIndex[Lor1, D], 
   Momentum[Polarization[q1, I, Transversality -> True], D]]*
  Pair[LorentzIndex[Lor2, D], Momentum[Polarization[q2, I, 
     Transversality -> True], D]]*
  (FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
     PropagatorDenominator[Momentum[k1 - k2, D], 0], 
     PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
      Momentum[k1, D] - Momentum[q1 + q2, D], mt], PropagatorDenominator[
      Momentum[-k1 + k2, D] + Momentum[q1 + q2, D], 0]]*
    Pair[LorentzIndex[Lor3, D], LorentzIndex[Lor4, D]]*
    Pair[LorentzIndex[Lor5, D], LorentzIndex[Lor6, D]] + 
   FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
     PropagatorDenominator[Momentum[k1 - k2, D], 0], 
     PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
      Momentum[k1, D] - Momentum[q1 + q2, D], mt], PropagatorDenominator[
      Momentum[-k1 + k2, D] + Momentum[q1 + q2, D], 0], 
     PropagatorDenominator[Momentum[-k1 + k2, D] + Momentum[q1 + q2, D], 0]]*
    (1 - GaugeXi[g])*Pair[LorentzIndex[Lor3, D], Momentum[-k1 + k2, D] + 
      Momentum[q1 + q2, D]]*Pair[LorentzIndex[Lor4, D], 
     Momentum[k1 - k2, D] - Momentum[q1 + q2, D]]*Pair[LorentzIndex[Lor5, D], 
     LorentzIndex[Lor6, D]] + 
   FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
     PropagatorDenominator[Momentum[k1 - k2, D], 0], 
     PropagatorDenominator[Momentum[k1 - k2, D], 0], 
     PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
      Momentum[k1, D] - Momentum[q1 + q2, D], mt], PropagatorDenominator[
      Momentum[-k1 + k2, D] + Momentum[q1 + q2, D], 0]]*(1 - GaugeXi[g])*
    Pair[LorentzIndex[Lor3, D], LorentzIndex[Lor4, D]]*
    Pair[LorentzIndex[Lor5, D], Momentum[k1 - k2, D]]*
    Pair[LorentzIndex[Lor6, D], Momentum[-k1 + k2, D]] + 
   FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
     PropagatorDenominator[Momentum[k1 - k2, D], 0], 
     PropagatorDenominator[Momentum[k1 - k2, D], 0], 
     PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
      Momentum[k1, D] - Momentum[q1 + q2, D], mt], PropagatorDenominator[
      Momentum[-k1 + k2, D] + Momentum[q1 + q2, D], 0], 
     PropagatorDenominator[Momentum[-k1 + k2, D] + Momentum[q1 + q2, D], 0]]*
    (1 - GaugeXi[g])^2*Pair[LorentzIndex[Lor3, D], Momentum[-k1 + k2, D] + 
      Momentum[q1 + q2, D]]*Pair[LorentzIndex[Lor4, D], 
     Momentum[k1 - k2, D] - Momentum[q1 + q2, D]]*Pair[LorentzIndex[Lor5, D], 
     Momentum[k1 - k2, D]]*Pair[LorentzIndex[Lor6, D], 
     Momentum[-k1 + k2, D]])*
  ((-I)*gs^2*Pair[LorentzIndex[Lor1, D], LorentzIndex[Lor2, D]]*
    Pair[LorentzIndex[Lor4, D], LorentzIndex[Lor6, D]]*
    (SUNF[SUNIndex[Glu1], SUNIndex[Glu5], SUNIndex[$AL$26548]]*
      SUNF[SUNIndex[Glu2], SUNIndex[Glu4], SUNIndex[$AL$26548]] + 
     SUNF[SUNIndex[Glu1], SUNIndex[Glu4], SUNIndex[$AL$26547]]*
      SUNF[SUNIndex[Glu2], SUNIndex[Glu5], SUNIndex[$AL$26547]]) - 
   I*gs^2*Pair[LorentzIndex[Lor1, D], LorentzIndex[Lor6, D]]*
    Pair[LorentzIndex[Lor2, D], LorentzIndex[Lor4, D]]*
    (-(SUNF[SUNIndex[Glu1], SUNIndex[Glu4], SUNIndex[$AL$26546]]*
       SUNF[SUNIndex[Glu2], SUNIndex[Glu5], SUNIndex[$AL$26546]]) - 
     SUNF[SUNIndex[Glu1], SUNIndex[Glu2], SUNIndex[$AL$26545]]*
      SUNF[SUNIndex[Glu4], SUNIndex[Glu5], SUNIndex[$AL$26545]]) - 
   I*gs^2*Pair[LorentzIndex[Lor1, D], LorentzIndex[Lor4, D]]*
    Pair[LorentzIndex[Lor2, D], LorentzIndex[Lor6, D]]*
    (-(SUNF[SUNIndex[Glu1], SUNIndex[Glu5], SUNIndex[$AL$26550]]*
       SUNF[SUNIndex[Glu2], SUNIndex[Glu4], SUNIndex[$AL$26550]]) + 
     SUNF[SUNIndex[Glu1], SUNIndex[Glu2], SUNIndex[$AL$26549]]*
      SUNF[SUNIndex[Glu4], SUNIndex[Glu5], SUNIndex[$AL$26549]])), 
 gs*DiracTrace[(mt + DiracGamma[Momentum[-k1 - k2, D], D] - 
     DiracGamma[Momentum[q1 + q2, D], D]) . (((-1/2*I)*e*mt)/(mW*sinW)) . 
    (mt + DiracGamma[Momentum[-k1 - k2, D], D]) . 
    ((-I)*gs*DiracGamma[LorentzIndex[Lor3, D], D]*SUNTF[{SUNIndex[Glu4]}, 
      SUNFIndex[Col5], SUNFIndex[Col4]]) . 
    (mt - DiracGamma[Momentum[k1, D], D]) . 
    ((-I)*gs*DiracGamma[LorentzIndex[Lor1, D], D]*SUNTF[{SUNIndex[Glu1]}, 
      SUNFIndex[Col4], SUNFIndex[Col6]]) . 
    (mt + DiracGamma[Momentum[-k1 + q2, D], D] - 
     DiracGamma[Momentum[q1 + q2, D], D]) . 
    ((-I)*gs*DiracGamma[LorentzIndex[Lor5, D], D]*SUNTF[{SUNIndex[Glu5]}, 
      SUNFIndex[Col6], SUNFIndex[Col5]])]*Pair[LorentzIndex[Lor1, D], 
   Momentum[Polarization[q1, I, Transversality -> True], D]]*
  Pair[LorentzIndex[Lor2, D], Momentum[Polarization[q2, I, 
     Transversality -> True], D]]*
  (FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
     PropagatorDenominator[Momentum[k2, D], 0], PropagatorDenominator[
      Momentum[k2 + q2, D], 0], PropagatorDenominator[Momentum[k1 + k2, D], 
      mt], PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], 
      mt], PropagatorDenominator[Momentum[k1 + k2, D] + Momentum[q1 + q2, D], 
      mt]]*Pair[LorentzIndex[Lor3, D], LorentzIndex[Lor4, D]]*
    Pair[LorentzIndex[Lor5, D], LorentzIndex[Lor6, D]] - 
   FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
     PropagatorDenominator[Momentum[k2, D], 0], PropagatorDenominator[
      Momentum[k2, D], 0], PropagatorDenominator[Momentum[k2 + q2, D], 0], 
     PropagatorDenominator[Momentum[k1 + k2, D], mt], 
     PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 + k2, D] + Momentum[q1 + q2, D], mt]]*
    (1 - GaugeXi[g])*Pair[LorentzIndex[Lor3, D], Momentum[k2, D]]*
    Pair[LorentzIndex[Lor4, D], Momentum[k2, D]]*Pair[LorentzIndex[Lor5, D], 
     LorentzIndex[Lor6, D]] + 
   FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
     PropagatorDenominator[Momentum[k2, D], 0], PropagatorDenominator[
      Momentum[k2 + q2, D], 0], PropagatorDenominator[Momentum[k2 + q2, D], 
      0], PropagatorDenominator[Momentum[k1 + k2, D], mt], 
     PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 + k2, D] + Momentum[q1 + q2, D], mt]]*
    (1 - GaugeXi[g])*Pair[LorentzIndex[Lor3, D], LorentzIndex[Lor4, D]]*
    Pair[LorentzIndex[Lor5, D], Momentum[k2 + q2, D]]*
    Pair[LorentzIndex[Lor6, D], Momentum[-k2 - q2, D]] - 
   FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
     PropagatorDenominator[Momentum[k2, D], 0], PropagatorDenominator[
      Momentum[k2, D], 0], PropagatorDenominator[Momentum[k2 + q2, D], 0], 
     PropagatorDenominator[Momentum[k2 + q2, D], 0], 
     PropagatorDenominator[Momentum[k1 + k2, D], mt], 
     PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 + k2, D] + Momentum[q1 + q2, D], mt]]*
    (1 - GaugeXi[g])^2*Pair[LorentzIndex[Lor3, D], Momentum[k2, D]]*
    Pair[LorentzIndex[Lor4, D], Momentum[k2, D]]*Pair[LorentzIndex[Lor5, D], 
     Momentum[k2 + q2, D]]*Pair[LorentzIndex[Lor6, D], 
     Momentum[-k2 - q2, D]])*
  (Pair[LorentzIndex[Lor2, D], Momentum[-2*k2 - q2, D]]*
    Pair[LorentzIndex[Lor4, D], LorentzIndex[Lor6, D]] + 
   Pair[LorentzIndex[Lor2, D], LorentzIndex[Lor6, D]]*
    Pair[LorentzIndex[Lor4, D], Momentum[k2 + 2*q2, D]] + 
   Pair[LorentzIndex[Lor2, D], LorentzIndex[Lor4, D]]*
    Pair[LorentzIndex[Lor6, D], Momentum[k2 - q2, D]])*
  SUNF[SUNIndex[Glu2], SUNIndex[Glu4], SUNIndex[Glu5]], 
 gs*DiracTrace[(mt + DiracGamma[Momentum[-k1 - k2, D], D] - 
     DiracGamma[Momentum[q1 + q2, D], D]) . (((-1/2*I)*e*mt)/(mW*sinW)) . 
    (mt + DiracGamma[Momentum[-k1 - k2, D], D]) . 
    ((-I)*gs*DiracGamma[LorentzIndex[Lor3, D], D]*SUNTF[{SUNIndex[Glu4]}, 
      SUNFIndex[Col5], SUNFIndex[Col4]]) . 
    (mt - DiracGamma[Momentum[k2, D], D]) . 
    ((-I)*gs*DiracGamma[LorentzIndex[Lor2, D], D]*SUNTF[{SUNIndex[Glu2]}, 
      SUNFIndex[Col4], SUNFIndex[Col6]]) . 
    (mt + DiracGamma[Momentum[-k2 - q2, D], D]) . 
    ((-I)*gs*DiracGamma[LorentzIndex[Lor5, D], D]*SUNTF[{SUNIndex[Glu5]}, 
      SUNFIndex[Col6], SUNFIndex[Col5]])]*Pair[LorentzIndex[Lor1, D], 
   Momentum[Polarization[q1, I, Transversality -> True], D]]*
  Pair[LorentzIndex[Lor2, D], Momentum[Polarization[q2, I, 
     Transversality -> True], D]]*
  (Pair[LorentzIndex[Lor1, D], Momentum[-2*k1 + q2, D] - 
      Momentum[q1 + q2, D]]*Pair[LorentzIndex[Lor4, D], 
     LorentzIndex[Lor6, D]] + Pair[LorentzIndex[Lor1, D], 
     LorentzIndex[Lor6, D]]*Pair[LorentzIndex[Lor4, D], 
     Momentum[k1 + q1 - q2, D] + Momentum[q1 + q2, D]] + 
   Pair[LorentzIndex[Lor1, D], LorentzIndex[Lor4, D]]*
    Pair[LorentzIndex[Lor6, D], Momentum[k1 - q1, D]])*
  (FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], 0], 
     PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
      Momentum[k2 + q2, D], mt], PropagatorDenominator[Momentum[k1 + k2, D], 
      mt], PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], 
      0], PropagatorDenominator[Momentum[k1 + k2, D] + Momentum[q1 + q2, D], 
      mt]]*Pair[LorentzIndex[Lor3, D], LorentzIndex[Lor4, D]]*
    Pair[LorentzIndex[Lor5, D], LorentzIndex[Lor6, D]] - 
   FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], 0], 
     PropagatorDenominator[Momentum[k1, D], 0], PropagatorDenominator[
      Momentum[k2, D], mt], PropagatorDenominator[Momentum[k2 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 + k2, D], mt], 
     PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], 0], 
     PropagatorDenominator[Momentum[k1 + k2, D] + Momentum[q1 + q2, D], mt]]*
    (1 - GaugeXi[g])*Pair[LorentzIndex[Lor3, D], Momentum[k1, D]]*
    Pair[LorentzIndex[Lor4, D], Momentum[k1, D]]*Pair[LorentzIndex[Lor5, D], 
     LorentzIndex[Lor6, D]] + 
   FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], 0], 
     PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
      Momentum[k2 + q2, D], mt], PropagatorDenominator[Momentum[k1 + k2, D], 
      mt], PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], 
      0], PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], 
      0], PropagatorDenominator[Momentum[k1 + k2, D] + Momentum[q1 + q2, D], 
      mt]]*(1 - GaugeXi[g])*Pair[LorentzIndex[Lor3, D], 
     LorentzIndex[Lor4, D]]*Pair[LorentzIndex[Lor5, D], 
     Momentum[k1 - q2, D] + Momentum[q1 + q2, D]]*Pair[LorentzIndex[Lor6, D], 
     Momentum[-k1 + q2, D] - Momentum[q1 + q2, D]] - 
   FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], 0], 
     PropagatorDenominator[Momentum[k1, D], 0], PropagatorDenominator[
      Momentum[k2, D], mt], PropagatorDenominator[Momentum[k2 + q2, D], mt], 
     PropagatorDenominator[Momentum[k1 + k2, D], mt], 
     PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], 0], 
     PropagatorDenominator[Momentum[k1 - q2, D] + Momentum[q1 + q2, D], 0], 
     PropagatorDenominator[Momentum[k1 + k2, D] + Momentum[q1 + q2, D], mt]]*
    (1 - GaugeXi[g])^2*Pair[LorentzIndex[Lor3, D], Momentum[k1, D]]*
    Pair[LorentzIndex[Lor4, D], Momentum[k1, D]]*Pair[LorentzIndex[Lor5, D], 
     Momentum[k1 - q2, D] + Momentum[q1 + q2, D]]*Pair[LorentzIndex[Lor6, D], 
     Momentum[-k1 + q2, D] - Momentum[q1 + q2, D]])*
  SUNF[SUNIndex[Glu1], SUNIndex[Glu4], SUNIndex[Glu5]], 
 -(DiracTrace[(mt + DiracGamma[Momentum[k1 + q2, D], D] - 
      DiracGamma[Momentum[q1 + q2, D], D]) . (((-1/2*I)*e*mt)/(mW*sinW)) . 
     (mt + DiracGamma[Momentum[k1 + q2, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor2, D], D]*SUNTF[{SUNIndex[Glu2]}, 
       SUNFIndex[Col7], SUNFIndex[Col4]]) . 
     (mt + DiracGamma[Momentum[k1, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor1, D], D]*SUNTF[{SUNIndex[Glu1]}, 
       SUNFIndex[Col4], SUNFIndex[Col5]]) . 
     (mt + DiracGamma[Momentum[k1 + q2, D], D] - 
      DiracGamma[Momentum[q1 + q2, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor4, D], D]*SUNTF[{SUNIndex[Glu4]}, 
       SUNFIndex[Col5], SUNFIndex[Col6]]) . 
     (mt + DiracGamma[Momentum[k2, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor3, D], D]*SUNTF[{SUNIndex[Glu4]}, 
       SUNFIndex[Col6], SUNFIndex[Col7]])]*Pair[LorentzIndex[Lor1, D], 
    Momentum[Polarization[q1, I, Transversality -> True], D]]*
   Pair[LorentzIndex[Lor2, D], Momentum[Polarization[q2, I, 
      Transversality -> True], D]]*
   (FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[-k1 + k2 - q2, D] + 
        Momentum[q1 + q2, D], 0]]*Pair[LorentzIndex[Lor3, D], 
      LorentzIndex[Lor4, D]] + FeynAmpDenominator[PropagatorDenominator[
       Momentum[k1, D], mt], PropagatorDenominator[Momentum[k1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[-k1 + k2 - q2, D] + 
        Momentum[q1 + q2, D], 0], PropagatorDenominator[
       Momentum[-k1 + k2 - q2, D] + Momentum[q1 + q2, D], 0]]*
     (1 - GaugeXi[g])*Pair[LorentzIndex[Lor3, D], 
      Momentum[-k1 + k2 - q2, D] + Momentum[q1 + q2, D]]*
     Pair[LorentzIndex[Lor4, D], Momentum[k1 - k2 + q2, D] - 
       Momentum[q1 + q2, D]])), 
 -(DiracTrace[(mt + DiracGamma[Momentum[k1 + q2, D], D] - 
      DiracGamma[Momentum[q1 + q2, D], D]) . (((-1/2*I)*e*mt)/(mW*sinW)) . 
     (mt + DiracGamma[Momentum[k1 + q2, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor2, D], D]*SUNTF[{SUNIndex[Glu2]}, 
       SUNFIndex[Col4], SUNFIndex[Col7]]) . 
     (mt + DiracGamma[Momentum[k1, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor1, D], D]*SUNTF[{SUNIndex[Glu1]}, 
       SUNFIndex[Col5], SUNFIndex[Col4]]) . 
     (mt + DiracGamma[Momentum[k1 + q2, D], D] - 
      DiracGamma[Momentum[q1 + q2, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor4, D], D]*SUNTF[{SUNIndex[Glu4]}, 
       SUNFIndex[Col6], SUNFIndex[Col5]]) . 
     (mt + DiracGamma[Momentum[k2, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor3, D], D]*SUNTF[{SUNIndex[Glu4]}, 
       SUNFIndex[Col7], SUNFIndex[Col6]])]*Pair[LorentzIndex[Lor1, D], 
    Momentum[Polarization[q1, I, Transversality -> True], D]]*
   Pair[LorentzIndex[Lor2, D], Momentum[Polarization[q2, I, 
      Transversality -> True], D]]*
   (FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[-k1 + k2 - q2, D] + 
        Momentum[q1 + q2, D], 0]]*Pair[LorentzIndex[Lor3, D], 
      LorentzIndex[Lor4, D]] + FeynAmpDenominator[PropagatorDenominator[
       Momentum[k1, D], mt], PropagatorDenominator[Momentum[k1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[-k1 + k2 - q2, D] + 
        Momentum[q1 + q2, D], 0], PropagatorDenominator[
       Momentum[-k1 + k2 - q2, D] + Momentum[q1 + q2, D], 0]]*
     (1 - GaugeXi[g])*Pair[LorentzIndex[Lor3, D], 
      Momentum[-k1 + k2 - q2, D] + Momentum[q1 + q2, D]]*
     Pair[LorentzIndex[Lor4, D], Momentum[k1 - k2 + q2, D] - 
       Momentum[q1 + q2, D]])), 
 -(DiracTrace[(mt - DiracGamma[Momentum[k2, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor4, D], D]*SUNTF[{SUNIndex[Glu4]}, 
       SUNFIndex[Col6], SUNFIndex[Col7]]) . 
     (mt + DiracGamma[Momentum[k1 + q2, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor2, D], D]*SUNTF[{SUNIndex[Glu2]}, 
       SUNFIndex[Col4], SUNFIndex[Col6]]) . 
     (mt + DiracGamma[Momentum[k1, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor1, D], D]*SUNTF[{SUNIndex[Glu1]}, 
       SUNFIndex[Col5], SUNFIndex[Col4]]) . 
     (mt + DiracGamma[Momentum[k1 + q2, D], D] - 
      DiracGamma[Momentum[q1 + q2, D], D]) . (((-1/2*I)*e*mt)/(mW*sinW)) . 
     (mt + DiracGamma[Momentum[k1 + q2, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor3, D], D]*SUNTF[{SUNIndex[Glu4]}, 
       SUNFIndex[Col7], SUNFIndex[Col5]])]*Pair[LorentzIndex[Lor1, D], 
    Momentum[Polarization[q1, I, Transversality -> True], D]]*
   Pair[LorentzIndex[Lor2, D], Momentum[Polarization[q2, I, 
      Transversality -> True], D]]*
   (FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + k2 + q2, D], 0], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt]]*
     Pair[LorentzIndex[Lor3, D], LorentzIndex[Lor4, D]] + 
    FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + k2 + q2, D], 0], PropagatorDenominator[
       Momentum[k1 + k2 + q2, D], 0], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt]]*(1 - GaugeXi[g])*
     Pair[LorentzIndex[Lor3, D], Momentum[k1 + k2 + q2, D]]*
     Pair[LorentzIndex[Lor4, D], Momentum[-k1 - k2 - q2, D]])), 
 -(DiracTrace[(mt - DiracGamma[Momentum[k2, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor4, D], D]*SUNTF[{SUNIndex[Glu4]}, 
       SUNFIndex[Col7], SUNFIndex[Col6]]) . 
     (mt + DiracGamma[Momentum[k1 + q2, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor2, D], D]*SUNTF[{SUNIndex[Glu2]}, 
       SUNFIndex[Col6], SUNFIndex[Col4]]) . 
     (mt + DiracGamma[Momentum[k1, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor1, D], D]*SUNTF[{SUNIndex[Glu1]}, 
       SUNFIndex[Col4], SUNFIndex[Col5]]) . 
     (mt + DiracGamma[Momentum[k1 + q2, D], D] - 
      DiracGamma[Momentum[q1 + q2, D], D]) . (((-1/2*I)*e*mt)/(mW*sinW)) . 
     (mt + DiracGamma[Momentum[k1 + q2, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor3, D], D]*SUNTF[{SUNIndex[Glu4]}, 
       SUNFIndex[Col5], SUNFIndex[Col7]])]*Pair[LorentzIndex[Lor1, D], 
    Momentum[Polarization[q1, I, Transversality -> True], D]]*
   Pair[LorentzIndex[Lor2, D], Momentum[Polarization[q2, I, 
      Transversality -> True], D]]*
   (FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + k2 + q2, D], 0], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt]]*
     Pair[LorentzIndex[Lor3, D], LorentzIndex[Lor4, D]] + 
    FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1 + k2 + q2, D], 0], PropagatorDenominator[
       Momentum[k1 + k2 + q2, D], 0], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt]]*(1 - GaugeXi[g])*
     Pair[LorentzIndex[Lor3, D], Momentum[k1 + k2 + q2, D]]*
     Pair[LorentzIndex[Lor4, D], Momentum[-k1 - k2 - q2, D]])), 
 -(DiracTrace[(mt + DiracGamma[Momentum[k1 + q2, D], D] - 
      DiracGamma[Momentum[q1 + q2, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor2, D], D]*SUNTF[{SUNIndex[Glu2]}, 
       SUNFIndex[Col7], SUNFIndex[Col4]]) . 
     (mt + DiracGamma[Momentum[k1, D], D] - DiracGamma[Momentum[q1 + q2, D], 
       D]) . (((-1/2*I)*e*mt)/(mW*sinW)) . 
     (mt + DiracGamma[Momentum[k1, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor1, D], D]*SUNTF[{SUNIndex[Glu1]}, 
       SUNFIndex[Col4], SUNFIndex[Col5]]) . 
     (mt + DiracGamma[Momentum[k1 + q2, D], D] - 
      DiracGamma[Momentum[q1 + q2, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor4, D], D]*SUNTF[{SUNIndex[Glu4]}, 
       SUNFIndex[Col5], SUNFIndex[Col6]]) . 
     (mt + DiracGamma[Momentum[k2, D], D]) . 
     ((-I)*gs*DiracGamma[LorentzIndex[Lor3, D], D]*SUNTF[{SUNIndex[Glu4]}, 
       SUNFIndex[Col6], SUNFIndex[Col7]])]*Pair[LorentzIndex[Lor1, D], 
    Momentum[Polarization[q1, I, Transversality -> True], D]]*
   Pair[LorentzIndex[Lor2, D], Momentum[Polarization[q2, I, 
      Transversality -> True], D]]*
   (FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1, D] - Momentum[q1 + q2, D], mt], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[-k1 + k2 - q2, D] + 
        Momentum[q1 + q2, D], 0]]*Pair[LorentzIndex[Lor3, D], 
      LorentzIndex[Lor4, D]] + FeynAmpDenominator[PropagatorDenominator[
       Momentum[k1, D], mt], PropagatorDenominator[Momentum[k2, D], mt], 
      PropagatorDenominator[Momentum[k1, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[-k1 + k2 - q2, D] + 
        Momentum[q1 + q2, D], 0], PropagatorDenominator[
       Momentum[-k1 + k2 - q2, D] + Momentum[q1 + q2, D], 0]]*
     (1 - GaugeXi[g])*Pair[LorentzIndex[Lor3, D], 
      Momentum[-k1 + k2 - q2, D] + Momentum[q1 + q2, D]]*
     Pair[LorentzIndex[Lor4, D], Momentum[k1 - k2 + q2, D] - 
       Momentum[q1 + q2, D]])), 
 -(DiracTrace[(mt + DiracGamma[Momentum[k1 + q2, D], D] - 
      DiracGamma[Momentum[q1 + q2, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor2, D], D]*SUNTF[{SUNIndex[Glu2]}, 
       SUNFIndex[Col4], SUNFIndex[Col7]]) . 
     (mt + DiracGamma[Momentum[k1, D], D] - DiracGamma[Momentum[q1 + q2, D], 
       D]) . (((-1/2*I)*e*mt)/(mW*sinW)) . 
     (mt + DiracGamma[Momentum[k1, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor1, D], D]*SUNTF[{SUNIndex[Glu1]}, 
       SUNFIndex[Col5], SUNFIndex[Col4]]) . 
     (mt + DiracGamma[Momentum[k1 + q2, D], D] - 
      DiracGamma[Momentum[q1 + q2, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor4, D], D]*SUNTF[{SUNIndex[Glu4]}, 
       SUNFIndex[Col6], SUNFIndex[Col5]]) . 
     (mt + DiracGamma[Momentum[k2, D], D]) . 
     (I*gs*DiracGamma[LorentzIndex[Lor3, D], D]*SUNTF[{SUNIndex[Glu4]}, 
       SUNFIndex[Col7], SUNFIndex[Col6]])]*Pair[LorentzIndex[Lor1, D], 
    Momentum[Polarization[q1, I, Transversality -> True], D]]*
   Pair[LorentzIndex[Lor2, D], Momentum[Polarization[q2, I, 
      Transversality -> True], D]]*
   (FeynAmpDenominator[PropagatorDenominator[Momentum[k1, D], mt], 
      PropagatorDenominator[Momentum[k2, D], mt], PropagatorDenominator[
       Momentum[k1, D] - Momentum[q1 + q2, D], mt], PropagatorDenominator[
       Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[-k1 + k2 - q2, D] + 
        Momentum[q1 + q2, D], 0]]*Pair[LorentzIndex[Lor3, D], 
      LorentzIndex[Lor4, D]] + FeynAmpDenominator[PropagatorDenominator[
       Momentum[k1, D], mt], PropagatorDenominator[Momentum[k2, D], mt], 
      PropagatorDenominator[Momentum[k1, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[k1 + q2, D] - Momentum[q1 + q2, D], mt], 
      PropagatorDenominator[Momentum[-k1 + k2 - q2, D] + 
        Momentum[q1 + q2, D], 0], PropagatorDenominator[
       Momentum[-k1 + k2 - q2, D] + Momentum[q1 + q2, D], 0]]*
     (1 - GaugeXi[g])*Pair[LorentzIndex[Lor3, D], 
      Momentum[-k1 + k2 - q2, D] + Momentum[q1 + q2, D]]*
     Pair[LorentzIndex[Lor4, D], Momentum[k1 - k2 + q2, D] - 
       Momentum[q1 + q2, D]]))}

